Nullstellensatz degree under Haj\'os joins and vertex identifications

We study the minimum coefficient degree $N_{k,\F}(G)$ of a Nullstellensatz certificate for Bayer's $k$-coloring equations, where the characteristic of $\F$ does not divide $k$. If $J$ is a \HJ\ join of non-$k$-colorable graphs $G,H$ and $m=\max\{N_{k,\F}(G),N_{k,\F}(H)\}$, then $N_{k,\F}(J)\leq m+k$. When deletion of the selected edge makes each input $k$-colorable, we also have $N_{k,\F}(J)\geq m$; the degree congruence then gives $N_{k,\F}(J)\in\{m,m+k\}$. This partially answers a question of Li, Lowenstein, and Omar. For three-coloring over $\F_2$, we construct an infinite $4$-critical family of exact degree seven, attaining the bound at input degree four. In contrast, every graph constructed from $K_4$ solely by \HJ\ joins has degree $O(\log n)$ and a certificate with polynomially many terms: joins preserve treewidth at most three, and balanced separators yield low-degree certificates. Additional vertex identifications are excluded from this obstruction. We classify all single identifications of the $25$-vertex base graph; exactly $36$ preserve degree seven, producing $24$-vertex $4$-critical graphs of treewidth four. A compressed self-join at adjacent true twins prevents degree loss and gives a repeatable rule adding four vertices per round. The rule does not establish degree amplification or preservation of criticality. Exact witnesses and standalone verification programs accompany the finite results.

==> anc/README.md <==
# Reproduction files for Nullstellensatz degree under Hajós joins and vertex identifications

These files use Python 3.10 or newer and only the standard library.
The certificate encoding is Bayer's three-coloring encoding over F_2,
modulo x_v^3=1. The degree is the degree of the multipliers, not the
total degree of their products with the constraint polynomials.

Run from this directory:

```text
python hajos_experiments.py
python check_roots.py artifacts/hajos_moser_d4.json
python check_roots.py artifacts/hajos_moser_d1_obstruction.json
python check_roots.py artifacts/hajos_chain_d4.json
```

The first command regenerates the artifacts and `hajos_results.json`.
Timing fields can vary between runs. `OPEN` means that no certificate
exists within the stated degree bound; it does not assert colorability.
The corresponding dual artifact certifies only this bounded-degree claim.

Files:

- `degree7/`: self-contained exact-degree-seven family and certificate package.
  Run `python -X utf8 verify_all.py` from that subdirectory to verify its
  artifacts with two arithmetic implementations and check the family maps.
- `controlled/`: graph data and exact witnesses for the single-identification
  classification, compressed self-joins, and finite separator examples.
  Run `audit_join_barrier.py`, `audit_identifications.py`, and
  `audit_controlled_join.py` from that directory. These auditors require
  no search or graph library. Their finite checks do not replace the
  paper's proofs of the general bounds.

- `hajos_roots.py`: exact search and explicit certificate composition.
- `check_roots.py`: independent sparse arithmetic verifier.
- `hajos_experiments.py`: reproducible finite checks and field-extension retractions.
- `coloring_oracle.py`: exhaustive coloring used only for validation.
- `artifacts/`: explicit refutations and the Moser degree-one obstruction.
- `hajos_results.json`: recorded results.
- `SHA256SUMS`: integrity hashes of the files in this snapshot.

The manuscript contains the proofs of the general theorems and the
acknowledgment. These programs verify the finite certificates and
combinatorial witnesses described there.


==> anc/SHA256SUMS <==
4891c00d382d499c69f33fd438d760d63f600ce6687845a4b1239730bb27646b  artifacts/hajos_chain_d4.json
a20f529b6b6bea5d6b6749c1077943683566b527ff089a1e5f5dd0e280c70b57  artifacts/hajos_double_moser_d4.json
1e70159e28e0c404674b40351dbdf7c7877db60f72bc7fd8c4554ba3754fcb82  artifacts/hajos_double_moser_upper.json
99039103e950512a76bedca3639161475cae731fe78f3c636e2f8bc8f0b834fa  artifacts/hajos_k4_d1.json
fce3bf78dbdf557aa66754616ccf60d5fc00e1651f5f66537e2dea7417c153c6  artifacts/hajos_moser_d1_obstruction.json
8008d0820ab37e3abb2ec00134cf68b998d36a1ab34f04b98f449c163e482610  artifacts/hajos_moser_d4.json
d58bed6e3acfde095f28197b7d416851fdbbfd71338e430ec55db4821239e07f  check_roots.py
a6f8459104884a6f300f506e4a7f26c2c3965112e0a1f503fc3d834def9f7359  coloring_oracle.py
d1b0f6566c4c954882d73e1896f05ac238e5b5cb29bd64a2a93c0e22b1a44781  controlled/audit_controlled_join.py
afc74bc9800007e3401880aa4ceab67f1c379b21cb63fab1e06f162b9142e88d  controlled/audit_identifications.py
3a9dc602c070af7b94d0ab9434aa52bf35825ab002b3fa109b4774f273323d88  controlled/audit_join_barrier.py
d2a5c840a1c3b17d1a67c1fa5e9e33edcbd1a474bb0482f0aee28d21bb18c5da  controlled/compression_artifacts/trial_0_n23_search.json
5b14ca984327accaf12692dc4fd1e9b7d04c95784850b5385fd4fcf4cec887c4  controlled/compression_artifacts/trial_10_n23_search.json
7ac01b8618d6572f70984b390a31ae54637b6f966d55a5d27eda8c172eeed885  controlled/compression_artifacts/trial_11_n23_search.json
f5b2b90610214df06b19b11578053ca5bd7be67ade58f294d380059b91dbd739  controlled/compression_artifacts/trial_12_n23_search.json
99a07a0f3bff9d765cea5ed8831ed2a520ac2416f6ccf3c3896cf47a0fb25d92  controlled/compression_artifacts/trial_13_n23_search.json
7ea8486aab62ee92fc6eb064b164f58decce072d6fa9d60b4d058400441f5746  controlled/compression_artifacts/trial_14_n23_search.json
0a6aaf02ee68504b80c64a61103384969b08d5ccff9c7cd58c05ec208db47da3  controlled/compression_artifacts/trial_15_n23_search.json
0e2dd4eeefd8456cea3f1b978662f6331919c0bcd4bd218599f00ffd6e5c2f56  controlled/compression_artifacts/trial_16_n23_search.json
e57d524a1216cf94a164ec98dd742a9ac627aaf966b64aa3d06ec0b03d3b066e  controlled/compression_artifacts/trial_1_n23_search.json
4994bcfcc231f7b049832a9bbc91a261959d4d13380523c7ef6bf7884f58c1b5  controlled/compression_artifacts/trial_2_n23_search.json
3e92fe77df1565cca3bb5c19580640b82572ede5280cf0aed65762112e76a0df  controlled/compression_artifacts/trial_3_n23_search.json
bd2a81523177f58c1d19b9f15944422228c09a01201557f82632dca6edeabfeb  controlled/compression_artifacts/trial_4_n23_search.json
912d0f4bbff06a95fac5f7cd8e13f4706d110ee66af5618c9f3ac6cf4db1ddd6  controlled/compression_artifacts/trial_5_n23_search.json
8a78e00483f57bafa60726114ca58ec9870bdfd220facc63416aa6d0a3552e92  controlled/compression_artifacts/trial_6_n23_search.json
2da78018e8790e384d8741c7593ea3e81214e3bafeedce61dde247d36804f8fb  controlled/compression_artifacts/trial_7_n23_search.json
8064370d2504c3609f6ad30431dad4cd343bc3cde8303d3bf8c369d99a22a7a3  controlled/compression_artifacts/trial_8_n23_search.json
497818f42317ef849e869004ca34fab8d41b0694f83965318eb6cb6d155435fa  controlled/compression_artifacts/trial_9_n23_search.json
fff3d5f4764e3766f082661eb7c97b7686eb19c6cf723723687e8814c156e9b3  controlled/COMPRESSION_RESULTS.json
23735a8fa6db8b14838aec541eeb0b26eb7f09afcd93e942624661fed1da23f8  controlled/controlled_join_artifacts/first_core.json
268c0d6a95c8cb6bb5535e616f17c6d824d6c8fbefe9b6ac694a61711171077d  controlled/controlled_join_artifacts/first_core_degree7.json
819a39967b1db7bd6bac37e58a93fe58443ec725d0e106bc8319cb5445736ddc  controlled/controlled_join_artifacts/first_degree7.json
52cad6ead46db539eb28df88cc3d5640bec0d194f986b9ce5b727b16b152e825  controlled/controlled_join_artifacts/first_upper.json
f81e421ba46ab7eb3df1f8d45f640494f013293cae0a4f34c251e8354ca4478f  controlled/CONTROLLED_JOIN_AUDIT.json
6f78fbf0214942b1871060f01a8925153b0f78322d06831772033debff85913d  controlled/CONTROLLED_JOIN_RESULTS.json
7ca73d7871676d6a7c08378524a65356ae73f51ac2f52b8820dca717cf2e5433  controlled/identification_artifacts/criticality.json
8777856b515a1e8d6718ec79a577208a3fde6775374d49a8365f9150d926559c  controlled/identification_artifacts/pair_0_11_lower1.json
814a81cdce3776b43ef3f5841b517e91dd59b26b65deb7d0dba2614793aa388f  controlled/identification_artifacts/pair_0_11_upper.json
e4fcdd2e43b3ece56d5f7ee80ead522b783af5b4f3e7d8f09ffcc23e5d219f47  controlled/identification_artifacts/pair_0_13_lower1.json
f1d7957f22150a37a4de15742ef6a807315a19faf0a7830ad65643db9e6a4c95  controlled/identification_artifacts/pair_0_13_upper.json
48c05c6bc14359d0bcb5496b1235813bf6b9b65943e9e9dce123545fb74da10f  controlled/identification_artifacts/pair_0_14_lower1.json
fcf8d85f535513be1e6533c9c501ab2ac7b1338e77be2c37d558d5047fe65cb4  controlled/identification_artifacts/pair_0_14_upper.json
e2c40d3e483fa16546c5c8f01fc0b609ce56ed3f4ac33304932a3135fb2eb52b  controlled/identification_artifacts/pair_0_15_lower1.json
58f4a94712aad0e9491e3731608eb75b4a62015143f509a378c3e6a5df243435  controlled/identification_artifacts/pair_0_15_upper.json
39bb4e719d84a241dda3d439901705d89a5a2b9a1d4bbb5451c14c9d103caa95  controlled/identification_artifacts/pair_0_16_lower1.json
bc1e7eb6add021e592ec0383be4c21e7a45097539c37d08592914bcaf1bec9ab  controlled/identification_artifacts/pair_0_16_upper.json
a15d5a5956e95edcc25f8b2ce3cd61bb39bfad61dca70937b997ec252cc5b792  controlled/identification_artifacts/pair_0_17_lower1.json
972ab671f1373749ae02dcc852aa3a1e1774dcb1a9cc32dc9c2a555ea2d77962  controlled/identification_artifacts/pair_0_17_upper.json
8e3265cfef30b7e0ef190184ebaffa00fb4c1fca040ecb1f7b8d1a9b2fd126de  controlled/identification_artifacts/pair_0_18_lower1.json
959d552f59f651b703612c7dd24810e5352acdf223003209b1c357e6a7775a8c  controlled/identification_artifacts/pair_0_18_upper.json
1c3771a39bc90b8cdedee04f66552f2b4f9e6f0d2b3560f527cea9edb9f19b99  controlled/identification_artifacts/pair_0_1_lower1.json
2a94b703f0ffed5fd0b4177cd0c7d75d641178485909ab5dc081b53ac37b5a02  controlled/identification_artifacts/pair_0_1_upper.json
4df22e5942a4064fae72120a4aa803b1c28eade0b0da1ac81ade54f9f8df06d9  controlled/identification_artifacts/pair_0_20_lower1.json
4756d137bc6592e0ad261856515f918a39810434c7ec2767fe00dd8ea55b1155  controlled/identification_artifacts/pair_0_20_upper.json
c43a1f72aef5bcbd8555367e501fe14fad89feedf317c9be013fa3de82bccc6e  controlled/identification_artifacts/pair_0_21_lower1.json
0e504ef81c1291d723beb9fe14568c5475cc20200e29ff9372ccd14974c6cb91  controlled/identification_artifacts/pair_0_21_upper.json
3a841e74c9be97a2a83f57ad1b598da7737fb4621c681b1079cb9bd72807ae92  controlled/identification_artifacts/pair_0_23_lower1.json
507bfffedb2aab0979c373ab8a296127fe8cb561044865741c437a11965bb9bf  controlled/identification_artifacts/pair_0_23_upper.json
505a9780767eb921b87e5f2ce84bb2f9b8707658b8ef3b5c7bf5ff44a01dca49  controlled/identification_artifacts/pair_0_2_lower1.json
08ee4f96867c9b69b33e3d212e59326a4d58bd732590e591157547656e8eca22  controlled/identification_artifacts/pair_0_2_upper.json
12078cf91648546f594980853c108503f162993fe58d1d3b25dd1d2978c26f57  controlled/identification_artifacts/pair_0_3_upper.json
47d1fb0bb773e8ebf91fbfebfde805d98715d37426af9b1b5d3b131cb308f441  controlled/identification_artifacts/pair_0_7_upper.json
4a726d4ca379215efb450858d1afd6a766e63e782628221aad2c6213fc007582  controlled/identification_artifacts/pair_0_8_upper.json
626d1cc20efb7ef51e0a786ac45105093fb71d76bf0d50e60988817321f68da9  controlled/identification_artifacts/pair_0_9_lower1.json
7159fa7dff69cedbb563e60101f23705577333aeb0e664dac093b922a2ad28b7  controlled/identification_artifacts/pair_0_9_upper.json
148b1e280868bcd87ea71d4a7343ec2e3460ddd3b03d50fec132268b7e823901  controlled/identification_artifacts/pair_11_23_lower1.json
c096446f697ec1e9f7aaee6ea7aa01544fee86224fd1f383bb5fad26616404ae  controlled/identification_artifacts/pair_11_23_lower4.json
60a322c2394f246ea188fa6db2123208d0e1a9071d8be846f7fe99584f1e3fdb  controlled/identification_artifacts/pair_11_23_upper.json
91471cd32b75a4b8b3aa8f12b8eab7cd4fdbb214db7b6939c5ccd90068b7718e  controlled/identification_artifacts/pair_1_11_lower1.json
a20272d6b9614d7d3b0a2efd049f0677efa375e80d325db17c3cb84e20e265c9  controlled/identification_artifacts/pair_1_11_upper.json
9f77163af8d29b2a4eb70fb32f2e8f049130f6dc4fdeb8a4b4c578d7f8eb2f43  controlled/identification_artifacts/pair_1_14_lower1.json
e794a8be93df0f11f633986aad351763dcbc79ec7c3fe8855e6dbd75c2aac496  controlled/identification_artifacts/pair_1_14_upper.json
a12666210d5bb5b0b76c6674d5cdb67ef60b2f8ea8ddc1944a582871c82105a3  controlled/identification_artifacts/pair_1_15_lower1.json
3a040294781803454dbe917bfb47db46ee8077ff050047a88084883476edab80  controlled/identification_artifacts/pair_1_15_upper.json
d75b7934bac4b64507e5f360af44ff2a4b5fe7312b8512a5bf8521895be522da  controlled/identification_artifacts/pair_1_16_lower1.json
00d32b2f4af2ec66ea39bda77cfbc5d78bb16137f0b131d6f4ffcd71bfff6b00  controlled/identification_artifacts/pair_1_16_upper.json
f499444378e79a378d0ebeb4875da41bbdef3d77b7239b3eb06819c0c4b68207  controlled/identification_artifacts/pair_1_17_lower1.json
cee796d5b9f1964bea343b53ebf7c284f857bed9361f7877203e13cdb20dfd33  controlled/identification_artifacts/pair_1_17_upper.json
a382204026b6b601032d81baf261863a0b4ad72e1048eef61048f460333923ea  controlled/identification_artifacts/pair_1_18_lower1.json
44a40d818f87dfc621a9f9d10ebda42a0b8a31536f76e7e5d1cf1d0cef4afd1c  controlled/identification_artifacts/pair_1_18_upper.json
1933d00489d17475366358cd1c347e4293fafbf51efe2cc039599df2c65bdcb1  controlled/identification_artifacts/pair_1_20_lower1.json
b4a7388d2f93801fa02fcfadd4653660a762d2a703a01378a71696d380863ea0  controlled/identification_artifacts/pair_1_20_upper.json
8ef51ea4cb8a276bc1cfca98fd05810db39e0c932099b70a81e66b1b2f481395  controlled/identification_artifacts/pair_1_21_lower1.json
5835aaadf36f79bf0e58d8ff0f76d5b9f256423fc7f3df203eb173eefa0cc984  controlled/identification_artifacts/pair_1_21_upper.json
76f9a5497bba378524536b3f1d3d1ae11b92fcf2b5a44b095486951e17250fe6  controlled/identification_artifacts/pair_1_23_lower1.json
0e75f09259fe78b8d15d376606ebf6b5b4099616910ba739da439287830f5396  controlled/identification_artifacts/pair_1_23_upper.json
4764acfe641be050241f8096414398b4324c0065110c5e2ad19e30173fe3a37b  controlled/identification_artifacts/pair_1_2_lower1.json
06dd95bfcf5e0ac4e08d4acd54f1d9f4396c530654165a1db2f563ee00b318b0  controlled/identification_artifacts/pair_1_2_upper.json
0b31e5bfc5825f685788cdba38e7a93a483b7a331c231184e4385241f5835b13  controlled/identification_artifacts/pair_1_3_lower1.json
7aa22dad537198bb97bdf0c82684fab86961f3bb19c12ab96ee0d44026ed5d80  controlled/identification_artifacts/pair_1_3_upper.json
a0d1a14af8e13d5461ab5b26097081a4ab3268fd06bc493c989329aa43d4d6ff  controlled/identification_artifacts/pair_1_4_upper.json
384213eb0af948a3475a4a5d9ad7fe931d335651a26506649f7f425a289c140d  controlled/identification_artifacts/pair_1_9_lower1.json
9f06a50c9b606bb5e4bc8a2390221359c05984fe7e9703230db6420fdfa9a92e  controlled/identification_artifacts/pair_1_9_upper.json
a0f71c00f30440d3729647281f985908eadaecd6a5b29c723a832cf25021eaf9  controlled/identification_artifacts/pair_2_11_upper.json
e08af4f3d70255679360f60630478ba4b9493e57655ac42f875f824c74849c35  controlled/identification_artifacts/pair_2_15_lower1.json
9a53fd8fc74d360bc6ccaccbe251d0dc819981f0479acf585a96f216fc83f118  controlled/identification_artifacts/pair_2_15_upper.json
982871ef6fc1bec9663b728b4dfb7a73d9c377481599e0283482ccadf047438e  controlled/identification_artifacts/pair_2_16_lower1.json
26dd77aade5afaef88086e150fae9d12f9e77458d792efedf8534f829af69402  controlled/identification_artifacts/pair_2_16_upper.json
4387d86c1c5df5f6d39d21a6f3dcd09c3571974bb7dd7396783f95e86aed85bc  controlled/identification_artifacts/pair_2_17_lower1.json
daaaa3b52c234458b8d366bf359aa482693a172f57b36cbaf09586450685f40a  controlled/identification_artifacts/pair_2_17_upper.json
6380cdcecdcb36bc80ce060d01381a4d72fa8b58b6e5031e021688d4305346eb  controlled/identification_artifacts/pair_2_18_lower1.json
fcd163a5cafa470909524f179341d58d39723757b0489bbfd1cabaf49fdf6320  controlled/identification_artifacts/pair_2_18_upper.json
dae735684f6647d6bd6376eef7f58e0f270c66510d50f396033014a3c99b93c1  controlled/identification_artifacts/pair_2_20_lower1.json
91cd1cdfc464df911696ead08f71e179db65754e373e01637eb9ccd0f693c4e5  controlled/identification_artifacts/pair_2_20_upper.json
a3aa4de9de21b804a5cc02e468d124322f908e2a4248cbe7e11a29e723a670d8  controlled/identification_artifacts/pair_2_21_lower1.json
b895a95bc5cee5c3abd82ff7923b6fd6e83f0c28534d74a13ab8d9b43ff355d6  controlled/identification_artifacts/pair_2_21_upper.json
7fc0f2461d919698ab1062d6f84ff58aafbbae06e6e3ce867f32f6ccb3549253  controlled/identification_artifacts/pair_2_23_lower1.json
84dbde3ecb38b4279a38d7790581647dc182f66980f4c9d7c4e4ae83365a8ef5  controlled/identification_artifacts/pair_2_23_upper.json
45ac4b9a5e187c0d79f65c31c580299e9af98a47d89074e719387c316f73eafb  controlled/identification_artifacts/pair_2_3_lower1.json
eca3e5c6f263cd1be67ffbbdb088c1026c3edc46e70968e03c71a16ef61ac099  controlled/identification_artifacts/pair_2_3_upper.json
aef68c8ff095742178e7bfbdc8babf230185fbfba6bd712c3a69ff4265cfe3c0  controlled/identification_artifacts/pair_2_4_lower1.json
bebad5600b4e7b2d7cd9de2aa41a1d1f5627dc191cb6a9afc58c845d9fa617e3  controlled/identification_artifacts/pair_2_4_upper.json
a659e306e35940d4f5317fa8caa28506adc78b8e12d5f6956189f522aa7a3957  controlled/identification_artifacts/pair_2_5_lower1.json
ca6f84f3ae3aa039e8927efeed97f776fc0bfecdac2954639ca31fa044bcd885  controlled/identification_artifacts/pair_2_5_upper.json
afa6743f8b40396588cda23cd935d4d1d4b6b9df67626dd541e80d5a61f789ce  controlled/identification_artifacts/pair_3_16_lower1.json
7195bbedc627aebf889791eb8b7c22bc220f5ed42bbc354fd373c6baa22d6e68  controlled/identification_artifacts/pair_3_16_upper.json
cdada3491693ce194d16992010a6b9b2574fd9fddf9edb682ae10dbd2ccc79d4  controlled/identification_artifacts/pair_3_17_lower1.json
416891fd0e85ea20c69aff8903a3669702ed084a6cf1905fe6b5a6e80758be52  controlled/identification_artifacts/pair_3_17_upper.json
b4756ff1e70103d58decdca7844b479c7df284ce5d5710f3623af4a31a27dbdb  controlled/identification_artifacts/pair_3_18_lower1.json
5349608c1e52963dcdae248031455abe2d4f6ff0715adcab06caebad07ca4a86  controlled/identification_artifacts/pair_3_18_upper.json
e65ebd7a2d4283206a11c010df3c98b63cda97bb4e8d23f139e43933cfa7d3dc  controlled/identification_artifacts/pair_3_20_lower1.json
32e6134659bb5cc2d621da53314a908bc09d180818fcf303653538a6fabec601  controlled/identification_artifacts/pair_3_20_upper.json
ae19c57485aeb925d1d609c81e309b9658b11cb0a2f0571756e3959cf12dba5c  controlled/identification_artifacts/pair_3_21_lower1.json
45d0092a4f7128e14848ac98e60daed6f4122d2a6aeacec8e5026ce47b0646c4  controlled/identification_artifacts/pair_3_21_upper.json
63698a2c1e507ece2058dd24c49fe6f38eae236c9daedd665b76c7195b253c13  controlled/identification_artifacts/pair_3_23_lower1.json
c2314eb687eaa0cdc1758f64de8f69025a5f95090a2a79050729fd916946faac  controlled/identification_artifacts/pair_3_23_upper.json
40db8111bbf839e3f345b7de508f1344a2583f535a02898dd2aa343af07d1c8b  controlled/identification_artifacts/pair_3_4_lower1.json
ebfd659c4d4911f872b32a30fdbfc4f2bc57a0b8893161b05d0315f6aa57487f  controlled/identification_artifacts/pair_3_4_upper.json
09b33765b6be70baf8e73762900969221be717497eccd0420a6276fbdfc90a7b  controlled/identification_artifacts/pair_3_5_lower1.json
d94848b9786af9dfb212150e85143ea9139974833160db836c8a1b847c502cc7  controlled/identification_artifacts/pair_3_5_upper.json
2cfccece0a44dfd2d337f16a513ffb78a06ae52279661a77641b20563b72f92b  controlled/identification_artifacts/pair_3_7_upper.json
31af1fd72d1630000b957e9eda99901554a267cde1c74e582e3a95042a1b0655  controlled/identification_artifacts/pair_3_8_upper.json
a5edff74d89905bc12ad6c4097791505d2e5517901917f6b276284846771f1e0  controlled/identification_artifacts/pair_4_17_lower1.json
b22f77ebe61a719f9092333c194ea5554f82aa921d4bef01593157546ab10294  controlled/identification_artifacts/pair_4_17_upper.json
71e1927472ff24d984dbc628d4dde2126d8c9c9a26be5cca2b0e1937f1279890  controlled/identification_artifacts/pair_4_18_lower1.json
108fdbbd22d4db0067a8033f8a2c94b4fd8b310f2c74f9695e4db3858b5b4581  controlled/identification_artifacts/pair_4_18_upper.json
d04e720730542b775d8c44a8cef9a07094780343faf4c7b83604d2de5db8354a  controlled/identification_artifacts/pair_4_20_lower1.json
d61ba37c0ca212f4d580fe425e722a285f793a4dfa103a49a5596a062dd23f76  controlled/identification_artifacts/pair_4_20_upper.json
4cc395cfe6b546917cb82b5fe9c1af85ab3c1998fade43c256ddac5d4b18d6b4  controlled/identification_artifacts/pair_4_21_lower1.json
40e22c07d1bc1b9e3afc432ee293e242257addf391b0b9a6b7564945c70f944a  controlled/identification_artifacts/pair_4_21_upper.json
d66267dd9cd414ccc1b2319bf83066bfaafe19fb35cacbc21dc3fc568827244d  controlled/identification_artifacts/pair_4_23_lower1.json
760ca8784d0f964b4f358768aa80974a2896f40a076f6d0981fb1d1d05adfee3  controlled/identification_artifacts/pair_4_23_upper.json
a2bc8eeb2e7832b6065af1c356aad59c473b115ef2561c1ef30fc4e134f38f9c  controlled/identification_artifacts/pair_4_5_lower1.json
6f83cb9102c8b7e83d145f6948d0a837b445c58d3ed9e7ca4b738b121b9d244d  controlled/identification_artifacts/pair_4_5_upper.json
2c7e515368cbffb5acac7276872595ff2bce1d634a1404ea79888249bec94c4a  controlled/identification_artifacts/pair_4_7_lower1.json
138a44b8026e730efd13d562de4333bd13bcd8ab2b13f250112e1d604d2af5f6  controlled/identification_artifacts/pair_4_7_upper.json
26bd21dad7e072f9e2983b80b0cfd0fc11356abdd9af97f2de4174c96a9966d3  controlled/identification_artifacts/pair_4_8_lower1.json
dc2d82d37e25e6b8260cfe2f1c7f0ceeac34e2431c47fd65c919fe7d6b89b138  controlled/identification_artifacts/pair_4_8_upper.json
d323173d74fa463720c53163e27c1599222423d1fcfe4c065131bfc4d8c7ad13  controlled/identification_artifacts/pair_4_9_upper.json
7d9098cdca1cf4a2e6e05b5cebb0aebd9888173554fa9cffa40895769bc4d620  controlled/identification_artifacts/pair_5_11_lower1.json
50eed8b7b4d93c9e392af4211e18b17839243fe2e93539f55842d92df9caa355  controlled/identification_artifacts/pair_5_11_upper.json
81e70dc074231802925066ff66a94bf5bdec094b691cf2bde07d8188b1dc5cc1  controlled/identification_artifacts/pair_5_18_lower1.json
b62cca91a5d315224d25383bd6f426e77cc221e68c5920a92e90277a5e21b88d  controlled/identification_artifacts/pair_5_18_lower4.json
f2d787319d83b92ae6a674412cbc9314544dc885ca14361519798a63e350ee00  controlled/identification_artifacts/pair_5_18_upper.json
9b8829772cd9874dcf4fdb92ead9c8eb0455d8febf2d6e66ee5d12a0c76f3f61  controlled/identification_artifacts/pair_5_20_lower1.json
97e56f78a406cf9341f1e5672baaedc659a93050d958ddb6c3d5108edcaddba9  controlled/identification_artifacts/pair_5_20_upper.json
46a05956bb928b7c6deb455e21c2ab69aaa422d9fc2728685b093323303d30e4  controlled/identification_artifacts/pair_5_21_lower1.json
2905e8000d610777337add613bb50197683f332ac96a8f5498b6051b9f4068e0  controlled/identification_artifacts/pair_5_21_lower4.json
64133806f0545f34c1ba5e0b80bab823daa42adbc7b7bd0f216facc6ab5efb13  controlled/identification_artifacts/pair_5_21_upper.json
b6250ee5c5b8fa68358a4aeff11511084053dfedc91b5ffdcb8cf71800de6c7f  controlled/identification_artifacts/pair_5_23_lower1.json
1f7f1ac968ebd4ddd300826aab815a60609365aedb883742b78e4da47b476ad6  controlled/identification_artifacts/pair_5_23_lower4.json
ee7b5290e2c98209f0bd6cafe82e6b073b8935ac4a5b8e4462ce3acadcb41dfc  controlled/identification_artifacts/pair_5_23_upper.json
70e7e149e38cd1f6c84b534cc097b2e6cdafb02a63350b754a9f00008a257bfc  controlled/identification_artifacts/pair_5_7_lower1.json
c50ba5cbfe11c0e116e79d6a2440cb36801359484360a1c31d22456ebc5d14cc  controlled/identification_artifacts/pair_5_7_upper.json
90738c26ec3c9115b685f695adb5aac3da8282748fb785460b9985424e764dc1  controlled/identification_artifacts/pair_5_8_lower1.json
f0bb61d7d6e62f72cdab2881319a0447dc24301b77f66203aaf7c9c2a29a8138  controlled/identification_artifacts/pair_5_8_upper.json
4b3166fcd035821143e865cbbf21093edbfa3f34358b707af80c9f7cdb10de11  controlled/identification_artifacts/pair_5_9_lower1.json
3e1f1d8f61dae575752343d9919d48e8e325e5301ec86af4529328913106b046  controlled/identification_artifacts/pair_5_9_upper.json
fd1ee581317292ad00d6c41973f65b73aa8cb426422a640e155a7ca928b24b41  controlled/identification_artifacts/pair_7_11_lower1.json
f019bce1adb92e97aa138cd198e370f48fb9003fc5e53fb58c4ca990801f5f81  controlled/identification_artifacts/pair_7_11_upper.json
0234ff14239e89d3ce2543f30c8c27400d61cd82b4237e14ca5c4e71afcc523c  controlled/identification_artifacts/pair_7_8_lower1.json
33617ed021e78609bd4fa722f57252a5b8f1ac4a42c7ebdaee8c1b9ae71485b9  controlled/identification_artifacts/pair_7_8_upper.json
716a6d6dd3706de20a705309e4092788b77e6141dfce51910ea75e456a62d026  controlled/identification_artifacts/pair_7_9_lower1.json
85726999036798a77ff6da6b6ebf6d16b8eb8dbd60a3ea4d84b2a6ef538d26ce  controlled/identification_artifacts/pair_7_9_upper.json
4a12ecce5e7ff87b7c28d5a94b4ec7129d940dcee86fad2d0c3da92ab8f38421  controlled/identification_artifacts/pair_8_11_lower1.json
6b0c66e12441d334cde1f1ef3d26550aeca5aca91e2ca60c9654dddeb8734411  controlled/identification_artifacts/pair_8_11_upper.json
92ff5165c4c8ee158e31fd0191e17118211bbdbc2aba73caea1533b95a913f25  controlled/identification_artifacts/pair_8_21_lower1.json
7db0e2d2330ca95e328af011326e1d4e893900bf821390a6aaab6cfd3aa26894  controlled/identification_artifacts/pair_8_21_upper.json
91f3a7364c27f501e1db37604e2a423fe3c2b6858aa71e26609ad4acb397587f  controlled/identification_artifacts/pair_8_23_lower1.json
eaf582e48345378234138cea69a794a8b1249a8f8914e3b28016f26fa9ee5d58  controlled/identification_artifacts/pair_8_23_upper.json
bf5583e8a3b8552a61756b7361561bfbf525c011dadbeaa51a2df08faf546977  controlled/identification_artifacts/pair_8_9_lower1.json
34bb48576a42e9163ebd6fe02a84098cd757b564eb75bb89e839ea9276ad23eb  controlled/identification_artifacts/pair_8_9_upper.json
21462ab6285014ca4d6cb9ded232046ef9ba0f274bfaa6a2b3f9bec05ffa9404  controlled/identification_artifacts/pair_9_11_lower1.json
b2ef4fe88a8e2cfb90892392e93db5f17e02eb8f14f3a1004cf2fbdfcb1ba537  controlled/identification_artifacts/pair_9_11_upper.json
81944071859a5a258b20b9f77f30e5362d2ad3cd35f8d2904d39bf3793ac435c  controlled/identification_artifacts/pair_9_21_lower1.json
28861a69326d17ff9a5db4ec44158dbad919e0bd35cd9d787c9beec62824a8f9  controlled/identification_artifacts/pair_9_21_lower4.json
c8f3c85c5e574bcab2675413a2e6be28364ff412fee728789a5b449ec4107198  controlled/identification_artifacts/pair_9_21_upper.json
e7272358a4dd3a223e02ecd8b4dcb14e708cdadd448cde2b50f9a9b54714a130  controlled/identification_artifacts/pair_9_23_lower1.json
db67dced17e1dadcf450cc95e636f8b17569515c39afcd66d6eba6d687f4d107  controlled/identification_artifacts/pair_9_23_lower4.json
baa902bd079ff6482317864c11c331cd5e18d0906d4094d1b892fa68a9803ec6  controlled/identification_artifacts/pair_9_23_upper.json
ccf69388c05507e876f59739005c0f42664f9017f99c9a944baaf710359a4541  controlled/identification_artifacts/source_decomposition.json
98b7aa55ff18ac7730cc23df778088b4822bc0669541317f0622ded13314fd44  controlled/IDENTIFICATION_AUDIT.json
f9c284b0beb6e20a9d70ed46e29c13f7928caa094e038e8a2958281842eb89a5  controlled/IDENTIFICATION_RESULTS.json
ae39624b2a9aa9eacddfe797845655d883c5cbb694f7373d84344a206e16fb09  controlled/IDENTIFICATION_STRUCTURE.json
8194f884210461fd1f277792571f228decdc9cf91887456c4f0fc8b6c22a19d8  controlled/JOIN_BARRIER_AUDIT.json
b6e540d63bcd8c2afb8d23f1c6fcbd4aa79e747191c0653050418a2e3414cd8d  controlled/join_iteration_barrier_artifacts/balanced_64_leaves_decomposition.json
e4a7970ca93bf24cbb0bac5870216858f7a2cfc6506b5f6af682dd1f0bad3ee5  controlled/join_iteration_barrier_artifacts/D16_decomposition.json
f430c0d091c4c6106b372e870dbac80292105e8ddb9b47c5fe6ac069682c7b34  controlled/join_iteration_barrier_artifacts/D1_decomposition.json
3fc9375c409ff17420b9d3bd223c781b9d9e01a20cf1422c0713631518f9bd1c  controlled/join_iteration_barrier_artifacts/D2_decomposition.json
06087910e219591fd4c3f00858d58e6ffa2946cb442b77edd207e5e144babc09  controlled/join_iteration_barrier_artifacts/D32_decomposition.json
e68c781e800858231b6de53bbba4fff41177b67f9a8a966606a9ff2c8bed1edf  controlled/join_iteration_barrier_artifacts/D4_decomposition.json
16dbd645a01a2f08357b061e70aa2150d9f65b1b5c7fccbd5633a9575fe04b73  controlled/join_iteration_barrier_artifacts/D5_decomposition.json
b6e5919d463eb5466aeeb2b310cd8e3bc686d1a200a08bdd57cf259185cee5c3  controlled/join_iteration_barrier_artifacts/K4_separator_certificate.json
73af8662cee15b30cb6473a60c61be3318689024793aa9323cb5c59469ebadcc  controlled/join_iteration_barrier_artifacts/Moser_separator_certificate.json
eedfd163648fd221a13766b5973a1e09daf9c78442b68eaea29cfc5560903175  controlled/join_iteration_barrier_artifacts/T16_16_decomposition.json
ccf69388c05507e876f59739005c0f42664f9017f99c9a944baaf710359a4541  controlled/join_iteration_barrier_artifacts/T4_4_decomposition.json
a5c73b4211ed2cb2b92a5a8246ee0863d80c9725d23d89f64f00413344e04a4a  controlled/join_iteration_barrier_artifacts/T5_5_decomposition.json
8bcce39ddd2722f53c2c5f1e9de5a6a4e8c6c1a1999e06c80808f8e869d85c54  controlled/join_iteration_barrier_artifacts/unbalanced_64_leaves_decomposition.json
4e12db4c567f1aeef5575bac3e72e244ca28bf6673ff8865d1c040f0dcf6be03  controlled/SOURCE_PROVENANCE.json
c83a3a6beb6cfba01e6d80b412442d8bac5d70669795b2fd0ec23bd7170699da  degree7/audit_degree7.py
06d85f3c981fc148cb08f02a8f5b7b00925275db3199c65b1e7d8f55bae27587  degree7/base_audit.json
2548ba358f0d3a4c61f827fd4510a2992f1163eab175ac8e6b77e9c9c98f419a  degree7/base_graph.json
95d3f0667521f53af9cd80dde8696b989d60f46ec21e6e35f2a21bb36e9ad7d0  degree7/base_lower.json
8fe1561eb7f1718e925948bd2d13274b4b41b6283a2d7cf347ea30101c6e1bc1  degree7/base_upper.json
6da74d787b5803998f00fae8a6fa4136984e9c4a46b2c846a7a57442bdd98754  degree7/base_upper_original.json
d58bed6e3acfde095f28197b7d416851fdbbfd71338e430ec55db4821239e07f  degree7/check_roots.py
faaf5c3e7754b783a349aaad13ba61b83a87415aae0b9d69891ebd9391cb07d8  degree7/D4_lower_degree1.json
562e4585de01a603848d2226e03d3c0e5e7f0c96a68b2396b9c260efc4f990e1  degree7/diamond_equality.json
df033b162178db11fe917d53b8be6ac97f01787c05a237d9a95b079ecc1e5c1c  degree7/family.py
d24b186816767dcc9d6538f0556462c5971e6d2a88072f10719ad0c302db269a  degree7/hajos_roots.py
b95bc2c73503aea267ec9853fa0630cef8e7eb122057bc1c8537f23dccba701a  degree7/labeling.json
a5216e0c7700a3aa03738140ee4f673d68860c0207e7756456369f53eca1a49b  degree7/PROVENANCE.json
610c5af2c331b637ecd9da788f6ad5851416cea930924de01b997d34f4b39c84  degree7/README.md
9b4f91fd490d583915ffbb8632b1aa8f9140661d819c79e49c479dd0cc0ef66e  degree7/roots_sparse_search.py
2c98a2ca63d529daae4ba787847597828fc4f07714f89b495db52e662e18586d  degree7/SHA256SUMS.json
645415ad0e11b9a9b1b64ac6842921ba5efd55ca5cc9181fd0e75ce88d8f4272  degree7/THEOREM.md
d9524aa73d68384acb52aaa38345e134af30d63354068dc484e299959c68a4e4  degree7/VALIDATION.json
6b6a740020a51eb967cc4d0e4d7a8e2aa732d5549acb92512ada5373e3cd5268  degree7/verify_all.py
a2e5322ce62df3c87a4db88303d939d01e1c4702ef6110422802a3087fb288d4  hajos_experiments.py
d316ac9aa0124f31fbeb823282a8a9ee2b142bfc6179ed025abfbdbed0126c80  hajos_results.json
d24b186816767dcc9d6538f0556462c5971e6d2a88072f10719ad0c302db269a  hajos_roots.py
ad58b4dc0df527ff1273ad6c1541a67553d36fd9e3c9481fd475afbae7b58d7d  README.md


==> anc/artifacts/hajos_chain_d4.json <==
{
  "graph": {
    "n": 10,
    "edges": [
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        0,
        6
      ],
      [
        0,
        8
      ],
      [
        0,
        9
      ],
      [
        1,
        2
      ],
      [
        1,
        3
      ],
      [
        1,
        4
      ],
      [
        2,
        3
      ],
      [
        2,
        7
      ],
      [
        4,
        5
      ],
      [
        4,
        6
      ],
      [
        5,
        6
      ],
      [
        7,
        8
      ],
      [
        7,
        9
      ],
      [
        8,
        9
      ]
    ]
  },
  "coefficient_degree": 4,
  "kind": "f2-roots-refutation-v1",
  "status": "UNSAT",
  "terms": [
    [
      1,
      [
        0
      ]
    ],
    [
      3,
      [
        0
      ]
    ],
    [
      4,
      [
        0
      ]
    ],
    [
      7,
      [
        0
      ]
    ],
    [
      11,
      [
        0
      ]
    ],
    [
      12,
      [
        0
      ]
    ],
    [
      13,
      [
        0
      ]
    ],
    [
      14,
      [
        0
      ]
    ],
    [
      1,
      [
        1
      ]
    ],
    [
      7,
      [
        1
      ]
    ],
    [
      11,
      [
        1
      ]
    ],
    [
      12,
      [
        1
      ]
    ],
    [
      3,
      [
        2
      ]
    ],
    [
      4,
      [
        2
      ]
    ],
    [
      13,
      [
        2
      ]
    ],
    [
      14,
      [
        2
      ]
    ],
    [
      2,
      [
        4
      ]
    ],
    [
      10,
      [
        4
      ]
    ],
    [
      12,
      [
        4
      ]
    ],
    [
      2,
      [
        5
      ]
    ],
    [
      11,
      [
        5
      ]
    ],
    [
      3,
      [
        7
      ]
    ],
    [
      4,
      [
        7
      ]
    ],
    [
      13,
      [
        7
      ]
    ],
    [
      14,
      [
        7
      ]
    ],
    [
      6,
      [
        8
      ]
    ],
    [
      8,
      [
        8
      ]
    ],
    [
      9,
      [
        8
      ]
    ],
    [
      6,
      [
        9
      ]
    ],
    [
      8,
      [
        9
      ]
    ],
    [
      9,
      [
        9
      ]
    ],
    [
      1,
      [
        0,
        0,
        1,
        1
      ]
    ],
    [
      7,
      [
        0,
        0,
        1,
        1
      ]
    ],
    [
      11,
      [
        0,
        0,
        1,
        1
      ]
    ],
    [
      12,
      [
        0,
        0,
        1,
        1
      ]
    ],
    [
      2,
      [
        0,
        0,
        1,
        4
      ]
    ],
    [
      10,
      [
        0,
        0,
        1,
        4
      ]
    ],
    [
      12,
      [
        0,
        0,
        1,
        4
      ]
    ],
    [
      2,
      [
        0,
        0,
        1,
        5
      ]
    ],
    [
      11,
      [
        0,
        0,
        1,
        5
      ]
    ],
    [
      0,
      [
        0,
        0,
        1,
        8
      ]
    ],
    [
      4,
      [
        0,
        0,
        1,
        8
      ]
    ],
    [
      5,
      [
        0,
        0,
        1,
        8
      ]
    ],
    [
      8,
      [
        0,
        0,
        1,
        8
      ]
    ],
    [
      15,
      [
        0,
        0,
        1,
        8
      ]
    ],
    [
      0,
      [
        0,
        0,
        1,
        9
      ]
    ],
    [
      3,
      [
        0,
        0,
        1,
        9
      ]
    ],
    [
      5,
      [
        0,
        0,
        1,
        9
      ]
    ],
    [
      8,
      [
        0,
        0,
        1,
        9
      ]
    ],
    [
      0,
      [
        0,
        0,
        2,
        8
      ]
    ],
    [
      6,
      [
        0,
        0,
        2,
        8
      ]
    ],
    [
      0,
      [
        0,
        0,
        2,
        9
      ]
    ],
    [
      6,
      [
        0,
        0,
        2,
        9
      ]
    ],
    [
      2,
      [
        0,
        1,
        1,
        4
      ]
    ],
    [
      10,
      [
        0,
        1,
        1,
        4
      ]
    ],
    [
      12,
      [
        0,
        1,
        1,
        4
      ]
    ],
    [
      2,
      [
        0,
        1,
        1,
        5
      ]
    ],
    [
      11,
      [
        0,
        1,
        1,
        5
      ]
    ],
    [
      4,
      [
        0,
        1,
        1,
        8
      ]
    ],
    [
      15,
      [
        0,
        1,
        1,
        8
      ]
    ],
    [
      3,
      [
        0,
        1,
        1,
        9
      ]
    ]
  ],
  "stats": {
    "columns": 3061,
    "rows": 996,
    "rank": 673,
    "seconds": 0.00803619995713234
  }
}


==> anc/artifacts/hajos_double_moser_d4.json <==
{
  "graph": {
    "n": 13,
    "edges": [
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        0,
        6
      ],
      [
        0,
        9
      ],
      [
        0,
        11
      ],
      [
        0,
        12
      ],
      [
        1,
        2
      ],
      [
        1,
        3
      ],
      [
        1,
        4
      ],
      [
        2,
        3
      ],
      [
        2,
        8
      ],
      [
        4,
        5
      ],
      [
        4,
        6
      ],
      [
        5,
        6
      ],
      [
        7,
        8
      ],
      [
        7,
        9
      ],
      [
        7,
        10
      ],
      [
        8,
        9
      ],
      [
        10,
        11
      ],
      [
        10,
        12
      ],
      [
        11,
        12
      ]
    ]
  },
  "coefficient_degree": 4,
  "kind": "f2-roots-refutation-v1",
  "status": "UNSAT",
  "terms": [
    [
      4,
      [
        0
      ]
    ],
    [
      5,
      [
        0
      ]
    ],
    [
      6,
      [
        0
      ]
    ],
    [
      7,
      [
        0
      ]
    ],
    [
      9,
      [
        0
      ]
    ],
    [
      18,
      [
        0
      ]
    ],
    [
      19,
      [
        0
      ]
    ],
    [
      0,
      [
        1
      ]
    ],
    [
      1,
      [
        1
      ]
    ],
    [
      7,
      [
        1
      ]
    ],
    [
      8,
      [
        1
      ]
    ],
    [
      12,
      [
        1
      ]
    ],
    [
      13,
      [
        1
      ]
    ],
    [
      0,
      [
        2
      ]
    ],
    [
      1,
      [
        2
      ]
    ],
    [
      7,
      [
        2
      ]
    ],
    [
      8,
      [
        2
      ]
    ],
    [
      12,
      [
        2
      ]
    ],
    [
      13,
      [
        2
      ]
    ],
    [
      6,
      [
        4
      ]
    ],
    [
      7,
      [
        4
      ]
    ],
    [
      9,
      [
        4
      ]
    ],
    [
      4,
      [
        7
      ]
    ],
    [
      5,
      [
        7
      ]
    ],
    [
      18,
      [
        7
      ]
    ],
    [
      19,
      [
        7
      ]
    ],
    [
      1,
      [
        8
      ]
    ],
    [
      6,
      [
        8
      ]
    ],
    [
      7,
      [
        8
      ]
    ],
    [
      8,
      [
        8
      ]
    ],
    [
      9,
      [
        8
      ]
    ],
    [
      12,
      [
        8
      ]
    ],
    [
      13,
      [
        8
      ]
    ],
    [
      4,
      [
        10
      ]
    ],
    [
      5,
      [
        10
      ]
    ],
    [
      18,
      [
        10
      ]
    ],
    [
      19,
      [
        10
      ]
    ],
    [
      5,
      [
        11
      ]
    ],
    [
      7,
      [
        11
      ]
    ],
    [
      9,
      [
        11
      ]
    ],
    [
      10,
      [
        11
      ]
    ],
    [
      15,
      [
        11
      ]
    ],
    [
      16,
      [
        11
      ]
    ],
    [
      17,
      [
        11
      ]
    ],
    [
      20,
      [
        11
      ]
    ],
    [
      4,
      [
        12
      ]
    ],
    [
      7,
      [
        12
      ]
    ],
    [
      9,
      [
        12
      ]
    ],
    [
      10,
      [
        12
      ]
    ],
    [
      15,
      [
        12
      ]
    ],
    [
      16,
      [
        12
      ]
    ],
    [
      17,
      [
        12
      ]
    ],
    [
      0,
      [
        0,
        0,
        1,
        1
      ]
    ],
    [
      1,
      [
        0,
        0,
        1,
        1
      ]
    ],
    [
      6,
      [
        0,
        0,
        1,
        1
      ]
    ],
    [
      8,
      [
        0,
        0,
        1,
        1
      ]
    ],
    [
      9,
      [
        0,
        0,
        1,
        1
      ]
    ],
    [
      12,
      [
        0,
        0,
        1,
        1
      ]
    ],
    [
      13,
      [
        0,
        0,
        1,
        1
      ]
    ],
    [
      0,
      [
        0,
        0,
        1,
        2
      ]
    ],
    [
      7,
      [
        0,
        0,
        1,
        2
      ]
    ],
    [
      0,
      [
        0,
        0,
        1,
        4
      ]
    ],
    [
      2,
      [
        0,
        0,
        1,
        4
      ]
    ],
    [
      6,
      [
        0,
        0,
        1,
        4
      ]
    ],
    [
      9,
      [
        0,
        0,
        1,
        4
      ]
    ],
    [
      11,
      [
        0,
        0,
        1,
        4
      ]
    ],
    [
      13,
      [
        0,
        0,
        1,
        4
      ]
    ],
    [
      2,
      [
        0,
        0,
        1,
        5
      ]
    ],
    [
      12,
      [
        0,
        0,
        1,
        5
      ]
    ],
    [
      0,
      [
        0,
        0,
        1,
        8
      ]
    ],
    [
      7,
      [
        0,
        0,
        1,
        8
      ]
    ],
    [
      0,
      [
        0,
        0,
        1,
        11
      ]
    ],
    [
      5,
      [
        0,
        0,
        1,
        11
      ]
    ],
    [
      6,
      [
        0,
        0,
        1,
        11
      ]
    ],
    [
      9,
      [
        0,
        0,
        1,
        11
      ]
    ],
    [
      20,
      [
        0,
        0,
        1,
        11
      ]
    ],
    [
      0,
      [
        0,
        0,
        1,
        12
      ]
    ],
    [
      4,
      [
        0,
        0,
        1,
        12
      ]
    ],
    [
      6,
      [
        0,
        0,
        1,
        12
      ]
    ],
    [
      9,
      [
        0,
        0,
        1,
        12
      ]
    ],
    [
      0,
      [
        0,
        0,
        2,
        4
      ]
    ],
    [
      2,
      [
        0,
        0,
        2,
        4
      ]
    ],
    [
      7,
      [
        0,
        0,
        2,
        4
      ]
    ],
    [
      11,
      [
        0,
        0,
        2,
        4
      ]
    ],
    [
      13,
      [
        0,
        0,
        2,
        4
      ]
    ],
    [
      2,
      [
        0,
        0,
        2,
        5
      ]
    ],
    [
      12,
      [
        0,
        0,
        2,
        5
      ]
    ],
    [
      0,
      [
        0,
        0,
        2,
        8
      ]
    ],
    [
      1,
      [
        0,
        0,
        2,
        8
      ]
    ],
    [
      7,
      [
        0,
        0,
        2,
        8
      ]
    ],
    [
      8,
      [
        0,
        0,
        2,
        8
      ]
    ],
    [
      12,
      [
        0,
        0,
        2,
        8
      ]
    ],
    [
      13,
      [
        0,
        0,
        2,
        8
      ]
    ],
    [
      0,
      [
        0,
        0,
        2,
        11
      ]
    ],
    [
      5,
      [
        0,
        0,
        2,
        11
      ]
    ],
    [
      7,
      [
        0,
        0,
        2,
        11
      ]
    ],
    [
      20,
      [
        0,
        0,
        2,
        11
      ]
    ],
    [
      0,
      [
        0,
        0,
        2,
        12
      ]
    ],
    [
      4,
      [
        0,
        0,
        2,
        12
      ]
    ],
    [
      7,
      [
        0,
        0,
        2,
        12
      ]
    ],
    [
      2,
      [
        0,
        0,
        4,
        8
      ]
    ],
    [
      6,
      [
        0,
        0,
        4,
        8
      ]
    ],
    [
      7,
      [
        0,
        0,
        4,
        8
      ]
    ],
    [
      9,
      [
        0,
        0,
        4,
        8
      ]
    ],
    [
      11,
      [
        0,
        0,
        4,
        8
      ]
    ],
    [
      13,
      [
        0,
        0,
        4,
        8
      ]
    ],
    [
      2,
      [
        0,
        0,
        5,
        8
      ]
    ],
    [
      12,
      [
        0,
        0,
        5,
        8
      ]
    ],
    [
      3,
      [
        0,
        0,
        7,
        11
      ]
    ],
    [
      14,
      [
        0,
        0,
        7,
        11
      ]
    ],
    [
      17,
      [
        0,
        0,
        7,
        11
      ]
    ],
    [
      3,
      [
        0,
        0,
        7,
        12
      ]
    ],
    [
      14,
      [
        0,
        0,
        7,
        12
      ]
    ],
    [
      17,
      [
        0,
        0,
        7,
        12
      ]
    ],
    [
      3,
      [
        0,
        0,
        8,
        11
      ]
    ],
    [
      5,
      [
        0,
        0,
        8,
        11
      ]
    ],
    [
      15,
      [
        0,
        0,
        8,
        11
      ]
    ],
    [
      20,
      [
        0,
        0,
        8,
        11
      ]
    ],
    [
      3,
      [
        0,
        0,
        8,
        12
      ]
    ],
    [
      4,
      [
        0,
        0,
        8,
        12
      ]
    ],
    [
      15,
      [
        0,
        0,
        8,
        12
      ]
    ],
    [
      2,
      [
        0,
        1,
        1,
        4
      ]
    ],
    [
      11,
      [
        0,
        1,
        1,
        4
      ]
    ],
    [
      13,
      [
        0,
        1,
        1,
        4
      ]
    ],
    [
      2,
      [
        0,
        1,
        1,
        5
      ]
    ],
    [
      12,
      [
        0,
        1,
        1,
        5
      ]
    ],
    [
      0,
      [
        0,
        1,
        1,
        8
      ]
    ],
    [
      6,
      [
        0,
        1,
        1,
        8
      ]
    ],
    [
      9,
      [
        0,
        1,
        1,
        8
      ]
    ],
    [
      5,
      [
        0,
        1,
        1,
        11
      ]
    ],
    [
      20,
      [
        0,
        1,
        1,
        11
      ]
    ],
    [
      4,
      [
        0,
        1,
        1,
        12
      ]
    ],
    [
      0,
      [
        0,
        1,
        2,
        8
      ]
    ],
    [
      7,
      [
        0,
        1,
        2,
        8
      ]
    ],
    [
      0,
      [
        0,
        1,
        4,
        8
      ]
    ],
    [
      6,
      [
        0,
        1,
        4,
        8
      ]
    ],
    [
      9,
      [
        0,
        1,
        4,
        8
      ]
    ],
    [
      0,
      [
        0,
        2,
        4,
        8
      ]
    ],
    [
      2,
      [
        0,
        2,
        4,
        8
      ]
    ],
    [
      7,
      [
        0,
        2,
        4,
        8
      ]
    ],
    [
      11,
      [
        0,
        2,
        4,
        8
      ]
    ],
    [
      13,
      [
        0,
        2,
        4,
        8
      ]
    ],
    [
      2,
      [
        0,
        2,
        5,
        8
      ]
    ],
    [
      12,
      [
        0,
        2,
        5,
        8
      ]
    ],
    [
      5,
      [
        0,
        2,
        8,
        11
      ]
    ],
    [
      20,
      [
        0,
        2,
        8,
        11
      ]
    ],
    [
      4,
      [
        0,
        2,
        8,
        12
      ]
    ]
  ],
  "stats": {
    "columns": 13170,
    "rows": 4667,
    "rank": 3257,
    "seconds": 0.04495909996330738
  }
}


==> anc/artifacts/hajos_double_moser_upper.json <==
{
  "kind": "f2-roots-refutation-v1",
  "status": "UNSAT",
  "graph": {
    "n": 13,
    "edges": [
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        0,
        6
      ],
      [
        0,
        9
      ],
      [
        0,
        11
      ],
      [
        0,
        12
      ],
      [
        1,
        2
      ],
      [
        1,
        3
      ],
      [
        1,
        4
      ],
      [
        2,
        3
      ],
      [
        2,
        8
      ],
      [
        4,
        5
      ],
      [
        4,
        6
      ],
      [
        5,
        6
      ],
      [
        7,
        8
      ],
      [
        7,
        9
      ],
      [
        7,
        10
      ],
      [
        8,
        9
      ],
      [
        10,
        11
      ],
      [
        10,
        12
      ],
      [
        11,
        12
      ]
    ]
  },
  "coefficient_degree": 7,
  "terms": [
    [
      0,
      [
        0,
        0,
        1,
        1
      ]
    ],
    [
      0,
      [
        0,
        0,
        1,
        1,
        2,
        2,
        4
      ]
    ],
    [
      0,
      [
        0,
        0,
        1,
        1,
        2,
        2,
        8
      ]
    ],
    [
      0,
      [
        0,
        0,
        1,
        1,
        2,
        4,
        8
      ]
    ],
    [
      0,
      [
        0,
        0,
        1,
        2,
        2,
        4,
        8
      ]
    ],
    [
      0,
      [
        0,
        0,
        1,
        8
      ]
    ],
    [
      0,
      [
        0,
        0,
        2,
        2
      ]
    ],
    [
      0,
      [
        0,
        0,
        2,
        4
      ]
    ],
    [
      0,
      [
        0,
        1,
        1,
        2
      ]
    ],
    [
      0,
      [
        0,
        1,
        1,
        4
      ]
    ],
    [
      0,
      [
        0,
        1,
        2,
        2
      ]
    ],
    [
      0,
      [
        0,
        1,
        2,
        4
      ]
    ],
    [
      0,
      [
        0,
        1,
        2,
        8
      ]
    ],
    [
      0,
      [
        0,
        1,
        4,
        8
      ]
    ],
    [
      0,
      [
        0,
        2,
        2,
        8
      ]
    ],
    [
      0,
      [
        0,
        2,
        4,
        8
      ]
    ],
    [
      0,
      [
        1
      ]
    ],
    [
      0,
      [
        1,
        1,
        2,
        8
      ]
    ],
    [
      0,
      [
        1,
        1,
        4,
        8
      ]
    ],
    [
      0,
      [
        1,
        2,
        2,
        4
      ]
    ],
    [
      0,
      [
        2
      ]
    ],
    [
      0,
      [
        2,
        2,
        4,
        8
      ]
    ],
    [
      0,
      [
        4
      ]
    ],
    [
      0,
      [
        8
      ]
    ],
    [
      1,
      [
        0,
        0,
        4,
        4
      ]
    ],
    [
      1,
      [
        0,
        0,
        4,
        8
      ]
    ],
    [
      1,
      [
        0,
        2,
        2,
        4
      ]
    ],
    [
      1,
      [
        0,
        2,
        4,
        8
      ]
    ],
    [
      1,
      [
        0,
        4,
        4,
        8
      ]
    ],
    [
      1,
      [
        2,
        2,
        4,
        4
      ]
    ],
    [
      1,
      [
        2,
        4,
        4,
        8
      ]
    ],
    [
      1,
      [
        4
      ]
    ],
    [
      2,
      [
        0
      ]
    ],
    [
      2,
      [
        0,
        0,
        2,
        2
      ]
    ],
    [
      2,
      [
        0,
        0,
        2,
        2,
        4,
        4,
        5
      ]
    ],
    [
      2,
      [
        0,
        0,
        2,
        4,
        4,
        5,
        8
      ]
    ],
    [
      2,
      [
        0,
        0,
        2,
        8
      ]
    ],
    [
      2,
      [
        0,
        0,
        4,
        4
      ]
    ],
    [
      2,
      [
        0,
        0,
        4,
        5
      ]
    ],
    [
      2,
      [
        0,
        4,
        4,
        5
      ]
    ],
    [
      2,
      [
        0,
        4,
        4,
        8
      ]
    ],
    [
      2,
      [
        0,
        4,
        5,
        8
      ]
    ],
    [
      2,
      [
        2,
        2,
        4,
        4
      ]
    ],
    [
      2,
      [
        2,
        2,
        4,
        5
      ]
    ],
    [
      2,
      [
        2,
        4,
        4,
        8
      ]
    ],
    [
      2,
      [
        2,
        4,
        5,
        8
      ]
    ],
    [
      2,
      [
        4,
        4,
        5,
        8
      ]
    ],
    [
      2,
      [
        8
      ]
    ],
    [
      3,
      [
        0
      ]
    ],
    [
      3,
      [
        0,
        0,
        7,
        7
      ]
    ],
    [
      3,
      [
        0,
        0,
        7,
        7,
        8,
        8,
        10
      ]
    ],
    [
      3,
      [
        0,
        0,
        7,
        8
      ]
    ],
    [
      3,
      [
        0,
        0,
        7,
        10
      ]
    ],
    [
      3,
      [
        0,
        7,
        8,
        8
      ]
    ],
    [
      3,
      [
        0,
        7,
        8,
        10
      ]
    ],
    [
      3,
      [
        0,
        8,
        8,
        10
      ]
    ],
    [
      3,
      [
        7,
        7,
        8,
        8
      ]
    ],
    [
      3,
      [
        7,
        7,
        8,
        10
      ]
    ],
    [
      3,
      [
        8
      ]
    ],
    [
      3,
      [
        10
      ]
    ],
    [
      4,
      [
        0,
        0,
        8,
        10
      ]
    ],
    [
      4,
      [
        0,
        8,
        8,
        10
      ]
    ],
    [
      4,
      [
        0,
        8,
        10,
        10
      ]
    ],
    [
      4,
      [
        8,
        8,
        10,
        10
      ]
    ],
    [
      5,
      [
        0,
        0,
        8,
        8
      ]
    ],
    [
      5,
      [
        0,
        0,
        8,
        8,
        10,
        10,
        11
      ]
    ],
    [
      5,
      [
        0,
        8,
        10,
        10
      ]
    ],
    [
      5,
      [
        0,
        8,
        10,
        11
      ]
    ],
    [
      5,
      [
        8
      ]
    ],
    [
      5,
      [
        8,
        8,
        10,
        10
      ]
    ],
    [
      5,
      [
        8,
        8,
        10,
        11
      ]
    ],
    [
      5,
      [
        8,
        10,
        10,
        11
      ]
    ],
    [
      6,
      [
        0
      ]
    ],
    [
      6,
      [
        0,
        0,
        1,
        1,
        2,
        2,
        4
      ]
    ],
    [
      6,
      [
        0,
        0,
        1,
        1,
        2,
        4,
        8
      ]
    ],
    [
      6,
      [
        0,
        0,
        1,
        4
      ]
    ],
    [
      6,
      [
        0,
        0,
        1,
        8
      ]
    ],
    [
      6,
      [
        0,
        0,
        2,
        2
      ]
    ],
    [
      6,
      [
        0,
        0,
        2,
        8
      ]
    ],
    [
      6,
      [
        0,
        1,
        1,
        4
      ]
    ],
    [
      6,
      [
        0,
        1,
        2,
        2
      ]
    ],
    [
      6,
      [
        0,
        1,
        2,
        8
      ]
    ],
    [
      6,
      [
        0,
        1,
        4,
        8
      ]
    ],
    [
      6,
      [
        1
      ]
    ],
    [
      6,
      [
        1,
        1,
        4,
        8
      ]
    ],
    [
      6,
      [
        1,
        2,
        2,
        4
      ]
    ],
    [
      6,
      [
        1,
        2,
        4,
        8
      ]
    ],
    [
      6,
      [
        8
      ]
    ],
    [
      7,
      [
        0,
        0,
        1,
        1,
        2,
        2,
        8
      ]
    ],
    [
      7,
      [
        0,
        0,
        1,
        2,
        2,
        4,
        8
      ]
    ],
    [
      7,
      [
        0,
        0,
        2,
        2
      ]
    ],
    [
      7,
      [
        0,
        0,
        2,
        4
      ]
    ],
    [
      7,
      [
        0,
        0,
        4,
        8
      ]
    ],
    [
      7,
      [
        0,
        1,
        1,
        2
      ]
    ],
    [
      7,
      [
        0,
        1,
        1,
        8
      ]
    ],
    [
      7,
      [
        0,
        1,
        2,
        4
      ]
    ],
    [
      7,
      [
        0,
        1,
        4,
        8
      ]
    ],
    [
      7,
      [
        0,
        2,
        2,
        4
      ]
    ],
    [
      7,
      [
        0,
        2,
        2,
        8
      ]
    ],
    [
      7,
      [
        1,
        1,
        2,
        2
      ]
    ],
    [
      7,
      [
        1,
        2,
        2,
        4
      ]
    ],
    [
      7,
      [
        2
      ]
    ],
    [
      7,
      [
        2,
        2,
        4,
        8
      ]
    ],
    [
      7,
      [
        8
      ]
    ],
    [
      8,
      [
        0
      ]
    ],
    [
      8,
      [
        0,
        0,
        2,
        2
      ]
    ],
    [
      8,
      [
        0,
        0,
        2,
        8
      ]
    ],
    [
      8,
      [
        8
      ]
    ],
    [
      9,
      [
        0,
        0,
        1,
        1
      ]
    ],
    [
      9,
      [
        0,
        0,
        1,
        1,
        2,
        2,
        4
      ]
    ],
    [
      9,
      [
        0,
        0,
        1,
        1,
        2,
        4,
        8
      ]
    ],
    [
      9,
      [
        0,
        0,
        1,
        8
      ]
    ],
    [
      9,
      [
        0,
        0,
        4,
        8
      ]
    ],
    [
      9,
      [
        0,
        1,
        1,
        4
      ]
    ],
    [
      9,
      [
        0,
        1,
        1,
        8
      ]
    ],
    [
      9,
      [
        0,
        1,
        2,
        2
      ]
    ],
    [
      9,
      [
        0,
        1,
        2,
        8
      ]
    ],
    [
      9,
      [
        0,
        2,
        2,
        4
      ]
    ],
    [
      9,
      [
        0,
        2,
        4,
        8
      ]
    ],
    [
      9,
      [
        1
      ]
    ],
    [
      9,
      [
        1,
        1,
        2,
        2
      ]
    ],
    [
      9,
      [
        1,
        1,
        2,
        8
      ]
    ],
    [
      9,
      [
        1,
        1,
        4,
        8
      ]
    ],
    [
      9,
      [
        4
      ]
    ],
    [
      10,
      [
        0
      ]
    ],
    [
      11,
      [
        0
      ]
    ],
    [
      11,
      [
        0,
        0,
        2,
        2
      ]
    ],
    [
      11,
      [
        0,
        0,
        2,
        8
      ]
    ],
    [
      11,
      [
        0,
        0,
        4,
        4
      ]
    ],
    [
      11,
      [
        0,
        4,
        4,
        8
      ]
    ],
    [
      11,
      [
        2,
        2,
        4,
        4
      ]
    ],
    [
      11,
      [
        2,
        4,
        4,
        8
      ]
    ],
    [
      11,
      [
        8
      ]
    ],
    [
      12,
      [
        0,
        0,
        2,
        2,
        4,
        4,
        5
      ]
    ],
    [
      12,
      [
        0,
        0,
        2,
        4,
        4,
        5,
        8
      ]
    ],
    [
      12,
      [
        0,
        0,
        4,
        4
      ]
    ],
    [
      12,
      [
        0,
        0,
        4,
        5
      ]
    ],
    [
      12,
      [
        0,
        0,
        4,
        8
      ]
    ],
    [
      12,
      [
        0,
        2,
        2,
        4
      ]
    ],
    [
      12,
      [
        0,
        2,
        4,
        8
      ]
    ],
    [
      12,
      [
        0,
        4,
        4,
        5
      ]
    ],
    [
      12,
      [
        0,
        4,
        4,
        8
      ]
    ],
    [
      12,
      [
        0,
        4,
        5,
        8
      ]
    ],
    [
      12,
      [
        2,
        2,
        4,
        4
      ]
    ],
    [
      12,
      [
        2,
        2,
        4,
        5
      ]
    ],
    [
      12,
      [
        2,
        4,
        4,
        8
      ]
    ],
    [
      12,
      [
        2,
        4,
        5,
        8
      ]
    ],
    [
      12,
      [
        4
      ]
    ],
    [
      12,
      [
        4,
        4,
        5,
        8
      ]
    ],
    [
      13,
      [
        0
      ]
    ],
    [
      13,
      [
        0,
        0,
        2,
        2
      ]
    ],
    [
      13,
      [
        0,
        0,
        2,
        8
      ]
    ],
    [
      13,
      [
        0,
        0,
        4,
        8
      ]
    ],
    [
      13,
      [
        0,
        2,
        2,
        4
      ]
    ],
    [
      13,
      [
        0,
        2,
        4,
        8
      ]
    ],
    [
      13,
      [
        4
      ]
    ],
    [
      13,
      [
        8
      ]
    ],
    [
      14,
      [
        0,
        0,
        7,
        7,
        8,
        8,
        10
      ]
    ],
    [
      14,
      [
        0,
        0,
        7,
        8
      ]
    ],
    [
      14,
      [
        0,
        0,
        8,
        8
      ]
    ],
    [
      14,
      [
        0,
        7,
        8,
        8
      ]
    ],
    [
      14,
      [
        0,
        7,
        8,
        10
      ]
    ],
    [
      14,
      [
        7,
        7,
        8,
        10
      ]
    ],
    [
      14,
      [
        7,
        8,
        8,
        10
      ]
    ],
    [
      14,
      [
        8
      ]
    ],
    [
      15,
      [
        0
      ]
    ],
    [
      15,
      [
        0,
        0,
        7,
        7
      ]
    ],
    [
      15,
      [
        0,
        0,
        7,
        10
      ]
    ],
    [
      15,
      [
        0,
        0,
        8,
        10
      ]
    ],
    [
      15,
      [
        0,
        7,
        7,
        8
      ]
    ],
    [
      15,
      [
        0,
        7,
        8,
        10
      ]
    ],
    [
      15,
      [
        8
      ]
    ],
    [
      15,
      [
        10
      ]
    ],
    [
      16,
      [
        0,
        0,
        8,
        8
      ]
    ],
    [
      16,
      [
        8
      ]
    ],
    [
      17,
      [
        0,
        0,
        7,
        7,
        8,
        8,
        10
      ]
    ],
    [
      17,
      [
        0,
        0,
        7,
        8
      ]
    ],
    [
      17,
      [
        0,
        0,
        8,
        10
      ]
    ],
    [
      17,
      [
        0,
        7,
        7,
        8
      ]
    ],
    [
      17,
      [
        0,
        7,
        8,
        8
      ]
    ],
    [
      17,
      [
        0,
        8,
        8,
        10
      ]
    ],
    [
      17,
      [
        7,
        7,
        8,
        8
      ]
    ],
    [
      17,
      [
        7,
        7,
        8,
        10
      ]
    ],
    [
      18,
      [
        0,
        0,
        8,
        8
      ]
    ],
    [
      18,
      [
        0,
        8,
        10,
        10
      ]
    ],
    [
      18,
      [
        8
      ]
    ],
    [
      18,
      [
        8,
        8,
        10,
        10
      ]
    ],
    [
      19,
      [
        0,
        0,
        8,
        8,
        10,
        10,
        11
      ]
    ],
    [
      19,
      [
        0,
        0,
        8,
        10
      ]
    ],
    [
      19,
      [
        0,
        8,
        8,
        10
      ]
    ],
    [
      19,
      [
        0,
        8,
        10,
        10
      ]
    ],
    [
      19,
      [
        0,
        8,
        10,
        11
      ]
    ],
    [
      19,
      [
        8,
        8,
        10,
        10
      ]
    ],
    [
      19,
      [
        8,
        8,
        10,
        11
      ]
    ],
    [
      19,
      [
        8,
        10,
        10,
        11
      ]
    ],
    [
      20,
      [
        0,
        0,
        8,
        8
      ]
    ],
    [
      20,
      [
        0,
        0,
        8,
        10
      ]
    ],
    [
      20,
      [
        0,
        8,
        8,
        10
      ]
    ],
    [
      20,
      [
        8
      ]
    ]
  ],
  "construction": "Hajos certificate composition",
  "identified_and_bridge": [
    0,
    2,
    8
  ]
}


==> anc/artifacts/hajos_k4_d1.json <==
{
  "graph": {
    "n": 4,
    "edges": [
      [
        0,
        1
      ],
      [
        0,
        2
      ],
      [
        0,
        3
      ],
      [
        1,
        2
      ],
      [
        1,
        3
      ],
      [
        2,
        3
      ]
    ]
  },
  "coefficient_degree": 1,
  "kind": "f2-roots-refutation-v1",
  "status": "UNSAT",
  "terms": [
    [
      0,
      [
        0
      ]
    ],
    [
      1,
      [
        0
      ]
    ],
    [
      4,
      [
        0
      ]
    ],
    [
      5,
      [
        0
      ]
    ],
    [
      2,
      [
        1
      ]
    ],
    [
      3,
      [
        1
      ]
    ],
    [
      5,
      [
        1
      ]
    ],
    [
      2,
      [
        2
      ]
    ],
    [
      4,
      [
        2
      ]
    ]
  ],
  "stats": {
    "columns": 17,
    "rows": 17,
    "rank": 14,
    "seconds": 0.00011980021372437477
  }
}


==> anc/artifacts/hajos_moser_d1_obstruction.json <==
{
  "graph": {
    "n": 7,
    "edges": [
      [
        0,
        2
      ],
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        0,
        6
      ],
      [
        1,
        2
      ],
      [
        1,
        3
      ],
      [
        1,
        4
      ],
      [
        2,
        3
      ],
      [
        4,
        5
      ],
      [
        4,
        6
      ],
      [
        5,
        6
      ]
    ]
  },
  "coefficient_degree": 1,
  "kind": "f2-roots-obstruction-v1",
  "status": "OPEN",
  "values": [
    [],
    [
      0,
      0,
      3
    ],
    [
      0,
      0,
      6
    ],
    [
      0,
      1,
      2
    ],
    [
      0,
      2,
      2
    ],
    [
      0,
      2,
      3
    ],
    [
      0,
      4,
      5
    ],
    [
      0,
      5,
      5
    ],
    [
      0,
      5,
      6
    ],
    [
      1,
      1,
      3
    ],
    [
      1,
      1,
      5
    ],
    [
      1,
      2,
      2
    ],
    [
      1,
      2,
      3
    ],
    [
      1,
      2,
      5
    ],
    [
      1,
      2,
      6
    ],
    [
      1,
      3,
      5
    ],
    [
      1,
      3,
      6
    ],
    [
      1,
      4,
      4
    ],
    [
      1,
      4,
      5
    ],
    [
      1,
      4,
      6
    ],
    [
      2,
      2,
      6
    ],
    [
      2,
      3,
      3
    ],
    [
      3,
      3,
      6
    ],
    [
      3,
      4,
      4
    ],
    [
      3,
      5,
      5
    ],
    [
      3,
      6,
      6
    ],
    [
      4,
      4,
      6
    ],
    [
      4,
      5,
      5
    ],
    [
      4,
      5,
      6
    ],
    [
      5,
      6,
      6
    ]
  ],
  "stats": {
    "columns": 78,
    "rows": 77,
    "rank": 64,
    "seconds": 0.0003174000885337591
  }
}


==> anc/artifacts/hajos_moser_d4.json <==
{
  "kind": "f2-roots-refutation-v1",
  "status": "UNSAT",
  "graph": {
    "n": 7,
    "edges": [
      [
        0,
        2
      ],
      [
        0,
        3
      ],
      [
        0,
        5
      ],
      [
        0,
        6
      ],
      [
        1,
        2
      ],
      [
        1,
        3
      ],
      [
        1,
        4
      ],
      [
        2,
        3
      ],
      [
        4,
        5
      ],
      [
        4,
        6
      ],
      [
        5,
        6
      ]
    ]
  },
  "coefficient_degree": 4,
  "terms": [
    [
      0,
      [
        0
      ]
    ],
    [
      0,
      [
        0,
        0,
        1,
        1
      ]
    ],
    [
      0,
      [
        0,
        0,
        1,
        4
      ]
    ],
    [
      0,
      [
        4
      ]
    ],
    [
      1,
      [
        0
      ]
    ],
    [
      1,
      [
        0,
        0,
        1,
        4
      ]
    ],
    [
      1,
      [
        0,
        0,
        2,
        4
      ]
    ],
    [
      1,
      [
        0,
        1,
        1,
        2
      ]
    ],
    [
      1,
      [
        0,
        1,
        1,
        4
      ]
    ],
    [
      1,
      [
        0,
        1,
        2,
        4
      ]
    ],
    [
      1,
      [
        1
      ]
    ],
    [
      1,
      [
        2
      ]
    ],
    [
      2,
      [
        0,
        0,
        4,
        4
      ]
    ],
    [
      2,
      [
        4
      ]
    ],
    [
      3,
      [
        0
      ]
    ],
    [
      3,
      [
        0,
        0,
        4,
        4
      ]
    ],
    [
      3,
      [
        0,
        0,
        4,
        5
      ]
    ],
    [
      3,
      [
        0,
        4,
        4,
        5
      ]
    ],
    [
      4,
      [
        0
      ]
    ],
    [
      4,
      [
        0,
        0,
        1,
        4
      ]
    ],
    [
      4,
      [
        0,
        1,
        1,
        4
      ]
    ],
    [
      4,
      [
        1
      ]
    ],
    [
      5,
      [
        0
      ]
    ],
    [
      5,
      [
        0,
        0,
        1,
        1
      ]
    ],
    [
      5,
      [
        0,
        0,
        1,
        4
      ]
    ],
    [
      5,
      [
        0,
        0,
        2,
        4
      ]
    ],
    [
      5,
      [
        0,
        1,
        1,
        2
      ]
    ],
    [
      5,
      [
        0,
        1,
        2,
        4
      ]
    ],
    [
      5,
      [
        2
      ]
    ],
    [
      5,
      [
        4
      ]
    ],
    [
      6,
      [
        0
      ]
    ],
    [
      7,
      [
        0,
        0,
        1,
        1
      ]
    ],
    [
      7,
      [
        0,
        1,
        1,
        4
      ]
    ],
    [
      7,
      [
        1
      ]
    ],
    [
      7,
      [
        4
      ]
    ],
    [
      8,
      [
        0
      ]
    ],
    [
      8,
      [
        0,
        0,
        4,
        4
      ]
    ],
    [
      9,
      [
        0,
        0,
        4,
        4
      ]
    ],
    [
      9,
      [
        0,
        0,
        4,
        5
      ]
    ],
    [
      9,
      [
        0,
        4,
        4,
        5
      ]
    ],
    [
      9,
      [
        4
      ]
    ],
    [
      10,
      [
        0
      ]
    ],
    [
      10,
      [
        4
      ]
    ]
  ],
  "construction": "Hajos certificate composition",
  "identified_and_bridge": [
    0,
    1,
    4
  ]
}


==> anc/check_roots.py <==
"""Independent GF(2) sparse-set verifier for Bayer coloring certificates."""
from collections import Counter
from itertools import combinations_with_replacement
import json
import sys


def require(condition, message):
    if not condition:
        raise ValueError(message)


def reduced_product(a, b):
    counts = Counter(a)
    counts.update(b)
    return tuple(v for v, exponent in sorted(counts.items()) for _ in range(exponent % 3))


def check(data):
    graph = data["graph"]
    n, edges = graph["n"], graph["edges"]
    require(type(n) is int and n >= 0, "invalid vertex count")
    for edge in edges:
        require(len(edge) == 2 and all(type(v) is int and 0 <= v < n for v in edge)
                and edge[0] < edge[1], "invalid edge")
    require(edges == [list(e) for e in sorted(set(tuple(e) for e in edges))], "noncanonical edge list")
    degree = data["coefficient_degree"]
    require(type(degree) is int and degree >= 0, "invalid coefficient degree")

    def parse(raw, limit):
        require(isinstance(raw, list) and all(type(v) is int and 0 <= v < n for v in raw),
                "invalid monomial")
        require(len(raw) <= limit and sorted(raw) == raw, "invalid monomial order or degree")
        require(all(c <= 2 for c in Counter(raw).values()), "monomial not reduced")
        return tuple(raw)

    if data["kind"] == "f2-roots-refutation-v1":
        total = set()
        for e, raw in data["terms"]:
            require(type(e) is int and 0 <= e < len(edges), "invalid edge index")
            mon = parse(raw, degree)
            u, v = edges[e]
            for term in ((u, u), (u, v), (v, v)):
                product = reduced_product(mon, term)
                if product in total:
                    total.remove(product)
                else:
                    total.add(product)
        require(total == {()}, "sum does not reduce to 1 modulo x_v^3=1")
        return {"status": "VALID_UNSAT", "coefficient_degree": degree, "terms": len(data["terms"])}
    require(data["kind"] == "f2-roots-obstruction-v1", "unknown artifact kind")
    values = {parse(raw, degree + 2) for raw in data["values"]}
    require(len(values) == len(data["values"]) and () in values, "invalid functional")
    count = 0
    # Check every permitted multiplier, not just the residue class used by search.
    for d in range(degree + 1):
        for mon in combinations_with_replacement(range(n), d):
            if any(c > 2 for c in Counter(mon).values()):
                continue
            for u, v in edges:
                require(sum(reduced_product(mon, term) in values for term in ((u, u), (u, v), (v, v))) % 2 == 0,
                        "functional does not annihilate a permitted multiple")
                count += 1
    return {"status": "VALID_DEGREE_OBSTRUCTION", "coefficient_degree": degree,
            "checked_multiples": count}


if __name__ == "__main__":
    try:
        with open(sys.argv[1], encoding="utf-8") as stream:
            print(json.dumps(check(json.load(stream)), indent=2))
    except (ValueError, KeyError, TypeError, IndexError, OSError) as error:
        print(f"INVALID: {error}")
        sys.exit(1)


==> anc/coloring_oracle.py <==
"""Exponential coloring oracle used only for validation, not signature search."""


def color_or_refute(n, edges, palette=3):
    neighbors = [set() for _ in range(n)]
    for u, v in edges:
        neighbors[u].add(v)
        neighbors[v].add(u)
    assignment = [-1] * n
    nodes = 0

    def visit():
        nonlocal nodes
        nodes += 1
        unassigned = [v for v in range(n) if assignment[v] == -1]
        if not unassigned:
            return assignment[:], None
        excluded = {v: {assignment[u] for u in neighbors[v] if assignment[u] != -1}
                    for v in unassigned}
        v = max(unassigned, key=lambda x: (len(excluded[x]), len(neighbors[x]), -x))
        children = []
        for color in range(palette):
            if color in excluded[v]:
                continue
            assignment[v] = color
            solution, proof = visit()
            assignment[v] = -1
            if solution is not None:
                return solution, None
            children.append([color, proof])
        return None, {"vertex": v, "children": children}

    coloring, proof = visit()
    return {"coloring": coloring, "proof": proof, "visited_nodes": nodes}


==> anc/controlled/COMPRESSION_RESULTS.json <==
{
  "initial_pair": [
    5,
    18
  ],
  "initial_order": 24,
  "trials": [
    {
      "index": 0,
      "original_pair": [
        6,
        19
      ],
      "current_pair": [
        6,
        18
      ],
      "order": 23,
      "search": "UNSAT",
      "stats": {
        "rows": 432074,
        "rank": 256550,
        "columns": 275882,
        "seconds": 6.692703500157222,
        "solver": "sparse rows and derivation DAG"
      },
      "check": {
        "status": "VALID_UNSAT",
        "coefficient_degree": 4,
        "terms": 1129
      },
      "accepted": false,
      "seconds": 6.740604399936274
    },
    {
      "index": 1,
      "original_pair": [
        9,
        21
      ],
      "current_pair": [
        9,
        20
      ],
      "order": 23,
      "search": "UNSAT",
      "stats": {
        "rows": 385778,
        "rank": 236306,
        "columns": 251803,
        "seconds": 8.559863799950108,
        "solver": "sparse rows and derivation DAG"
      },
      "check": {
        "status": "VALID_UNSAT",
        "coefficient_degree": 4,
        "terms": 3081
      },
      "accepted": false,
      "seconds": 8.615586399799213
    },
    {
      "index": 2,
      "original_pair": [
        11,
        23
      ],
      "current_pair": [
        11,
        22
      ],
      "order": 23,
      "search": "UNSAT",
      "stats": {
        "rows": 398354,
        "rank": 243291,
        "columns": 256997,
        "seconds": 7.640756200067699,
        "solver": "sparse rows and derivation DAG"
      },
      "check": {
        "status": "VALID_UNSAT",
        "coefficient_degree": 4,
        "terms": 6431
      },
      "accepted": false,
      "seconds": 7.744742099894211
    },
    {
      "index": 3,
      "original_pair": [
        10,
        22
      ],
      "current_pair": [
        10,
        21
      ],
      "order": 23,
      "search": "UNSAT",
      "stats": {
        "rows": 389468,
        "rank": 238297,
        "columns": 253692,
        "seconds": 9.276714200153947,
        "solver": "sparse rows and derivation DAG"
      },
      "check": {
        "status": "VALID_UNSAT",
        "coefficient_degree": 4,
        "terms": 3891
      },
      "accepted": false,
      "seconds": 9.343033800134435
    },
    {
      "index": 4,
      "original_pair": [
        12,
        24
      ],
      "current_pair": [
        12,
        23
      ],
      "order": 23,
      "search": "UNSAT",
      "stats": {
        "rows": 398354,
        "rank": 243291,
        "columns": 256997,
        "seconds": 7.979453300125897,
        "solver": "sparse rows and derivation DAG"
      },
      "check": {
        "status": "VALID_UNSAT",
        "coefficient_degree": 4,
        "terms": 6697
      },
      "accepted": false,
      "seconds": 8.075210700044408
    },
    {
      "index": 5,
      "original_pair": [
        9,
        23
      ],
      "current_pair": [
        9,
        22
      ],
      "order": 23,
      "search": "UNSAT",
      "stats": {
        "rows": 239532,
        "rank": 157308,
        "columns": 170233,
        "seconds": 3.2333637000992894,
        "solver": "sparse rows and derivation DAG"
      },
      "check": {
        "status": "VALID_UNSAT",
        "coefficient_degree": 4,
        "terms": 2037
      },
      "accepted": false,
      "seconds": 3.2712809001095593
    },
    {
      "index": 6,
      "original_pair": [
        11,
        21
      ],
      "current_pair": [
        11,
        20
      ],
      "order": 23,
      "search": "UNSAT",
      "stats": {
        "rows": 402942,
        "rank": 244240,
        "columns": 258072,
        "seconds": 14.336228499887511,
        "solver": "sparse rows and derivation DAG"
      },
      "check": {
        "status": "VALID_UNSAT",
        "coefficient_degree": 4,
        "terms": 4709
      },
      "accepted": false,
      "seconds": 14.408381799934432
    },
    {
      "index": 7,
      "original_pair": [
        10,
        24
      ],
      "current_pair": [
        10,
        23
      ],
      "order": 23,
      "search": "UNSAT",
      "stats": {
        "rows": 239533,
        "rank": 157309,
        "columns": 170235,
        "seconds": 3.4191590000409633,
        "solver": "sparse rows and derivation DAG"
      },
      "check": {
        "status": "VALID_UNSAT",
        "coefficient_degree": 4,
        "terms": 2265
      },
      "accepted": false,
      "seconds": 3.4641994999255985
    },
    {
      "index": 8,
      "original_pair": [
        12,
        22
      ],
      "current_pair": [
        12,
        21
      ],
      "order": 23,
      "search": "UNSAT",
      "stats": {
        "rows": 402942,
        "rank": 244240,
        "columns": 258072,
        "seconds": 15.344049799954519,
        "solver": "sparse rows and derivation DAG"
      },
      "check": {
        "status": "VALID_UNSAT",
        "coefficient_degree": 4,
        "terms": 4227
      },
      "accepted": false,
      "seconds": 15.410622600000352
    },
    {
      "index": 9,
      "original_pair": [
        6,
        21
      ],
      "current_pair": [
        6,
        20
      ],
      "order": 23,
      "search": "UNSAT",
      "stats": {
        "rows": 116126,
        "rank": 80672,
        "columns": 91164,
        "seconds": 1.1931032000575215,
        "solver": "sparse rows and derivation DAG"
      },
      "check": {
        "status": "VALID_UNSAT",
        "coefficient_degree": 4,
        "terms": 1323
      },
      "accepted": false,
      "seconds": 1.2187590000685304
    },
    {
      "index": 10,
      "original_pair": [
        6,
        23
      ],
      "current_pair": [
        6,
        22
      ],
      "order": 23,
      "search": "UNSAT",
      "stats": {
        "rows": 116126,
        "rank": 80778,
        "columns": 91142,
        "seconds": 1.1498262998647988,
        "solver": "sparse rows and derivation DAG"
      },
      "check": {
        "status": "VALID_UNSAT",
        "coefficient_degree": 4,
        "terms": 1651
      },
      "accepted": false,
      "seconds": 1.1782992999069393
    },
    {
      "index": 11,
      "original_pair": [
        9,
        19
      ],
      "current_pair": [
        9,
        18
      ],
      "order": 23,
      "search": "UNSAT",
      "stats": {
        "rows": 398856,
        "rank": 241052,
        "columns": 257434,
        "seconds": 8.622093199985102,
        "solver": "sparse rows and derivation DAG"
      },
      "check": {
        "status": "VALID_UNSAT",
        "coefficient_degree": 4,
        "terms": 1521
      },
      "accepted": false,
      "seconds": 8.669031199999154
    },
    {
      "index": 12,
      "original_pair": [
        11,
        19
      ],
      "current_pair": [
        11,
        18
      ],
      "order": 23,
      "search": "UNSAT",
      "stats": {
        "rows": 471946,
        "rank": 274287,
        "columns": 289935,
        "seconds": 14.16677080001682,
        "solver": "sparse rows and derivation DAG"
      },
      "check": {
        "status": "VALID_UNSAT",
        "coefficient_degree": 4,
        "terms": 1989
      },
      "accepted": false,
      "seconds": 14.217942700022832
    },
    {
      "index": 13,
      "original_pair": [
        10,
        19
      ],
      "current_pair": [
        10,
        18
      ],
      "order": 23,
      "search": "UNSAT",
      "stats": {
        "rows": 398856,
        "rank": 241052,
        "columns": 257434,
        "seconds": 8.762541800038889,
        "solver": "sparse rows and derivation DAG"
      },
      "check": {
        "status": "VALID_UNSAT",
        "coefficient_degree": 4,
        "terms": 1631
      },
      "accepted": false,
      "seconds": 8.808454000158235
    },
    {
      "index": 14,
      "original_pair": [
        12,
        19
      ],
      "current_pair": [
        12,
        18
      ],
      "order": 23,
      "search": "UNSAT",
      "stats": {
        "rows": 471946,
        "rank": 274287,
        "columns": 289935,
        "seconds": 14.138042300008237,
        "solver": "sparse rows and derivation DAG"
      },
      "check": {
        "status": "VALID_UNSAT",
        "coefficient_degree": 4,
        "terms": 1915
      },
      "accepted": false,
      "seconds": 14.188782299868762
    },
    {
      "index": 15,
      "original_pair": [
        6,
        22
      ],
      "current_pair": [
        6,
        21
      ],
      "order": 23,
      "search": "UNSAT",
      "stats": {
        "rows": 116126,
        "rank": 80672,
        "columns": 91164,
        "seconds": 1.2205481000710279,
        "solver": "sparse rows and derivation DAG"
      },
      "check": {
        "status": "VALID_UNSAT",
        "coefficient_degree": 4,
        "terms": 1323
      },
      "accepted": false,
      "seconds": 1.2502729000989348
    },
    {
      "index": 16,
      "original_pair": [
        6,
        24
      ],
      "current_pair": [
        6,
        23
      ],
      "order": 23,
      "search": "UNSAT",
      "stats": {
        "rows": 116126,
        "rank": 80778,
        "columns": 91142,
        "seconds": 1.1348214999306947,
        "solver": "sparse rows and derivation DAG"
      },
      "check": {
        "status": "VALID_UNSAT",
        "coefficient_degree": 4,
        "terms": 1651
      },
      "accepted": false,
      "seconds": 1.1813264999072999
    }
  ],
  "accepted": [],
  "final_order": 24,
  "final_original_to_current": {
    "0": 0,
    "1": 1,
    "2": 2,
    "3": 3,
    "4": 4,
    "5": 5,
    "6": 6,
    "7": 7,
    "8": 8,
    "9": 9,
    "10": 10,
    "11": 11,
    "12": 12,
    "13": 13,
    "14": 14,
    "15": 15,
    "16": 16,
    "17": 17,
    "18": 5,
    "19": 18,
    "20": 19,
    "21": 20,
    "22": 21,
    "23": 22,
    "24": 23
  }
}


==> anc/controlled/CONTROLLED_JOIN_AUDIT.json <==
{
  "status": "VALID",
  "checked_at": "2026-09-13T19:39:19.862620+00:00",
  "seed": {
    "exact_degree": 7,
    "upper_degree": 7,
    "upper_terms": 189,
    "checked_multiples": 814875
  },
  "steps": [
    {
      "step": 1,
      "vertices": 28,
      "edges": 51
    },
    {
      "step": 2,
      "vertices": 32,
      "edges": 64
    },
    {
      "step": 3,
      "vertices": 36,
      "edges": 76
    },
    {
      "step": 4,
      "vertices": 40,
      "edges": 93
    },
    {
      "step": 5,
      "vertices": 44,
      "edges": 113
    },
    {
      "step": 6,
      "vertices": 48,
      "edges": 131
    },
    {
      "step": 7,
      "vertices": 52,
      "edges": 156
    },
    {
      "step": 8,
      "vertices": 56,
      "edges": 183
    },
    {
      "step": 9,
      "vertices": 60,
      "edges": 207
    },
    {
      "step": 10,
      "vertices": 64,
      "edges": 240
    }
  ],
  "edge_images_checked": 1314,
  "deterministic_choices_checked": true,
  "spare_pairs_preserved": true,
  "compression_graphs_reconstructed": true,
  "first_step_exact_degree": 7,
  "first_step_upper": {
    "exact_degree": null,
    "upper_degree": 7,
    "upper_terms": 3557,
    "checked_multiples": 0
  },
  "reason_for_first_step_lower": "The checked graph homomorphism maps the first output to the degree-seven seed.",
  "second_identification_checks": [
    {
      "original_pair": [
        6,
        19
      ],
      "exact_degree": null,
      "upper_degree": 4,
      "upper_terms": 1129,
      "checked_multiples": 0
    },
    {
      "original_pair": [
        9,
        21
      ],
      "exact_degree": null,
      "upper_degree": 4,
      "upper_terms": 3081,
      "checked_multiples": 0
    },
    {
      "original_pair": [
        11,
        23
      ],
      "exact_degree": null,
      "upper_degree": 4,
      "upper_terms": 6431,
      "checked_multiples": 0
    },
    {
      "original_pair": [
        10,
        22
      ],
      "exact_degree": null,
      "upper_degree": 4,
      "upper_terms": 3891,
      "checked_multiples": 0
    },
    {
      "original_pair": [
        12,
        24
      ],
      "exact_degree": null,
      "upper_degree": 4,
      "upper_terms": 6697,
      "checked_multiples": 0
    },
    {
      "original_pair": [
        9,
        23
      ],
      "exact_degree": null,
      "upper_degree": 4,
      "upper_terms": 2037,
      "checked_multiples": 0
    },
    {
      "original_pair": [
        11,
        21
      ],
      "exact_degree": null,
      "upper_degree": 4,
      "upper_terms": 4709,
      "checked_multiples": 0
    },
    {
      "original_pair": [
        10,
        24
      ],
      "exact_degree": null,
      "upper_degree": 4,
      "upper_terms": 2265,
      "checked_multiples": 0
    },
    {
      "original_pair": [
        12,
        22
      ],
      "exact_degree": null,
      "upper_degree": 4,
      "upper_terms": 4227,
      "checked_multiples": 0
    },
    {
      "original_pair": [
        6,
        21
      ],
      "exact_degree": null,
      "upper_degree": 4,
      "upper_terms": 1323,
      "checked_multiples": 0
    },
    {
      "original_pair": [
        6,
        23
      ],
      "exact_degree": null,
      "upper_degree": 4,
      "upper_terms": 1651,
      "checked_multiples": 0
    },
    {
      "original_pair": [
        9,
        19
      ],
      "exact_degree": null,
      "upper_degree": 4,
      "upper_terms": 1521,
      "checked_multiples": 0
    },
    {
      "original_pair": [
        11,
        19
      ],
      "exact_degree": null,
      "upper_degree": 4,
      "upper_terms": 1989,
      "checked_multiples": 0
    },
    {
      "original_pair": [
        10,
        19
      ],
      "exact_degree": null,
      "upper_degree": 4,
      "upper_terms": 1631,
      "checked_multiples": 0
    },
    {
      "original_pair": [
        12,
        19
      ],
      "exact_degree": null,
      "upper_degree": 4,
      "upper_terms": 1915,
      "checked_multiples": 0
    },
    {
      "original_pair": [
        6,
        22
      ],
      "exact_degree": null,
      "upper_degree": 4,
      "upper_terms": 1323,
      "checked_multiples": 0
    },
    {
      "original_pair": [
        6,
        24
      ],
      "exact_degree": null,
      "upper_degree": 4,
      "upper_terms": 1651,
      "checked_multiples": 0
    }
  ],
  "sha256": {
    "audit_controlled_join.py": "d1b0f6566c4c954882d73e1896f05ac238e5b5cb29bd64a2a93c0e22b1a44781",
    "audit_identifications.py": "afc74bc9800007e3401880aa4ceab67f1c379b21cb63fab1e06f162b9142e88d",
    "CONTROLLED_JOIN_RESULTS.json": "6f78fbf0214942b1871060f01a8925153b0f78322d06831772033debff85913d",
    "COMPRESSION_RESULTS.json": "fff3d5f4764e3766f082661eb7c97b7686eb19c6cf723723687e8814c156e9b3",
    "controlled_join_artifacts\\first_core.json": "23735a8fa6db8b14838aec541eeb0b26eb7f09afcd93e942624661fed1da23f8",
    "controlled_join_artifacts\\first_core_degree7.json": "268c0d6a95c8cb6bb5535e616f17c6d824d6c8fbefe9b6ac694a61711171077d",
    "controlled_join_artifacts\\first_degree7.json": "819a39967b1db7bd6bac37e58a93fe58443ec725d0e106bc8319cb5445736ddc",
    "controlled_join_artifacts\\first_upper.json": "52cad6ead46db539eb28df88cc3d5640bec0d194f986b9ce5b727b16b152e825",
    "compression_artifacts\\trial_0_n23_search.json": "d2a5c840a1c3b17d1a67c1fa5e9e33edcbd1a474bb0482f0aee28d21bb18c5da",
    "compression_artifacts\\trial_10_n23_search.json": "5b14ca984327accaf12692dc4fd1e9b7d04c95784850b5385fd4fcf4cec887c4",
    "compression_artifacts\\trial_11_n23_search.json": "7ac01b8618d6572f70984b390a31ae54637b6f966d55a5d27eda8c172eeed885",
    "compression_artifacts\\trial_12_n23_search.json": "f5b2b90610214df06b19b11578053ca5bd7be67ade58f294d380059b91dbd739",
    "compression_artifacts\\trial_13_n23_search.json": "99a07a0f3bff9d765cea5ed8831ed2a520ac2416f6ccf3c3896cf47a0fb25d92",
    "compression_artifacts\\trial_14_n23_search.json": "7ea8486aab62ee92fc6eb064b164f58decce072d6fa9d60b4d058400441f5746",
    "compression_artifacts\\trial_15_n23_search.json": "0a6aaf02ee68504b80c64a61103384969b08d5ccff9c7cd58c05ec208db47da3",
    "compression_artifacts\\trial_16_n23_search.json": "0e2dd4eeefd8456cea3f1b978662f6331919c0bcd4bd218599f00ffd6e5c2f56",
    "compression_artifacts\\trial_1_n23_search.json": "e57d524a1216cf94a164ec98dd742a9ac627aaf966b64aa3d06ec0b03d3b066e",
    "compression_artifacts\\trial_2_n23_search.json": "4994bcfcc231f7b049832a9bbc91a261959d4d13380523c7ef6bf7884f58c1b5",
    "compression_artifacts\\trial_3_n23_search.json": "3e92fe77df1565cca3bb5c19580640b82572ede5280cf0aed65762112e76a0df",
    "compression_artifacts\\trial_4_n23_search.json": "bd2a81523177f58c1d19b9f15944422228c09a01201557f82632dca6edeabfeb",
    "compression_artifacts\\trial_5_n23_search.json": "912d0f4bbff06a95fac5f7cd8e13f4706d110ee66af5618c9f3ac6cf4db1ddd6",
    "compression_artifacts\\trial_6_n23_search.json": "8a78e00483f57bafa60726114ca58ec9870bdfd220facc63416aa6d0a3552e92",
    "compression_artifacts\\trial_7_n23_search.json": "2da78018e8790e384d8741c7593ea3e81214e3bafeedce61dde247d36804f8fb",
    "compression_artifacts\\trial_8_n23_search.json": "8064370d2504c3609f6ad30431dad4cd343bc3cde8303d3bf8c369d99a22a7a3",
    "compression_artifacts\\trial_9_n23_search.json": "497818f42317ef849e869004ca34fab8d41b0694f83965318eb6cb6d155435fa"
  }
}


==> anc/controlled/CONTROLLED_JOIN_RESULTS.json <==
{
  "status": "no_loss_homomorphisms_verified",
  "warning": "No strict increase is proved by these graph homomorphisms.",
  "steps": [
    {
      "step": 1,
      "input": {
        "n": 24,
        "edges": [
          [
            0,
            4
          ],
          [
            0,
            5
          ],
          [
            0,
            6
          ],
          [
            1,
            5
          ],
          [
            1,
            6
          ],
          [
            1,
            7
          ],
          [
            1,
            8
          ],
          [
            2,
            7
          ],
          [
            2,
            8
          ],
          [
            2,
            9
          ],
          [
            2,
            10
          ],
          [
            3,
            9
          ],
          [
            3,
            10
          ],
          [
            3,
            11
          ],
          [
            3,
            12
          ],
          [
            4,
            11
          ],
          [
            4,
            12
          ],
          [
            5,
            6
          ],
          [
            5,
            13
          ],
          [
            5,
            14
          ],
          [
            5,
            18
          ],
          [
            7,
            14
          ],
          [
            7,
            15
          ],
          [
            8,
            19
          ],
          [
            9,
            10
          ],
          [
            11,
            12
          ],
          [
            13,
            17
          ],
          [
            13,
            18
          ],
          [
            14,
            18
          ],
          [
            14,
            19
          ],
          [
            15,
            19
          ],
          [
            15,
            20
          ],
          [
            15,
            21
          ],
          [
            16,
            20
          ],
          [
            16,
            21
          ],
          [
            16,
            22
          ],
          [
            16,
            23
          ],
          [
            17,
            22
          ],
          [
            17,
            23
          ],
          [
            20,
            21
          ],
          [
            22,
            23
          ]
        ]
      },
      "output": {
        "n": 28,
        "edges": [
          [
            0,
            4
          ],
          [
            0,
            5
          ],
          [
            0,
            6
          ],
          [
            1,
            5
          ],
          [
            1,
            6
          ],
          [
            1,
            7
          ],
          [
            1,
            8
          ],
          [
            2,
            7
          ],
          [
            2,
            8
          ],
          [
            2,
            9
          ],
          [
            2,
            10
          ],
          [
            3,
            9
          ],
          [
            3,
            10
          ],
          [
            3,
            11
          ],
          [
            3,
            12
          ],
          [
            3,
            25
          ],
          [
            3,
            26
          ],
          [
            3,
            27
          ],
          [
            4,
            11
          ],
          [
            4,
            12
          ],
          [
            4,
            26
          ],
          [
            4,
            27
          ],
          [
            5,
            6
          ],
          [
            5,
            13
          ],
          [
            5,
            14
          ],
          [
            5,
            18
          ],
          [
            7,
            14
          ],
          [
            7,
            15
          ],
          [
            7,
            24
          ],
          [
            8,
            19
          ],
          [
            8,
            24
          ],
          [
            9,
            24
          ],
          [
            10,
            25
          ],
          [
            11,
            12
          ],
          [
            13,
            17
          ],
          [
            13,
            18
          ],
          [
            14,
            18
          ],
          [
            14,
            19
          ],
          [
            15,
            19
          ],
          [
            15,
            20
          ],
          [
            15,
            21
          ],
          [
            16,
            20
          ],
          [
            16,
            21
          ],
          [
            16,
            22
          ],
          [
            16,
            23
          ],
          [
            17,
            22
          ],
          [
            17,
            23
          ],
          [
            20,
            21
          ],
          [
            22,
            23
          ],
          [
            24,
            25
          ],
          [
            26,
            27
          ]
        ]
      },
      "selected_edge": [
        9,
        10
      ],
      "spare_edge": [
        11,
        12
      ],
      "duplicated": [
        2,
        10,
        11,
        12
      ],
      "homomorphism_to_input": {
        "0": 0,
        "1": 1,
        "2": 2,
        "3": 3,
        "4": 4,
        "5": 5,
        "6": 6,
        "7": 7,
        "8": 8,
        "9": 9,
        "10": 10,
        "11": 11,
        "12": 12,
        "13": 13,
        "14": 14,
        "15": 15,
        "16": 16,
        "17": 17,
        "18": 18,
        "19": 19,
        "20": 20,
        "21": 21,
        "22": 22,
        "23": 23,
        "24": 2,
        "25": 9,
        "26": 11,
        "27": 12
      },
      "right_copies": {
        "2": 24,
        "10": 25,
        "11": 26,
        "12": 27
      },
      "identifications": 19,
      "output_twin_edges": [
        [
          11,
          12
        ],
        [
          20,
          21
        ],
        [
          22,
          23
        ],
        [
          26,
          27
        ]
      ],
      "upper_check": {
        "status": "VALID_UNSAT",
        "coefficient_degree": 10,
        "terms": 861
      },
      "core": {
        "n": 25,
        "edges": [
          [
            0,
            4
          ],
          [
            0,
            5
          ],
          [
            0,
            6
          ],
          [
            1,
            5
          ],
          [
            1,
            6
          ],
          [
            1,
            7
          ],
          [
            1,
            8
          ],
          [
            2,
            7
          ],
          [
            2,
            8
          ],
          [
            2,
            9
          ],
          [
            3,
            9
          ],
          [
            3,
            22
          ],
          [
            3,
            23
          ],
          [
            3,
            24
          ],
          [
            4,
            23
          ],
          [
            4,
            24
          ],
          [
            5,
            6
          ],
          [
            5,
            10
          ],
          [
            5,
            11
          ],
          [
            5,
            15
          ],
          [
            7,
            11
          ],
          [
            7,
            12
          ],
          [
            7,
            21
          ],
          [
            8,
            16
          ],
          [
            8,
            21
          ],
          [
            9,
            22
          ],
          [
            10,
            14
          ],
          [
            10,
            15
          ],
          [
            11,
            15
          ],
          [
            11,
            16
          ],
          [
            12,
            16
          ],
          [
            12,
            17
          ],
          [
            12,
            18
          ],
          [
            13,
            17
          ],
          [
            13,
            18
          ],
          [
            13,
            19
          ],
          [
            13,
            20
          ],
          [
            14,
            19
          ],
          [
            14,
            20
          ],
          [
            17,
            18
          ],
          [
            19,
            20
          ],
          [
            21,
            22
          ],
          [
            23,
            24
          ]
        ]
      },
      "core_embedding": {
        "0": 0,
        "1": 1,
        "2": 2,
        "3": 3,
        "4": 4,
        "5": 5,
        "6": 6,
        "7": 7,
        "8": 8,
        "9": 10,
        "10": 13,
        "11": 14,
        "12": 15,
        "13": 16,
        "14": 17,
        "15": 18,
        "16": 19,
        "17": 20,
        "18": 21,
        "19": 22,
        "20": 23,
        "21": 24,
        "22": 25,
        "23": 26,
        "24": 27
      },
      "minor_probe": {
        "status": "TREEWIDTH_AT_LEAST_4",
        "operations": [
          {
            "contract": [
              0,
              4
            ]
          },
          {
            "contract": [
              6,
              1
            ]
          },
          {
            "contract": [
              10,
              2
            ]
          },
          {
            "contract": [
              9,
              24
            ]
          },
          {
            "contract": [
              11,
              3
            ]
          },
          {
            "delete": 12
          },
          {
            "contract": [
              13,
              17
            ]
          },
          {
            "contract": [
              18,
              14
            ]
          },
          {
            "contract": [
              20,
              15
            ]
          },
          {
            "delete": 21
          },
          {
            "contract": [
              16,
              15
            ]
          },
          {
            "contract": [
              22,
              15
            ]
          },
          {
            "delete": 23
          },
          {
            "contract": [
              17,
              15
            ]
          },
          {
            "contract": [
              19,
              8
            ]
          },
          {
            "delete": 25
          },
          {
            "delete": 26
          },
          {
            "delete": 27
          },
          {
            "contract": [
              3,
              4
            ]
          }
        ],
        "minor_edges": [
          [
            1,
            4
          ],
          [
            1,
            5
          ],
          [
            1,
            7
          ],
          [
            1,
            8
          ],
          [
            2,
            4
          ],
          [
            2,
            7
          ],
          [
            2,
            8
          ],
          [
            2,
            24
          ],
          [
            4,
            5
          ],
          [
            4,
            24
          ],
          [
            5,
            14
          ],
          [
            5,
            15
          ],
          [
            7,
            14
          ],
          [
            7,
            15
          ],
          [
            7,
            24
          ],
          [
            8,
            14
          ],
          [
            8,
            15
          ],
          [
            8,
            24
          ],
          [
            14,
            15
          ]
        ],
        "branch_sets": {
          "1": [
            1,
            6
          ],
          "2": [
            2,
            10
          ],
          "4": [
            0,
            3,
            4,
            11
          ],
          "5": [
            5
          ],
          "7": [
            7
          ],
          "8": [
            8,
            19
          ],
          "14": [
            14,
            18
          ],
          "15": [
            13,
            15,
            16,
            17,
            20,
            22
          ],
          "24": [
            9,
            24
          ]
        },
        "minimum_degree": 4
      }
    },
    {
      "step": 2,
      "input": {
        "n": 28,
        "edges": [
          [
            0,
            4
          ],
          [
            0,
            5
          ],
          [
            0,
            6
          ],
          [
            1,
            5
          ],
          [
            1,
            6
          ],
          [
            1,
            7
          ],
          [
            1,
            8
          ],
          [
            2,
            7
          ],
          [
            2,
            8
          ],
          [
            2,
            9
          ],
          [
            2,
            10
          ],
          [
            3,
            9
          ],
          [
            3,
            10
          ],
          [
            3,
            11
          ],
          [
            3,
            12
          ],
          [
            3,
            25
          ],
          [
            3,
            26
          ],
          [
            3,
            27
          ],
          [
            4,
            11
          ],
          [
            4,
            12
          ],
          [
            4,
            26
          ],
          [
            4,
            27
          ],
          [
            5,
            6
          ],
          [
            5,
            13
          ],
          [
            5,
            14
          ],
          [
            5,
            18
          ],
          [
            7,
            14
          ],
          [
            7,
            15
          ],
          [
            7,
            24
          ],
          [
            8,
            19
          ],
          [
            8,
            24
          ],
          [
            9,
            24
          ],
          [
            10,
            25
          ],
          [
            11,
            12
          ],
          [
            13,
            17
          ],
          [
            13,
            18
          ],
          [
            14,
            18
          ],
          [
            14,
            19
          ],
          [
            15,
            19
          ],
          [
            15,
            20
          ],
          [
            15,
            21
          ],
          [
            16,
            20
          ],
          [
            16,
            21
          ],
          [
            16,
            22
          ],
          [
            16,
            23
          ],
          [
            17,
            22
          ],
          [
            17,
            23
          ],
          [
            20,
            21
          ],
          [
            22,
            23
          ],
          [
            24,
            25
          ],
          [
            26,
            27
          ]
        ]
      },
      "output": {
        "n": 32,
        "edges": [
          [
            0,
            4
          ],
          [
            0,
            5
          ],
          [
            0,
            6
          ],
          [
            1,
            5
          ],
          [
            1,
            6
          ],
          [
            1,
            7
          ],
          [
            1,
            8
          ],
          [
            2,
            7
          ],
          [
            2,
            8
          ],
          [
            2,
            9
          ],
          [
            2,
            10
          ],
          [
            3,
            9
          ],
          [
            3,
            10
          ],
          [
            3,
            11
          ],
          [
            3,
            12
          ],
          [
            3,
            25
          ],
          [
            3,
            26
          ],
          [
            3,
            27
          ],
          [
            4,
            11
          ],
          [
            4,
            12
          ],
          [
            4,
            26
          ],
          [
            4,
            27
          ],
          [
            4,
            29
          ],
          [
            5,
            6
          ],
          [
            5,
            13
          ],
          [
            5,
            14
          ],
          [
            5,
            18
          ],
          [
            7,
            14
          ],
          [
            7,
            15
          ],
          [
            7,
            24
          ],
          [
            8,
            19
          ],
          [
            8,
            24
          ],
          [
            9,
            24
          ],
          [
            9,
            28
          ],
          [
            10,
            25
          ],
          [
            10,
            28
          ],
          [
            11,
            28
          ],
          [
            12,
            29
          ],
          [
            13,
            17
          ],
          [
            13,
            18
          ],
          [
            14,
            18
          ],
          [
            14,
            19
          ],
          [
            15,
            19
          ],
          [
            15,
            20
          ],
          [
            15,
            21
          ],
          [
            15,
            30
          ],
          [
            15,
            31
          ],
          [
            16,
            20
          ],
          [
            16,
            21
          ],
          [
            16,
            22
          ],
          [
            16,
            23
          ],
          [
            16,
            30
          ],
          [
            16,
            31
          ],
          [
            17,
            22
          ],
          [
            17,
            23
          ],
          [
            20,
            21
          ],
          [
            22,
            23
          ],
          [
            24,
            25
          ],
          [
            25,
            28
          ],
          [
            26,
            27
          ],
          [
            26,
            28
          ],
          [
            27,
            28
          ],
          [
            28,
            29
          ],
          [
            30,
            31
          ]
        ]
      },
      "selected_edge": [
        11,
        12
      ],
      "spare_edge": [
        20,
        21
      ],
      "duplicated": [
        3,
        12,
        20,
        21
      ],
      "homomorphism_to_input": {
        "0": 0,
        "1": 1,
        "2": 2,
        "3": 3,
        "4": 4,
        "5": 5,
        "6": 6,
        "7": 7,
        "8": 8,
        "9": 9,
        "10": 10,
        "11": 11,
        "12": 12,
        "13": 13,
        "14": 14,
        "15": 15,
        "16": 16,
        "17": 17,
        "18": 18,
        "19": 19,
        "20": 20,
        "21": 21,
        "22": 22,
        "23": 23,
        "24": 24,
        "25": 25,
        "26": 26,
        "27": 27,
        "28": 3,
        "29": 11,
        "30": 20,
        "31": 21
      },
      "right_copies": {
        "3": 28,
        "12": 29,
        "20": 30,
        "21": 31
      },
      "identifications": 23,
      "output_twin_edges": [
        [
          20,
          21
        ],
        [
          22,
          23
        ],
        [
          26,
          27
        ],
        [
          30,
          31
        ]
      ]
    },
    {
      "step": 3,
      "input": {
        "n": 32,
        "edges": [
          [
            0,
            4
          ],
          [
            0,
            5
          ],
          [
            0,
            6
          ],
          [
            1,
            5
          ],
          [
            1,
            6
          ],
          [
            1,
            7
          ],
          [
            1,
            8
          ],
          [
            2,
            7
          ],
          [
            2,
            8
          ],
          [
            2,
            9
          ],
          [
            2,
            10
          ],
          [
            3,
            9
          ],
          [
            3,
            10
          ],
          [
            3,
            11
          ],
          [
            3,
            12
          ],
          [
            3,
            25
          ],
          [
            3,
            26
          ],
          [
            3,
            27
          ],
          [
            4,
            11
          ],
          [
            4,
            12
          ],
          [
            4,
            26
          ],
          [
            4,
            27
          ],
          [
            4,
            29
          ],
          [
            5,
            6
          ],
          [
            5,
            13
          ],
          [
            5,
            14
          ],
          [
            5,
            18
          ],
          [
            7,
            14
          ],
          [
            7,
            15
          ],
          [
            7,
            24
          ],
          [
            8,
            19
          ],
          [
            8,
            24
          ],
          [
            9,
            24
          ],
          [
            9,
            28
          ],
          [
            10,
            25
          ],
          [
            10,
            28
          ],
          [
            11,
            28
          ],
          [
            12,
            29
          ],
          [
            13,
            17
          ],
          [
            13,
            18
          ],
          [
            14,
            18
          ],
          [
            14,
            19
          ],
          [
            15,
            19
          ],
          [
            15,
            20
          ],
          [
            15,
            21
          ],
          [
            15,
            30
          ],
          [
            15,
            31
          ],
          [
            16,
            20
          ],
          [
            16,
            21
          ],
          [
            16,
            22
          ],
          [
            16,
            23
          ],
          [
            16,
            30
          ],
          [
            16,
            31
          ],
          [
            17,
            22
          ],
          [
            17,
            23
          ],
          [
            20,
            21
          ],
          [
            22,
            23
          ],
          [
            24,
            25
          ],
          [
            25,
            28
          ],
          [
            26,
            27
          ],
          [
            26,
            28
          ],
          [
            27,
            28
          ],
          [
            28,
            29
          ],
          [
            30,
            31
          ]
        ]
      },
      "output": {
        "n": 36,
        "edges": [
          [
            0,
            4
          ],
          [
            0,
            5
          ],
          [
            0,
            6
          ],
          [
            1,
            5
          ],
          [
            1,
            6
          ],
          [
            1,
            7
          ],
          [
            1,
            8
          ],
          [
            2,
            7
          ],
          [
            2,
            8
          ],
          [
            2,
            9
          ],
          [
            2,
            10
          ],
          [
            3,
            9
          ],
          [
            3,
            10
          ],
          [
            3,
            11
          ],
          [
            3,
            12
          ],
          [
            3,
            25
          ],
          [
            3,
            26
          ],
          [
            3,
            27
          ],
          [
            4,
            11
          ],
          [
            4,
            12
          ],
          [
            4,
            26
          ],
          [
            4,
            27
          ],
          [
            4,
            29
          ],
          [
            5,
            6
          ],
          [
            5,
            13
          ],
          [
            5,
            14
          ],
          [
            5,
            18
          ],
          [
            7,
            14
          ],
          [
            7,
            15
          ],
          [
            7,
            24
          ],
          [
            7,
            32
          ],
          [
            8,
            19
          ],
          [
            8,
            24
          ],
          [
            9,
            24
          ],
          [
            9,
            28
          ],
          [
            10,
            25
          ],
          [
            10,
            28
          ],
          [
            11,
            28
          ],
          [
            12,
            29
          ],
          [
            13,
            17
          ],
          [
            13,
            18
          ],
          [
            14,
            18
          ],
          [
            14,
            19
          ],
          [
            15,
            19
          ],
          [
            15,
            20
          ],
          [
            15,
            21
          ],
          [
            15,
            30
          ],
          [
            15,
            31
          ],
          [
            16,
            20
          ],
          [
            16,
            21
          ],
          [
            16,
            22
          ],
          [
            16,
            23
          ],
          [
            16,
            30
          ],
          [
            16,
            31
          ],
          [
            16,
            33
          ],
          [
            16,
            34
          ],
          [
            16,
            35
          ],
          [
            17,
            22
          ],
          [
            17,
            23
          ],
          [
            17,
            34
          ],
          [
            17,
            35
          ],
          [
            19,
            32
          ],
          [
            20,
            32
          ],
          [
            21,
            33
          ],
          [
            22,
            23
          ],
          [
            24,
            25
          ],
          [
            25,
            28
          ],
          [
            26,
            27
          ],
          [
            26,
            28
          ],
          [
            27,
            28
          ],
          [
            28,
            29
          ],
          [
            30,
            31
          ],
          [
            30,
            32
          ],
          [
            31,
            32
          ],
          [
            32,
            33
          ],
          [
            34,
            35
          ]
        ]
      },
      "selected_edge": [
        20,
        21
      ],
      "spare_edge": [
        22,
        23
      ],
      "duplicated": [
        15,
        21,
        22,
        23
      ],
      "homomorphism_to_input": {
        "0": 0,
        "1": 1,
        "2": 2,
        "3": 3,
        "4": 4,
        "5": 5,
        "6": 6,
        "7": 7,
        "8": 8,
        "9": 9,
        "10": 10,
        "11": 11,
        "12": 12,
        "13": 13,
        "14": 14,
        "15": 15,
        "16": 16,
        "17": 17,
        "18": 18,
        "19": 19,
        "20": 20,
        "21": 21,
        "22": 22,
        "23": 23,
        "24": 24,
        "25": 25,
        "26": 26,
        "27": 27,
        "28": 28,
        "29": 29,
        "30": 30,
        "31": 31,
        "32": 15,
        "33": 20,
        "34": 22,
        "35": 23
      },
      "right_copies": {
        "15": 32,
        "21": 33,
        "22": 34,
        "23": 35
      },
      "identifications": 27,
      "output_twin_edges": [
        [
          22,
          23
        ],
        [
          26,
          27
        ],
        [
          30,
          31
        ],
        [
          34,
          35
        ]
      ]
    },
    {
      "step": 4,
      "input": {
        "n": 36,
        "edges": [
          [
            0,
            4
          ],
          [
            0,
            5
          ],
          [
            0,
            6
          ],
          [
            1,
            5
          ],
          [
            1,
            6
          ],
          [
            1,
            7
          ],
          [
            1,
            8
          ],
          [
            2,
            7
          ],
          [
            2,
            8
          ],
          [
            2,
            9
          ],
          [
            2,
            10
          ],
          [
            3,
            9
          ],
          [
            3,
            10
          ],
          [
            3,
            11
          ],
          [
            3,
            12
          ],
          [
            3,
            25
          ],
          [
            3,
            26
          ],
          [
            3,
            27
          ],
          [
            4,
            11
          ],
          [
            4,
            12
          ],
          [
            4,
            26
          ],
          [
            4,
            27
          ],
          [
            4,
            29
          ],
          [
            5,
            6
          ],
          [
            5,
            13
          ],
          [
            5,
            14
          ],
          [
            5,
            18
          ],
          [
            7,
            14
          ],
          [
            7,
            15
          ],
          [
            7,
            24
          ],
          [
            7,
            32
          ],
          [
            8,
            19
          ],
          [
            8,
            24
          ],
          [
            9,
            24
          ],
          [
            9,
            28
          ],
          [
            10,
            25
          ],
          [
            10,
            28
          ],
          [
            11,
            28
          ],
          [
            12,
            29
          ],
          [
            13,
            17
          ],
          [
            13,
            18
          ],
          [
            14,
            18
          ],
          [
            14,
            19
          ],
          [
            15,
            19
          ],
          [
            15,
            20
          ],
          [
            15,
            21
          ],
          [
            15,
            30
          ],
          [
            15,
            31
          ],
          [
            16,
            20
          ],
          [
            16,
            21
          ],
          [
            16,
            22
          ],
          [
            16,
            23
          ],
          [
            16,
            30
          ],
          [
            16,
            31
          ],
          [
            16,
            33
          ],
          [
            16,
            34
          ],
          [
            16,
            35
          ],
          [
            17,
            22
          ],
          [
            17,
            23
          ],
          [
            17,
            34
          ],
          [
            17,
            35
          ],
          [
            19,
            32
          ],
          [
            20,
            32
          ],
          [
            21,
            33
          ],
          [
            22,
            23
          ],
          [
            24,
            25
          ],
          [
            25,
            28
          ],
          [
            26,
            27
          ],
          [
            26,
            28
          ],
          [
            27,
            28
          ],
          [
            28,
            29
          ],
          [
            30,
            31
          ],
          [
            30,
            32
          ],
          [
            31,
            32
          ],
          [
            32,
            33
          ],
          [
            34,
            35
          ]
        ]
      },
      "output": {
        "n": 40,
        "edges": [
          [
            0,
            4
          ],
          [
            0,
            5
          ],
          [
            0,
            6
          ],
          [
            1,
            5
          ],
          [
            1,
            6
          ],
          [
            1,
            7
          ],
          [
            1,
            8
          ],
          [
            2,
            7
          ],
          [
            2,
            8
          ],
          [
            2,
            9
          ],
          [
            2,
            10
          ],
          [
            3,
            9
          ],
          [
            3,
            10
          ],
          [
            3,
            11
          ],
          [
            3,
            12
          ],
          [
            3,
            25
          ],
          [
            3,
            26
          ],
          [
            3,
            27
          ],
          [
            3,
            38
          ],
          [
            3,
            39
          ],
          [
            4,
            11
          ],
          [
            4,
            12
          ],
          [
            4,
            26
          ],
          [
            4,
            27
          ],
          [
            4,
            29
          ],
          [
            4,
            38
          ],
          [
            4,
            39
          ],
          [
            5,
            6
          ],
          [
            5,
            13
          ],
          [
            5,
            14
          ],
          [
            5,
            18
          ],
          [
            7,
            14
          ],
          [
            7,
            15
          ],
          [
            7,
            24
          ],
          [
            7,
            32
          ],
          [
            8,
            19
          ],
          [
            8,
            24
          ],
          [
            9,
            24
          ],
          [
            9,
            28
          ],
          [
            10,
            25
          ],
          [
            10,
            28
          ],
          [
            11,
            28
          ],
          [
            12,
            29
          ],
          [
            13,
            17
          ],
          [
            13,
            18
          ],
          [
            14,
            18
          ],
          [
            14,
            19
          ],
          [
            15,
            19
          ],
          [
            15,
            20
          ],
          [
            15,
            21
          ],
          [
            15,
            30
          ],
          [
            15,
            31
          ],
          [
            16,
            20
          ],
          [
            16,
            21
          ],
          [
            16,
            22
          ],
          [
            16,
            23
          ],
          [
            16,
            30
          ],
          [
            16,
            31
          ],
          [
            16,
            33
          ],
          [
            16,
            34
          ],
          [
            16,
            35
          ],
          [
            17,
            22
          ],
          [
            17,
            23
          ],
          [
            17,
            34
          ],
          [
            17,
            35
          ],
          [
            17,
            37
          ],
          [
            19,
            32
          ],
          [
            20,
            32
          ],
          [
            20,
            36
          ],
          [
            21,
            33
          ],
          [
            21,
            36
          ],
          [
            22,
            36
          ],
          [
            23,
            37
          ],
          [
            24,
            25
          ],
          [
            25,
            28
          ],
          [
            26,
            27
          ],
          [
            26,
            28
          ],
          [
            27,
            28
          ],
          [
            28,
            29
          ],
          [
            28,
            38
          ],
          [
            28,
            39
          ],
          [
            30,
            31
          ],
          [
            30,
            32
          ],
          [
            30,
            36
          ],
          [
            31,
            32
          ],
          [
            31,
            36
          ],
          [
            32,
            33
          ],
          [
            33,
            36
          ],
          [
            34,
            35
          ],
          [
            34,
            36
          ],
          [
            35,
            36
          ],
          [
            36,
            37
          ],
          [
            38,
            39
          ]
        ]
      },
      "selected_edge": [
        22,
        23
      ],
      "spare_edge": [
        26,
        27
      ],
      "duplicated": [
        16,
        23,
        26,
        27
      ],
      "homomorphism_to_input": {
        "0": 0,
        "1": 1,
        "2": 2,
        "3": 3,
        "4": 4,
        "5": 5,
        "6": 6,
        "7": 7,
        "8": 8,
        "9": 9,
        "10": 10,
        "11": 11,
        "12": 12,
        "13": 13,
        "14": 14,
        "15": 15,
        "16": 16,
        "17": 17,
        "18": 18,
        "19": 19,
        "20": 20,
        "21": 21,
        "22": 22,
        "23": 23,
        "24": 24,
        "25": 25,
        "26": 26,
        "27": 27,
        "28": 28,
        "29": 29,
        "30": 30,
        "31": 31,
        "32": 32,
        "33": 33,
        "34": 34,
        "35": 35,
        "36": 16,
        "37": 22,
        "38": 26,
        "39": 27
      },
      "right_copies": {
        "16": 36,
        "23": 37,
        "26": 38,
        "27": 39
      },
      "identifications": 31,
      "output_twin_edges": [
        [
          26,
          27
        ],
        [
          30,
          31
        ],
        [
          34,
          35
        ],
        [
          38,
          39
        ]
      ]
    },
    {
      "step": 5,
      "input": {
        "n": 40,
        "edges": [
          [
            0,
            4
          ],
          [
            0,
            5
          ],
          [
            0,
            6
          ],
          [
            1,
            5
          ],
          [
            1,
            6
          ],
          [
            1,
            7
          ],
          [
            1,
            8
          ],
          [
            2,
            7
          ],
          [
            2,
            8
          ],
          [
            2,
            9
          ],
          [
            2,
            10
          ],
          [
            3,
            9
          ],
          [
            3,
            10
          ],
          [
            3,
            11
          ],
          [
            3,
            12
          ],
          [
            3,
            25
          ],
          [
            3,
            26
          ],
          [
            3,
            27
          ],
          [
            3,
            38
          ],
          [
            3,
            39
          ],
          [
            4,
            11
          ],
          [
            4,
            12
          ],
          [
            4,
            26
          ],
          [
            4,
            27
          ],
          [
            4,
            29
          ],
          [
            4,
            38
          ],
          [
            4,
            39
          ],
          [
            5,
            6
          ],
          [
            5,
            13
          ],
          [
            5,
            14
          ],
          [
            5,
            18
          ],
          [
            7,
            14
          ],
          [
            7,
            15
          ],
          [
            7,
            24
          ],
          [
            7,
            32
          ],
          [
            8,
            19
          ],
          [
            8,
            24
          ],
          [
            9,
            24
          ],
          [
            9,
            28
          ],
          [
            10,
            25
          ],
          [
            10,
            28
          ],
          [
            11,
            28
          ],
          [
            12,
            29
          ],
          [
            13,
            17
          ],
          [
            13,
            18
          ],
          [
            14,
            18
          ],
          [
            14,
            19
          ],
          [
            15,
            19
          ],
          [
            15,
            20
          ],
          [
            15,
            21
          ],
          [
            15,
            30
          ],
          [
            15,
            31
          ],
          [
            16,
            20
          ],
          [
            16,
            21
          ],
          [
            16,
            22
          ],
          [
            16,
            23
          ],
          [
            16,
            30
          ],
          [
            16,
            31
          ],
          [
            16,
            33
          ],
          [
            16,
            34
          ],
          [
            16,
            35
          ],
          [
            17,
            22
          ],
          [
            17,
            23
          ],
          [
            17,
            34
          ],
          [
            17,
            35
          ],
          [
            17,
            37
          ],
          [
            19,
            32
          ],
          [
            20,
            32
          ],
          [
            20,
            36
          ],
          [
            21,
            33
          ],
          [
            21,
            36
          ],
          [
            22,
            36
          ],
          [
            23,
            37
          ],
          [
            24,
            25
          ],
          [
            25,
            28
          ],
          [
            26,
            27
          ],
          [
            26,
            28
          ],
          [
            27,
            28
          ],
          [
            28,
            29
          ],
          [
            28,
            38
          ],
          [
            28,
            39
          ],
          [
            30,
            31
          ],
          [
            30,
            32
          ],
          [
            30,
            36
          ],
          [
            31,
            32
          ],
          [
            31,
            36
          ],
          [
            32,
            33
          ],
          [
            33,
            36
          ],
          [
            34,
            35
          ],
          [
            34,
            36
          ],
          [
            35,
            36
          ],
          [
            36,
            37
          ],
          [
            38,
            39
          ]
        ]
      },
      "output": {
        "n": 44,
        "edges": [
          [
            0,
            4
          ],
          [
            0,
            5
          ],
          [
            0,
            6
          ],
          [
            1,
            5
          ],
          [
            1,
            6
          ],
          [
            1,
            7
          ],
          [
            1,
            8
          ],
          [
            2,
            7
          ],
          [
            2,
            8
          ],
          [
            2,
            9
          ],
          [
            2,
            10
          ],
          [
            3,
            9
          ],
          [
            3,
            10
          ],
          [
            3,
            11
          ],
          [
            3,
            12
          ],
          [
            3,
            25
          ],
          [
            3,
            26
          ],
          [
            3,
            27
          ],
          [
            3,
            38
          ],
          [
            3,
            39
          ],
          [
            4,
            11
          ],
          [
            4,
            12
          ],
          [
            4,
            26
          ],
          [
            4,
            27
          ],
          [
            4,
            29
          ],
          [
            4,
            38
          ],
          [
            4,
            39
          ],
          [
            4,
            41
          ],
          [
            5,
            6
          ],
          [
            5,
            13
          ],
          [
            5,
            14
          ],
          [
            5,
            18
          ],
          [
            7,
            14
          ],
          [
            7,
            15
          ],
          [
            7,
            24
          ],
          [
            7,
            32
          ],
          [
            8,
            19
          ],
          [
            8,
            24
          ],
          [
            9,
            24
          ],
          [
            9,
            28
          ],
          [
            9,
            40
          ],
          [
            10,
            25
          ],
          [
            10,
            28
          ],
          [
            10,
            40
          ],
          [
            11,
            28
          ],
          [
            11,
            40
          ],
          [
            12,
            29
          ],
          [
            12,
            40
          ],
          [
            13,
            17
          ],
          [
            13,
            18
          ],
          [
            14,
            18
          ],
          [
            14,
            19
          ],
          [
            15,
            19
          ],
          [
            15,
            20
          ],
          [
            15,
            21
          ],
          [
            15,
            30
          ],
          [
            15,
            31
          ],
          [
            15,
            42
          ],
          [
            15,
            43
          ],
          [
            16,
            20
          ],
          [
            16,
            21
          ],
          [
            16,
            22
          ],
          [
            16,
            23
          ],
          [
            16,
            30
          ],
          [
            16,
            31
          ],
          [
            16,
            33
          ],
          [
            16,
            34
          ],
          [
            16,
            35
          ],
          [
            16,
            42
          ],
          [
            16,
            43
          ],
          [
            17,
            22
          ],
          [
            17,
            23
          ],
          [
            17,
            34
          ],
          [
            17,
            35
          ],
          [
            17,
            37
          ],
          [
            19,
            32
          ],
          [
            20,
            32
          ],
          [
            20,
            36
          ],
          [
            21,
            33
          ],
          [
            21,
            36
          ],
          [
            22,
            36
          ],
          [
            23,
            37
          ],
          [
            24,
            25
          ],
          [
            25,
            28
          ],
          [
            25,
            40
          ],
          [
            26,
            28
          ],
          [
            26,
            40
          ],
          [
            27,
            28
          ],
          [
            27,
            41
          ],
          [
            28,
            29
          ],
          [
            28,
            38
          ],
          [
            28,
            39
          ],
          [
            28,
            41
          ],
          [
            30,
            31
          ],
          [
            30,
            32
          ],
          [
            30,
            36
          ],
          [
            31,
            32
          ],
          [
            31,
            36
          ],
          [
            32,
            33
          ],
          [
            32,
            42
          ],
          [
            32,
            43
          ],
          [
            33,
            36
          ],
          [
            34,
            35
          ],
          [
            34,
            36
          ],
          [
            35,
            36
          ],
          [
            36,
            37
          ],
          [
            36,
            42
          ],
          [
            36,
            43
          ],
          [
            38,
            39
          ],
          [
            38,
            40
          ],
          [
            39,
            40
          ],
          [
            40,
            41
          ],
          [
            42,
            43
          ]
        ]
      },
      "selected_edge": [
        26,
        27
      ],
      "spare_edge": [
        30,
        31
      ],
      "duplicated": [
        3,
        27,
        30,
        31
      ],
      "homomorphism_to_input": {
        "0": 0,
        "1": 1,
        "2": 2,
        "3": 3,
        "4": 4,
        "5": 5,
        "6": 6,
        "7": 7,
        "8": 8,
        "9": 9,
        "10": 10,
        "11": 11,
        "12": 12,
        "13": 13,
        "14": 14,
        "15": 15,
        "16": 16,
        "17": 17,
        "18": 18,
        "19": 19,
        "20": 20,
        "21": 21,
        "22": 22,
        "23": 23,
        "24": 24,
        "25": 25,
        "26": 26,
        "27": 27,
        "28": 28,
        "29": 29,
        "30": 30,
        "31": 31,
        "32": 32,
        "33": 33,
        "34": 34,
        "35": 35,
        "36": 36,
        "37": 37,
        "38": 38,
        "39": 39,
        "40": 3,
        "41": 26,
        "42": 30,
        "43": 31
      },
      "right_copies": {
        "3": 40,
        "27": 41,
        "30": 42,
        "31": 43
      },
      "identifications": 35,
      "output_twin_edges": [
        [
          30,
          31
        ],
        [
          34,
          35
        ],
        [
          38,
          39
        ],
        [
          42,
          43
        ]
      ]
    },
    {
      "step": 6,
      "input": {
        "n": 44,
        "edges": [
          [
            0,
            4
          ],
          [
            0,
            5
          ],
          [
            0,
            6
          ],
          [
            1,
            5
          ],
          [
            1,
            6
          ],
          [
            1,
            7
          ],
          [
            1,
            8
          ],
          [
            2,
            7
          ],
          [
            2,
            8
          ],
          [
            2,
            9
          ],
          [
            2,
            10
          ],
          [
            3,
            9
          ],
          [
            3,
            10
          ],
          [
            3,
            11
          ],
          [
            3,
            12
          ],
          [
            3,
            25
          ],
          [
            3,
            26
          ],
          [
            3,
            27
          ],
          [
            3,
            38
          ],
          [
            3,
            39
          ],
          [
            4,
            11
          ],
          [
            4,
            12
          ],
          [
            4,
            26
          ],
          [
            4,
            27
          ],
          [
            4,
            29
          ],
          [
            4,
            38
          ],
          [
            4,
            39
          ],
          [
            4,
            41
          ],
          [
            5,
            6
          ],
          [
            5,
            13
          ],
          [
            5,
            14
          ],
          [
            5,
            18
          ],
          [
            7,
            14
          ],
          [
            7,
            15
          ],
          [
            7,
            24
          ],
          [
            7,
            32
          ],
          [
            8,
            19
          ],
          [
            8,
            24
          ],
          [
            9,
            24
          ],
          [
            9,
            28
          ],
          [
            9,
            40
          ],
          [
            10,
            25
          ],
          [
            10,
            28
          ],
          [
            10,
            40
          ],
          [
            11,
            28
          ],
          [
            11,
            40
          ],
          [
            12,
            29
          ],
          [
            12,
            40
          ],
          [
            13,
            17
          ],
          [
            13,
            18
          ],
          [
            14,
            18
          ],
          [
            14,
            19
          ],
          [
            15,
            19
          ],
          [
            15,
            20
          ],
          [
            15,
            21
          ],
          [
            15,
            30
          ],
          [
            15,
            31
          ],
          [
            15,
            42
          ],
          [
            15,
            43
          ],
          [
            16,
            20
          ],
          [
            16,
            21
          ],
          [
            16,
            22
          ],
          [
            16,
            23
          ],
          [
            16,
            30
          ],
          [
            16,
            31
          ],
          [
            16,
            33
          ],
          [
            16,
            34
          ],
          [
            16,
            35
          ],
          [
            16,
            42
          ],
          [
            16,
            43
          ],
          [
            17,
            22
          ],
          [
            17,
            23
          ],
          [
            17,
            34
          ],
          [
            17,
            35
          ],
          [
            17,
            37
          ],
          [
            19,
            32
          ],
          [
            20,
            32
          ],
          [
            20,
            36
          ],
          [
            21,
            33
          ],
          [
            21,
            36
          ],
          [
            22,
            36
          ],
          [
            23,
            37
          ],
          [
            24,
            25
          ],
          [
            25,
            28
          ],
          [
            25,
            40
          ],
          [
            26,
            28
          ],
          [
            26,
            40
          ],
          [
            27,
            28
          ],
          [
            27,
            41
          ],
          [
            28,
            29
          ],
          [
            28,
            38
          ],
          [
            28,
            39
          ],
          [
            28,
            41
          ],
          [
            30,
            31
          ],
          [
            30,
            32
          ],
          [
            30,
            36
          ],
          [
            31,
            32
          ],
          [
            31,
            36
          ],
          [
            32,
            33
          ],
          [
            32,
            42
          ],
          [
            32,
            43
          ],
          [
            33,
            36
          ],
          [
            34,
            35
          ],
          [
            34,
            36
          ],
          [
            35,
            36
          ],
          [
            36,
            37
          ],
          [
            36,
            42
          ],
          [
            36,
            43
          ],
          [
            38,
            39
          ],
          [
            38,
            40
          ],
          [
            39,
            40
          ],
          [
            40,
            41
          ],
          [
            42,
            43
          ]
        ]
      },
      "output": {
        "n": 48,
        "edges": [
          [
            0,
            4
          ],
          [
            0,
            5
          ],
          [
            0,
            6
          ],
          [
            1,
            5
          ],
          [
            1,
            6
          ],
          [
            1,
            7
          ],
          [
            1,
            8
          ],
          [
            2,
            7
          ],
          [
            2,
            8
          ],
          [
            2,
            9
          ],
          [
            2,
            10
          ],
          [
            3,
            9
          ],
          [
            3,
            10
          ],
          [
            3,
            11
          ],
          [
            3,
            12
          ],
          [
            3,
            25
          ],
          [
            3,
            26
          ],
          [
            3,
            27
          ],
          [
            3,
            38
          ],
          [
            3,
            39
          ],
          [
            4,
            11
          ],
          [
            4,
            12
          ],
          [
            4,
            26
          ],
          [
            4,
            27
          ],
          [
            4,
            29
          ],
          [
            4,
            38
          ],
          [
            4,
            39
          ],
          [
            4,
            41
          ],
          [
            5,
            6
          ],
          [
            5,
            13
          ],
          [
            5,
            14
          ],
          [
            5,
            18
          ],
          [
            7,
            14
          ],
          [
            7,
            15
          ],
          [
            7,
            24
          ],
          [
            7,
            32
          ],
          [
            7,
            44
          ],
          [
            8,
            19
          ],
          [
            8,
            24
          ],
          [
            9,
            24
          ],
          [
            9,
            28
          ],
          [
            9,
            40
          ],
          [
            10,
            25
          ],
          [
            10,
            28
          ],
          [
            10,
            40
          ],
          [
            11,
            28
          ],
          [
            11,
            40
          ],
          [
            12,
            29
          ],
          [
            12,
            40
          ],
          [
            13,
            17
          ],
          [
            13,
            18
          ],
          [
            14,
            18
          ],
          [
            14,
            19
          ],
          [
            15,
            19
          ],
          [
            15,
            20
          ],
          [
            15,
            21
          ],
          [
            15,
            30
          ],
          [
            15,
            31
          ],
          [
            15,
            42
          ],
          [
            15,
            43
          ],
          [
            16,
            20
          ],
          [
            16,
            21
          ],
          [
            16,
            22
          ],
          [
            16,
            23
          ],
          [
            16,
            30
          ],
          [
            16,
            31
          ],
          [
            16,
            33
          ],
          [
            16,
            34
          ],
          [
            16,
            35
          ],
          [
            16,
            42
          ],
          [
            16,
            43
          ],
          [
            16,
            45
          ],
          [
            16,
            46
          ],
          [
            16,
            47
          ],
          [
            17,
            22
          ],
          [
            17,
            23
          ],
          [
            17,
            34
          ],
          [
            17,
            35
          ],
          [
            17,
            37
          ],
          [
            17,
            46
          ],
          [
            17,
            47
          ],
          [
            19,
            32
          ],
          [
            19,
            44
          ],
          [
            20,
            32
          ],
          [
            20,
            36
          ],
          [
            20,
            44
          ],
          [
            21,
            33
          ],
          [
            21,
            36
          ],
          [
            21,
            44
          ],
          [
            22,
            36
          ],
          [
            23,
            37
          ],
          [
            24,
            25
          ],
          [
            25,
            28
          ],
          [
            25,
            40
          ],
          [
            26,
            28
          ],
          [
            26,
            40
          ],
          [
            27,
            28
          ],
          [
            27,
            41
          ],
          [
            28,
            29
          ],
          [
            28,
            38
          ],
          [
            28,
            39
          ],
          [
            28,
            41
          ],
          [
            30,
            32
          ],
          [
            30,
            36
          ],
          [
            30,
            44
          ],
          [
            31,
            32
          ],
          [
            31,
            36
          ],
          [
            31,
            45
          ],
          [
            32,
            33
          ],
          [
            32,
            42
          ],
          [
            32,
            43
          ],
          [
            32,
            45
          ],
          [
            33,
            36
          ],
          [
            34,
            35
          ],
          [
            34,
            36
          ],
          [
            35,
            36
          ],
          [
            36,
            37
          ],
          [
            36,
            42
          ],
          [
            36,
            43
          ],
          [
            36,
            45
          ],
          [
            36,
            46
          ],
          [
            36,
            47
          ],
          [
            38,
            39
          ],
          [
            38,
            40
          ],
          [
            39,
            40
          ],
          [
            40,
            41
          ],
          [
            42,
            43
          ],
          [
            42,
            44
          ],
          [
            43,
            44
          ],
          [
            44,
            45
          ],
          [
            46,
            47
          ]
        ]
      },
      "selected_edge": [
        30,
        31
      ],
      "spare_edge": [
        34,
        35
      ],
      "duplicated": [
        15,
        31,
        34,
        35
      ],
      "homomorphism_to_input": {
        "0": 0,
        "1": 1,
        "2": 2,
        "3": 3,
        "4": 4,
        "5": 5,
        "6": 6,
        "7": 7,
        "8": 8,
        "9": 9,
        "10": 10,
        "11": 11,
        "12": 12,
        "13": 13,
        "14": 14,
        "15": 15,
        "16": 16,
        "17": 17,
        "18": 18,
        "19": 19,
        "20": 20,
        "21": 21,
        "22": 22,
        "23": 23,
        "24": 24,
        "25": 25,
        "26": 26,
        "27": 27,
        "28": 28,
        "29": 29,
        "30": 30,
        "31": 31,
        "32": 32,
        "33": 33,
        "34": 34,
        "35": 35,
        "36": 36,
        "37": 37,
        "38": 38,
        "39": 39,
        "40": 40,
        "41": 41,
        "42": 42,
        "43": 43,
        "44": 15,
        "45": 30,
        "46": 34,
        "47": 35
      },
      "right_copies": {
        "15": 44,
        "31": 45,
        "34": 46,
        "35": 47
      },
      "identifications": 39,
      "output_twin_edges": [
        [
          34,
          35
        ],
        [
          38,
          39
        ],
        [
          42,
          43
        ],
        [
          46,
          47
        ]
      ]
    },
    {
      "step": 7,
      "input": {
        "n": 48,
        "edges": [
          [
            0,
            4
          ],
          [
            0,
            5
          ],
          [
            0,
            6
          ],
          [
            1,
            5
          ],
          [
            1,
            6
          ],
          [
            1,
            7
          ],
          [
            1,
            8
          ],
          [
            2,
            7
          ],
          [
            2,
            8
          ],
          [
            2,
            9
          ],
          [
            2,
            10
          ],
          [
            3,
            9
          ],
          [
            3,
            10
          ],
          [
            3,
            11
          ],
          [
            3,
            12
          ],
          [
            3,
            25
          ],
          [
            3,
            26
          ],
          [
            3,
            27
          ],
          [
            3,
            38
          ],
          [
            3,
            39
          ],
          [
            4,
            11
          ],
          [
            4,
            12
          ],
          [
            4,
            26
          ],
          [
            4,
            27
          ],
          [
            4,
            29
          ],
          [
            4,
            38
          ],
          [
            4,
            39
          ],
          [
            4,
            41
          ],
          [
            5,
            6
          ],
          [
            5,
            13
          ],
          [
            5,
            14
          ],
          [
            5,
            18
          ],
          [
            7,
            14
          ],
          [
            7,
            15
          ],
          [
            7,
            24
          ],
          [
            7,
            32
          ],
          [
            7,
            44
          ],
          [
            8,
            19
          ],
          [
            8,
            24
          ],
          [
            9,
            24
          ],
          [
            9,
            28
          ],
          [
            9,
            40
          ],
          [
            10,
            25
          ],
          [
            10,
            28
          ],
          [
            10,
            40
          ],
          [
            11,
            28
          ],
          [
            11,
            40
          ],
          [
            12,
            29
          ],
          [
            12,
            40
          ],
          [
            13,
            17
          ],
          [
            13,
            18
          ],
          [
            14,
            18
          ],
          [
            14,
            19
          ],
          [
            15,
            19
          ],
          [
            15,
            20
          ],
          [
            15,
            21
          ],
          [
            15,
            30
          ],
          [
            15,
            31
          ],
          [
            15,
            42
          ],
          [
            15,
            43
          ],
          [
            16,
            20
          ],
          [
            16,
            21
          ],
          [
            16,
            22
          ],
          [
            16,
            23
          ],
          [
            16,
            30
          ],
          [
            16,
            31
          ],
          [
            16,
            33
          ],
          [
            16,
            34
          ],
          [
            16,
            35
          ],
          [
            16,
            42
          ],
          [
            16,
            43
          ],
          [
            16,
            45
          ],
          [
            16,
            46
          ],
          [
            16,
            47
          ],
          [
            17,
            22
          ],
          [
            17,
            23
          ],
          [
            17,
            34
          ],
          [
            17,
            35
          ],
          [
            17,
            37
          ],
          [
            17,
            46
          ],
          [
            17,
            47
          ],
          [
            19,
            32
          ],
          [
            19,
            44
          ],
          [
            20,
            32
          ],
          [
            20,
            36
          ],
          [
            20,
            44
          ],
          [
            21,
            33
          ],
          [
            21,
            36
          ],
          [
            21,
            44
          ],
          [
            22,
            36
          ],
          [
            23,
            37
          ],
          [
            24,
            25
          ],
          [
            25,
            28
          ],
          [
            25,
            40
          ],
          [
            26,
            28
          ],
          [
            26,
            40
          ],
          [
            27,
            28
          ],
          [
            27,
            41
          ],
          [
            28,
            29
          ],
          [
            28,
            38
          ],
          [
            28,
            39
          ],
          [
            28,
            41
          ],
          [
            30,
            32
          ],
          [
            30,
            36
          ],
          [
            30,
            44
          ],
          [
            31,
            32
          ],
          [
            31,
            36
          ],
          [
            31,
            45
          ],
          [
            32,
            33
          ],
          [
            32,
            42
          ],
          [
            32,
            43
          ],
          [
            32,
            45
          ],
          [
            33,
            36
          ],
          [
            34,
            35
          ],
          [
            34,
            36
          ],
          [
            35,
            36
          ],
          [
            36,
            37
          ],
          [
            36,
            42
          ],
          [
            36,
            43
          ],
          [
            36,
            45
          ],
          [
            36,
            46
          ],
          [
            36,
            47
          ],
          [
            38,
            39
          ],
          [
            38,
            40
          ],
          [
            39,
            40
          ],
          [
            40,
            41
          ],
          [
            42,
            43
          ],
          [
            42,
            44
          ],
          [
            43,
            44
          ],
          [
            44,
            45
          ],
          [
            46,
            47
          ]
        ]
      },
      "output": {
        "n": 52,
        "edges": [
          [
            0,
            4
          ],
          [
            0,
            5
          ],
          [
            0,
            6
          ],
          [
            1,
            5
          ],
          [
            1,
            6
          ],
          [
            1,
            7
          ],
          [
            1,
            8
          ],
          [
            2,
            7
          ],
          [
            2,
            8
          ],
          [
            2,
            9
          ],
          [
            2,
            10
          ],
          [
            3,
            9
          ],
          [
            3,
            10
          ],
          [
            3,
            11
          ],
          [
            3,
            12
          ],
          [
            3,
            25
          ],
          [
            3,
            26
          ],
          [
            3,
            27
          ],
          [
            3,
            38
          ],
          [
            3,
            39
          ],
          [
            3,
            50
          ],
          [
            3,
            51
          ],
          [
            4,
            11
          ],
          [
            4,
            12
          ],
          [
            4,
            26
          ],
          [
            4,
            27
          ],
          [
            4,
            29
          ],
          [
            4,
            38
          ],
          [
            4,
            39
          ],
          [
            4,
            41
          ],
          [
            4,
            50
          ],
          [
            4,
            51
          ],
          [
            5,
            6
          ],
          [
            5,
            13
          ],
          [
            5,
            14
          ],
          [
            5,
            18
          ],
          [
            7,
            14
          ],
          [
            7,
            15
          ],
          [
            7,
            24
          ],
          [
            7,
            32
          ],
          [
            7,
            44
          ],
          [
            8,
            19
          ],
          [
            8,
            24
          ],
          [
            9,
            24
          ],
          [
            9,
            28
          ],
          [
            9,
            40
          ],
          [
            10,
            25
          ],
          [
            10,
            28
          ],
          [
            10,
            40
          ],
          [
            11,
            28
          ],
          [
            11,
            40
          ],
          [
            12,
            29
          ],
          [
            12,
            40
          ],
          [
            13,
            17
          ],
          [
            13,
            18
          ],
          [
            14,
            18
          ],
          [
            14,
            19
          ],
          [
            15,
            19
          ],
          [
            15,
            20
          ],
          [
            15,
            21
          ],
          [
            15,
            30
          ],
          [
            15,
            31
          ],
          [
            15,
            42
          ],
          [
            15,
            43
          ],
          [
            16,
            20
          ],
          [
            16,
            21
          ],
          [
            16,
            22
          ],
          [
            16,
            23
          ],
          [
            16,
            30
          ],
          [
            16,
            31
          ],
          [
            16,
            33
          ],
          [
            16,
            34
          ],
          [
            16,
            35
          ],
          [
            16,
            42
          ],
          [
            16,
            43
          ],
          [
            16,
            45
          ],
          [
            16,
            46
          ],
          [
            16,
            47
          ],
          [
            17,
            22
          ],
          [
            17,
            23
          ],
          [
            17,
            34
          ],
          [
            17,
            35
          ],
          [
            17,
            37
          ],
          [
            17,
            46
          ],
          [
            17,
            47
          ],
          [
            17,
            49
          ],
          [
            19,
            32
          ],
          [
            19,
            44
          ],
          [
            20,
            32
          ],
          [
            20,
            36
          ],
          [
            20,
            44
          ],
          [
            20,
            48
          ],
          [
            21,
            33
          ],
          [
            21,
            36
          ],
          [
            21,
            44
          ],
          [
            21,
            48
          ],
          [
            22,
            36
          ],
          [
            22,
            48
          ],
          [
            23,
            37
          ],
          [
            23,
            48
          ],
          [
            24,
            25
          ],
          [
            25,
            28
          ],
          [
            25,
            40
          ],
          [
            26,
            28
          ],
          [
            26,
            40
          ],
          [
            27,
            28
          ],
          [
            27,
            41
          ],
          [
            28,
            29
          ],
          [
            28,
            38
          ],
          [
            28,
            39
          ],
          [
            28,
            41
          ],
          [
            28,
            50
          ],
          [
            28,
            51
          ],
          [
            30,
            32
          ],
          [
            30,
            36
          ],
          [
            30,
            44
          ],
          [
            30,
            48
          ],
          [
            31,
            32
          ],
          [
            31,
            36
          ],
          [
            31,
            45
          ],
          [
            31,
            48
          ],
          [
            32,
            33
          ],
          [
            32,
            42
          ],
          [
            32,
            43
          ],
          [
            32,
            45
          ],
          [
            33,
            36
          ],
          [
            33,
            48
          ],
          [
            34,
            36
          ],
          [
            34,
            48
          ],
          [
            35,
            36
          ],
          [
            35,
            49
          ],
          [
            36,
            37
          ],
          [
            36,
            42
          ],
          [
            36,
            43
          ],
          [
            36,
            45
          ],
          [
            36,
            46
          ],
          [
            36,
            47
          ],
          [
            36,
            49
          ],
          [
            38,
            39
          ],
          [
            38,
            40
          ],
          [
            39,
            40
          ],
          [
            40,
            41
          ],
          [
            40,
            50
          ],
          [
            40,
            51
          ],
          [
            42,
            43
          ],
          [
            42,
            44
          ],
          [
            42,
            48
          ],
          [
            43,
            44
          ],
          [
            43,
            48
          ],
          [
            44,
            45
          ],
          [
            45,
            48
          ],
          [
            46,
            47
          ],
          [
            46,
            48
          ],
          [
            47,
            48
          ],
          [
            48,
            49
          ],
          [
            50,
            51
          ]
        ]
      },
      "selected_edge": [
        34,
        35
      ],
      "spare_edge": [
        38,
        39
      ],
      "duplicated": [
        16,
        35,
        38,
        39
      ],
      "homomorphism_to_input": {
        "0": 0,
        "1": 1,
        "2": 2,
        "3": 3,
        "4": 4,
        "5": 5,
        "6": 6,
        "7": 7,
        "8": 8,
        "9": 9,
        "10": 10,
        "11": 11,
        "12": 12,
        "13": 13,
        "14": 14,
        "15": 15,
        "16": 16,
        "17": 17,
        "18": 18,
        "19": 19,
        "20": 20,
        "21": 21,
        "22": 22,
        "23": 23,
        "24": 24,
        "25": 25,
        "26": 26,
        "27": 27,
        "28": 28,
        "29": 29,
        "30": 30,
        "31": 31,
        "32": 32,
        "33": 33,
        "34": 34,
        "35": 35,
        "36": 36,
        "37": 37,
        "38": 38,
        "39": 39,
        "40": 40,
        "41": 41,
        "42": 42,
        "43": 43,
        "44": 44,
        "45": 45,
        "46": 46,
        "47": 47,
        "48": 16,
        "49": 34,
        "50": 38,
        "51": 39
      },
      "right_copies": {
        "16": 48,
        "35": 49,
        "38": 50,
        "39": 51
      },
      "identifications": 43,
      "output_twin_edges": [
        [
          38,
          39
        ],
        [
          42,
          43
        ],
        [
          46,
          47
        ],
        [
          50,
          51
        ]
      ]
    },
    {
      "step": 8,
      "input": {
        "n": 52,
        "edges": [
          [
            0,
            4
          ],
          [
            0,
            5
          ],
          [
            0,
            6
          ],
          [
            1,
            5
          ],
          [
            1,
            6
          ],
          [
            1,
            7
          ],
          [
            1,
            8
          ],
          [
            2,
            7
          ],
          [
            2,
            8
          ],
          [
            2,
            9
          ],
          [
            2,
            10
          ],
          [
            3,
            9
          ],
          [
            3,
            10
          ],
          [
            3,
            11
          ],
          [
            3,
            12
          ],
          [
            3,
            25
          ],
          [
            3,
            26
          ],
          [
            3,
            27
          ],
          [
            3,
            38
          ],
          [
            3,
            39
          ],
          [
            3,
            50
          ],
          [
            3,
            51
          ],
          [
            4,
            11
          ],
          [
            4,
            12
          ],
          [
            4,
            26
          ],
          [
            4,
            27
          ],
          [
            4,
            29
          ],
          [
            4,
            38
          ],
          [
            4,
            39
          ],
          [
            4,
            41
          ],
          [
            4,
            50
          ],
          [
            4,
            51
          ],
          [
            5,
            6
          ],
          [
            5,
            13
          ],
          [
            5,
            14
          ],
          [
            5,
            18
          ],
          [
            7,
            14
          ],
          [
            7,
            15
          ],
          [
            7,
            24
          ],
          [
            7,
            32
          ],
          [
            7,
            44
          ],
          [
            8,
            19
          ],
          [
            8,
            24
          ],
          [
            9,
            24
          ],
          [
            9,
            28
          ],
          [
            9,
            40
          ],
          [
            10,
            25
          ],
          [
            10,
            28
          ],
          [
            10,
            40
          ],
          [
            11,
            28
          ],
          [
            11,
            40
          ],
          [
            12,
            29
          ],
          [
            12,
            40
          ],
          [
            13,
            17
          ],
          [
            13,
            18
          ],
          [
            14,
            18
          ],
          [
            14,
            19
          ],
          [
            15,
            19
          ],
          [
            15,
            20
          ],
          [
            15,
            21
          ],
          [
            15,
            30
          ],
          [
            15,
            31
          ],
          [
            15,
            42
          ],
          [
            15,
            43
          ],
          [
            16,
            20
          ],
          [
            16,
            21
          ],
          [
            16,
            22
          ],
          [
            16,
            23
          ],
          [
            16,
            30
          ],
          [
            16,
            31
          ],
          [
            16,
            33
          ],
          [
            16,
            34
          ],
          [
            16,
            35
          ],
          [
            16,
            42
          ],
          [
            16,
            43
          ],
          [
            16,
            45
          ],
          [
            16,
            46
          ],
          [
            16,
            47
          ],
          [
            17,
            22
          ],
          [
            17,
            23
          ],
          [
            17,
            34
          ],
          [
            17,
            35
          ],
          [
            17,
            37
          ],
          [
            17,
            46
          ],
          [
            17,
            47
          ],
          [
            17,
            49
          ],
          [
            19,
            32
          ],
          [
            19,
            44
          ],
          [
            20,
            32
          ],
          [
            20,
            36
          ],
          [
            20,
            44
          ],
          [
            20,
            48
          ],
          [
            21,
            33
          ],
          [
            21,
            36
          ],
          [
            21,
            44
          ],
          [
            21,
            48
          ],
          [
            22,
            36
          ],
          [
            22,
            48
          ],
          [
            23,
            37
          ],
          [
            23,
            48
          ],
          [
            24,
            25
          ],
          [
            25,
            28
          ],
          [
            25,
            40
          ],
          [
            26,
            28
          ],
          [
            26,
            40
          ],
          [
            27,
            28
          ],
          [
            27,
            41
          ],
          [
            28,
            29
          ],
          [
            28,
            38
          ],
          [
            28,
            39
          ],
          [
            28,
            41
          ],
          [
            28,
            50
          ],
          [
            28,
            51
          ],
          [
            30,
            32
          ],
          [
            30,
            36
          ],
          [
            30,
            44
          ],
          [
            30,
            48
          ],
          [
            31,
            32
          ],
          [
            31,
            36
          ],
          [
            31,
            45
          ],
          [
            31,
            48
          ],
          [
            32,
            33
          ],
          [
            32,
            42
          ],
          [
            32,
            43
          ],
          [
            32,
            45
          ],
          [
            33,
            36
          ],
          [
            33,
            48
          ],
          [
            34,
            36
          ],
          [
            34,
            48
          ],
          [
            35,
            36
          ],
          [
            35,
            49
          ],
          [
            36,
            37
          ],
          [
            36,
            42
          ],
          [
            36,
            43
          ],
          [
            36,
            45
          ],
          [
            36,
            46
          ],
          [
            36,
            47
          ],
          [
            36,
            49
          ],
          [
            38,
            39
          ],
          [
            38,
            40
          ],
          [
            39,
            40
          ],
          [
            40,
            41
          ],
          [
            40,
            50
          ],
          [
            40,
            51
          ],
          [
            42,
            43
          ],
          [
            42,
            44
          ],
          [
            42,
            48
          ],
          [
            43,
            44
          ],
          [
            43,
            48
          ],
          [
            44,
            45
          ],
          [
            45,
            48
          ],
          [
            46,
            47
          ],
          [
            46,
            48
          ],
          [
            47,
            48
          ],
          [
            48,
            49
          ],
          [
            50,
            51
          ]
        ]
      },
      "output": {
        "n": 56,
        "edges": [
          [
            0,
            4
          ],
          [
            0,
            5
          ],
          [
            0,
            6
          ],
          [
            1,
            5
          ],
          [
            1,
            6
          ],
          [
            1,
            7
          ],
          [
            1,
            8
          ],
          [
            2,
            7
          ],
          [
            2,
            8
          ],
          [
            2,
            9
          ],
          [
            2,
            10
          ],
          [
            3,
            9
          ],
          [
            3,
            10
          ],
          [
            3,
            11
          ],
          [
            3,
            12
          ],
          [
            3,
            25
          ],
          [
            3,
            26
          ],
          [
            3,
            27
          ],
          [
            3,
            38
          ],
          [
            3,
            39
          ],
          [
            3,
            50
          ],
          [
            3,
            51
          ],
          [
            4,
            11
          ],
          [
            4,
            12
          ],
          [
            4,
            26
          ],
          [
            4,
            27
          ],
          [
            4,
            29
          ],
          [
            4,
            38
          ],
          [
            4,
            39
          ],
          [
            4,
            41
          ],
          [
            4,
            50
          ],
          [
            4,
            51
          ],
          [
            4,
            53
          ],
          [
            5,
            6
          ],
          [
            5,
            13
          ],
          [
            5,
            14
          ],
          [
            5,
            18
          ],
          [
            7,
            14
          ],
          [
            7,
            15
          ],
          [
            7,
            24
          ],
          [
            7,
            32
          ],
          [
            7,
            44
          ],
          [
            8,
            19
          ],
          [
            8,
            24
          ],
          [
            9,
            24
          ],
          [
            9,
            28
          ],
          [
            9,
            40
          ],
          [
            9,
            52
          ],
          [
            10,
            25
          ],
          [
            10,
            28
          ],
          [
            10,
            40
          ],
          [
            10,
            52
          ],
          [
            11,
            28
          ],
          [
            11,
            40
          ],
          [
            11,
            52
          ],
          [
            12,
            29
          ],
          [
            12,
            40
          ],
          [
            12,
            52
          ],
          [
            13,
            17
          ],
          [
            13,
            18
          ],
          [
            14,
            18
          ],
          [
            14,
            19
          ],
          [
            15,
            19
          ],
          [
            15,
            20
          ],
          [
            15,
            21
          ],
          [
            15,
            30
          ],
          [
            15,
            31
          ],
          [
            15,
            42
          ],
          [
            15,
            43
          ],
          [
            15,
            54
          ],
          [
            15,
            55
          ],
          [
            16,
            20
          ],
          [
            16,
            21
          ],
          [
            16,
            22
          ],
          [
            16,
            23
          ],
          [
            16,
            30
          ],
          [
            16,
            31
          ],
          [
            16,
            33
          ],
          [
            16,
            34
          ],
          [
            16,
            35
          ],
          [
            16,
            42
          ],
          [
            16,
            43
          ],
          [
            16,
            45
          ],
          [
            16,
            46
          ],
          [
            16,
            47
          ],
          [
            16,
            54
          ],
          [
            16,
            55
          ],
          [
            17,
            22
          ],
          [
            17,
            23
          ],
          [
            17,
            34
          ],
          [
            17,
            35
          ],
          [
            17,
            37
          ],
          [
            17,
            46
          ],
          [
            17,
            47
          ],
          [
            17,
            49
          ],
          [
            19,
            32
          ],
          [
            19,
            44
          ],
          [
            20,
            32
          ],
          [
            20,
            36
          ],
          [
            20,
            44
          ],
          [
            20,
            48
          ],
          [
            21,
            33
          ],
          [
            21,
            36
          ],
          [
            21,
            44
          ],
          [
            21,
            48
          ],
          [
            22,
            36
          ],
          [
            22,
            48
          ],
          [
            23,
            37
          ],
          [
            23,
            48
          ],
          [
            24,
            25
          ],
          [
            25,
            28
          ],
          [
            25,
            40
          ],
          [
            25,
            52
          ],
          [
            26,
            28
          ],
          [
            26,
            40
          ],
          [
            26,
            52
          ],
          [
            27,
            28
          ],
          [
            27,
            41
          ],
          [
            27,
            52
          ],
          [
            28,
            29
          ],
          [
            28,
            38
          ],
          [
            28,
            39
          ],
          [
            28,
            41
          ],
          [
            28,
            50
          ],
          [
            28,
            51
          ],
          [
            28,
            53
          ],
          [
            30,
            32
          ],
          [
            30,
            36
          ],
          [
            30,
            44
          ],
          [
            30,
            48
          ],
          [
            31,
            32
          ],
          [
            31,
            36
          ],
          [
            31,
            45
          ],
          [
            31,
            48
          ],
          [
            32,
            33
          ],
          [
            32,
            42
          ],
          [
            32,
            43
          ],
          [
            32,
            45
          ],
          [
            32,
            54
          ],
          [
            32,
            55
          ],
          [
            33,
            36
          ],
          [
            33,
            48
          ],
          [
            34,
            36
          ],
          [
            34,
            48
          ],
          [
            35,
            36
          ],
          [
            35,
            49
          ],
          [
            36,
            37
          ],
          [
            36,
            42
          ],
          [
            36,
            43
          ],
          [
            36,
            45
          ],
          [
            36,
            46
          ],
          [
            36,
            47
          ],
          [
            36,
            49
          ],
          [
            36,
            54
          ],
          [
            36,
            55
          ],
          [
            38,
            40
          ],
          [
            38,
            52
          ],
          [
            39,
            40
          ],
          [
            39,
            53
          ],
          [
            40,
            41
          ],
          [
            40,
            50
          ],
          [
            40,
            51
          ],
          [
            40,
            53
          ],
          [
            42,
            43
          ],
          [
            42,
            44
          ],
          [
            42,
            48
          ],
          [
            43,
            44
          ],
          [
            43,
            48
          ],
          [
            44,
            45
          ],
          [
            44,
            54
          ],
          [
            44,
            55
          ],
          [
            45,
            48
          ],
          [
            46,
            47
          ],
          [
            46,
            48
          ],
          [
            47,
            48
          ],
          [
            48,
            49
          ],
          [
            48,
            54
          ],
          [
            48,
            55
          ],
          [
            50,
            51
          ],
          [
            50,
            52
          ],
          [
            51,
            52
          ],
          [
            52,
            53
          ],
          [
            54,
            55
          ]
        ]
      },
      "selected_edge": [
        38,
        39
      ],
      "spare_edge": [
        42,
        43
      ],
      "duplicated": [
        3,
        39,
        42,
        43
      ],
      "homomorphism_to_input": {
        "0": 0,
        "1": 1,
        "2": 2,
        "3": 3,
        "4": 4,
        "5": 5,
        "6": 6,
        "7": 7,
        "8": 8,
        "9": 9,
        "10": 10,
        "11": 11,
        "12": 12,
        "13": 13,
        "14": 14,
        "15": 15,
        "16": 16,
        "17": 17,
        "18": 18,
        "19": 19,
        "20": 20,
        "21": 21,
        "22": 22,
        "23": 23,
        "24": 24,
        "25": 25,
        "26": 26,
        "27": 27,
        "28": 28,
        "29": 29,
        "30": 30,
        "31": 31,
        "32": 32,
        "33": 33,
        "34": 34,
        "35": 35,
        "36": 36,
        "37": 37,
        "38": 38,
        "39": 39,
        "40": 40,
        "41": 41,
        "42": 42,
        "43": 43,
        "44": 44,
        "45": 45,
        "46": 46,
        "47": 47,
        "48": 48,
        "49": 49,
        "50": 50,
        "51": 51,
        "52": 3,
        "53": 38,
        "54": 42,
        "55": 43
      },
      "right_copies": {
        "3": 52,
        "39": 53,
        "42": 54,
        "43": 55
      },
      "identifications": 47,
      "output_twin_edges": [
        [
          42,
          43
        ],
        [
          46,
          47
        ],
        [
          50,
          51
        ],
        [
          54,
          55
        ]
      ]
    },
    {
      "step": 9,
      "input": {
        "n": 56,
        "edges": [
          [
            0,
            4
          ],
          [
            0,
            5
          ],
          [
            0,
            6
          ],
          [
            1,
            5
          ],
          [
            1,
            6
          ],
          [
            1,
            7
          ],
          [
            1,
            8
          ],
          [
            2,
            7
          ],
          [
            2,
            8
          ],
          [
            2,
            9
          ],
          [
            2,
            10
          ],
          [
            3,
            9
          ],
          [
            3,
            10
          ],
          [
            3,
            11
          ],
          [
            3,
            12
          ],
          [
            3,
            25
          ],
          [
            3,
            26
          ],
          [
            3,
            27
          ],
          [
            3,
            38
          ],
          [
            3,
            39
          ],
          [
            3,
            50
          ],
          [
            3,
            51
          ],
          [
            4,
            11
          ],
          [
            4,
            12
          ],
          [
            4,
            26
          ],
          [
            4,
            27
          ],
          [
            4,
            29
          ],
          [
            4,
            38
          ],
          [
            4,
            39
          ],
          [
            4,
            41
          ],
          [
            4,
            50
          ],
          [
            4,
            51
          ],
          [
            4,
            53
          ],
          [
            5,
            6
          ],
          [
            5,
            13
          ],
          [
            5,
            14
          ],
          [
            5,
            18
          ],
          [
            7,
            14
          ],
          [
            7,
            15
          ],
          [
            7,
            24
          ],
          [
            7,
            32
          ],
          [
            7,
            44
          ],
          [
            8,
            19
          ],
          [
            8,
            24
          ],
          [
            9,
            24
          ],
          [
            9,
            28
          ],
          [
            9,
            40
          ],
          [
            9,
            52
          ],
          [
            10,
            25
          ],
          [
            10,
            28
          ],
          [
            10,
            40
          ],
          [
            10,
            52
          ],
          [
            11,
            28
          ],
          [
            11,
            40
          ],
          [
            11,
            52
          ],
          [
            12,
            29
          ],
          [
            12,
            40
          ],
          [
            12,
            52
          ],
          [
            13,
            17
          ],
          [
            13,
            18
          ],
          [
            14,
            18
          ],
          [
            14,
            19
          ],
          [
            15,
            19
          ],
          [
            15,
            20
          ],
          [
            15,
            21
          ],
          [
            15,
            30
          ],
          [
            15,
            31
          ],
          [
            15,
            42
          ],
          [
            15,
            43
          ],
          [
            15,
            54
          ],
          [
            15,
            55
          ],
          [
            16,
            20
          ],
          [
            16,
            21
          ],
          [
            16,
            22
          ],
          [
            16,
            23
          ],
          [
            16,
            30
          ],
          [
            16,
            31
          ],
          [
            16,
            33
          ],
          [
            16,
            34
          ],
          [
            16,
            35
          ],
          [
            16,
            42
          ],
          [
            16,
            43
          ],
          [
            16,
            45
          ],
          [
            16,
            46
          ],
          [
            16,
            47
          ],
          [
            16,
            54
          ],
          [
            16,
            55
          ],
          [
            17,
            22
          ],
          [
            17,
            23
          ],
          [
            17,
            34
          ],
          [
            17,
            35
          ],
          [
            17,
            37
          ],
          [
            17,
            46
          ],
          [
            17,
            47
          ],
          [
            17,
            49
          ],
          [
            19,
            32
          ],
          [
            19,
            44
          ],
          [
            20,
            32
          ],
          [
            20,
            36
          ],
          [
            20,
            44
          ],
          [
            20,
            48
          ],
          [
            21,
            33
          ],
          [
            21,
            36
          ],
          [
            21,
            44
          ],
          [
            21,
            48
          ],
          [
            22,
            36
          ],
          [
            22,
            48
          ],
          [
            23,
            37
          ],
          [
            23,
            48
          ],
          [
            24,
            25
          ],
          [
            25,
            28
          ],
          [
            25,
            40
          ],
          [
            25,
            52
          ],
          [
            26,
            28
          ],
          [
            26,
            40
          ],
          [
            26,
            52
          ],
          [
            27,
            28
          ],
          [
            27,
            41
          ],
          [
            27,
            52
          ],
          [
            28,
            29
          ],
          [
            28,
            38
          ],
          [
            28,
            39
          ],
          [
            28,
            41
          ],
          [
            28,
            50
          ],
          [
            28,
            51
          ],
          [
            28,
            53
          ],
          [
            30,
            32
          ],
          [
            30,
            36
          ],
          [
            30,
            44
          ],
          [
            30,
            48
          ],
          [
            31,
            32
          ],
          [
            31,
            36
          ],
          [
            31,
            45
          ],
          [
            31,
            48
          ],
          [
            32,
            33
          ],
          [
            32,
            42
          ],
          [
            32,
            43
          ],
          [
            32,
            45
          ],
          [
            32,
            54
          ],
          [
            32,
            55
          ],
          [
            33,
            36
          ],
          [
            33,
            48
          ],
          [
            34,
            36
          ],
          [
            34,
            48
          ],
          [
            35,
            36
          ],
          [
            35,
            49
          ],
          [
            36,
            37
          ],
          [
            36,
            42
          ],
          [
            36,
            43
          ],
          [
            36,
            45
          ],
          [
            36,
            46
          ],
          [
            36,
            47
          ],
          [
            36,
            49
          ],
          [
            36,
            54
          ],
          [
            36,
            55
          ],
          [
            38,
            40
          ],
          [
            38,
            52
          ],
          [
            39,
            40
          ],
          [
            39,
            53
          ],
          [
            40,
            41
          ],
          [
            40,
            50
          ],
          [
            40,
            51
          ],
          [
            40,
            53
          ],
          [
            42,
            43
          ],
          [
            42,
            44
          ],
          [
            42,
            48
          ],
          [
            43,
            44
          ],
          [
            43,
            48
          ],
          [
            44,
            45
          ],
          [
            44,
            54
          ],
          [
            44,
            55
          ],
          [
            45,
            48
          ],
          [
            46,
            47
          ],
          [
            46,
            48
          ],
          [
            47,
            48
          ],
          [
            48,
            49
          ],
          [
            48,
            54
          ],
          [
            48,
            55
          ],
          [
            50,
            51
          ],
          [
            50,
            52
          ],
          [
            51,
            52
          ],
          [
            52,
            53
          ],
          [
            54,
            55
          ]
        ]
      },
      "output": {
        "n": 60,
        "edges": [
          [
            0,
            4
          ],
          [
            0,
            5
          ],
          [
            0,
            6
          ],
          [
            1,
            5
          ],
          [
            1,
            6
          ],
          [
            1,
            7
          ],
          [
            1,
            8
          ],
          [
            2,
            7
          ],
          [
            2,
            8
          ],
          [
            2,
            9
          ],
          [
            2,
            10
          ],
          [
            3,
            9
          ],
          [
            3,
            10
          ],
          [
            3,
            11
          ],
          [
            3,
            12
          ],
          [
            3,
            25
          ],
          [
            3,
            26
          ],
          [
            3,
            27
          ],
          [
            3,
            38
          ],
          [
            3,
            39
          ],
          [
            3,
            50
          ],
          [
            3,
            51
          ],
          [
            4,
            11
          ],
          [
            4,
            12
          ],
          [
            4,
            26
          ],
          [
            4,
            27
          ],
          [
            4,
            29
          ],
          [
            4,
            38
          ],
          [
            4,
            39
          ],
          [
            4,
            41
          ],
          [
            4,
            50
          ],
          [
            4,
            51
          ],
          [
            4,
            53
          ],
          [
            5,
            6
          ],
          [
            5,
            13
          ],
          [
            5,
            14
          ],
          [
            5,
            18
          ],
          [
            7,
            14
          ],
          [
            7,
            15
          ],
          [
            7,
            24
          ],
          [
            7,
            32
          ],
          [
            7,
            44
          ],
          [
            7,
            56
          ],
          [
            8,
            19
          ],
          [
            8,
            24
          ],
          [
            9,
            24
          ],
          [
            9,
            28
          ],
          [
            9,
            40
          ],
          [
            9,
            52
          ],
          [
            10,
            25
          ],
          [
            10,
            28
          ],
          [
            10,
            40
          ],
          [
            10,
            52
          ],
          [
            11,
            28
          ],
          [
            11,
            40
          ],
          [
            11,
            52
          ],
          [
            12,
            29
          ],
          [
            12,
            40
          ],
          [
            12,
            52
          ],
          [
            13,
            17
          ],
          [
            13,
            18
          ],
          [
            14,
            18
          ],
          [
            14,
            19
          ],
          [
            15,
            19
          ],
          [
            15,
            20
          ],
          [
            15,
            21
          ],
          [
            15,
            30
          ],
          [
            15,
            31
          ],
          [
            15,
            42
          ],
          [
            15,
            43
          ],
          [
            15,
            54
          ],
          [
            15,
            55
          ],
          [
            16,
            20
          ],
          [
            16,
            21
          ],
          [
            16,
            22
          ],
          [
            16,
            23
          ],
          [
            16,
            30
          ],
          [
            16,
            31
          ],
          [
            16,
            33
          ],
          [
            16,
            34
          ],
          [
            16,
            35
          ],
          [
            16,
            42
          ],
          [
            16,
            43
          ],
          [
            16,
            45
          ],
          [
            16,
            46
          ],
          [
            16,
            47
          ],
          [
            16,
            54
          ],
          [
            16,
            55
          ],
          [
            16,
            57
          ],
          [
            16,
            58
          ],
          [
            16,
            59
          ],
          [
            17,
            22
          ],
          [
            17,
            23
          ],
          [
            17,
            34
          ],
          [
            17,
            35
          ],
          [
            17,
            37
          ],
          [
            17,
            46
          ],
          [
            17,
            47
          ],
          [
            17,
            49
          ],
          [
            17,
            58
          ],
          [
            17,
            59
          ],
          [
            19,
            32
          ],
          [
            19,
            44
          ],
          [
            19,
            56
          ],
          [
            20,
            32
          ],
          [
            20,
            36
          ],
          [
            20,
            44
          ],
          [
            20,
            48
          ],
          [
            20,
            56
          ],
          [
            21,
            33
          ],
          [
            21,
            36
          ],
          [
            21,
            44
          ],
          [
            21,
            48
          ],
          [
            21,
            56
          ],
          [
            22,
            36
          ],
          [
            22,
            48
          ],
          [
            23,
            37
          ],
          [
            23,
            48
          ],
          [
            24,
            25
          ],
          [
            25,
            28
          ],
          [
            25,
            40
          ],
          [
            25,
            52
          ],
          [
            26,
            28
          ],
          [
            26,
            40
          ],
          [
            26,
            52
          ],
          [
            27,
            28
          ],
          [
            27,
            41
          ],
          [
            27,
            52
          ],
          [
            28,
            29
          ],
          [
            28,
            38
          ],
          [
            28,
            39
          ],
          [
            28,
            41
          ],
          [
            28,
            50
          ],
          [
            28,
            51
          ],
          [
            28,
            53
          ],
          [
            30,
            32
          ],
          [
            30,
            36
          ],
          [
            30,
            44
          ],
          [
            30,
            48
          ],
          [
            30,
            56
          ],
          [
            31,
            32
          ],
          [
            31,
            36
          ],
          [
            31,
            45
          ],
          [
            31,
            48
          ],
          [
            31,
            56
          ],
          [
            32,
            33
          ],
          [
            32,
            42
          ],
          [
            32,
            43
          ],
          [
            32,
            45
          ],
          [
            32,
            54
          ],
          [
            32,
            55
          ],
          [
            32,
            57
          ],
          [
            33,
            36
          ],
          [
            33,
            48
          ],
          [
            34,
            36
          ],
          [
            34,
            48
          ],
          [
            35,
            36
          ],
          [
            35,
            49
          ],
          [
            36,
            37
          ],
          [
            36,
            42
          ],
          [
            36,
            43
          ],
          [
            36,
            45
          ],
          [
            36,
            46
          ],
          [
            36,
            47
          ],
          [
            36,
            49
          ],
          [
            36,
            54
          ],
          [
            36,
            55
          ],
          [
            36,
            57
          ],
          [
            36,
            58
          ],
          [
            36,
            59
          ],
          [
            38,
            40
          ],
          [
            38,
            52
          ],
          [
            39,
            40
          ],
          [
            39,
            53
          ],
          [
            40,
            41
          ],
          [
            40,
            50
          ],
          [
            40,
            51
          ],
          [
            40,
            53
          ],
          [
            42,
            44
          ],
          [
            42,
            48
          ],
          [
            42,
            56
          ],
          [
            43,
            44
          ],
          [
            43,
            48
          ],
          [
            43,
            57
          ],
          [
            44,
            45
          ],
          [
            44,
            54
          ],
          [
            44,
            55
          ],
          [
            44,
            57
          ],
          [
            45,
            48
          ],
          [
            46,
            47
          ],
          [
            46,
            48
          ],
          [
            47,
            48
          ],
          [
            48,
            49
          ],
          [
            48,
            54
          ],
          [
            48,
            55
          ],
          [
            48,
            57
          ],
          [
            48,
            58
          ],
          [
            48,
            59
          ],
          [
            50,
            51
          ],
          [
            50,
            52
          ],
          [
            51,
            52
          ],
          [
            52,
            53
          ],
          [
            54,
            55
          ],
          [
            54,
            56
          ],
          [
            55,
            56
          ],
          [
            56,
            57
          ],
          [
            58,
            59
          ]
        ]
      },
      "selected_edge": [
        42,
        43
      ],
      "spare_edge": [
        46,
        47
      ],
      "duplicated": [
        15,
        43,
        46,
        47
      ],
      "homomorphism_to_input": {
        "0": 0,
        "1": 1,
        "2": 2,
        "3": 3,
        "4": 4,
        "5": 5,
        "6": 6,
        "7": 7,
        "8": 8,
        "9": 9,
        "10": 10,
        "11": 11,
        "12": 12,
        "13": 13,
        "14": 14,
        "15": 15,
        "16": 16,
        "17": 17,
        "18": 18,
        "19": 19,
        "20": 20,
        "21": 21,
        "22": 22,
        "23": 23,
        "24": 24,
        "25": 25,
        "26": 26,
        "27": 27,
        "28": 28,
        "29": 29,
        "30": 30,
        "31": 31,
        "32": 32,
        "33": 33,
        "34": 34,
        "35": 35,
        "36": 36,
        "37": 37,
        "38": 38,
        "39": 39,
        "40": 40,
        "41": 41,
        "42": 42,
        "43": 43,
        "44": 44,
        "45": 45,
        "46": 46,
        "47": 47,
        "48": 48,
        "49": 49,
        "50": 50,
        "51": 51,
        "52": 52,
        "53": 53,
        "54": 54,
        "55": 55,
        "56": 15,
        "57": 42,
        "58": 46,
        "59": 47
      },
      "right_copies": {
        "15": 56,
        "43": 57,
        "46": 58,
        "47": 59
      },
      "identifications": 51,
      "output_twin_edges": [
        [
          46,
          47
        ],
        [
          50,
          51
        ],
        [
          54,
          55
        ],
        [
          58,
          59
        ]
      ]
    },
    {
      "step": 10,
      "input": {
        "n": 60,
        "edges": [
          [
            0,
            4
          ],
          [
            0,
            5
          ],
          [
            0,
            6
          ],
          [
            1,
            5
          ],
          [
            1,
            6
          ],
          [
            1,
            7
          ],
          [
            1,
            8
          ],
          [
            2,
            7
          ],
          [
            2,
            8
          ],
          [
            2,
            9
          ],
          [
            2,
            10
          ],
          [
            3,
            9
          ],
          [
            3,
            10
          ],
          [
            3,
            11
          ],
          [
            3,
            12
          ],
          [
            3,
            25
          ],
          [
            3,
            26
          ],
          [
            3,
            27
          ],
          [
            3,
            38
          ],
          [
            3,
            39
          ],
          [
            3,
            50
          ],
          [
            3,
            51
          ],
          [
            4,
            11
          ],
          [
            4,
            12
          ],
          [
            4,
            26
          ],
          [
            4,
            27
          ],
          [
            4,
            29
          ],
          [
            4,
            38
          ],
          [
            4,
            39
          ],
          [
            4,
            41
          ],
          [
            4,
            50
          ],
          [
            4,
            51
          ],
          [
            4,
            53
          ],
          [
            5,
            6
          ],
          [
            5,
            13
          ],
          [
            5,
            14
          ],
          [
            5,
            18
          ],
          [
            7,
            14
          ],
          [
            7,
            15
          ],
          [
            7,
            24
          ],
          [
            7,
            32
          ],
          [
            7,
            44
          ],
          [
            7,
            56
          ],
          [
            8,
            19
          ],
          [
            8,
            24
          ],
          [
            9,
            24
          ],
          [
            9,
            28
          ],
          [
            9,
            40
          ],
          [
            9,
            52
          ],
          [
            10,
            25
          ],
          [
            10,
            28
          ],
          [
            10,
            40
          ],
          [
            10,
            52
          ],
          [
            11,
            28
          ],
          [
            11,
            40
          ],
          [
            11,
            52
          ],
          [
            12,
            29
          ],
          [
            12,
            40
          ],
          [
            12,
            52
          ],
          [
            13,
            17
          ],
          [
            13,
            18
          ],
          [
            14,
            18
          ],
          [
            14,
            19
          ],
          [
            15,
            19
          ],
          [
            15,
            20
          ],
          [
            15,
            21
          ],
          [
            15,
            30
          ],
          [
            15,
            31
          ],
          [
            15,
            42
          ],
          [
            15,
            43
          ],
          [
            15,
            54
          ],
          [
            15,
            55
          ],
          [
            16,
            20
          ],
          [
            16,
            21
          ],
          [
            16,
            22
          ],
          [
            16,
            23
          ],
          [
            16,
            30
          ],
          [
            16,
            31
          ],
          [
            16,
            33
          ],
          [
            16,
            34
          ],
          [
            16,
            35
          ],
          [
            16,
            42
          ],
          [
            16,
            43
          ],
          [
            16,
            45
          ],
          [
            16,
            46
          ],
          [
            16,
            47
          ],
          [
            16,
            54
          ],
          [
            16,
            55
          ],
          [
            16,
            57
          ],
          [
            16,
            58
          ],
          [
            16,
            59
          ],
          [
            17,
            22
          ],
          [
            17,
            23
          ],
          [
            17,
            34
          ],
          [
            17,
            35
          ],
          [
            17,
            37
          ],
          [
            17,
            46
          ],
          [
            17,
            47
          ],
          [
            17,
            49
          ],
          [
            17,
            58
          ],
          [
            17,
            59
          ],
          [
            19,
            32
          ],
          [
            19,
            44
          ],
          [
            19,
            56
          ],
          [
            20,
            32
          ],
          [
            20,
            36
          ],
          [
            20,
            44
          ],
          [
            20,
            48
          ],
          [
            20,
            56
          ],
          [
            21,
            33
          ],
          [
            21,
            36
          ],
          [
            21,
            44
          ],
          [
            21,
            48
          ],
          [
            21,
            56
          ],
          [
            22,
            36
          ],
          [
            22,
            48
          ],
          [
            23,
            37
          ],
          [
            23,
            48
          ],
          [
            24,
            25
          ],
          [
            25,
            28
          ],
          [
            25,
            40
          ],
          [
            25,
            52
          ],
          [
            26,
            28
          ],
          [
            26,
            40
          ],
          [
            26,
            52
          ],
          [
            27,
            28
          ],
          [
            27,
            41
          ],
          [
            27,
            52
          ],
          [
            28,
            29
          ],
          [
            28,
            38
          ],
          [
            28,
            39
          ],
          [
            28,
            41
          ],
          [
            28,
            50
          ],
          [
            28,
            51
          ],
          [
            28,
            53
          ],
          [
            30,
            32
          ],
          [
            30,
            36
          ],
          [
            30,
            44
          ],
          [
            30,
            48
          ],
          [
            30,
            56
          ],
          [
            31,
            32
          ],
          [
            31,
            36
          ],
          [
            31,
            45
          ],
          [
            31,
            48
          ],
          [
            31,
            56
          ],
          [
            32,
            33
          ],
          [
            32,
            42
          ],
          [
            32,
            43
          ],
          [
            32,
            45
          ],
          [
            32,
            54
          ],
          [
            32,
            55
          ],
          [
            32,
            57
          ],
          [
            33,
            36
          ],
          [
            33,
            48
          ],
          [
            34,
            36
          ],
          [
            34,
            48
          ],
          [
            35,
            36
          ],
          [
            35,
            49
          ],
          [
            36,
            37
          ],
          [
            36,
            42
          ],
          [
            36,
            43
          ],
          [
            36,
            45
          ],
          [
            36,
            46
          ],
          [
            36,
            47
          ],
          [
            36,
            49
          ],
          [
            36,
            54
          ],
          [
            36,
            55
          ],
          [
            36,
            57
          ],
          [
            36,
            58
          ],
          [
            36,
            59
          ],
          [
            38,
            40
          ],
          [
            38,
            52
          ],
          [
            39,
            40
          ],
          [
            39,
            53
          ],
          [
            40,
            41
          ],
          [
            40,
            50
          ],
          [
            40,
            51
          ],
          [
            40,
            53
          ],
          [
            42,
            44
          ],
          [
            42,
            48
          ],
          [
            42,
            56
          ],
          [
            43,
            44
          ],
          [
            43,
            48
          ],
          [
            43,
            57
          ],
          [
            44,
            45
          ],
          [
            44,
            54
          ],
          [
            44,
            55
          ],
          [
            44,
            57
          ],
          [
            45,
            48
          ],
          [
            46,
            47
          ],
          [
            46,
            48
          ],
          [
            47,
            48
          ],
          [
            48,
            49
          ],
          [
            48,
            54
          ],
          [
            48,
            55
          ],
          [
            48,
            57
          ],
          [
            48,
            58
          ],
          [
            48,
            59
          ],
          [
            50,
            51
          ],
          [
            50,
            52
          ],
          [
            51,
            52
          ],
          [
            52,
            53
          ],
          [
            54,
            55
          ],
          [
            54,
            56
          ],
          [
            55,
            56
          ],
          [
            56,
            57
          ],
          [
            58,
            59
          ]
        ]
      },
      "output": {
        "n": 64,
        "edges": [
          [
            0,
            4
          ],
          [
            0,
            5
          ],
          [
            0,
            6
          ],
          [
            1,
            5
          ],
          [
            1,
            6
          ],
          [
            1,
            7
          ],
          [
            1,
            8
          ],
          [
            2,
            7
          ],
          [
            2,
            8
          ],
          [
            2,
            9
          ],
          [
            2,
            10
          ],
          [
            3,
            9
          ],
          [
            3,
            10
          ],
          [
            3,
            11
          ],
          [
            3,
            12
          ],
          [
            3,
            25
          ],
          [
            3,
            26
          ],
          [
            3,
            27
          ],
          [
            3,
            38
          ],
          [
            3,
            39
          ],
          [
            3,
            50
          ],
          [
            3,
            51
          ],
          [
            3,
            62
          ],
          [
            3,
            63
          ],
          [
            4,
            11
          ],
          [
            4,
            12
          ],
          [
            4,
            26
          ],
          [
            4,
            27
          ],
          [
            4,
            29
          ],
          [
            4,
            38
          ],
          [
            4,
            39
          ],
          [
            4,
            41
          ],
          [
            4,
            50
          ],
          [
            4,
            51
          ],
          [
            4,
            53
          ],
          [
            4,
            62
          ],
          [
            4,
            63
          ],
          [
            5,
            6
          ],
          [
            5,
            13
          ],
          [
            5,
            14
          ],
          [
            5,
            18
          ],
          [
            7,
            14
          ],
          [
            7,
            15
          ],
          [
            7,
            24
          ],
          [
            7,
            32
          ],
          [
            7,
            44
          ],
          [
            7,
            56
          ],
          [
            8,
            19
          ],
          [
            8,
            24
          ],
          [
            9,
            24
          ],
          [
            9,
            28
          ],
          [
            9,
            40
          ],
          [
            9,
            52
          ],
          [
            10,
            25
          ],
          [
            10,
            28
          ],
          [
            10,
            40
          ],
          [
            10,
            52
          ],
          [
            11,
            28
          ],
          [
            11,
            40
          ],
          [
            11,
            52
          ],
          [
            12,
            29
          ],
          [
            12,
            40
          ],
          [
            12,
            52
          ],
          [
            13,
            17
          ],
          [
            13,
            18
          ],
          [
            14,
            18
          ],
          [
            14,
            19
          ],
          [
            15,
            19
          ],
          [
            15,
            20
          ],
          [
            15,
            21
          ],
          [
            15,
            30
          ],
          [
            15,
            31
          ],
          [
            15,
            42
          ],
          [
            15,
            43
          ],
          [
            15,
            54
          ],
          [
            15,
            55
          ],
          [
            16,
            20
          ],
          [
            16,
            21
          ],
          [
            16,
            22
          ],
          [
            16,
            23
          ],
          [
            16,
            30
          ],
          [
            16,
            31
          ],
          [
            16,
            33
          ],
          [
            16,
            34
          ],
          [
            16,
            35
          ],
          [
            16,
            42
          ],
          [
            16,
            43
          ],
          [
            16,
            45
          ],
          [
            16,
            46
          ],
          [
            16,
            47
          ],
          [
            16,
            54
          ],
          [
            16,
            55
          ],
          [
            16,
            57
          ],
          [
            16,
            58
          ],
          [
            16,
            59
          ],
          [
            17,
            22
          ],
          [
            17,
            23
          ],
          [
            17,
            34
          ],
          [
            17,
            35
          ],
          [
            17,
            37
          ],
          [
            17,
            46
          ],
          [
            17,
            47
          ],
          [
            17,
            49
          ],
          [
            17,
            58
          ],
          [
            17,
            59
          ],
          [
            17,
            61
          ],
          [
            19,
            32
          ],
          [
            19,
            44
          ],
          [
            19,
            56
          ],
          [
            20,
            32
          ],
          [
            20,
            36
          ],
          [
            20,
            44
          ],
          [
            20,
            48
          ],
          [
            20,
            56
          ],
          [
            20,
            60
          ],
          [
            21,
            33
          ],
          [
            21,
            36
          ],
          [
            21,
            44
          ],
          [
            21,
            48
          ],
          [
            21,
            56
          ],
          [
            21,
            60
          ],
          [
            22,
            36
          ],
          [
            22,
            48
          ],
          [
            22,
            60
          ],
          [
            23,
            37
          ],
          [
            23,
            48
          ],
          [
            23,
            60
          ],
          [
            24,
            25
          ],
          [
            25,
            28
          ],
          [
            25,
            40
          ],
          [
            25,
            52
          ],
          [
            26,
            28
          ],
          [
            26,
            40
          ],
          [
            26,
            52
          ],
          [
            27,
            28
          ],
          [
            27,
            41
          ],
          [
            27,
            52
          ],
          [
            28,
            29
          ],
          [
            28,
            38
          ],
          [
            28,
            39
          ],
          [
            28,
            41
          ],
          [
            28,
            50
          ],
          [
            28,
            51
          ],
          [
            28,
            53
          ],
          [
            28,
            62
          ],
          [
            28,
            63
          ],
          [
            30,
            32
          ],
          [
            30,
            36
          ],
          [
            30,
            44
          ],
          [
            30,
            48
          ],
          [
            30,
            56
          ],
          [
            30,
            60
          ],
          [
            31,
            32
          ],
          [
            31,
            36
          ],
          [
            31,
            45
          ],
          [
            31,
            48
          ],
          [
            31,
            56
          ],
          [
            31,
            60
          ],
          [
            32,
            33
          ],
          [
            32,
            42
          ],
          [
            32,
            43
          ],
          [
            32,
            45
          ],
          [
            32,
            54
          ],
          [
            32,
            55
          ],
          [
            32,
            57
          ],
          [
            33,
            36
          ],
          [
            33,
            48
          ],
          [
            33,
            60
          ],
          [
            34,
            36
          ],
          [
            34,
            48
          ],
          [
            34,
            60
          ],
          [
            35,
            36
          ],
          [
            35,
            49
          ],
          [
            35,
            60
          ],
          [
            36,
            37
          ],
          [
            36,
            42
          ],
          [
            36,
            43
          ],
          [
            36,
            45
          ],
          [
            36,
            46
          ],
          [
            36,
            47
          ],
          [
            36,
            49
          ],
          [
            36,
            54
          ],
          [
            36,
            55
          ],
          [
            36,
            57
          ],
          [
            36,
            58
          ],
          [
            36,
            59
          ],
          [
            36,
            61
          ],
          [
            38,
            40
          ],
          [
            38,
            52
          ],
          [
            39,
            40
          ],
          [
            39,
            53
          ],
          [
            40,
            41
          ],
          [
            40,
            50
          ],
          [
            40,
            51
          ],
          [
            40,
            53
          ],
          [
            40,
            62
          ],
          [
            40,
            63
          ],
          [
            42,
            44
          ],
          [
            42,
            48
          ],
          [
            42,
            56
          ],
          [
            42,
            60
          ],
          [
            43,
            44
          ],
          [
            43,
            48
          ],
          [
            43,
            57
          ],
          [
            43,
            60
          ],
          [
            44,
            45
          ],
          [
            44,
            54
          ],
          [
            44,
            55
          ],
          [
            44,
            57
          ],
          [
            45,
            48
          ],
          [
            45,
            60
          ],
          [
            46,
            48
          ],
          [
            46,
            60
          ],
          [
            47,
            48
          ],
          [
            47,
            61
          ],
          [
            48,
            49
          ],
          [
            48,
            54
          ],
          [
            48,
            55
          ],
          [
            48,
            57
          ],
          [
            48,
            58
          ],
          [
            48,
            59
          ],
          [
            48,
            61
          ],
          [
            50,
            51
          ],
          [
            50,
            52
          ],
          [
            51,
            52
          ],
          [
            52,
            53
          ],
          [
            52,
            62
          ],
          [
            52,
            63
          ],
          [
            54,
            55
          ],
          [
            54,
            56
          ],
          [
            54,
            60
          ],
          [
            55,
            56
          ],
          [
            55,
            60
          ],
          [
            56,
            57
          ],
          [
            57,
            60
          ],
          [
            58,
            59
          ],
          [
            58,
            60
          ],
          [
            59,
            60
          ],
          [
            60,
            61
          ],
          [
            62,
            63
          ]
        ]
      },
      "selected_edge": [
        46,
        47
      ],
      "spare_edge": [
        50,
        51
      ],
      "duplicated": [
        16,
        47,
        50,
        51
      ],
      "homomorphism_to_input": {
        "0": 0,
        "1": 1,
        "2": 2,
        "3": 3,
        "4": 4,
        "5": 5,
        "6": 6,
        "7": 7,
        "8": 8,
        "9": 9,
        "10": 10,
        "11": 11,
        "12": 12,
        "13": 13,
        "14": 14,
        "15": 15,
        "16": 16,
        "17": 17,
        "18": 18,
        "19": 19,
        "20": 20,
        "21": 21,
        "22": 22,
        "23": 23,
        "24": 24,
        "25": 25,
        "26": 26,
        "27": 27,
        "28": 28,
        "29": 29,
        "30": 30,
        "31": 31,
        "32": 32,
        "33": 33,
        "34": 34,
        "35": 35,
        "36": 36,
        "37": 37,
        "38": 38,
        "39": 39,
        "40": 40,
        "41": 41,
        "42": 42,
        "43": 43,
        "44": 44,
        "45": 45,
        "46": 46,
        "47": 47,
        "48": 48,
        "49": 49,
        "50": 50,
        "51": 51,
        "52": 52,
        "53": 53,
        "54": 54,
        "55": 55,
        "56": 56,
        "57": 57,
        "58": 58,
        "59": 59,
        "60": 16,
        "61": 46,
        "62": 50,
        "63": 51
      },
      "right_copies": {
        "16": 60,
        "47": 61,
        "50": 62,
        "51": 63
      },
      "identifications": 55,
      "output_twin_edges": [
        [
          50,
          51
        ],
        [
          54,
          55
        ],
        [
          58,
          59
        ],
        [
          62,
          63
        ]
      ]
    }
  ]
}


==> anc/controlled/IDENTIFICATION_AUDIT.json <==
{
  "status": "VALID",
  "checked_at": "2026-09-13T19:38:59.121659+00:00",
  "pair_count": 259,
  "orbit_count": 78,
  "outcomes": {
    "4": 203,
    "1": 20,
    "7": 36
  },
  "source_reconstructed": true,
  "automorphism_count": 128,
  "full_orbits_checked": true,
  "checked_dual_multiples": 4954300,
  "preservation_rule_checked": true,
  "rows": [
    {
      "pair": [
        0,
        1
      ],
      "pairs_covered": 2,
      "exact_degree": 4,
      "upper_degree": 4,
      "upper_terms": 631,
      "checked_multiples": 975
    },
    {
      "pair": [
        0,
        2
      ],
      "pairs_covered": 2,
      "exact_degree": 4,
      "upper_degree": 4,
      "upper_terms": 29,
      "checked_multiples": 1025
    },
    {
      "pair": [
        0,
        3
      ],
      "pairs_covered": 2,
      "exact_degree": 1,
      "upper_degree": 1,
      "upper_terms": 9,
      "checked_multiples": 0
    },
    {
      "pair": [
        0,
        7
      ],
      "pairs_covered": 2,
      "exact_degree": 1,
      "upper_degree": 1,
      "upper_terms": 9,
      "checked_multiples": 0
    },
    {
      "pair": [
        0,
        8
      ],
      "pairs_covered": 2,
      "exact_degree": 1,
      "upper_degree": 1,
      "upper_terms": 9,
      "checked_multiples": 0
    },
    {
      "pair": [
        0,
        9
      ],
      "pairs_covered": 4,
      "exact_degree": 4,
      "upper_degree": 4,
      "upper_terms": 753,
      "checked_multiples": 1025
    },
    {
      "pair": [
        0,
        11
      ],
      "pairs_covered": 4,
      "exact_degree": 4,
      "upper_degree": 4,
      "upper_terms": 431,
      "checked_multiples": 1000
    },
    {
      "pair": [
        0,
        13
      ],
      "pairs_covered": 1,
      "exact_degree": 4,
      "upper_degree": 4,
      "upper_terms": 2151,
      "checked_multiples": 1025
    },
    {
      "pair": [
        0,
        14
      ],
      "pairs_covered": 2,
      "exact_degree": 4,
      "upper_degree": 4,
      "upper_terms": 743,
      "checked_multiples": 1025
    },
    {
      "pair": [
        0,
        15
      ],
      "pairs_covered": 2,
      "exact_degree": 4,
      "upper_degree": 4,
      "upper_terms": 1627,
      "checked_multiples": 1025
    },
    {
      "pair": [
        0,
        16
      ],
      "pairs_covered": 2,
      "exact_degree": 4,
      "upper_degree": 4,
      "upper_terms": 1849,
      "checked_multiples": 1025
    },
    {
      "pair": [
        0,
        17
      ],
      "pairs_covered": 2,
      "exact_degree": 4,
      "upper_degree": 4,
      "upper_terms": 1205,
      "checked_multiples": 1025
    },
    {
      "pair": [
        0,
        18
      ],
      "pairs_covered": 4,
      "exact_degree": 4,
      "upper_degree": 4,
      "upper_terms": 555,
      "checked_multiples": 1025
    },
    {
      "pair": [
        0,
        20
      ],
      "pairs_covered": 2,
      "exact_degree": 4,
      "upper_degree": 4,
      "upper_terms": 295,
      "checked_multiples": 1025
    },
    {
      "pair": [
        0,
        21
      ],
      "pairs_covered": 4,
      "exact_degree": 4,
      "upper_degree": 4,
      "upper_terms": 455,
      "checked_multiples": 1025
    },
    {
      "pair": [
        0,
        23
      ],
      "pairs_covered": 4,
      "exact_degree": 4,
      "upper_degree": 4,
      "upper_terms": 857,
      "checked_multiples": 1025
    },
    {
      "pair": [
        1,
        2
      ],
      "pairs_covered": 2,
      "exact_degree": 4,
      "upper_degree": 4,
      "upper_terms": 89,
      "checked_multiples": 975
    },
    {
      "pair": [
        1,
        3
      ],
      "pairs_covered": 2,
      "exact_degree": 4,
      "upper_degree": 4,
      "upper_terms": 29,
      "checked_multiples": 1025
    },
    {
      "pair": [
        1,
        4
      ],
      "pairs_covered": 2,
      "exact_degree": 1,
      "upper_degree": 1,
      "upper_terms": 9,
      "checked_multiples": 0
    },
    {
      "pair": [
        1,
        9
      ],
      "pairs_covered": 4,
      "exact_degree": 4,
      "upper_degree": 4,
      "upper_terms": 609,
      "checked_multiples": 1025
    },
    {
      "pair": [
        1,
        11
      ],
      "pairs_covered": 4,
      "exact_degree": 4,
      "upper_degree": 4,
      "upper_terms": 537,
      "checked_multiples": 1025
    },
    {
      "pair": [
        1,
        14
      ],
      "pairs_covered": 1,
      "exact_degree": 4,
      "upper_degree": 4,
      "upper_terms": 743,
      "checked_multiples": 1000
    },
    {
      "pair": [
        1,
        15
      ],
      "pairs_covered": 2,
      "exact_degree": 4,
      "upper_degree": 4,
      "upper_terms": 985,
      "checked_multiples": 1000
    },
    {
      "pair": [
        1,
        16
      ],
      "pairs_covered": 2,
      "exact_degree": 4,
      "upper_degree": 4,
      "upper_terms": 1213,
      "checked_multiples": 1025
    },
    {
      "pair": [
        1,
        17
      ],
      "pairs_covered": 2,
      "exact_degree": 4,
      "upper_degree": 4,
      "upper_terms": 1127,
      "checked_multiples": 1025
    },
    {
      "pair": [
        1,
        18
      ],
      "pairs_covered": 4,
      "exact_degree": 4,
      "upper_degree": 4,
      "upper_terms": 921,
      "checked_multiples": 1025
    },
    {
      "pair": [
        1,
        20
      ],
      "pairs_covered": 2,
      "exact_degree": 4,
      "upper_degree": 4,
      "upper_terms": 181,
      "checked_multiples": 1000
    },
    {
      "pair": [
        1,
        21
      ],
      "pairs_covered": 4,
      "exact_degree": 4,
      "upper_degree": 4,
      "upper_terms": 395,
      "checked_multiples": 1025
    },
    {
      "pair": [
        1,
        23
      ],
      "pairs_covered": 4,
      "exact_degree": 4,
      "upper_degree": 4,
      "upper_terms": 637,
      "checked_multiples": 1025
    },
    {
      "pair": [
        2,
        3
      ],
      "pairs_covered": 2,
      "exact_degree": 4,
      "upper_degree": 4,
      "upper_terms": 431,
      "checked_multiples": 975
    },
    {
      "pair": [
        2,
        4
      ],
      "pairs_covered": 2,
      "exact_degree": 4,
      "upper_degree": 4,
      "upper_terms": 753,
      "checked_multiples": 1025
    },
    {
      "pair": [
        2,
        5
      ],
      "pairs_covered": 4,
      "exact_degree": 4,
      "upper_degree": 4,
      "upper_terms": 609,
      "checked_multiples": 1025
    },
    {
      "pair": [
        2,
        11
      ],
      "pairs_covered": 4,
      "exact_degree": 1,
      "upper_degree": 1,
      "upper_terms": 9,
      "checked_multiples": 0
    },
    {
      "pair": [
        2,
        15
      ],
      "pairs_covered": 1,
      "exact_degree": 4,
      "upper_degree": 4,
      "upper_terms": 893,
      "checked_multiples": 1000
    },
    {
      "pair": [
        2,
        16
      ],
      "pairs_covered": 2,
      "exact_degree": 4,
      "upper_degree": 4,
      "upper_terms": 1289,
      "checked_multiples": 1025
    },
    {
      "pair": [
        2,
        17
      ],
      "pairs_covered": 2,
      "exact_degree": 4,
      "upper_degree": 4,
      "upper_terms": 1191,
      "checked_multiples": 1025
    },
    {
      "pair": [
        2,
        18
      ],
      "pairs_covered": 4,
      "exact_degree": 4,
      "upper_degree": 4,
      "upper_terms": 369,
      "checked_multiples": 1025
    },
    {
      "pair": [
        2,
        20
      ],
      "pairs_covered": 2,
      "exact_degree": 4,
      "upper_degree": 4,
      "upper_terms": 181,
      "checked_multiples": 1000
    },
    {
      "pair": [
        2,
        21
      ],
      "pairs_covered": 4,
      "exact_degree": 4,
      "upper_degree": 4,
      "upper_terms": 331,
      "checked_multiples": 1025
    },
    {
      "pair": [
        2,
        23
      ],
      "pairs_covered": 4,
      "exact_degree": 4,
      "upper_degree": 4,
      "upper_terms": 417,
      "checked_multiples": 1025
    },
    {
      "pair": [
        3,
        4
      ],
      "pairs_covered": 2,
      "exact_degree": 4,
      "upper_degree": 4,
      "upper_terms": 431,
      "checked_multiples": 975
    },
    {
      "pair": [
        3,
        5
      ],
      "pairs_covered": 4,
      "exact_degree": 4,
      "upper_degree": 4,
      "upper_terms": 537,
      "checked_multiples": 1025
    },
    {
      "pair": [
        3,
        7
      ],
      "pairs_covered": 2,
      "exact_degree": 1,
      "upper_degree": 1,
      "upper_terms": 9,
      "checked_multiples": 0
    },
    {
      "pair": [
        3,
        8
      ],
      "pairs_covered": 2,
      "exact_degree": 1,
      "upper_degree": 1,
      "upper_terms": 9,
      "checked_multiples": 0
    },
    {
      "pair": [
        3,
        16
      ],
      "pairs_covered": 1,
      "exact_degree": 4,
      "upper_degree": 4,
      "upper_terms": 2037,
      "checked_multiples": 1025
    },
    {
      "pair": [
        3,
        17
      ],
      "pairs_covered": 2,
      "exact_degree": 4,
      "upper_degree": 4,
      "upper_terms": 1335,
      "checked_multiples": 1025
    },
    {
      "pair": [
        3,
        18
      ],
      "pairs_covered": 4,
      "exact_degree": 4,
      "upper_degree": 4,
      "upper_terms": 639,
      "checked_multiples": 1025
    },
    {
      "pair": [
        3,
        20
      ],
      "pairs_covered": 2,
      "exact_degree": 4,
      "upper_degree": 4,
      "upper_terms": 327,
      "checked_multiples": 1025
    },
    {
      "pair": [
        3,
        21
      ],
      "pairs_covered": 4,
      "exact_degree": 4,
      "upper_degree": 4,
      "upper_terms": 519,
      "checked_multiples": 1025
    },
    {
      "pair": [
        3,
        23
      ],
      "pairs_covered": 4,
      "exact_degree": 4,
      "upper_degree": 4,
      "upper_terms": 805,
      "checked_multiples": 1025
    },
    {
      "pair": [
        4,
        5
      ],
      "pairs_covered": 4,
      "exact_degree": 4,
      "upper_degree": 4,
      "upper_terms": 631,
      "checked_multiples": 1000
    },
    {
      "pair": [
        4,
        7
      ],
      "pairs_covered": 2,
      "exact_degree": 4,
      "upper_degree": 4,
      "upper_terms": 29,
      "checked_multiples": 1025
    },
    {
      "pair": [
        4,
        8
      ],
      "pairs_covered": 2,
      "exact_degree": 4,
      "upper_degree": 4,
      "upper_terms": 29,
      "checked_multiples": 1025
    },
    {
      "pair": [
        4,
        9
      ],
      "pairs_covered": 4,
      "exact_degree": 1,
      "upper_degree": 1,
      "upper_terms": 9,
      "checked_multiples": 0
    },
    {
      "pair": [
        4,
        17
      ],
      "pairs_covered": 1,
      "exact_degree": 4,
      "upper_degree": 4,
      "upper_terms": 1443,
      "checked_multiples": 1025
    },
    {
      "pair": [
        4,
        18
      ],
      "pairs_covered": 4,
      "exact_degree": 4,
      "upper_degree": 4,
      "upper_terms": 787,
      "checked_multiples": 1025
    },
    {
      "pair": [
        4,
        20
      ],
      "pairs_covered": 2,
      "exact_degree": 4,
      "upper_degree": 4,
      "upper_terms": 543,
      "checked_multiples": 1025
    },
    {
      "pair": [
        4,
        21
      ],
      "pairs_covered": 4,
      "exact_degree": 4,
      "upper_degree": 4,
      "upper_terms": 1163,
      "checked_multiples": 1025
    },
    {
      "pair": [
        4,
        23
      ],
      "pairs_covered": 4,
      "exact_degree": 4,
      "upper_degree": 4,
      "upper_terms": 2257,
      "checked_multiples": 1025
    },
    {
      "pair": [
        5,
        7
      ],
      "pairs_covered": 4,
      "exact_degree": 4,
      "upper_degree": 4,
      "upper_terms": 739,
      "checked_multiples": 1000
    },
    {
      "pair": [
        5,
        8
      ],
      "pairs_covered": 4,
      "exact_degree": 4,
      "upper_degree": 4,
      "upper_terms": 983,
      "checked_multiples": 1000
    },
    {
      "pair": [
        5,
        9
      ],
      "pairs_covered": 8,
      "exact_degree": 4,
      "upper_degree": 4,
      "upper_terms": 1065,
      "checked_multiples": 1025
    },
    {
      "pair": [
        5,
        11
      ],
      "pairs_covered": 8,
      "exact_degree": 4,
      "upper_degree": 4,
      "upper_terms": 925,
      "checked_multiples": 1025
    },
    {
      "pair": [
        5,
        18
      ],
      "pairs_covered": 4,
      "exact_degree": 7,
      "upper_degree": 7,
      "upper_terms": 189,
      "checked_multiples": 814875,
      "treewidth_lower": {
        "minor_vertices": 7,
        "minor_edges": 14,
        "minimum_degree": 4
      },
      "exact_treewidth": 4,
      "criticality_colorings": 41,
      "width4_decomposition": {
        "bags": [
          [
            0,
            1,
            2,
            5
          ],
          [
            0,
            2,
            3,
            5
          ],
          [
            0,
            3,
            4,
            5
          ],
          [
            0,
            1,
            5,
            6
          ],
          [
            1,
            2,
            5,
            7,
            8
          ],
          [
            2,
            3,
            5,
            9,
            10
          ],
          [
            3,
            4,
            5,
            11,
            12
          ],
          [
            5,
            13,
            14,
            15
          ],
          [
            5,
            13,
            15,
            16
          ],
          [
            5,
            13,
            16,
            17
          ],
          [
            5,
            13,
            14,
            18
          ],
          [
            5,
            7,
            14,
            15,
            19
          ],
          [
            5,
            15,
            16,
            20,
            21
          ],
          [
            5,
            16,
            17,
            22,
            23
          ],
          [
            5,
            7,
            8,
            19
          ]
        ],
        "tree_edges": [
          [
            0,
            1
          ],
          [
            1,
            2
          ],
          [
            0,
            3
          ],
          [
            0,
            4
          ],
          [
            1,
            5
          ],
          [
            2,
            6
          ],
          [
            7,
            8
          ],
          [
            8,
            9
          ],
          [
            7,
            10
          ],
          [
            7,
            11
          ],
          [
            8,
            12
          ],
          [
            9,
            13
          ],
          [
            4,
            14
          ],
          [
            11,
            14
          ]
        ]
      }
    },
    {
      "pair": [
        5,
        20
      ],
      "pairs_covered": 4,
      "exact_degree": 4,
      "upper_degree": 4,
      "upper_terms": 665,
      "checked_multiples": 1025
    },
    {
      "pair": [
        5,
        21
      ],
      "pairs_covered": 8,
      "exact_degree": 7,
      "upper_degree": 7,
      "upper_terms": 189,
      "checked_multiples": 814875,
      "treewidth_lower": {
        "minor_vertices": 7,
        "minor_edges": 14,
        "minimum_degree": 4
      },
      "exact_treewidth": 4,
      "criticality_colorings": 41,
      "width4_decomposition": {
        "bags": [
          [
            0,
            1,
            2,
            5
          ],
          [
            0,
            2,
            3,
            5
          ],
          [
            0,
            3,
            4,
            5
          ],
          [
            0,
            1,
            5,
            6
          ],
          [
            1,
            2,
            5,
            7,
            8
          ],
          [
            2,
            3,
            5,
            9,
            10
          ],
          [
            3,
            4,
            5,
            11,
            12
          ],
          [
            5,
            13,
            14,
            15
          ],
          [
            5,
            13,
            15,
            16
          ],
          [
            5,
            13,
            16,
            17
          ],
          [
            5,
            13,
            14,
            18,
            19
          ],
          [
            5,
            7,
            14,
            15,
            20
          ],
          [
            5,
            15,
            16,
            21
          ],
          [
            5,
            16,
            17,
            22,
            23
          ],
          [
            5,
            7,
            8,
            20
          ]
        ],
        "tree_edges": [
          [
            0,
            1
          ],
          [
            1,
            2
          ],
          [
            0,
            3
          ],
          [
            0,
            4
          ],
          [
            1,
            5
          ],
          [
            2,
            6
          ],
          [
            7,
            8
          ],
          [
            8,
            9
          ],
          [
            7,
            10
          ],
          [
            7,
            11
          ],
          [
            8,
            12
          ],
          [
            9,
            13
          ],
          [
            4,
            14
          ],
          [
            11,
            14
          ]
        ]
      }
    },
    {
      "pair": [
        5,
        23
      ],
      "pairs_covered": 8,
      "exact_degree": 7,
      "upper_degree": 7,
      "upper_terms": 189,
      "checked_multiples": 814875,
      "treewidth_lower": {
        "minor_vertices": 7,
        "minor_edges": 14,
        "minimum_degree": 4
      },
      "exact_treewidth": 4,
      "criticality_colorings": 41,
      "width4_decomposition": {
        "bags": [
          [
            0,
            1,
            2,
            5
          ],
          [
            0,
            2,
            3,
            5
          ],
          [
            0,
            3,
            4,
            5
          ],
          [
            0,
            1,
            5,
            6
          ],
          [
            1,
            2,
            5,
            7,
            8
          ],
          [
            2,
            3,
            5,
            9,
            10
          ],
          [
            3,
            4,
            5,
            11,
            12
          ],
          [
            5,
            13,
            14,
            15
          ],
          [
            5,
            13,
            15,
            16
          ],
          [
            5,
            13,
            16,
            17
          ],
          [
            5,
            13,
            14,
            18,
            19
          ],
          [
            5,
            7,
            14,
            15,
            20
          ],
          [
            5,
            15,
            16,
            21,
            22
          ],
          [
            5,
            16,
            17,
            23
          ],
          [
            5,
            7,
            8,
            20
          ]
        ],
        "tree_edges": [
          [
            0,
            1
          ],
          [
            1,
            2
          ],
          [
            0,
            3
          ],
          [
            0,
            4
          ],
          [
            1,
            5
          ],
          [
            2,
            6
          ],
          [
            7,
            8
          ],
          [
            8,
            9
          ],
          [
            7,
            10
          ],
          [
            7,
            11
          ],
          [
            8,
            12
          ],
          [
            9,
            13
          ],
          [
            4,
            14
          ],
          [
            11,
            14
          ]
        ]
      }
    },
    {
      "pair": [
        7,
        8
      ],
      "pairs_covered": 2,
      "exact_degree": 4,
      "upper_degree": 4,
      "upper_terms": 253,
      "checked_multiples": 975
    },
    {
      "pair": [
        7,
        9
      ],
      "pairs_covered": 4,
      "exact_degree": 4,
      "upper_degree": 4,
      "upper_terms": 491,
      "checked_multiples": 1000
    },
    {
      "pair": [
        7,
        11
      ],
      "pairs_covered": 4,
      "exact_degree": 4,
      "upper_degree": 4,
      "upper_terms": 1133,
      "checked_multiples": 1025
    },
    {
      "pair": [
        8,
        9
      ],
      "pairs_covered": 4,
      "exact_degree": 4,
      "upper_degree": 4,
      "upper_terms": 791,
      "checked_multiples": 1000
    },
    {
      "pair": [
        8,
        11
      ],
      "pairs_covered": 4,
      "exact_degree": 4,
      "upper_degree": 4,
      "upper_terms": 1567,
      "checked_multiples": 1025
    },
    {
      "pair": [
        8,
        21
      ],
      "pairs_covered": 4,
      "exact_degree": 4,
      "upper_degree": 4,
      "upper_terms": 919,
      "checked_multiples": 1025
    },
    {
      "pair": [
        8,
        23
      ],
      "pairs_covered": 4,
      "exact_degree": 4,
      "upper_degree": 4,
      "upper_terms": 599,
      "checked_multiples": 1025
    },
    {
      "pair": [
        9,
        11
      ],
      "pairs_covered": 8,
      "exact_degree": 4,
      "upper_degree": 4,
      "upper_terms": 503,
      "checked_multiples": 1000
    },
    {
      "pair": [
        9,
        21
      ],
      "pairs_covered": 4,
      "exact_degree": 7,
      "upper_degree": 7,
      "upper_terms": 189,
      "checked_multiples": 814875,
      "treewidth_lower": {
        "minor_vertices": 7,
        "minor_edges": 14,
        "minimum_degree": 4
      },
      "exact_treewidth": 4,
      "criticality_colorings": 41,
      "width4_decomposition": {
        "bags": [
          [
            0,
            1,
            2,
            9
          ],
          [
            0,
            2,
            3,
            9
          ],
          [
            0,
            3,
            4,
            9
          ],
          [
            0,
            1,
            5,
            6,
            9
          ],
          [
            1,
            2,
            7,
            8,
            9
          ],
          [
            2,
            3,
            9,
            10
          ],
          [
            3,
            4,
            9,
            11,
            12
          ],
          [
            9,
            13,
            14,
            15
          ],
          [
            9,
            13,
            15,
            16
          ],
          [
            9,
            13,
            16,
            17
          ],
          [
            9,
            13,
            14,
            18,
            19
          ],
          [
            7,
            9,
            14,
            15,
            20
          ],
          [
            9,
            15,
            16,
            21
          ],
          [
            9,
            16,
            17,
            22,
            23
          ],
          [
            7,
            8,
            9,
            20
          ]
        ],
        "tree_edges": [
          [
            0,
            1
          ],
          [
            1,
            2
          ],
          [
            0,
            3
          ],
          [
            0,
            4
          ],
          [
            1,
            5
          ],
          [
            2,
            6
          ],
          [
            7,
            8
          ],
          [
            8,
            9
          ],
          [
            7,
            10
          ],
          [
            7,
            11
          ],
          [
            8,
            12
          ],
          [
            9,
            13
          ],
          [
            4,
            14
          ],
          [
            11,
            14
          ]
        ]
      }
    },
    {
      "pair": [
        9,
        23
      ],
      "pairs_covered": 8,
      "exact_degree": 7,
      "upper_degree": 7,
      "upper_terms": 189,
      "checked_multiples": 814875,
      "treewidth_lower": {
        "minor_vertices": 7,
        "minor_edges": 14,
        "minimum_degree": 4
      },
      "exact_treewidth": 4,
      "criticality_colorings": 41,
      "width4_decomposition": {
        "bags": [
          [
            0,
            1,
            2,
            9
          ],
          [
            0,
            2,
            3,
            9
          ],
          [
            0,
            3,
            4,
            9
          ],
          [
            0,
            1,
            5,
            6,
            9
          ],
          [
            1,
            2,
            7,
            8,
            9
          ],
          [
            2,
            3,
            9,
            10
          ],
          [
            3,
            4,
            9,
            11,
            12
          ],
          [
            9,
            13,
            14,
            15
          ],
          [
            9,
            13,
            15,
            16
          ],
          [
            9,
            13,
            16,
            17
          ],
          [
            9,
            13,
            14,
            18,
            19
          ],
          [
            7,
            9,
            14,
            15,
            20
          ],
          [
            9,
            15,
            16,
            21,
            22
          ],
          [
            9,
            16,
            17,
            23
          ],
          [
            7,
            8,
            9,
            20
          ]
        ],
        "tree_edges": [
          [
            0,
            1
          ],
          [
            1,
            2
          ],
          [
            0,
            3
          ],
          [
            0,
            4
          ],
          [
            1,
            5
          ],
          [
            2,
            6
          ],
          [
            7,
            8
          ],
          [
            8,
            9
          ],
          [
            7,
            10
          ],
          [
            7,
            11
          ],
          [
            8,
            12
          ],
          [
            9,
            13
          ],
          [
            4,
            14
          ],
          [
            11,
            14
          ]
        ]
      }
    },
    {
      "pair": [
        11,
        23
      ],
      "pairs_covered": 4,
      "exact_degree": 7,
      "upper_degree": 7,
      "upper_terms": 189,
      "checked_multiples": 814875,
      "treewidth_lower": {
        "minor_vertices": 7,
        "minor_edges": 14,
        "minimum_degree": 4
      },
      "exact_treewidth": 4,
      "criticality_colorings": 41,
      "width4_decomposition": {
        "bags": [
          [
            0,
            1,
            2,
            11
          ],
          [
            0,
            2,
            3,
            11
          ],
          [
            0,
            3,
            4,
            11
          ],
          [
            0,
            1,
            5,
            6,
            11
          ],
          [
            1,
            2,
            7,
            8,
            11
          ],
          [
            2,
            3,
            9,
            10,
            11
          ],
          [
            3,
            4,
            11,
            12
          ],
          [
            11,
            13,
            14,
            15
          ],
          [
            11,
            13,
            15,
            16
          ],
          [
            11,
            13,
            16,
            17
          ],
          [
            11,
            13,
            14,
            18,
            19
          ],
          [
            7,
            11,
            14,
            15,
            20
          ],
          [
            11,
            15,
            16,
            21,
            22
          ],
          [
            11,
            16,
            17,
            23
          ],
          [
            7,
            8,
            11,
            20
          ]
        ],
        "tree_edges": [
          [
            0,
            1
          ],
          [
            1,
            2
          ],
          [
            0,
            3
          ],
          [
            0,
            4
          ],
          [
            1,
            5
          ],
          [
            2,
            6
          ],
          [
            7,
            8
          ],
          [
            8,
            9
          ],
          [
            7,
            10
          ],
          [
            7,
            11
          ],
          [
            8,
            12
          ],
          [
            9,
            13
          ],
          [
            4,
            14
          ],
          [
            11,
            14
          ]
        ]
      }
    }
  ],
  "seconds": 11.258228000020608,
  "sha256": {
    "IDENTIFICATION_RESULTS.json": "f9c284b0beb6e20a9d70ed46e29c13f7928caa094e038e8a2958281842eb89a5",
    "IDENTIFICATION_STRUCTURE.json": "ae39624b2a9aa9eacddfe797845655d883c5cbb694f7373d84344a206e16fb09",
    "audit_identifications.py": "afc74bc9800007e3401880aa4ceab67f1c379b21cb63fab1e06f162b9142e88d",
    "identification_artifacts\\criticality.json": "7ca73d7871676d6a7c08378524a65356ae73f51ac2f52b8820dca717cf2e5433",
    "identification_artifacts\\pair_0_11_lower1.json": "8777856b515a1e8d6718ec79a577208a3fde6775374d49a8365f9150d926559c",
    "identification_artifacts\\pair_0_11_upper.json": "814a81cdce3776b43ef3f5841b517e91dd59b26b65deb7d0dba2614793aa388f",
    "identification_artifacts\\pair_0_13_lower1.json": "e4fcdd2e43b3ece56d5f7ee80ead522b783af5b4f3e7d8f09ffcc23e5d219f47",
    "identification_artifacts\\pair_0_13_upper.json": "f1d7957f22150a37a4de15742ef6a807315a19faf0a7830ad65643db9e6a4c95",
    "identification_artifacts\\pair_0_14_lower1.json": "48c05c6bc14359d0bcb5496b1235813bf6b9b65943e9e9dce123545fb74da10f",
    "identification_artifacts\\pair_0_14_upper.json": "fcf8d85f535513be1e6533c9c501ab2ac7b1338e77be2c37d558d5047fe65cb4",
    "identification_artifacts\\pair_0_15_lower1.json": "e2c40d3e483fa16546c5c8f01fc0b609ce56ed3f4ac33304932a3135fb2eb52b",
    "identification_artifacts\\pair_0_15_upper.json": "58f4a94712aad0e9491e3731608eb75b4a62015143f509a378c3e6a5df243435",
    "identification_artifacts\\pair_0_16_lower1.json": "39bb4e719d84a241dda3d439901705d89a5a2b9a1d4bbb5451c14c9d103caa95",
    "identification_artifacts\\pair_0_16_upper.json": "bc1e7eb6add021e592ec0383be4c21e7a45097539c37d08592914bcaf1bec9ab",
    "identification_artifacts\\pair_0_17_lower1.json": "a15d5a5956e95edcc25f8b2ce3cd61bb39bfad61dca70937b997ec252cc5b792",
    "identification_artifacts\\pair_0_17_upper.json": "972ab671f1373749ae02dcc852aa3a1e1774dcb1a9cc32dc9c2a555ea2d77962",
    "identification_artifacts\\pair_0_18_lower1.json": "8e3265cfef30b7e0ef190184ebaffa00fb4c1fca040ecb1f7b8d1a9b2fd126de",
    "identification_artifacts\\pair_0_18_upper.json": "959d552f59f651b703612c7dd24810e5352acdf223003209b1c357e6a7775a8c",
    "identification_artifacts\\pair_0_1_lower1.json": "1c3771a39bc90b8cdedee04f66552f2b4f9e6f0d2b3560f527cea9edb9f19b99",
    "identification_artifacts\\pair_0_1_upper.json": "2a94b703f0ffed5fd0b4177cd0c7d75d641178485909ab5dc081b53ac37b5a02",
    "identification_artifacts\\pair_0_20_lower1.json": "4df22e5942a4064fae72120a4aa803b1c28eade0b0da1ac81ade54f9f8df06d9",
    "identification_artifacts\\pair_0_20_upper.json": "4756d137bc6592e0ad261856515f918a39810434c7ec2767fe00dd8ea55b1155",
    "identification_artifacts\\pair_0_21_lower1.json": "c43a1f72aef5bcbd8555367e501fe14fad89feedf317c9be013fa3de82bccc6e",
    "identification_artifacts\\pair_0_21_upper.json": "0e504ef81c1291d723beb9fe14568c5475cc20200e29ff9372ccd14974c6cb91",
    "identification_artifacts\\pair_0_23_lower1.json": "3a841e74c9be97a2a83f57ad1b598da7737fb4621c681b1079cb9bd72807ae92",
    "identification_artifacts\\pair_0_23_upper.json": "507bfffedb2aab0979c373ab8a296127fe8cb561044865741c437a11965bb9bf",
    "identification_artifacts\\pair_0_2_lower1.json": "505a9780767eb921b87e5f2ce84bb2f9b8707658b8ef3b5c7bf5ff44a01dca49",
    "identification_artifacts\\pair_0_2_upper.json": "08ee4f96867c9b69b33e3d212e59326a4d58bd732590e591157547656e8eca22",
    "identification_artifacts\\pair_0_3_upper.json": "12078cf91648546f594980853c108503f162993fe58d1d3b25dd1d2978c26f57",
    "identification_artifacts\\pair_0_7_upper.json": "47d1fb0bb773e8ebf91fbfebfde805d98715d37426af9b1b5d3b131cb308f441",
    "identification_artifacts\\pair_0_8_upper.json": "4a726d4ca379215efb450858d1afd6a766e63e782628221aad2c6213fc007582",
    "identification_artifacts\\pair_0_9_lower1.json": "626d1cc20efb7ef51e0a786ac45105093fb71d76bf0d50e60988817321f68da9",
    "identification_artifacts\\pair_0_9_upper.json": "7159fa7dff69cedbb563e60101f23705577333aeb0e664dac093b922a2ad28b7",
    "identification_artifacts\\pair_11_23_lower1.json": "148b1e280868bcd87ea71d4a7343ec2e3460ddd3b03d50fec132268b7e823901",
    "identification_artifacts\\pair_11_23_lower4.json": "c096446f697ec1e9f7aaee6ea7aa01544fee86224fd1f383bb5fad26616404ae",
    "identification_artifacts\\pair_11_23_upper.json": "60a322c2394f246ea188fa6db2123208d0e1a9071d8be846f7fe99584f1e3fdb",
    "identification_artifacts\\pair_1_11_lower1.json": "91471cd32b75a4b8b3aa8f12b8eab7cd4fdbb214db7b6939c5ccd90068b7718e",
    "identification_artifacts\\pair_1_11_upper.json": "a20272d6b9614d7d3b0a2efd049f0677efa375e80d325db17c3cb84e20e265c9",
    "identification_artifacts\\pair_1_14_lower1.json": "9f77163af8d29b2a4eb70fb32f2e8f049130f6dc4fdeb8a4b4c578d7f8eb2f43",
    "identification_artifacts\\pair_1_14_upper.json": "e794a8be93df0f11f633986aad351763dcbc79ec7c3fe8855e6dbd75c2aac496",
    "identification_artifacts\\pair_1_15_lower1.json": "a12666210d5bb5b0b76c6674d5cdb67ef60b2f8ea8ddc1944a582871c82105a3",
    "identification_artifacts\\pair_1_15_upper.json": "3a040294781803454dbe917bfb47db46ee8077ff050047a88084883476edab80",
    "identification_artifacts\\pair_1_16_lower1.json": "d75b7934bac4b64507e5f360af44ff2a4b5fe7312b8512a5bf8521895be522da",
    "identification_artifacts\\pair_1_16_upper.json": "00d32b2f4af2ec66ea39bda77cfbc5d78bb16137f0b131d6f4ffcd71bfff6b00",
    "identification_artifacts\\pair_1_17_lower1.json": "f499444378e79a378d0ebeb4875da41bbdef3d77b7239b3eb06819c0c4b68207",
    "identification_artifacts\\pair_1_17_upper.json": "cee796d5b9f1964bea343b53ebf7c284f857bed9361f7877203e13cdb20dfd33",
    "identification_artifacts\\pair_1_18_lower1.json": "a382204026b6b601032d81baf261863a0b4ad72e1048eef61048f460333923ea",
    "identification_artifacts\\pair_1_18_upper.json": "44a40d818f87dfc621a9f9d10ebda42a0b8a31536f76e7e5d1cf1d0cef4afd1c",
    "identification_artifacts\\pair_1_20_lower1.json": "1933d00489d17475366358cd1c347e4293fafbf51efe2cc039599df2c65bdcb1",
    "identification_artifacts\\pair_1_20_upper.json": "b4a7388d2f93801fa02fcfadd4653660a762d2a703a01378a71696d380863ea0",
    "identification_artifacts\\pair_1_21_lower1.json": "8ef51ea4cb8a276bc1cfca98fd05810db39e0c932099b70a81e66b1b2f481395",
    "identification_artifacts\\pair_1_21_upper.json": "5835aaadf36f79bf0e58d8ff0f76d5b9f256423fc7f3df203eb173eefa0cc984",
    "identification_artifacts\\pair_1_23_lower1.json": "76f9a5497bba378524536b3f1d3d1ae11b92fcf2b5a44b095486951e17250fe6",
    "identification_artifacts\\pair_1_23_upper.json": "0e75f09259fe78b8d15d376606ebf6b5b4099616910ba739da439287830f5396",
    "identification_artifacts\\pair_1_2_lower1.json": "4764acfe641be050241f8096414398b4324c0065110c5e2ad19e30173fe3a37b",
    "identification_artifacts\\pair_1_2_upper.json": "06dd95bfcf5e0ac4e08d4acd54f1d9f4396c530654165a1db2f563ee00b318b0",
    "identification_artifacts\\pair_1_3_lower1.json": "0b31e5bfc5825f685788cdba38e7a93a483b7a331c231184e4385241f5835b13",
    "identification_artifacts\\pair_1_3_upper.json": "7aa22dad537198bb97bdf0c82684fab86961f3bb19c12ab96ee0d44026ed5d80",
    "identification_artifacts\\pair_1_4_upper.json": "a0d1a14af8e13d5461ab5b26097081a4ab3268fd06bc493c989329aa43d4d6ff",
    "identification_artifacts\\pair_1_9_lower1.json": "384213eb0af948a3475a4a5d9ad7fe931d335651a26506649f7f425a289c140d",
    "identification_artifacts\\pair_1_9_upper.json": "9f06a50c9b606bb5e4bc8a2390221359c05984fe7e9703230db6420fdfa9a92e",
    "identification_artifacts\\pair_2_11_upper.json": "a0f71c00f30440d3729647281f985908eadaecd6a5b29c723a832cf25021eaf9",
    "identification_artifacts\\pair_2_15_lower1.json": "e08af4f3d70255679360f60630478ba4b9493e57655ac42f875f824c74849c35",
    "identification_artifacts\\pair_2_15_upper.json": "9a53fd8fc74d360bc6ccaccbe251d0dc819981f0479acf585a96f216fc83f118",
    "identification_artifacts\\pair_2_16_lower1.json": "982871ef6fc1bec9663b728b4dfb7a73d9c377481599e0283482ccadf047438e",
    "identification_artifacts\\pair_2_16_upper.json": "26dd77aade5afaef88086e150fae9d12f9e77458d792efedf8534f829af69402",
    "identification_artifacts\\pair_2_17_lower1.json": "4387d86c1c5df5f6d39d21a6f3dcd09c3571974bb7dd7396783f95e86aed85bc",
    "identification_artifacts\\pair_2_17_upper.json": "daaaa3b52c234458b8d366bf359aa482693a172f57b36cbaf09586450685f40a",
    "identification_artifacts\\pair_2_18_lower1.json": "6380cdcecdcb36bc80ce060d01381a4d72fa8b58b6e5031e021688d4305346eb",
    "identification_artifacts\\pair_2_18_upper.json": "fcd163a5cafa470909524f179341d58d39723757b0489bbfd1cabaf49fdf6320",
    "identification_artifacts\\pair_2_20_lower1.json": "dae735684f6647d6bd6376eef7f58e0f270c66510d50f396033014a3c99b93c1",
    "identification_artifacts\\pair_2_20_upper.json": "91cd1cdfc464df911696ead08f71e179db65754e373e01637eb9ccd0f693c4e5",
    "identification_artifacts\\pair_2_21_lower1.json": "a3aa4de9de21b804a5cc02e468d124322f908e2a4248cbe7e11a29e723a670d8",
    "identification_artifacts\\pair_2_21_upper.json": "b895a95bc5cee5c3abd82ff7923b6fd6e83f0c28534d74a13ab8d9b43ff355d6",
    "identification_artifacts\\pair_2_23_lower1.json": "7fc0f2461d919698ab1062d6f84ff58aafbbae06e6e3ce867f32f6ccb3549253",
    "identification_artifacts\\pair_2_23_upper.json": "84dbde3ecb38b4279a38d7790581647dc182f66980f4c9d7c4e4ae83365a8ef5",
    "identification_artifacts\\pair_2_3_lower1.json": "45ac4b9a5e187c0d79f65c31c580299e9af98a47d89074e719387c316f73eafb",
    "identification_artifacts\\pair_2_3_upper.json": "eca3e5c6f263cd1be67ffbbdb088c1026c3edc46e70968e03c71a16ef61ac099",
    "identification_artifacts\\pair_2_4_lower1.json": "aef68c8ff095742178e7bfbdc8babf230185fbfba6bd712c3a69ff4265cfe3c0",
    "identification_artifacts\\pair_2_4_upper.json": "bebad5600b4e7b2d7cd9de2aa41a1d1f5627dc191cb6a9afc58c845d9fa617e3",
    "identification_artifacts\\pair_2_5_lower1.json": "a659e306e35940d4f5317fa8caa28506adc78b8e12d5f6956189f522aa7a3957",
    "identification_artifacts\\pair_2_5_upper.json": "ca6f84f3ae3aa039e8927efeed97f776fc0bfecdac2954639ca31fa044bcd885",
    "identification_artifacts\\pair_3_16_lower1.json": "afa6743f8b40396588cda23cd935d4d1d4b6b9df67626dd541e80d5a61f789ce",
    "identification_artifacts\\pair_3_16_upper.json": "7195bbedc627aebf889791eb8b7c22bc220f5ed42bbc354fd373c6baa22d6e68",
    "identification_artifacts\\pair_3_17_lower1.json": "cdada3491693ce194d16992010a6b9b2574fd9fddf9edb682ae10dbd2ccc79d4",
    "identification_artifacts\\pair_3_17_upper.json": "416891fd0e85ea20c69aff8903a3669702ed084a6cf1905fe6b5a6e80758be52",
    "identification_artifacts\\pair_3_18_lower1.json": "b4756ff1e70103d58decdca7844b479c7df284ce5d5710f3623af4a31a27dbdb",
    "identification_artifacts\\pair_3_18_upper.json": "5349608c1e52963dcdae248031455abe2d4f6ff0715adcab06caebad07ca4a86",
    "identification_artifacts\\pair_3_20_lower1.json": "e65ebd7a2d4283206a11c010df3c98b63cda97bb4e8d23f139e43933cfa7d3dc",
    "identification_artifacts\\pair_3_20_upper.json": "32e6134659bb5cc2d621da53314a908bc09d180818fcf303653538a6fabec601",
    "identification_artifacts\\pair_3_21_lower1.json": "ae19c57485aeb925d1d609c81e309b9658b11cb0a2f0571756e3959cf12dba5c",
    "identification_artifacts\\pair_3_21_upper.json": "45d0092a4f7128e14848ac98e60daed6f4122d2a6aeacec8e5026ce47b0646c4",
    "identification_artifacts\\pair_3_23_lower1.json": "63698a2c1e507ece2058dd24c49fe6f38eae236c9daedd665b76c7195b253c13",
    "identification_artifacts\\pair_3_23_upper.json": "c2314eb687eaa0cdc1758f64de8f69025a5f95090a2a79050729fd916946faac",
    "identification_artifacts\\pair_3_4_lower1.json": "40db8111bbf839e3f345b7de508f1344a2583f535a02898dd2aa343af07d1c8b",
    "identification_artifacts\\pair_3_4_upper.json": "ebfd659c4d4911f872b32a30fdbfc4f2bc57a0b8893161b05d0315f6aa57487f",
    "identification_artifacts\\pair_3_5_lower1.json": "09b33765b6be70baf8e73762900969221be717497eccd0420a6276fbdfc90a7b",
    "identification_artifacts\\pair_3_5_upper.json": "d94848b9786af9dfb212150e85143ea9139974833160db836c8a1b847c502cc7",
    "identification_artifacts\\pair_3_7_upper.json": "2cfccece0a44dfd2d337f16a513ffb78a06ae52279661a77641b20563b72f92b",
    "identification_artifacts\\pair_3_8_upper.json": "31af1fd72d1630000b957e9eda99901554a267cde1c74e582e3a95042a1b0655",
    "identification_artifacts\\pair_4_17_lower1.json": "a5edff74d89905bc12ad6c4097791505d2e5517901917f6b276284846771f1e0",
    "identification_artifacts\\pair_4_17_upper.json": "b22f77ebe61a719f9092333c194ea5554f82aa921d4bef01593157546ab10294",
    "identification_artifacts\\pair_4_18_lower1.json": "71e1927472ff24d984dbc628d4dde2126d8c9c9a26be5cca2b0e1937f1279890",
    "identification_artifacts\\pair_4_18_upper.json": "108fdbbd22d4db0067a8033f8a2c94b4fd8b310f2c74f9695e4db3858b5b4581",
    "identification_artifacts\\pair_4_20_lower1.json": "d04e720730542b775d8c44a8cef9a07094780343faf4c7b83604d2de5db8354a",
    "identification_artifacts\\pair_4_20_upper.json": "d61ba37c0ca212f4d580fe425e722a285f793a4dfa103a49a5596a062dd23f76",
    "identification_artifacts\\pair_4_21_lower1.json": "4cc395cfe6b546917cb82b5fe9c1af85ab3c1998fade43c256ddac5d4b18d6b4",
    "identification_artifacts\\pair_4_21_upper.json": "40e22c07d1bc1b9e3afc432ee293e242257addf391b0b9a6b7564945c70f944a",
    "identification_artifacts\\pair_4_23_lower1.json": "d66267dd9cd414ccc1b2319bf83066bfaafe19fb35cacbc21dc3fc568827244d",
    "identification_artifacts\\pair_4_23_upper.json": "760ca8784d0f964b4f358768aa80974a2896f40a076f6d0981fb1d1d05adfee3",
    "identification_artifacts\\pair_4_5_lower1.json": "a2bc8eeb2e7832b6065af1c356aad59c473b115ef2561c1ef30fc4e134f38f9c",
    "identification_artifacts\\pair_4_5_upper.json": "6f83cb9102c8b7e83d145f6948d0a837b445c58d3ed9e7ca4b738b121b9d244d",
    "identification_artifacts\\pair_4_7_lower1.json": "2c7e515368cbffb5acac7276872595ff2bce1d634a1404ea79888249bec94c4a",
    "identification_artifacts\\pair_4_7_upper.json": "138a44b8026e730efd13d562de4333bd13bcd8ab2b13f250112e1d604d2af5f6",
    "identification_artifacts\\pair_4_8_lower1.json": "26bd21dad7e072f9e2983b80b0cfd0fc11356abdd9af97f2de4174c96a9966d3",
    "identification_artifacts\\pair_4_8_upper.json": "dc2d82d37e25e6b8260cfe2f1c7f0ceeac34e2431c47fd65c919fe7d6b89b138",
    "identification_artifacts\\pair_4_9_upper.json": "d323173d74fa463720c53163e27c1599222423d1fcfe4c065131bfc4d8c7ad13",
    "identification_artifacts\\pair_5_11_lower1.json": "7d9098cdca1cf4a2e6e05b5cebb0aebd9888173554fa9cffa40895769bc4d620",
    "identification_artifacts\\pair_5_11_upper.json": "50eed8b7b4d93c9e392af4211e18b17839243fe2e93539f55842d92df9caa355",
    "identification_artifacts\\pair_5_18_lower1.json": "81e70dc074231802925066ff66a94bf5bdec094b691cf2bde07d8188b1dc5cc1",
    "identification_artifacts\\pair_5_18_lower4.json": "b62cca91a5d315224d25383bd6f426e77cc221e68c5920a92e90277a5e21b88d",
    "identification_artifacts\\pair_5_18_upper.json": "f2d787319d83b92ae6a674412cbc9314544dc885ca14361519798a63e350ee00",
    "identification_artifacts\\pair_5_20_lower1.json": "9b8829772cd9874dcf4fdb92ead9c8eb0455d8febf2d6e66ee5d12a0c76f3f61",
    "identification_artifacts\\pair_5_20_upper.json": "97e56f78a406cf9341f1e5672baaedc659a93050d958ddb6c3d5108edcaddba9",
    "identification_artifacts\\pair_5_21_lower1.json": "46a05956bb928b7c6deb455e21c2ab69aaa422d9fc2728685b093323303d30e4",
    "identification_artifacts\\pair_5_21_lower4.json": "2905e8000d610777337add613bb50197683f332ac96a8f5498b6051b9f4068e0",
    "identification_artifacts\\pair_5_21_upper.json": "64133806f0545f34c1ba5e0b80bab823daa42adbc7b7bd0f216facc6ab5efb13",
    "identification_artifacts\\pair_5_23_lower1.json": "b6250ee5c5b8fa68358a4aeff11511084053dfedc91b5ffdcb8cf71800de6c7f",
    "identification_artifacts\\pair_5_23_lower4.json": "1f7f1ac968ebd4ddd300826aab815a60609365aedb883742b78e4da47b476ad6",
    "identification_artifacts\\pair_5_23_upper.json": "ee7b5290e2c98209f0bd6cafe82e6b073b8935ac4a5b8e4462ce3acadcb41dfc",
    "identification_artifacts\\pair_5_7_lower1.json": "70e7e149e38cd1f6c84b534cc097b2e6cdafb02a63350b754a9f00008a257bfc",
    "identification_artifacts\\pair_5_7_upper.json": "c50ba5cbfe11c0e116e79d6a2440cb36801359484360a1c31d22456ebc5d14cc",
    "identification_artifacts\\pair_5_8_lower1.json": "90738c26ec3c9115b685f695adb5aac3da8282748fb785460b9985424e764dc1",
    "identification_artifacts\\pair_5_8_upper.json": "f0bb61d7d6e62f72cdab2881319a0447dc24301b77f66203aaf7c9c2a29a8138",
    "identification_artifacts\\pair_5_9_lower1.json": "4b3166fcd035821143e865cbbf21093edbfa3f34358b707af80c9f7cdb10de11",
    "identification_artifacts\\pair_5_9_upper.json": "3e1f1d8f61dae575752343d9919d48e8e325e5301ec86af4529328913106b046",
    "identification_artifacts\\pair_7_11_lower1.json": "fd1ee581317292ad00d6c41973f65b73aa8cb426422a640e155a7ca928b24b41",
    "identification_artifacts\\pair_7_11_upper.json": "f019bce1adb92e97aa138cd198e370f48fb9003fc5e53fb58c4ca990801f5f81",
    "identification_artifacts\\pair_7_8_lower1.json": "0234ff14239e89d3ce2543f30c8c27400d61cd82b4237e14ca5c4e71afcc523c",
    "identification_artifacts\\pair_7_8_upper.json": "33617ed021e78609bd4fa722f57252a5b8f1ac4a42c7ebdaee8c1b9ae71485b9",
    "identification_artifacts\\pair_7_9_lower1.json": "716a6d6dd3706de20a705309e4092788b77e6141dfce51910ea75e456a62d026",
    "identification_artifacts\\pair_7_9_upper.json": "85726999036798a77ff6da6b6ebf6d16b8eb8dbd60a3ea4d84b2a6ef538d26ce",
    "identification_artifacts\\pair_8_11_lower1.json": "4a12ecce5e7ff87b7c28d5a94b4ec7129d940dcee86fad2d0c3da92ab8f38421",
    "identification_artifacts\\pair_8_11_upper.json": "6b0c66e12441d334cde1f1ef3d26550aeca5aca91e2ca60c9654dddeb8734411",
    "identification_artifacts\\pair_8_21_lower1.json": "92ff5165c4c8ee158e31fd0191e17118211bbdbc2aba73caea1533b95a913f25",
    "identification_artifacts\\pair_8_21_upper.json": "7db0e2d2330ca95e328af011326e1d4e893900bf821390a6aaab6cfd3aa26894",
    "identification_artifacts\\pair_8_23_lower1.json": "91f3a7364c27f501e1db37604e2a423fe3c2b6858aa71e26609ad4acb397587f",
    "identification_artifacts\\pair_8_23_upper.json": "eaf582e48345378234138cea69a794a8b1249a8f8914e3b28016f26fa9ee5d58",
    "identification_artifacts\\pair_8_9_lower1.json": "bf5583e8a3b8552a61756b7361561bfbf525c011dadbeaa51a2df08faf546977",
    "identification_artifacts\\pair_8_9_upper.json": "34bb48576a42e9163ebd6fe02a84098cd757b564eb75bb89e839ea9276ad23eb",
    "identification_artifacts\\pair_9_11_lower1.json": "21462ab6285014ca4d6cb9ded232046ef9ba0f274bfaa6a2b3f9bec05ffa9404",
    "identification_artifacts\\pair_9_11_upper.json": "b2ef4fe88a8e2cfb90892392e93db5f17e02eb8f14f3a1004cf2fbdfcb1ba537",
    "identification_artifacts\\pair_9_21_lower1.json": "81944071859a5a258b20b9f77f30e5362d2ad3cd35f8d2904d39bf3793ac435c",
    "identification_artifacts\\pair_9_21_lower4.json": "28861a69326d17ff9a5db4ec44158dbad919e0bd35cd9d787c9beec62824a8f9",
    "identification_artifacts\\pair_9_21_upper.json": "c8f3c85c5e574bcab2675413a2e6be28364ff412fee728789a5b449ec4107198",
    "identification_artifacts\\pair_9_23_lower1.json": "e7272358a4dd3a223e02ecd8b4dcb14e708cdadd448cde2b50f9a9b54714a130",
    "identification_artifacts\\pair_9_23_lower4.json": "db67dced17e1dadcf450cc95e636f8b17569515c39afcd66d6eba6d687f4d107",
    "identification_artifacts\\pair_9_23_upper.json": "baa902bd079ff6482317864c11c331cd5e18d0906d4094d1b892fa68a9803ec6",
    "identification_artifacts\\source_decomposition.json": "ccf69388c05507e876f59739005c0f42664f9017f99c9a944baaf710359a4541"
  }
}


==> anc/controlled/IDENTIFICATION_RESULTS.json <==
{
  "source_sha256": "8fe1561eb7f1718e925948bd2d13274b4b41b6283a2d7cf347ea30101c6e1bc1",
  "source_graph": {
    "n": 25,
    "edges": [
      [
        0,
        4
      ],
      [
        0,
        5
      ],
      [
        0,
        6
      ],
      [
        1,
        5
      ],
      [
        1,
        6
      ],
      [
        1,
        7
      ],
      [
        1,
        8
      ],
      [
        2,
        7
      ],
      [
        2,
        8
      ],
      [
        2,
        9
      ],
      [
        2,
        10
      ],
      [
        3,
        9
      ],
      [
        3,
        10
      ],
      [
        3,
        11
      ],
      [
        3,
        12
      ],
      [
        4,
        11
      ],
      [
        4,
        12
      ],
      [
        5,
        6
      ],
      [
        7,
        14
      ],
      [
        7,
        15
      ],
      [
        8,
        20
      ],
      [
        9,
        10
      ],
      [
        11,
        12
      ],
      [
        13,
        17
      ],
      [
        13,
        18
      ],
      [
        13,
        19
      ],
      [
        14,
        18
      ],
      [
        14,
        19
      ],
      [
        14,
        20
      ],
      [
        15,
        20
      ],
      [
        15,
        21
      ],
      [
        15,
        22
      ],
      [
        16,
        21
      ],
      [
        16,
        22
      ],
      [
        16,
        23
      ],
      [
        16,
        24
      ],
      [
        17,
        23
      ],
      [
        17,
        24
      ],
      [
        18,
        19
      ],
      [
        21,
        22
      ],
      [
        23,
        24
      ]
    ]
  },
  "pair_count": 259,
  "orbit_count": 78,
  "results": [
    {
      "pair": [
        0,
        1
      ],
      "members": [
        [
          0,
          1
        ],
        [
          13,
          14
        ]
      ],
      "automorphisms": [
        {
          "member": [
            0,
            1
          ],
          "map": [
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24
          ]
        },
        {
          "member": [
            13,
            14
          ],
          "map": [
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            7,
            20,
            21,
            22,
            23,
            24,
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            8,
            9,
            10,
            12,
            11
          ]
        }
      ],
      "quotient": {
        "n": 24,
        "edges": [
          [
            0,
            3
          ],
          [
            0,
            4
          ],
          [
            0,
            5
          ],
          [
            0,
            6
          ],
          [
            0,
            7
          ],
          [
            1,
            6
          ],
          [
            1,
            7
          ],
          [
            1,
            8
          ],
          [
            1,
            9
          ],
          [
            2,
            8
          ],
          [
            2,
            9
          ],
          [
            2,
            10
          ],
          [
            2,
            11
          ],
          [
            3,
            10
          ],
          [
            3,
            11
          ],
          [
            4,
            5
          ],
          [
            6,
            13
          ],
          [
            6,
            14
          ],
          [
            7,
            19
          ],
          [
            8,
            9
          ],
          [
            10,
            11
          ],
          [
            12,
            16
          ],
          [
            12,
            17
          ],
          [
            12,
            18
          ],
          [
            13,
            17
          ],
          [
            13,
            18
          ],
          [
            13,
            19
          ],
          [
            14,
            19
          ],
          [
            14,
            20
          ],
          [
            14,
            21
          ],
          [
            15,
            20
          ],
          [
            15,
            21
          ],
          [
            15,
            22
          ],
          [
            15,
            23
          ],
          [
            16,
            22
          ],
          [
            16,
            23
          ],
          [
            17,
            18
          ],
          [
            20,
            21
          ],
          [
            22,
            23
          ]
        ]
      },
      "original_to_quotient": {
        "0": 0,
        "2": 1,
        "3": 2,
        "4": 3,
        "5": 4,
        "6": 5,
        "7": 6,
        "8": 7,
        "9": 8,
        "10": 9,
        "11": 10,
        "12": 11,
        "13": 12,
        "14": 13,
        "15": 14,
        "16": 15,
        "17": 16,
        "18": 17,
        "19": 18,
        "20": 19,
        "21": 20,
        "22": 21,
        "23": 22,
        "24": 23,
        "1": 0
      },
      "degree1_check": {
        "status": "VALID_DEGREE_OBSTRUCTION",
        "coefficient_degree": 1,
        "checked_multiples": 975
      },
      "core": {
        "n": 22,
        "edges": [
          [
            0,
            3
          ],
          [
            0,
            4
          ],
          [
            0,
            5
          ],
          [
            1,
            4
          ],
          [
            1,
            5
          ],
          [
            1,
            6
          ],
          [
            1,
            7
          ],
          [
            2,
            6
          ],
          [
            2,
            7
          ],
          [
            2,
            8
          ],
          [
            2,
            9
          ],
          [
            3,
            8
          ],
          [
            3,
            9
          ],
          [
            4,
            11
          ],
          [
            4,
            12
          ],
          [
            5,
            17
          ],
          [
            6,
            7
          ],
          [
            8,
            9
          ],
          [
            10,
            14
          ],
          [
            10,
            15
          ],
          [
            10,
            16
          ],
          [
            11,
            15
          ],
          [
            11,
            16
          ],
          [
            11,
            17
          ],
          [
            12,
            17
          ],
          [
            12,
            18
          ],
          [
            12,
            19
          ],
          [
            13,
            18
          ],
          [
            13,
            19
          ],
          [
            13,
            20
          ],
          [
            13,
            21
          ],
          [
            14,
            20
          ],
          [
            14,
            21
          ],
          [
            15,
            16
          ],
          [
            18,
            19
          ],
          [
            20,
            21
          ]
        ]
      },
      "core_embedding": {
        "0": 0,
        "1": 1,
        "2": 2,
        "3": 3,
        "4": 6,
        "5": 7,
        "6": 8,
        "7": 9,
        "8": 10,
        "9": 11,
        "10": 12,
        "11": 13,
        "12": 14,
        "13": 15,
        "14": 16,
        "15": 17,
        "16": 18,
        "17": 19,
        "18": 20,
        "19": 21,
        "20": 22,
        "21": 23
      },
      "degree4_search": {
        "kind": "f2-roots-refutation-v1",
        "stats": {
          "rows": 396965,
          "rank": 228564,
          "columns": 243754,
          "seconds": 4.478090400109068,
          "solver": "sparse rows and derivation DAG"
        }
      },
      "degree": 4,
      "upper_check": {
        "status": "VALID_UNSAT",
        "coefficient_degree": 4,
        "terms": 631
      },
      "seconds": 4.571035499917343
    },
    {
      "pair": [
        0,
        2
      ],
      "members": [
        [
          0,
          2
        ],
        [
          13,
          15
        ]
      ],
      "automorphisms": [
        {
          "member": [
            0,
            2
          ],
          "map": [
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24
          ]
        },
        {
          "member": [
            13,
            15
          ],
          "map": [
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            7,
            20,
            21,
            22,
            23,
            24,
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            8,
            9,
            10,
            12,
            11
          ]
        }
      ],
      "quotient": {
        "n": 24,
        "edges": [
          [
            0,
            3
          ],
          [
            0,
            4
          ],
          [
            0,
            5
          ],
          [
            0,
            6
          ],
          [
            0,
            7
          ],
          [
            0,
            8
          ],
          [
            0,
            9
          ],
          [
            1,
            4
          ],
          [
            1,
            5
          ],
          [
            1,
            6
          ],
          [
            1,
            7
          ],
          [
            2,
            8
          ],
          [
            2,
            9
          ],
          [
            2,
            10
          ],
          [
            2,
            11
          ],
          [
            3,
            10
          ],
          [
            3,
            11
          ],
          [
            4,
            5
          ],
          [
            6,
            13
          ],
          [
            6,
            14
          ],
          [
            7,
            19
          ],
          [
            8,
            9
          ],
          [
            10,
            11
          ],
          [
            12,
            16
          ],
          [
            12,
            17
          ],
          [
            12,
            18
          ],
          [
            13,
            17
          ],
          [
            13,
            18
          ],
          [
            13,
            19
          ],
          [
            14,
            19
          ],
          [
            14,
            20
          ],
          [
            14,
            21
          ],
          [
            15,
            20
          ],
          [
            15,
            21
          ],
          [
            15,
            22
          ],
          [
            15,
            23
          ],
          [
            16,
            22
          ],
          [
            16,
            23
          ],
          [
            17,
            18
          ],
          [
            20,
            21
          ],
          [
            22,
            23
          ]
        ]
      },
      "original_to_quotient": {
        "0": 0,
        "1": 1,
        "3": 2,
        "4": 3,
        "5": 4,
        "6": 5,
        "7": 6,
        "8": 7,
        "9": 8,
        "10": 9,
        "11": 10,
        "12": 11,
        "13": 12,
        "14": 13,
        "15": 14,
        "16": 15,
        "17": 16,
        "18": 17,
        "19": 18,
        "20": 19,
        "21": 20,
        "22": 21,
        "23": 22,
        "24": 23,
        "2": 0
      },
      "degree1_check": {
        "status": "VALID_DEGREE_OBSTRUCTION",
        "coefficient_degree": 1,
        "checked_multiples": 1025
      },
      "core": {
        "n": 7,
        "edges": [
          [
            0,
            2
          ],
          [
            0,
            3
          ],
          [
            0,
            4
          ],
          [
            1,
            3
          ],
          [
            1,
            4
          ],
          [
            1,
            5
          ],
          [
            1,
            6
          ],
          [
            2,
            5
          ],
          [
            2,
            6
          ],
          [
            3,
            4
          ],
          [
            5,
            6
          ]
        ]
      },
      "core_embedding": {
        "0": 0,
        "1": 2,
        "2": 3,
        "3": 8,
        "4": 9,
        "5": 10,
        "6": 11
      },
      "degree4_search": {
        "kind": "f2-roots-refutation-v1",
        "stats": {
          "rows": 159,
          "rank": 120,
          "columns": 130,
          "seconds": 0.0008121998980641365,
          "solver": "sparse rows and derivation DAG"
        }
      },
      "degree": 4,
      "upper_check": {
        "status": "VALID_UNSAT",
        "coefficient_degree": 4,
        "terms": 29
      },
      "seconds": 0.018536699935793877
    },
    {
      "pair": [
        0,
        3
      ],
      "members": [
        [
          0,
          3
        ],
        [
          13,
          16
        ]
      ],
      "automorphisms": [
        {
          "member": [
            0,
            3
          ],
          "map": [
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24
          ]
        },
        {
          "member": [
            13,
            16
          ],
          "map": [
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            7,
            20,
            21,
            22,
            23,
            24,
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            8,
            9,
            10,
            12,
            11
          ]
        }
      ],
      "quotient": {
        "n": 24,
        "edges": [
          [
            0,
            3
          ],
          [
            0,
            4
          ],
          [
            0,
            5
          ],
          [
            0,
            8
          ],
          [
            0,
            9
          ],
          [
            0,
            10
          ],
          [
            0,
            11
          ],
          [
            1,
            4
          ],
          [
            1,
            5
          ],
          [
            1,
            6
          ],
          [
            1,
            7
          ],
          [
            2,
            6
          ],
          [
            2,
            7
          ],
          [
            2,
            8
          ],
          [
            2,
            9
          ],
          [
            3,
            10
          ],
          [
            3,
            11
          ],
          [
            4,
            5
          ],
          [
            6,
            13
          ],
          [
            6,
            14
          ],
          [
            7,
            19
          ],
          [
            8,
            9
          ],
          [
            10,
            11
          ],
          [
            12,
            16
          ],
          [
            12,
            17
          ],
          [
            12,
            18
          ],
          [
            13,
            17
          ],
          [
            13,
            18
          ],
          [
            13,
            19
          ],
          [
            14,
            19
          ],
          [
            14,
            20
          ],
          [
            14,
            21
          ],
          [
            15,
            20
          ],
          [
            15,
            21
          ],
          [
            15,
            22
          ],
          [
            15,
            23
          ],
          [
            16,
            22
          ],
          [
            16,
            23
          ],
          [
            17,
            18
          ],
          [
            20,
            21
          ],
          [
            22,
            23
          ]
        ]
      },
      "original_to_quotient": {
        "0": 0,
        "1": 1,
        "2": 2,
        "4": 3,
        "5": 4,
        "6": 5,
        "7": 6,
        "8": 7,
        "9": 8,
        "10": 9,
        "11": 10,
        "12": 11,
        "13": 12,
        "14": 13,
        "15": 14,
        "16": 15,
        "17": 16,
        "18": 17,
        "19": 18,
        "20": 19,
        "21": 20,
        "22": 21,
        "23": 22,
        "24": 23,
        "3": 0
      },
      "degree1_check": {
        "status": "VALID_UNSAT",
        "coefficient_degree": 1,
        "terms": 9
      },
      "degree": 1,
      "upper_check": {
        "status": "VALID_UNSAT",
        "coefficient_degree": 1,
        "terms": 9
      },
      "seconds": 0.004760000156238675
    },
    {
      "pair": [
        0,
        7
      ],
      "members": [
        [
          0,
          7
        ],
        [
          7,
          13
        ]
      ],
      "automorphisms": [
        {
          "member": [
            0,
            7
          ],
          "map": [
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24
          ]
        },
        {
          "member": [
            7,
            13
          ],
          "map": [
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            7,
            20,
            21,
            22,
            23,
            24,
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            8,
            9,
            10,
            12,
            11
          ]
        }
      ],
      "quotient": {
        "n": 24,
        "edges": [
          [
            0,
            1
          ],
          [
            0,
            2
          ],
          [
            0,
            4
          ],
          [
            0,
            5
          ],
          [
            0,
            6
          ],
          [
            0,
            13
          ],
          [
            0,
            14
          ],
          [
            1,
            5
          ],
          [
            1,
            6
          ],
          [
            1,
            7
          ],
          [
            2,
            7
          ],
          [
            2,
            8
          ],
          [
            2,
            9
          ],
          [
            3,
            8
          ],
          [
            3,
            9
          ],
          [
            3,
            10
          ],
          [
            3,
            11
          ],
          [
            4,
            10
          ],
          [
            4,
            11
          ],
          [
            5,
            6
          ],
          [
            7,
            19
          ],
          [
            8,
            9
          ],
          [
            10,
            11
          ],
          [
            12,
            16
          ],
          [
            12,
            17
          ],
          [
            12,
            18
          ],
          [
            13,
            17
          ],
          [
            13,
            18
          ],
          [
            13,
            19
          ],
          [
            14,
            19
          ],
          [
            14,
            20
          ],
          [
            14,
            21
          ],
          [
            15,
            20
          ],
          [
            15,
            21
          ],
          [
            15,
            22
          ],
          [
            15,
            23
          ],
          [
            16,
            22
          ],
          [
            16,
            23
          ],
          [
            17,
            18
          ],
          [
            20,
            21
          ],
          [
            22,
            23
          ]
        ]
      },
      "original_to_quotient": {
        "0": 0,
        "1": 1,
        "2": 2,
        "3": 3,
        "4": 4,
        "5": 5,
        "6": 6,
        "8": 7,
        "9": 8,
        "10": 9,
        "11": 10,
        "12": 11,
        "13": 12,
        "14": 13,
        "15": 14,
        "16": 15,
        "17": 16,
        "18": 17,
        "19": 18,
        "20": 19,
        "21": 20,
        "22": 21,
        "23": 22,
        "24": 23,
        "7": 0
      },
      "degree1_check": {
        "status": "VALID_UNSAT",
        "coefficient_degree": 1,
        "terms": 9
      },
      "degree": 1,
      "upper_check": {
        "status": "VALID_UNSAT",
        "coefficient_degree": 1,
        "terms": 9
      },
      "seconds": 0.003607899881899357
    },
    {
      "pair": [
        0,
        8
      ],
      "members": [
        [
          0,
          8
        ],
        [
          13,
          20
        ]
      ],
      "automorphisms": [
        {
          "member": [
            0,
            8
          ],
          "map": [
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24
          ]
        },
        {
          "member": [
            13,
            20
          ],
          "map": [
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            7,
            20,
            21,
            22,
            23,
            24,
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            8,
            9,
            10,
            12,
            11
          ]
        }
      ],
      "quotient": {
        "n": 24,
        "edges": [
          [
            0,
            1
          ],
          [
            0,
            2
          ],
          [
            0,
            4
          ],
          [
            0,
            5
          ],
          [
            0,
            6
          ],
          [
            0,
            19
          ],
          [
            1,
            5
          ],
          [
            1,
            6
          ],
          [
            1,
            7
          ],
          [
            2,
            7
          ],
          [
            2,
            8
          ],
          [
            2,
            9
          ],
          [
            3,
            8
          ],
          [
            3,
            9
          ],
          [
            3,
            10
          ],
          [
            3,
            11
          ],
          [
            4,
            10
          ],
          [
            4,
            11
          ],
          [
            5,
            6
          ],
          [
            7,
            13
          ],
          [
            7,
            14
          ],
          [
            8,
            9
          ],
          [
            10,
            11
          ],
          [
            12,
            16
          ],
          [
            12,
            17
          ],
          [
            12,
            18
          ],
          [
            13,
            17
          ],
          [
            13,
            18
          ],
          [
            13,
            19
          ],
          [
            14,
            19
          ],
          [
            14,
            20
          ],
          [
            14,
            21
          ],
          [
            15,
            20
          ],
          [
            15,
            21
          ],
          [
            15,
            22
          ],
          [
            15,
            23
          ],
          [
            16,
            22
          ],
          [
            16,
            23
          ],
          [
            17,
            18
          ],
          [
            20,
            21
          ],
          [
            22,
            23
          ]
        ]
      },
      "original_to_quotient": {
        "0": 0,
        "1": 1,
        "2": 2,
        "3": 3,
        "4": 4,
        "5": 5,
        "6": 6,
        "7": 7,
        "9": 8,
        "10": 9,
        "11": 10,
        "12": 11,
        "13": 12,
        "14": 13,
        "15": 14,
        "16": 15,
        "17": 16,
        "18": 17,
        "19": 18,
        "20": 19,
        "21": 20,
        "22": 21,
        "23": 22,
        "24": 23,
        "8": 0
      },
      "degree1_check": {
        "status": "VALID_UNSAT",
        "coefficient_degree": 1,
        "terms": 9
      },
      "degree": 1,
      "upper_check": {
        "status": "VALID_UNSAT",
        "coefficient_degree": 1,
        "terms": 9
      },
      "seconds": 0.0038238000124692917
    },
    {
      "pair": [
        0,
        9
      ],
      "members": [
        [
          0,
          9
        ],
        [
          0,
          10
        ],
        [
          13,
          21
        ],
        [
          13,
          22
        ]
      ],
      "automorphisms": [
        {
          "member": [
            0,
            9
          ],
          "map": [
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24
          ]
        },
        {
          "member": [
            0,
            10
          ],
          "map": [
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            10,
            9,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24
          ]
        },
        {
          "member": [
            13,
            21
          ],
          "map": [
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            7,
            20,
            21,
            22,
            23,
            24,
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            8,
            9,
            10,
            12,
            11
          ]
        },
        {
          "member": [
            13,
            22
          ],
          "map": [
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            7,
            20,
            22,
            21,
            23,
            24,
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            8,
            9,
            10,
            12,
            11
          ]
        }
      ],
      "quotient": {
        "n": 24,
        "edges": [
          [
            0,
            2
          ],
          [
            0,
            3
          ],
          [
            0,
            4
          ],
          [
            0,
            5
          ],
          [
            0,
            6
          ],
          [
            0,
            9
          ],
          [
            1,
            5
          ],
          [
            1,
            6
          ],
          [
            1,
            7
          ],
          [
            1,
            8
          ],
          [
            2,
            7
          ],
          [
            2,
            8
          ],
          [
            2,
            9
          ],
          [
            3,
            9
          ],
          [
            3,
            10
          ],
          [
            3,
            11
          ],
          [
            4,
            10
          ],
          [
            4,
            11
          ],
          [
            5,
            6
          ],
          [
            7,
            13
          ],
          [
            7,
            14
          ],
          [
            8,
            19
          ],
          [
            10,
            11
          ],
          [
            12,
            16
          ],
          [
            12,
            17
          ],
          [
            12,
            18
          ],
          [
            13,
            17
          ],
          [
            13,
            18
          ],
          [
            13,
            19
          ],
          [
            14,
            19
          ],
          [
            14,
            20
          ],
          [
            14,
            21
          ],
          [
            15,
            20
          ],
          [
            15,
            21
          ],
          [
            15,
            22
          ],
          [
            15,
            23
          ],
          [
            16,
            22
          ],
          [
            16,
            23
          ],
          [
            17,
            18
          ],
          [
            20,
            21
          ],
          [
            22,
            23
          ]
        ]
      },
      "original_to_quotient": {
        "0": 0,
        "1": 1,
        "2": 2,
        "3": 3,
        "4": 4,
        "5": 5,
        "6": 6,
        "7": 7,
        "8": 8,
        "10": 9,
        "11": 10,
        "12": 11,
        "13": 12,
        "14": 13,
        "15": 14,
        "16": 15,
        "17": 16,
        "18": 17,
        "19": 18,
        "20": 19,
        "21": 20,
        "22": 21,
        "23": 22,
        "24": 23,
        "9": 0
      },
      "degree1_check": {
        "status": "VALID_DEGREE_OBSTRUCTION",
        "coefficient_degree": 1,
        "checked_multiples": 1025
      },
      "core": {
        "n": 19,
        "edges": [
          [
            0,
            2
          ],
          [
            0,
            3
          ],
          [
            0,
            4
          ],
          [
            1,
            3
          ],
          [
            1,
            4
          ],
          [
            1,
            5
          ],
          [
            1,
            6
          ],
          [
            2,
            5
          ],
          [
            2,
            6
          ],
          [
            3,
            4
          ],
          [
            5,
            8
          ],
          [
            5,
            9
          ],
          [
            6,
            14
          ],
          [
            7,
            11
          ],
          [
            7,
            12
          ],
          [
            7,
            13
          ],
          [
            8,
            12
          ],
          [
            8,
            13
          ],
          [
            8,
            14
          ],
          [
            9,
            14
          ],
          [
            9,
            15
          ],
          [
            9,
            16
          ],
          [
            10,
            15
          ],
          [
            10,
            16
          ],
          [
            10,
            17
          ],
          [
            10,
            18
          ],
          [
            11,
            17
          ],
          [
            11,
            18
          ],
          [
            12,
            13
          ],
          [
            15,
            16
          ],
          [
            17,
            18
          ]
        ]
      },
      "core_embedding": {
        "0": 0,
        "1": 1,
        "2": 2,
        "3": 5,
        "4": 6,
        "5": 7,
        "6": 8,
        "7": 12,
        "8": 13,
        "9": 14,
        "10": 15,
        "11": 16,
        "12": 17,
        "13": 18,
        "14": 19,
        "15": 20,
        "16": 21,
        "17": 22,
        "18": 23
      },
      "degree4_search": {
        "kind": "f2-roots-refutation-v1",
        "stats": {
          "rows": 180165,
          "rank": 98651,
          "columns": 102932,
          "seconds": 2.625872200122103,
          "solver": "sparse rows and derivation DAG"
        }
      },
      "degree": 4,
      "upper_check": {
        "status": "VALID_UNSAT",
        "coefficient_degree": 4,
        "terms": 753
      },
      "seconds": 2.6835364000871778
    },
    {
      "pair": [
        0,
        11
      ],
      "members": [
        [
          0,
          11
        ],
        [
          0,
          12
        ],
        [
          13,
          23
        ],
        [
          13,
          24
        ]
      ],
      "automorphisms": [
        {
          "member": [
            0,
            11
          ],
          "map": [
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24
          ]
        },
        {
          "member": [
            0,
            12
          ],
          "map": [
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            12,
            11,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24
          ]
        },
        {
          "member": [
            13,
            23
          ],
          "map": [
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            7,
            20,
            21,
            22,
            23,
            24,
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            8,
            9,
            10,
            12,
            11
          ]
        },
        {
          "member": [
            13,
            24
          ],
          "map": [
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            7,
            20,
            21,
            22,
            24,
            23,
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            8,
            9,
            10,
            12,
            11
          ]
        }
      ],
      "quotient": {
        "n": 24,
        "edges": [
          [
            0,
            3
          ],
          [
            0,
            4
          ],
          [
            0,
            5
          ],
          [
            0,
            6
          ],
          [
            0,
            11
          ],
          [
            1,
            5
          ],
          [
            1,
            6
          ],
          [
            1,
            7
          ],
          [
            1,
            8
          ],
          [
            2,
            7
          ],
          [
            2,
            8
          ],
          [
            2,
            9
          ],
          [
            2,
            10
          ],
          [
            3,
            9
          ],
          [
            3,
            10
          ],
          [
            3,
            11
          ],
          [
            4,
            11
          ],
          [
            5,
            6
          ],
          [
            7,
            13
          ],
          [
            7,
            14
          ],
          [
            8,
            19
          ],
          [
            9,
            10
          ],
          [
            12,
            16
          ],
          [
            12,
            17
          ],
          [
            12,
            18
          ],
          [
            13,
            17
          ],
          [
            13,
            18
          ],
          [
            13,
            19
          ],
          [
            14,
            19
          ],
          [
            14,
            20
          ],
          [
            14,
            21
          ],
          [
            15,
            20
          ],
          [
            15,
            21
          ],
          [
            15,
            22
          ],
          [
            15,
            23
          ],
          [
            16,
            22
          ],
          [
            16,
            23
          ],
          [
            17,
            18
          ],
          [
            20,
            21
          ],
          [
            22,
            23
          ]
        ]
      },
      "original_to_quotient": {
        "0": 0,
        "1": 1,
        "2": 2,
        "3": 3,
        "4": 4,
        "5": 5,
        "6": 6,
        "7": 7,
        "8": 8,
        "9": 9,
        "10": 10,
        "12": 11,
        "13": 12,
        "14": 13,
        "15": 14,
        "16": 15,
        "17": 16,
        "18": 17,
        "19": 18,
        "20": 19,
        "21": 20,
        "22": 21,
        "23": 22,
        "24": 23,
        "11": 0
      },
      "degree1_check": {
        "status": "VALID_DEGREE_OBSTRUCTION",
        "coefficient_degree": 1,
        "checked_multiples": 1000
      },
      "core": {
        "n": 22,
        "edges": [
          [
            0,
            3
          ],
          [
            0,
            4
          ],
          [
            0,
            5
          ],
          [
            1,
            4
          ],
          [
            1,
            5
          ],
          [
            1,
            6
          ],
          [
            1,
            7
          ],
          [
            2,
            6
          ],
          [
            2,
            7
          ],
          [
            2,
            8
          ],
          [
            2,
            9
          ],
          [
            3,
            8
          ],
          [
            3,
            9
          ],
          [
            4,
            5
          ],
          [
            6,
            11
          ],
          [
            6,
            12
          ],
          [
            7,
            17
          ],
          [
            8,
            9
          ],
          [
            10,
            14
          ],
          [
            10,
            15
          ],
          [
            10,
            16
          ],
          [
            11,
            15
          ],
          [
            11,
            16
          ],
          [
            11,
            17
          ],
          [
            12,
            17
          ],
          [
            12,
            18
          ],
          [
            12,
            19
          ],
          [
            13,
            18
          ],
          [
            13,
            19
          ],
          [
            13,
            20
          ],
          [
            13,
            21
          ],
          [
            14,
            20
          ],
          [
            14,
            21
          ],
          [
            15,
            16
          ],
          [
            18,
            19
          ],
          [
            20,
            21
          ]
        ]
      },
      "core_embedding": {
        "0": 0,
        "1": 1,
        "2": 2,
        "3": 3,
        "4": 5,
        "5": 6,
        "6": 7,
        "7": 8,
        "8": 9,
        "9": 10,
        "10": 12,
        "11": 13,
        "12": 14,
        "13": 15,
        "14": 16,
        "15": 17,
        "16": 18,
        "17": 19,
        "18": 20,
        "19": 21,
        "20": 22,
        "21": 23
      },
      "degree4_search": {
        "kind": "f2-roots-refutation-v1",
        "stats": {
          "rows": 396965,
          "rank": 228586,
          "columns": 243783,
          "seconds": 5.097984299995005,
          "solver": "sparse rows and derivation DAG"
        }
      },
      "degree": 4,
      "upper_check": {
        "status": "VALID_UNSAT",
        "coefficient_degree": 4,
        "terms": 431
      },
      "seconds": 5.188756699906662
    },
    {
      "pair": [
        0,
        13
      ],
      "members": [
        [
          0,
          13
        ]
      ],
      "automorphisms": [
        {
          "member": [
            0,
            13
          ],
          "map": [
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24
          ]
        }
      ],
      "quotient": {
        "n": 24,
        "edges": [
          [
            0,
            4
          ],
          [
            0,
            5
          ],
          [
            0,
            6
          ],
          [
            0,
            16
          ],
          [
            0,
            17
          ],
          [
            0,
            18
          ],
          [
            1,
            5
          ],
          [
            1,
            6
          ],
          [
            1,
            7
          ],
          [
            1,
            8
          ],
          [
            2,
            7
          ],
          [
            2,
            8
          ],
          [
            2,
            9
          ],
          [
            2,
            10
          ],
          [
            3,
            9
          ],
          [
            3,
            10
          ],
          [
            3,
            11
          ],
          [
            3,
            12
          ],
          [
            4,
            11
          ],
          [
            4,
            12
          ],
          [
            5,
            6
          ],
          [
            7,
            13
          ],
          [
            7,
            14
          ],
          [
            8,
            19
          ],
          [
            9,
            10
          ],
          [
            11,
            12
          ],
          [
            13,
            17
          ],
          [
            13,
            18
          ],
          [
            13,
            19
          ],
          [
            14,
            19
          ],
          [
            14,
            20
          ],
          [
            14,
            21
          ],
          [
            15,
            20
          ],
          [
            15,
            21
          ],
          [
            15,
            22
          ],
          [
            15,
            23
          ],
          [
            16,
            22
          ],
          [
            16,
            23
          ],
          [
            17,
            18
          ],
          [
            20,
            21
          ],
          [
            22,
            23
          ]
        ]
      },
      "original_to_quotient": {
        "0": 0,
        "1": 1,
        "2": 2,
        "3": 3,
        "4": 4,
        "5": 5,
        "6": 6,
        "7": 7,
        "8": 8,
        "9": 9,
        "10": 10,
        "11": 11,
        "12": 12,
        "14": 13,
        "15": 14,
        "16": 15,
        "17": 16,
        "18": 17,
        "19": 18,
        "20": 19,
        "21": 20,
        "22": 21,
        "23": 22,
        "24": 23,
        "13": 0
      },
      "degree1_check": {
        "status": "VALID_DEGREE_OBSTRUCTION",
        "coefficient_degree": 1,
        "checked_multiples": 1025
      },
      "core": {
        "n": 24,
        "edges": [
          [
            0,
            4
          ],
          [
            0,
            5
          ],
          [
            0,
            6
          ],
          [
            0,
            16
          ],
          [
            0,
            17
          ],
          [
            0,
            18
          ],
          [
            1,
            5
          ],
          [
            1,
            6
          ],
          [
            1,
            8
          ],
          [
            2,
            7
          ],
          [
            2,
            8
          ],
          [
            2,
            9
          ],
          [
            2,
            10
          ],
          [
            3,
            9
          ],
          [
            3,
            10
          ],
          [
            3,
            11
          ],
          [
            3,
            12
          ],
          [
            4,
            11
          ],
          [
            4,
            12
          ],
          [
            5,
            6
          ],
          [
            7,
            13
          ],
          [
            7,
            14
          ],
          [
            8,
            19
          ],
          [
            9,
            10
          ],
          [
            11,
            12
          ],
          [
            13,
            17
          ],
          [
            13,
            18
          ],
          [
            13,
            19
          ],
          [
            14,
            19
          ],
          [
            14,
            20
          ],
          [
            14,
            21
          ],
          [
            15,
            20
          ],
          [
            15,
            21
          ],
          [
            15,
            22
          ],
          [
            15,
            23
          ],
          [
            16,
            22
          ],
          [
            16,
            23
          ],
          [
            17,
            18
          ],
          [
            20,
            21
          ],
          [
            22,
            23
          ]
        ]
      },
      "core_embedding": {
        "0": 0,
        "1": 1,
        "2": 2,
        "3": 3,
        "4": 4,
        "5": 5,
        "6": 6,
        "7": 7,
        "8": 8,
        "9": 9,
        "10": 10,
        "11": 11,
        "12": 12,
        "13": 13,
        "14": 14,
        "15": 15,
        "16": 16,
        "17": 17,
        "18": 18,
        "19": 19,
        "20": 20,
        "21": 21,
        "22": 22,
        "23": 23
      },
      "degree4_search": {
        "kind": "f2-roots-refutation-v1",
        "stats": {
          "rows": 530234,
          "rank": 331332,
          "columns": 360007,
          "seconds": 5.50848069996573,
          "solver": "sparse rows and derivation DAG"
        }
      },
      "degree": 4,
      "upper_check": {
        "status": "VALID_UNSAT",
        "coefficient_degree": 4,
        "terms": 2151
      },
      "seconds": 5.642059199977666
    },
    {
      "pair": [
        0,
        14
      ],
      "members": [
        [
          0,
          14
        ],
        [
          1,
          13
        ]
      ],
      "automorphisms": [
        {
          "member": [
            0,
            14
          ],
          "map": [
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24
          ]
        },
        {
          "member": [
            1,
            13
          ],
          "map": [
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            7,
            20,
            21,
            22,
            23,
            24,
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            8,
            9,
            10,
            12,
            11
          ]
        }
      ],
      "quotient": {
        "n": 24,
        "edges": [
          [
            0,
            4
          ],
          [
            0,
            5
          ],
          [
            0,
            6
          ],
          [
            0,
            7
          ],
          [
            0,
            17
          ],
          [
            0,
            18
          ],
          [
            0,
            19
          ],
          [
            1,
            5
          ],
          [
            1,
            6
          ],
          [
            1,
            7
          ],
          [
            1,
            8
          ],
          [
            2,
            7
          ],
          [
            2,
            8
          ],
          [
            2,
            9
          ],
          [
            2,
            10
          ],
          [
            3,
            9
          ],
          [
            3,
            10
          ],
          [
            3,
            11
          ],
          [
            3,
            12
          ],
          [
            4,
            11
          ],
          [
            4,
            12
          ],
          [
            5,
            6
          ],
          [
            7,
            14
          ],
          [
            8,
            19
          ],
          [
            9,
            10
          ],
          [
            11,
            12
          ],
          [
            13,
            16
          ],
          [
            13,
            17
          ],
          [
            13,
            18
          ],
          [
            14,
            19
          ],
          [
            14,
            20
          ],
          [
            14,
            21
          ],
          [
            15,
            20
          ],
          [
            15,
            21
          ],
          [
            15,
            22
          ],
          [
            15,
            23
          ],
          [
            16,
            22
          ],
          [
            16,
            23
          ],
          [
            17,
            18
          ],
          [
            20,
            21
          ],
          [
            22,
            23
          ]
        ]
      },
      "original_to_quotient": {
        "0": 0,
        "1": 1,
        "2": 2,
        "3": 3,
        "4": 4,
        "5": 5,
        "6": 6,
        "7": 7,
        "8": 8,
        "9": 9,
        "10": 10,
        "11": 11,
        "12": 12,
        "13": 13,
        "15": 14,
        "16": 15,
        "17": 16,
        "18": 17,
        "19": 18,
        "20": 19,
        "21": 20,
        "22": 21,
        "23": 22,
        "24": 23,
        "14": 0
      },
      "degree1_check": {
        "status": "VALID_DEGREE_OBSTRUCTION",
        "coefficient_degree": 1,
        "checked_multiples": 1025
      },
      "core": {
        "n": 24,
        "edges": [
          [
            0,
            4
          ],
          [
            0,
            5
          ],
          [
            0,
            6
          ],
          [
            0,
            17
          ],
          [
            0,
            18
          ],
          [
            0,
            19
          ],
          [
            1,
            5
          ],
          [
            1,
            6
          ],
          [
            1,
            7
          ],
          [
            1,
            8
          ],
          [
            2,
            7
          ],
          [
            2,
            8
          ],
          [
            2,
            9
          ],
          [
            2,
            10
          ],
          [
            3,
            9
          ],
          [
            3,
            10
          ],
          [
            3,
            11
          ],
          [
            3,
            12
          ],
          [
            4,
            11
          ],
          [
            4,
            12
          ],
          [
            5,
            6
          ],
          [
            7,
            14
          ],
          [
            8,
            19
          ],
          [
            9,
            10
          ],
          [
            11,
            12
          ],
          [
            13,
            16
          ],
          [
            13,
            17
          ],
          [
            13,
            18
          ],
          [
            14,
            19
          ],
          [
            14,
            20
          ],
          [
            14,
            21
          ],
          [
            15,
            20
          ],
          [
            15,
            21
          ],
          [
            15,
            22
          ],
          [
            15,
            23
          ],
          [
            16,
            22
          ],
          [
            16,
            23
          ],
          [
            17,
            18
          ],
          [
            20,
            21
          ],
          [
            22,
            23
          ]
        ]
      },
      "core_embedding": {
        "0": 0,
        "1": 1,
        "2": 2,
        "3": 3,
        "4": 4,
        "5": 5,
        "6": 6,
        "7": 7,
        "8": 8,
        "9": 9,
        "10": 10,
        "11": 11,
        "12": 12,
        "13": 13,
        "14": 14,
        "15": 15,
        "16": 16,
        "17": 17,
        "18": 18,
        "19": 19,
        "20": 20,
        "21": 21,
        "22": 22,
        "23": 23
      },
      "degree4_search": {
        "kind": "f2-roots-refutation-v1",
        "stats": {
          "rows": 556674,
          "rank": 342642,
          "columns": 372567,
          "seconds": 5.712837199913338,
          "solver": "sparse rows and derivation DAG"
        }
      },
      "degree": 4,
      "upper_check": {
        "status": "VALID_UNSAT",
        "coefficient_degree": 4,
        "terms": 743
      },
      "seconds": 5.840873500099406
    },
    {
      "pair": [
        0,
        15
      ],
      "members": [
        [
          0,
          15
        ],
        [
          2,
          13
        ]
      ],
      "automorphisms": [
        {
          "member": [
            0,
            15
          ],
          "map": [
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24
          ]
        },
        {
          "member": [
            2,
            13
          ],
          "map": [
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            7,
            20,
            21,
            22,
            23,
            24,
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            8,
            9,
            10,
            12,
            11
          ]
        }
      ],
      "quotient": {
        "n": 24,
        "edges": [
          [
            0,
            4
          ],
          [
            0,
            5
          ],
          [
            0,
            6
          ],
          [
            0,
            7
          ],
          [
            0,
            19
          ],
          [
            0,
            20
          ],
          [
            0,
            21
          ],
          [
            1,
            5
          ],
          [
            1,
            6
          ],
          [
            1,
            7
          ],
          [
            1,
            8
          ],
          [
            2,
            7
          ],
          [
            2,
            8
          ],
          [
            2,
            9
          ],
          [
            2,
            10
          ],
          [
            3,
            9
          ],
          [
            3,
            10
          ],
          [
            3,
            11
          ],
          [
            3,
            12
          ],
          [
            4,
            11
          ],
          [
            4,
            12
          ],
          [
            5,
            6
          ],
          [
            7,
            14
          ],
          [
            8,
            19
          ],
          [
            9,
            10
          ],
          [
            11,
            12
          ],
          [
            13,
            16
          ],
          [
            13,
            17
          ],
          [
            13,
            18
          ],
          [
            14,
            17
          ],
          [
            14,
            18
          ],
          [
            14,
            19
          ],
          [
            15,
            20
          ],
          [
            15,
            21
          ],
          [
            15,
            22
          ],
          [
            15,
            23
          ],
          [
            16,
            22
          ],
          [
            16,
            23
          ],
          [
            17,
            18
          ],
          [
            20,
            21
          ],
          [
            22,
            23
          ]
        ]
      },
      "original_to_quotient": {
        "0": 0,
        "1": 1,
        "2": 2,
        "3": 3,
        "4": 4,
        "5": 5,
        "6": 6,
        "7": 7,
        "8": 8,
        "9": 9,
        "10": 10,
        "11": 11,
        "12": 12,
        "13": 13,
        "14": 14,
        "16": 15,
        "17": 16,
        "18": 17,
        "19": 18,
        "20": 19,
        "21": 20,
        "22": 21,
        "23": 22,
        "24": 23,
        "15": 0
      },
      "degree1_check": {
        "status": "VALID_DEGREE_OBSTRUCTION",
        "coefficient_degree": 1,
        "checked_multiples": 1025
      },
      "core": {
        "n": 24,
        "edges": [
          [
            0,
            4
          ],
          [
            0,
            5
          ],
          [
            0,
            6
          ],
          [
            0,
            19
          ],
          [
            0,
            20
          ],
          [
            0,
            21
          ],
          [
            1,
            5
          ],
          [
            1,
            6
          ],
          [
            1,
            7
          ],
          [
            1,
            8
          ],
          [
            2,
            7
          ],
          [
            2,
            8
          ],
          [
            2,
            9
          ],
          [
            2,
            10
          ],
          [
            3,
            9
          ],
          [
            3,
            10
          ],
          [
            3,
            11
          ],
          [
            3,
            12
          ],
          [
            4,
            11
          ],
          [
            4,
            12
          ],
          [
            5,
            6
          ],
          [
            7,
            14
          ],
          [
            8,
            19
          ],
          [
            9,
            10
          ],
          [
            11,
            12
          ],
          [
            13,
            16
          ],
          [
            13,
            17
          ],
          [
            13,
            18
          ],
          [
            14,
            17
          ],
          [
            14,
            18
          ],
          [
            14,
            19
          ],
          [
            15,
            20
          ],
          [
            15,
            21
          ],
          [
            15,
            22
          ],
          [
            15,
            23
          ],
          [
            16,
            22
          ],
          [
            16,
            23
          ],
          [
            17,
            18
          ],
          [
            20,
            21
          ],
          [
            22,
            23
          ]
        ]
      },
      "core_embedding": {
        "0": 0,
        "1": 1,
        "2": 2,
        "3": 3,
        "4": 4,
        "5": 5,
        "6": 6,
        "7": 7,
        "8": 8,
        "9": 9,
        "10": 10,
        "11": 11,
        "12": 12,
        "13": 13,
        "14": 14,
        "15": 15,
        "16": 16,
        "17": 17,
        "18": 18,
        "19": 19,
        "20": 20,
        "21": 21,
        "22": 22,
        "23": 23
      },
      "degree4_search": {
        "kind": "f2-roots-refutation-v1",
        "stats": {
          "rows": 556674,
          "rank": 342657,
          "columns": 372551,
          "seconds": 5.77078830008395,
          "solver": "sparse rows and derivation DAG"
        }
      },
      "degree": 4,
      "upper_check": {
        "status": "VALID_UNSAT",
        "coefficient_degree": 4,
        "terms": 1627
      },
      "seconds": 5.924105399986729
    },
    {
      "pair": [
        0,
        16
      ],
      "members": [
        [
          0,
          16
        ],
        [
          3,
          13
        ]
      ],
      "automorphisms": [
        {
          "member": [
            0,
            16
          ],
          "map": [
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24
          ]
        },
        {
          "member": [
            3,
            13
          ],
          "map": [
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            7,
            20,
            21,
            22,
            23,
            24,
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            8,
            9,
            10,
            12,
            11
          ]
        }
      ],
      "quotient": {
        "n": 24,
        "edges": [
          [
            0,
            4
          ],
          [
            0,
            5
          ],
          [
            0,
            6
          ],
          [
            0,
            20
          ],
          [
            0,
            21
          ],
          [
            0,
            22
          ],
          [
            0,
            23
          ],
          [
            1,
            5
          ],
          [
            1,
            6
          ],
          [
            1,
            7
          ],
          [
            1,
            8
          ],
          [
            2,
            7
          ],
          [
            2,
            8
          ],
          [
            2,
            9
          ],
          [
            2,
            10
          ],
          [
            3,
            9
          ],
          [
            3,
            10
          ],
          [
            3,
            11
          ],
          [
            3,
            12
          ],
          [
            4,
            11
          ],
          [
            4,
            12
          ],
          [
            5,
            6
          ],
          [
            7,
            14
          ],
          [
            7,
            15
          ],
          [
            8,
            19
          ],
          [
            9,
            10
          ],
          [
            11,
            12
          ],
          [
            13,
            16
          ],
          [
            13,
            17
          ],
          [
            13,
            18
          ],
          [
            14,
            17
          ],
          [
            14,
            18
          ],
          [
            14,
            19
          ],
          [
            15,
            19
          ],
          [
            15,
            20
          ],
          [
            15,
            21
          ],
          [
            16,
            22
          ],
          [
            16,
            23
          ],
          [
            17,
            18
          ],
          [
            20,
            21
          ],
          [
            22,
            23
          ]
        ]
      },
      "original_to_quotient": {
        "0": 0,
        "1": 1,
        "2": 2,
        "3": 3,
        "4": 4,
        "5": 5,
        "6": 6,
        "7": 7,
        "8": 8,
        "9": 9,
        "10": 10,
        "11": 11,
        "12": 12,
        "13": 13,
        "14": 14,
        "15": 15,
        "17": 16,
        "18": 17,
        "19": 18,
        "20": 19,
        "21": 20,
        "22": 21,
        "23": 22,
        "24": 23,
        "16": 0
      },
      "degree1_check": {
        "status": "VALID_DEGREE_OBSTRUCTION",
        "coefficient_degree": 1,
        "checked_multiples": 1025
      },
      "core": {
        "n": 24,
        "edges": [
          [
            0,
            4
          ],
          [
            0,
            5
          ],
          [
            0,
            6
          ],
          [
            0,
            20
          ],
          [
            0,
            21
          ],
          [
            0,
            22
          ],
          [
            0,
            23
          ],
          [
            1,
            5
          ],
          [
            1,
            6
          ],
          [
            1,
            8
          ],
          [
            2,
            7
          ],
          [
            2,
            8
          ],
          [
            2,
            9
          ],
          [
            2,
            10
          ],
          [
            3,
            9
          ],
          [
            3,
            10
          ],
          [
            3,
            11
          ],
          [
            3,
            12
          ],
          [
            4,
            11
          ],
          [
            4,
            12
          ],
          [
            5,
            6
          ],
          [
            7,
            14
          ],
          [
            7,
            15
          ],
          [
            8,
            19
          ],
          [
            9,
            10
          ],
          [
            11,
            12
          ],
          [
            13,
            16
          ],
          [
            13,
            17
          ],
          [
            13,
            18
          ],
          [
            14,
            17
          ],
          [
            14,
            18
          ],
          [
            14,
            19
          ],
          [
            15,
            19
          ],
          [
            15,
            20
          ],
          [
            15,
            21
          ],
          [
            16,
            22
          ],
          [
            16,
            23
          ],
          [
            17,
            18
          ],
          [
            20,
            21
          ],
          [
            22,
            23
          ]
        ]
      },
      "core_embedding": {
        "0": 0,
        "1": 1,
        "2": 2,
        "3": 3,
        "4": 4,
        "5": 5,
        "6": 6,
        "7": 7,
        "8": 8,
        "9": 9,
        "10": 10,
        "11": 11,
        "12": 12,
        "13": 13,
        "14": 14,
        "15": 15,
        "16": 16,
        "17": 17,
        "18": 18,
        "19": 19,
        "20": 20,
        "21": 21,
        "22": 22,
        "23": 23
      },
      "degree4_search": {
        "kind": "f2-roots-refutation-v1",
        "stats": {
          "rows": 555877,
          "rank": 343687,
          "columns": 371754,
          "seconds": 5.894380800193176,
          "solver": "sparse rows and derivation DAG"
        }
      },
      "degree": 4,
      "upper_check": {
        "status": "VALID_UNSAT",
        "coefficient_degree": 4,
        "terms": 1849
      },
      "seconds": 6.0167775000445545
    },
    {
      "pair": [
        0,
        17
      ],
      "members": [
        [
          0,
          17
        ],
        [
          4,
          13
        ]
      ],
      "automorphisms": [
        {
          "member": [
            0,
            17
          ],
          "map": [
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24
          ]
        },
        {
          "member": [
            4,
            13
          ],
          "map": [
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            7,
            20,
            21,
            22,
            23,
            24,
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            8,
            9,
            10,
            12,
            11
          ]
        }
      ],
      "quotient": {
        "n": 24,
        "edges": [
          [
            0,
            4
          ],
          [
            0,
            5
          ],
          [
            0,
            6
          ],
          [
            0,
            13
          ],
          [
            0,
            22
          ],
          [
            0,
            23
          ],
          [
            1,
            5
          ],
          [
            1,
            6
          ],
          [
            1,
            7
          ],
          [
            1,
            8
          ],
          [
            2,
            7
          ],
          [
            2,
            8
          ],
          [
            2,
            9
          ],
          [
            2,
            10
          ],
          [
            3,
            9
          ],
          [
            3,
            10
          ],
          [
            3,
            11
          ],
          [
            3,
            12
          ],
          [
            4,
            11
          ],
          [
            4,
            12
          ],
          [
            5,
            6
          ],
          [
            7,
            14
          ],
          [
            7,
            15
          ],
          [
            8,
            19
          ],
          [
            9,
            10
          ],
          [
            11,
            12
          ],
          [
            13,
            17
          ],
          [
            13,
            18
          ],
          [
            14,
            17
          ],
          [
            14,
            18
          ],
          [
            14,
            19
          ],
          [
            15,
            19
          ],
          [
            15,
            20
          ],
          [
            15,
            21
          ],
          [
            16,
            20
          ],
          [
            16,
            21
          ],
          [
            16,
            22
          ],
          [
            16,
            23
          ],
          [
            17,
            18
          ],
          [
            20,
            21
          ],
          [
            22,
            23
          ]
        ]
      },
      "original_to_quotient": {
        "0": 0,
        "1": 1,
        "2": 2,
        "3": 3,
        "4": 4,
        "5": 5,
        "6": 6,
        "7": 7,
        "8": 8,
        "9": 9,
        "10": 10,
        "11": 11,
        "12": 12,
        "13": 13,
        "14": 14,
        "15": 15,
        "16": 16,
        "18": 17,
        "19": 18,
        "20": 19,
        "21": 20,
        "22": 21,
        "23": 22,
        "24": 23,
        "17": 0
      },
      "degree1_check": {
        "status": "VALID_DEGREE_OBSTRUCTION",
        "coefficient_degree": 1,
        "checked_multiples": 1025
      },
      "core": {
        "n": 24,
        "edges": [
          [
            0,
            4
          ],
          [
            0,
            5
          ],
          [
            0,
            6
          ],
          [
            0,
            13
          ],
          [
            0,
            22
          ],
          [
            0,
            23
          ],
          [
            1,
            5
          ],
          [
            1,
            6
          ],
          [
            1,
            8
          ],
          [
            2,
            7
          ],
          [
            2,
            8
          ],
          [
            2,
            9
          ],
          [
            2,
            10
          ],
          [
            3,
            9
          ],
          [
            3,
            10
          ],
          [
            3,
            11
          ],
          [
            3,
            12
          ],
          [
            4,
            11
          ],
          [
            4,
            12
          ],
          [
            5,
            6
          ],
          [
            7,
            14
          ],
          [
            7,
            15
          ],
          [
            8,
            19
          ],
          [
            9,
            10
          ],
          [
            11,
            12
          ],
          [
            13,
            17
          ],
          [
            13,
            18
          ],
          [
            14,
            17
          ],
          [
            14,
            18
          ],
          [
            14,
            19
          ],
          [
            15,
            19
          ],
          [
            15,
            20
          ],
          [
            15,
            21
          ],
          [
            16,
            20
          ],
          [
            16,
            21
          ],
          [
            16,
            22
          ],
          [
            16,
            23
          ],
          [
            17,
            18
          ],
          [
            20,
            21
          ],
          [
            22,
            23
          ]
        ]
      },
      "core_embedding": {
        "0": 0,
        "1": 1,
        "2": 2,
        "3": 3,
        "4": 4,
        "5": 5,
        "6": 6,
        "7": 7,
        "8": 8,
        "9": 9,
        "10": 10,
        "11": 11,
        "12": 12,
        "13": 13,
        "14": 14,
        "15": 15,
        "16": 16,
        "17": 17,
        "18": 18,
        "19": 19,
        "20": 20,
        "21": 21,
        "22": 22,
        "23": 23
      },
      "degree4_search": {
        "kind": "f2-roots-refutation-v1",
        "stats": {
          "rows": 506685,
          "rank": 318976,
          "columns": 348009,
          "seconds": 5.215634200023487,
          "solver": "sparse rows and derivation DAG"
        }
      },
      "degree": 4,
      "upper_check": {
        "status": "VALID_UNSAT",
        "coefficient_degree": 4,
        "terms": 1205
      },
      "seconds": 5.390033199917525
    },
    {
      "pair": [
        0,
        18
      ],
      "members": [
        [
          0,
          18
        ],
        [
          0,
          19
        ],
        [
          5,
          13
        ],
        [
          6,
          13
        ]
      ],
      "automorphisms": [
        {
          "member": [
            0,
            18
          ],
          "map": [
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24
          ]
        },
        {
          "member": [
            0,
            19
          ],
          "map": [
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            19,
            18,
            20,
            21,
            22,
            23,
            24
          ]
        },
        {
          "member": [
            5,
            13
          ],
          "map": [
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            7,
            20,
            21,
            22,
            23,
            24,
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            8,
            9,
            10,
            12,
            11
          ]
        },
        {
          "member": [
            6,
            13
          ],
          "map": [
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            7,
            20,
            21,
            22,
            23,
            24,
            0,
            1,
            2,
            3,
            4,
            6,
            5,
            8,
            9,
            10,
            12,
            11
          ]
        }
      ],
      "quotient": {
        "n": 24,
        "edges": [
          [
            0,
            4
          ],
          [
            0,
            5
          ],
          [
            0,
            6
          ],
          [
            0,
            13
          ],
          [
            0,
            14
          ],
          [
            0,
            18
          ],
          [
            1,
            5
          ],
          [
            1,
            6
          ],
          [
            1,
            7
          ],
          [
            1,
            8
          ],
          [
            2,
            7
          ],
          [
            2,
            8
          ],
          [
            2,
            9
          ],
          [
            2,
            10
          ],
          [
            3,
            9
          ],
          [
            3,
            10
          ],
          [
            3,
            11
          ],
          [
            3,
            12
          ],
          [
            4,
            11
          ],
          [
            4,
            12
          ],
          [
            5,
            6
          ],
          [
            7,
            14
          ],
          [
            7,
            15
          ],
          [
            8,
            19
          ],
          [
            9,
            10
          ],
          [
            11,
            12
          ],
          [
            13,
            17
          ],
          [
            13,
            18
          ],
          [
            14,
            18
          ],
          [
            14,
            19
          ],
          [
            15,
            19
          ],
          [
            15,
            20
          ],
          [
            15,
            21
          ],
          [
            16,
            20
          ],
          [
            16,
            21
          ],
          [
            16,
            22
          ],
          [
            16,
            23
          ],
          [
            17,
            22
          ],
          [
            17,
            23
          ],
          [
            20,
            21
          ],
          [
            22,
            23
          ]
        ]
      },
      "original_to_quotient": {
        "0": 0,
        "1": 1,
        "2": 2,
        "3": 3,
        "4": 4,
        "5": 5,
        "6": 6,
        "7": 7,
        "8": 8,
        "9": 9,
        "10": 10,
        "11": 11,
        "12": 12,
        "13": 13,
        "14": 14,
        "15": 15,
        "16": 16,
        "17": 17,
        "19": 18,
        "20": 19,
        "21": 20,
        "22": 21,
        "23": 22,
        "24": 23,
        "18": 0
      },
      "degree1_check": {
        "status": "VALID_DEGREE_OBSTRUCTION",
        "coefficient_degree": 1,
        "checked_multiples": 1025
      },
      "core": {
        "n": 24,
        "edges": [
          [
            0,
            4
          ],
          [
            0,
            5
          ],
          [
            0,
            6
          ],
          [
            0,
            13
          ],
          [
            0,
            14
          ],
          [
            0,
            18
          ],
          [
            1,
            5
          ],
          [
            1,
            6
          ],
          [
            1,
            7
          ],
          [
            1,
            8
          ],
          [
            2,
            7
          ],
          [
            2,
            8
          ],
          [
            2,
            9
          ],
          [
            2,
            10
          ],
          [
            3,
            9
          ],
          [
            3,
            10
          ],
          [
            3,
            11
          ],
          [
            3,
            12
          ],
          [
            4,
            11
          ],
          [
            4,
            12
          ],
          [
            5,
            6
          ],
          [
            7,
            14
          ],
          [
            7,
            15
          ],
          [
            8,
            19
          ],
          [
            9,
            10
          ],
          [
            11,
            12
          ],
          [
            13,
            17
          ],
          [
            13,
            18
          ],
          [
            14,
            18
          ],
          [
            14,
            19
          ],
          [
            15,
            19
          ],
          [
            15,
            20
          ],
          [
            15,
            21
          ],
          [
            16,
            20
          ],
          [
            16,
            21
          ],
          [
            16,
            22
          ],
          [
            16,
            23
          ],
          [
            17,
            22
          ],
          [
            17,
            23
          ],
          [
            20,
            21
          ],
          [
            22,
            23
          ]
        ]
      },
      "core_embedding": {
        "0": 0,
        "1": 1,
        "2": 2,
        "3": 3,
        "4": 4,
        "5": 5,
        "6": 6,
        "7": 7,
        "8": 8,
        "9": 9,
        "10": 10,
        "11": 11,
        "12": 12,
        "13": 13,
        "14": 14,
        "15": 15,
        "16": 16,
        "17": 17,
        "18": 18,
        "19": 19,
        "20": 20,
        "21": 21,
        "22": 22,
        "23": 23
      },
      "degree4_search": {
        "kind": "f2-roots-refutation-v1",
        "stats": {
          "rows": 274489,
          "rank": 186026,
          "columns": 207067,
          "seconds": 2.419440499972552,
          "solver": "sparse rows and derivation DAG"
        }
      },
      "degree": 4,
      "upper_check": {
        "status": "VALID_UNSAT",
        "coefficient_degree": 4,
        "terms": 555
      },
      "seconds": 2.4883942999877036
    },
    {
      "pair": [
        0,
        20
      ],
      "members": [
        [
          0,
          20
        ],
        [
          8,
          13
        ]
      ],
      "automorphisms": [
        {
          "member": [
            0,
            20
          ],
          "map": [
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24
          ]
        },
        {
          "member": [
            8,
            13
          ],
          "map": [
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            7,
            20,
            21,
            22,
            23,
            24,
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            8,
            9,
            10,
            12,
            11
          ]
        }
      ],
      "quotient": {
        "n": 24,
        "edges": [
          [
            0,
            4
          ],
          [
            0,
            5
          ],
          [
            0,
            6
          ],
          [
            0,
            8
          ],
          [
            0,
            14
          ],
          [
            0,
            15
          ],
          [
            1,
            5
          ],
          [
            1,
            6
          ],
          [
            1,
            7
          ],
          [
            1,
            8
          ],
          [
            2,
            7
          ],
          [
            2,
            8
          ],
          [
            2,
            9
          ],
          [
            2,
            10
          ],
          [
            3,
            9
          ],
          [
            3,
            10
          ],
          [
            3,
            11
          ],
          [
            3,
            12
          ],
          [
            4,
            11
          ],
          [
            4,
            12
          ],
          [
            5,
            6
          ],
          [
            7,
            14
          ],
          [
            7,
            15
          ],
          [
            9,
            10
          ],
          [
            11,
            12
          ],
          [
            13,
            17
          ],
          [
            13,
            18
          ],
          [
            13,
            19
          ],
          [
            14,
            18
          ],
          [
            14,
            19
          ],
          [
            15,
            20
          ],
          [
            15,
            21
          ],
          [
            16,
            20
          ],
          [
            16,
            21
          ],
          [
            16,
            22
          ],
          [
            16,
            23
          ],
          [
            17,
            22
          ],
          [
            17,
            23
          ],
          [
            18,
            19
          ],
          [
            20,
            21
          ],
          [
            22,
            23
          ]
        ]
      },
      "original_to_quotient": {
        "0": 0,
        "1": 1,
        "2": 2,
        "3": 3,
        "4": 4,
        "5": 5,
        "6": 6,
        "7": 7,
        "8": 8,
        "9": 9,
        "10": 10,
        "11": 11,
        "12": 12,
        "13": 13,
        "14": 14,
        "15": 15,
        "16": 16,
        "17": 17,
        "18": 18,
        "19": 19,
        "21": 20,
        "22": 21,
        "23": 22,
        "24": 23,
        "20": 0
      },
      "degree1_check": {
        "status": "VALID_DEGREE_OBSTRUCTION",
        "coefficient_degree": 1,
        "checked_multiples": 1025
      },
      "core": {
        "n": 16,
        "edges": [
          [
            0,
            2
          ],
          [
            0,
            3
          ],
          [
            0,
            6
          ],
          [
            0,
            7
          ],
          [
            1,
            2
          ],
          [
            1,
            3
          ],
          [
            1,
            4
          ],
          [
            2,
            3
          ],
          [
            4,
            6
          ],
          [
            4,
            7
          ],
          [
            5,
            9
          ],
          [
            5,
            10
          ],
          [
            5,
            11
          ],
          [
            6,
            10
          ],
          [
            6,
            11
          ],
          [
            7,
            12
          ],
          [
            7,
            13
          ],
          [
            8,
            12
          ],
          [
            8,
            13
          ],
          [
            8,
            14
          ],
          [
            8,
            15
          ],
          [
            9,
            14
          ],
          [
            9,
            15
          ],
          [
            10,
            11
          ],
          [
            12,
            13
          ],
          [
            14,
            15
          ]
        ]
      },
      "core_embedding": {
        "0": 0,
        "1": 1,
        "2": 5,
        "3": 6,
        "4": 7,
        "5": 13,
        "6": 14,
        "7": 15,
        "8": 16,
        "9": 17,
        "10": 18,
        "11": 19,
        "12": 20,
        "13": 21,
        "14": 22,
        "15": 23
      },
      "degree4_search": {
        "kind": "f2-roots-refutation-v1",
        "stats": {
          "rows": 65462,
          "rank": 34271,
          "columns": 35350,
          "seconds": 0.7477641999721527,
          "solver": "sparse rows and derivation DAG"
        }
      },
      "degree": 4,
      "upper_check": {
        "status": "VALID_UNSAT",
        "coefficient_degree": 4,
        "terms": 295
      },
      "seconds": 0.7845584999304265
    },
    {
      "pair": [
        0,
        21
      ],
      "members": [
        [
          0,
          21
        ],
        [
          0,
          22
        ],
        [
          9,
          13
        ],
        [
          10,
          13
        ]
      ],
      "automorphisms": [
        {
          "member": [
            0,
            21
          ],
          "map": [
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24
          ]
        },
        {
          "member": [
            0,
            22
          ],
          "map": [
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            22,
            21,
            23,
            24
          ]
        },
        {
          "member": [
            9,
            13
          ],
          "map": [
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            7,
            20,
            21,
            22,
            23,
            24,
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            8,
            9,
            10,
            12,
            11
          ]
        },
        {
          "member": [
            10,
            13
          ],
          "map": [
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            7,
            20,
            21,
            22,
            23,
            24,
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            8,
            10,
            9,
            12,
            11
          ]
        }
      ],
      "quotient": {
        "n": 24,
        "edges": [
          [
            0,
            4
          ],
          [
            0,
            5
          ],
          [
            0,
            6
          ],
          [
            0,
            15
          ],
          [
            0,
            16
          ],
          [
            0,
            21
          ],
          [
            1,
            5
          ],
          [
            1,
            6
          ],
          [
            1,
            7
          ],
          [
            1,
            8
          ],
          [
            2,
            7
          ],
          [
            2,
            8
          ],
          [
            2,
            9
          ],
          [
            2,
            10
          ],
          [
            3,
            9
          ],
          [
            3,
            10
          ],
          [
            3,
            11
          ],
          [
            3,
            12
          ],
          [
            4,
            11
          ],
          [
            4,
            12
          ],
          [
            5,
            6
          ],
          [
            7,
            14
          ],
          [
            7,
            15
          ],
          [
            8,
            20
          ],
          [
            9,
            10
          ],
          [
            11,
            12
          ],
          [
            13,
            17
          ],
          [
            13,
            18
          ],
          [
            13,
            19
          ],
          [
            14,
            18
          ],
          [
            14,
            19
          ],
          [
            14,
            20
          ],
          [
            15,
            20
          ],
          [
            15,
            21
          ],
          [
            16,
            21
          ],
          [
            16,
            22
          ],
          [
            16,
            23
          ],
          [
            17,
            22
          ],
          [
            17,
            23
          ],
          [
            18,
            19
          ],
          [
            22,
            23
          ]
        ]
      },
      "original_to_quotient": {
        "0": 0,
        "1": 1,
        "2": 2,
        "3": 3,
        "4": 4,
        "5": 5,
        "6": 6,
        "7": 7,
        "8": 8,
        "9": 9,
        "10": 10,
        "11": 11,
        "12": 12,
        "13": 13,
        "14": 14,
        "15": 15,
        "16": 16,
        "17": 17,
        "18": 18,
        "19": 19,
        "20": 20,
        "22": 21,
        "23": 22,
        "24": 23,
        "21": 0
      },
      "degree1_check": {
        "status": "VALID_DEGREE_OBSTRUCTION",
        "coefficient_degree": 1,
        "checked_multiples": 1025
      },
      "core": {
        "n": 24,
        "edges": [
          [
            0,
            4
          ],
          [
            0,
            5
          ],
          [
            0,
            6
          ],
          [
            0,
            15
          ],
          [
            0,
            16
          ],
          [
            0,
            21
          ],
          [
            1,
            5
          ],
          [
            1,
            6
          ],
          [
            1,
            7
          ],
          [
            1,
            8
          ],
          [
            2,
            7
          ],
          [
            2,
            8
          ],
          [
            2,
            9
          ],
          [
            2,
            10
          ],
          [
            3,
            9
          ],
          [
            3,
            10
          ],
          [
            3,
            11
          ],
          [
            3,
            12
          ],
          [
            4,
            11
          ],
          [
            4,
            12
          ],
          [
            5,
            6
          ],
          [
            7,
            14
          ],
          [
            7,
            15
          ],
          [
            8,
            20
          ],
          [
            9,
            10
          ],
          [
            11,
            12
          ],
          [
            13,
            17
          ],
          [
            13,
            18
          ],
          [
            13,
            19
          ],
          [
            14,
            18
          ],
          [
            14,
            19
          ],
          [
            14,
            20
          ],
          [
            15,
            20
          ],
          [
            15,
            21
          ],
          [
            16,
            21
          ],
          [
            16,
            22
          ],
          [
            16,
            23
          ],
          [
            17,
            22
          ],
          [
            17,
            23
          ],
          [
            18,
            19
          ],
          [
            22,
            23
          ]
        ]
      },
      "core_embedding": {
        "0": 0,
        "1": 1,
        "2": 2,
        "3": 3,
        "4": 4,
        "5": 5,
        "6": 6,
        "7": 7,
        "8": 8,
        "9": 9,
        "10": 10,
        "11": 11,
        "12": 12,
        "13": 13,
        "14": 14,
        "15": 15,
        "16": 16,
        "17": 17,
        "18": 18,
        "19": 19,
        "20": 20,
        "21": 21,
        "22": 22,
        "23": 23
      },
      "degree4_search": {
        "kind": "f2-roots-refutation-v1",
        "stats": {
          "rows": 269532,
          "rank": 183990,
          "columns": 205435,
          "seconds": 2.4548371999990195,
          "solver": "sparse rows and derivation DAG"
        }
      },
      "degree": 4,
      "upper_check": {
        "status": "VALID_UNSAT",
        "coefficient_degree": 4,
        "terms": 455
      },
      "seconds": 2.5324937000405043
    },
    {
      "pair": [
        0,
        23
      ],
      "members": [
        [
          0,
          23
        ],
        [
          0,
          24
        ],
        [
          11,
          13
        ],
        [
          12,
          13
        ]
      ],
      "automorphisms": [
        {
          "member": [
            0,
            23
          ],
          "map": [
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24
          ]
        },
        {
          "member": [
            0,
            24
          ],
          "map": [
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            24,
            23
          ]
        },
        {
          "member": [
            11,
            13
          ],
          "map": [
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            7,
            20,
            21,
            22,
            23,
            24,
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            8,
            9,
            10,
            11,
            12
          ]
        },
        {
          "member": [
            12,
            13
          ],
          "map": [
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            7,
            20,
            21,
            22,
            23,
            24,
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            8,
            9,
            10,
            12,
            11
          ]
        }
      ],
      "quotient": {
        "n": 24,
        "edges": [
          [
            0,
            4
          ],
          [
            0,
            5
          ],
          [
            0,
            6
          ],
          [
            0,
            16
          ],
          [
            0,
            17
          ],
          [
            0,
            23
          ],
          [
            1,
            5
          ],
          [
            1,
            6
          ],
          [
            1,
            7
          ],
          [
            1,
            8
          ],
          [
            2,
            7
          ],
          [
            2,
            8
          ],
          [
            2,
            9
          ],
          [
            2,
            10
          ],
          [
            3,
            9
          ],
          [
            3,
            10
          ],
          [
            3,
            11
          ],
          [
            3,
            12
          ],
          [
            4,
            11
          ],
          [
            4,
            12
          ],
          [
            5,
            6
          ],
          [
            7,
            14
          ],
          [
            7,
            15
          ],
          [
            8,
            20
          ],
          [
            9,
            10
          ],
          [
            11,
            12
          ],
          [
            13,
            17
          ],
          [
            13,
            18
          ],
          [
            13,
            19
          ],
          [
            14,
            18
          ],
          [
            14,
            19
          ],
          [
            14,
            20
          ],
          [
            15,
            20
          ],
          [
            15,
            21
          ],
          [
            15,
            22
          ],
          [
            16,
            21
          ],
          [
            16,
            22
          ],
          [
            16,
            23
          ],
          [
            17,
            23
          ],
          [
            18,
            19
          ],
          [
            21,
            22
          ]
        ]
      },
      "original_to_quotient": {
        "0": 0,
        "1": 1,
        "2": 2,
        "3": 3,
        "4": 4,
        "5": 5,
        "6": 6,
        "7": 7,
        "8": 8,
        "9": 9,
        "10": 10,
        "11": 11,
        "12": 12,
        "13": 13,
        "14": 14,
        "15": 15,
        "16": 16,
        "17": 17,
        "18": 18,
        "19": 19,
        "20": 20,
        "21": 21,
        "22": 22,
        "24": 23,
        "23": 0
      },
      "degree1_check": {
        "status": "VALID_DEGREE_OBSTRUCTION",
        "coefficient_degree": 1,
        "checked_multiples": 1025
      },
      "core": {
        "n": 24,
        "edges": [
          [
            0,
            4
          ],
          [
            0,
            5
          ],
          [
            0,
            6
          ],
          [
            0,
            16
          ],
          [
            0,
            17
          ],
          [
            0,
            23
          ],
          [
            1,
            5
          ],
          [
            1,
            6
          ],
          [
            1,
            7
          ],
          [
            1,
            8
          ],
          [
            2,
            7
          ],
          [
            2,
            8
          ],
          [
            2,
            9
          ],
          [
            2,
            10
          ],
          [
            3,
            9
          ],
          [
            3,
            10
          ],
          [
            3,
            11
          ],
          [
            3,
            12
          ],
          [
            4,
            11
          ],
          [
            4,
            12
          ],
          [
            5,
            6
          ],
          [
            7,
            14
          ],
          [
            7,
            15
          ],
          [
            8,
            20
          ],
          [
            9,
            10
          ],
          [
            11,
            12
          ],
          [
            13,
            17
          ],
          [
            13,
            18
          ],
          [
            13,
            19
          ],
          [
            14,
            18
          ],
          [
            14,
            19
          ],
          [
            14,
            20
          ],
          [
            15,
            20
          ],
          [
            15,
            21
          ],
          [
            15,
            22
          ],
          [
            16,
            21
          ],
          [
            16,
            22
          ],
          [
            16,
            23
          ],
          [
            17,
            23
          ],
          [
            18,
            19
          ],
          [
            21,
            22
          ]
        ]
      },
      "core_embedding": {
        "0": 0,
        "1": 1,
        "2": 2,
        "3": 3,
        "4": 4,
        "5": 5,
        "6": 6,
        "7": 7,
        "8": 8,
        "9": 9,
        "10": 10,
        "11": 11,
        "12": 12,
        "13": 13,
        "14": 14,
        "15": 15,
        "16": 16,
        "17": 17,
        "18": 18,
        "19": 19,
        "20": 20,
        "21": 21,
        "22": 22,
        "23": 23
      },
      "degree4_search": {
        "kind": "f2-roots-refutation-v1",
        "stats": {
          "rows": 429688,
          "rank": 276046,
          "columns": 301248,
          "seconds": 4.426388000138104,
          "solver": "sparse rows and derivation DAG"
        }
      },
      "degree": 4,
      "upper_check": {
        "status": "VALID_UNSAT",
        "coefficient_degree": 4,
        "terms": 857
      },
      "seconds": 4.534224500181153
    },
    {
      "pair": [
        1,
        2
      ],
      "members": [
        [
          1,
          2
        ],
        [
          14,
          15
        ]
      ],
      "automorphisms": [
        {
          "member": [
            1,
            2
          ],
          "map": [
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24
          ]
        },
        {
          "member": [
            14,
            15
          ],
          "map": [
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            7,
            20,
            21,
            22,
            23,
            24,
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            8,
            9,
            10,
            12,
            11
          ]
        }
      ],
      "quotient": {
        "n": 24,
        "edges": [
          [
            0,
            3
          ],
          [
            0,
            4
          ],
          [
            0,
            5
          ],
          [
            1,
            4
          ],
          [
            1,
            5
          ],
          [
            1,
            6
          ],
          [
            1,
            7
          ],
          [
            1,
            8
          ],
          [
            1,
            9
          ],
          [
            2,
            8
          ],
          [
            2,
            9
          ],
          [
            2,
            10
          ],
          [
            2,
            11
          ],
          [
            3,
            10
          ],
          [
            3,
            11
          ],
          [
            4,
            5
          ],
          [
            6,
            13
          ],
          [
            6,
            14
          ],
          [
            7,
            19
          ],
          [
            8,
            9
          ],
          [
            10,
            11
          ],
          [
            12,
            16
          ],
          [
            12,
            17
          ],
          [
            12,
            18
          ],
          [
            13,
            17
          ],
          [
            13,
            18
          ],
          [
            13,
            19
          ],
          [
            14,
            19
          ],
          [
            14,
            20
          ],
          [
            14,
            21
          ],
          [
            15,
            20
          ],
          [
            15,
            21
          ],
          [
            15,
            22
          ],
          [
            15,
            23
          ],
          [
            16,
            22
          ],
          [
            16,
            23
          ],
          [
            17,
            18
          ],
          [
            20,
            21
          ],
          [
            22,
            23
          ]
        ]
      },
      "original_to_quotient": {
        "0": 0,
        "1": 1,
        "3": 2,
        "4": 3,
        "5": 4,
        "6": 5,
        "7": 6,
        "8": 7,
        "9": 8,
        "10": 9,
        "11": 10,
        "12": 11,
        "13": 12,
        "14": 13,
        "15": 14,
        "16": 15,
        "17": 16,
        "18": 17,
        "19": 18,
        "20": 19,
        "21": 20,
        "22": 21,
        "23": 22,
        "24": 23,
        "2": 1
      },
      "degree1_check": {
        "status": "VALID_DEGREE_OBSTRUCTION",
        "coefficient_degree": 1,
        "checked_multiples": 975
      },
      "core": {
        "n": 10,
        "edges": [
          [
            0,
            3
          ],
          [
            0,
            4
          ],
          [
            0,
            5
          ],
          [
            1,
            4
          ],
          [
            1,
            5
          ],
          [
            1,
            6
          ],
          [
            1,
            7
          ],
          [
            2,
            6
          ],
          [
            2,
            7
          ],
          [
            2,
            8
          ],
          [
            2,
            9
          ],
          [
            3,
            8
          ],
          [
            3,
            9
          ],
          [
            4,
            5
          ],
          [
            6,
            7
          ],
          [
            8,
            9
          ]
        ]
      },
      "core_embedding": {
        "0": 0,
        "1": 1,
        "2": 2,
        "3": 3,
        "4": 4,
        "5": 5,
        "6": 8,
        "7": 9,
        "8": 10,
        "9": 11
      },
      "degree4_search": {
        "kind": "f2-roots-refutation-v1",
        "stats": {
          "rows": 1130,
          "rank": 773,
          "columns": 814,
          "seconds": 0.007269300054758787,
          "solver": "sparse rows and derivation DAG"
        }
      },
      "degree": 4,
      "upper_check": {
        "status": "VALID_UNSAT",
        "coefficient_degree": 4,
        "terms": 89
      },
      "seconds": 0.04759370000101626
    },
    {
      "pair": [
        1,
        3
      ],
      "members": [
        [
          1,
          3
        ],
        [
          14,
          16
        ]
      ],
      "automorphisms": [
        {
          "member": [
            1,
            3
          ],
          "map": [
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24
          ]
        },
        {
          "member": [
            14,
            16
          ],
          "map": [
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            7,
            20,
            21,
            22,
            23,
            24,
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            8,
            9,
            10,
            12,
            11
          ]
        }
      ],
      "quotient": {
        "n": 24,
        "edges": [
          [
            0,
            3
          ],
          [
            0,
            4
          ],
          [
            0,
            5
          ],
          [
            1,
            4
          ],
          [
            1,
            5
          ],
          [
            1,
            6
          ],
          [
            1,
            7
          ],
          [
            1,
            8
          ],
          [
            1,
            9
          ],
          [
            1,
            10
          ],
          [
            1,
            11
          ],
          [
            2,
            6
          ],
          [
            2,
            7
          ],
          [
            2,
            8
          ],
          [
            2,
            9
          ],
          [
            3,
            10
          ],
          [
            3,
            11
          ],
          [
            4,
            5
          ],
          [
            6,
            13
          ],
          [
            6,
            14
          ],
          [
            7,
            19
          ],
          [
            8,
            9
          ],
          [
            10,
            11
          ],
          [
            12,
            16
          ],
          [
            12,
            17
          ],
          [
            12,
            18
          ],
          [
            13,
            17
          ],
          [
            13,
            18
          ],
          [
            13,
            19
          ],
          [
            14,
            19
          ],
          [
            14,
            20
          ],
          [
            14,
            21
          ],
          [
            15,
            20
          ],
          [
            15,
            21
          ],
          [
            15,
            22
          ],
          [
            15,
            23
          ],
          [
            16,
            22
          ],
          [
            16,
            23
          ],
          [
            17,
            18
          ],
          [
            20,
            21
          ],
          [
            22,
            23
          ]
        ]
      },
      "original_to_quotient": {
        "0": 0,
        "1": 1,
        "2": 2,
        "4": 3,
        "5": 4,
        "6": 5,
        "7": 6,
        "8": 7,
        "9": 8,
        "10": 9,
        "11": 10,
        "12": 11,
        "13": 12,
        "14": 13,
        "15": 14,
        "16": 15,
        "17": 16,
        "18": 17,
        "19": 18,
        "20": 19,
        "21": 20,
        "22": 21,
        "23": 22,
        "24": 23,
        "3": 1
      },
      "degree1_check": {
        "status": "VALID_DEGREE_OBSTRUCTION",
        "coefficient_degree": 1,
        "checked_multiples": 1025
      },
      "core": {
        "n": 7,
        "edges": [
          [
            0,
            2
          ],
          [
            0,
            3
          ],
          [
            0,
            4
          ],
          [
            1,
            3
          ],
          [
            1,
            4
          ],
          [
            1,
            5
          ],
          [
            1,
            6
          ],
          [
            2,
            5
          ],
          [
            2,
            6
          ],
          [
            3,
            4
          ],
          [
            5,
            6
          ]
        ]
      },
      "core_embedding": {
        "0": 0,
        "1": 1,
        "2": 3,
        "3": 4,
        "4": 5,
        "5": 10,
        "6": 11
      },
      "degree4_search": {
        "kind": "f2-roots-refutation-v1",
        "stats": {
          "rows": 159,
          "rank": 120,
          "columns": 130,
          "seconds": 0.0008138997945934534,
          "solver": "sparse rows and derivation DAG"
        }
      },
      "degree": 4,
      "upper_check": {
        "status": "VALID_UNSAT",
        "coefficient_degree": 4,
        "terms": 29
      },
      "seconds": 0.03139820019714534
    },
    {
      "pair": [
        1,
        4
      ],
      "members": [
        [
          1,
          4
        ],
        [
          14,
          17
        ]
      ],
      "automorphisms": [
        {
          "member": [
            1,
            4
          ],
          "map": [
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24
          ]
        },
        {
          "member": [
            14,
            17
          ],
          "map": [
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            7,
            20,
            21,
            22,
            23,
            24,
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            8,
            9,
            10,
            12,
            11
          ]
        }
      ],
      "quotient": {
        "n": 24,
        "edges": [
          [
            0,
            1
          ],
          [
            0,
            4
          ],
          [
            0,
            5
          ],
          [
            1,
            4
          ],
          [
            1,
            5
          ],
          [
            1,
            6
          ],
          [
            1,
            7
          ],
          [
            1,
            10
          ],
          [
            1,
            11
          ],
          [
            2,
            6
          ],
          [
            2,
            7
          ],
          [
            2,
            8
          ],
          [
            2,
            9
          ],
          [
            3,
            8
          ],
          [
            3,
            9
          ],
          [
            3,
            10
          ],
          [
            3,
            11
          ],
          [
            4,
            5
          ],
          [
            6,
            13
          ],
          [
            6,
            14
          ],
          [
            7,
            19
          ],
          [
            8,
            9
          ],
          [
            10,
            11
          ],
          [
            12,
            16
          ],
          [
            12,
            17
          ],
          [
            12,
            18
          ],
          [
            13,
            17
          ],
          [
            13,
            18
          ],
          [
            13,
            19
          ],
          [
            14,
            19
          ],
          [
            14,
            20
          ],
          [
            14,
            21
          ],
          [
            15,
            20
          ],
          [
            15,
            21
          ],
          [
            15,
            22
          ],
          [
            15,
            23
          ],
          [
            16,
            22
          ],
          [
            16,
            23
          ],
          [
            17,
            18
          ],
          [
            20,
            21
          ],
          [
            22,
            23
          ]
        ]
      },
      "original_to_quotient": {
        "0": 0,
        "1": 1,
        "2": 2,
        "3": 3,
        "5": 4,
        "6": 5,
        "7": 6,
        "8": 7,
        "9": 8,
        "10": 9,
        "11": 10,
        "12": 11,
        "13": 12,
        "14": 13,
        "15": 14,
        "16": 15,
        "17": 16,
        "18": 17,
        "19": 18,
        "20": 19,
        "21": 20,
        "22": 21,
        "23": 22,
        "24": 23,
        "4": 1
      },
      "degree1_check": {
        "status": "VALID_UNSAT",
        "coefficient_degree": 1,
        "terms": 9
      },
      "degree": 1,
      "upper_check": {
        "status": "VALID_UNSAT",
        "coefficient_degree": 1,
        "terms": 9
      },
      "seconds": 0.010188299929723144
    },
    {
      "pair": [
        1,
        9
      ],
      "members": [
        [
          1,
          9
        ],
        [
          1,
          10
        ],
        [
          14,
          21
        ],
        [
          14,
          22
        ]
      ],
      "automorphisms": [
        {
          "member": [
            1,
            9
          ],
          "map": [
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24
          ]
        },
        {
          "member": [
            1,
            10
          ],
          "map": [
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            10,
            9,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24
          ]
        },
        {
          "member": [
            14,
            21
          ],
          "map": [
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            7,
            20,
            21,
            22,
            23,
            24,
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            8,
            9,
            10,
            12,
            11
          ]
        },
        {
          "member": [
            14,
            22
          ],
          "map": [
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            7,
            20,
            22,
            21,
            23,
            24,
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            8,
            9,
            10,
            12,
            11
          ]
        }
      ],
      "quotient": {
        "n": 24,
        "edges": [
          [
            0,
            4
          ],
          [
            0,
            5
          ],
          [
            0,
            6
          ],
          [
            1,
            2
          ],
          [
            1,
            3
          ],
          [
            1,
            5
          ],
          [
            1,
            6
          ],
          [
            1,
            7
          ],
          [
            1,
            8
          ],
          [
            1,
            9
          ],
          [
            2,
            7
          ],
          [
            2,
            8
          ],
          [
            2,
            9
          ],
          [
            3,
            9
          ],
          [
            3,
            10
          ],
          [
            3,
            11
          ],
          [
            4,
            10
          ],
          [
            4,
            11
          ],
          [
            5,
            6
          ],
          [
            7,
            13
          ],
          [
            7,
            14
          ],
          [
            8,
            19
          ],
          [
            10,
            11
          ],
          [
            12,
            16
          ],
          [
            12,
            17
          ],
          [
            12,
            18
          ],
          [
            13,
            17
          ],
          [
            13,
            18
          ],
          [
            13,
            19
          ],
          [
            14,
            19
          ],
          [
            14,
            20
          ],
          [
            14,
            21
          ],
          [
            15,
            20
          ],
          [
            15,
            21
          ],
          [
            15,
            22
          ],
          [
            15,
            23
          ],
          [
            16,
            22
          ],
          [
            16,
            23
          ],
          [
            17,
            18
          ],
          [
            20,
            21
          ],
          [
            22,
            23
          ]
        ]
      },
      "original_to_quotient": {
        "0": 0,
        "1": 1,
        "2": 2,
        "3": 3,
        "4": 4,
        "5": 5,
        "6": 6,
        "7": 7,
        "8": 8,
        "10": 9,
        "11": 10,
        "12": 11,
        "13": 12,
        "14": 13,
        "15": 14,
        "16": 15,
        "17": 16,
        "18": 17,
        "19": 18,
        "20": 19,
        "21": 20,
        "22": 21,
        "23": 22,
        "24": 23,
        "9": 1
      },
      "degree1_check": {
        "status": "VALID_DEGREE_OBSTRUCTION",
        "coefficient_degree": 1,
        "checked_multiples": 1025
      },
      "core": {
        "n": 16,
        "edges": [
          [
            0,
            1
          ],
          [
            0,
            2
          ],
          [
            0,
            3
          ],
          [
            1,
            2
          ],
          [
            1,
            3
          ],
          [
            2,
            5
          ],
          [
            2,
            6
          ],
          [
            3,
            11
          ],
          [
            4,
            8
          ],
          [
            4,
            9
          ],
          [
            4,
            10
          ],
          [
            5,
            9
          ],
          [
            5,
            10
          ],
          [
            5,
            11
          ],
          [
            6,
            11
          ],
          [
            6,
            12
          ],
          [
            6,
            13
          ],
          [
            7,
            12
          ],
          [
            7,
            13
          ],
          [
            7,
            14
          ],
          [
            7,
            15
          ],
          [
            8,
            14
          ],
          [
            8,
            15
          ],
          [
            9,
            10
          ],
          [
            12,
            13
          ],
          [
            14,
            15
          ]
        ]
      },
      "core_embedding": {
        "0": 1,
        "1": 2,
        "2": 7,
        "3": 8,
        "4": 12,
        "5": 13,
        "6": 14,
        "7": 15,
        "8": 16,
        "9": 17,
        "10": 18,
        "11": 19,
        "12": 20,
        "13": 21,
        "14": 22,
        "15": 23
      },
      "degree4_search": {
        "kind": "f2-roots-refutation-v1",
        "stats": {
          "rows": 63564,
          "rank": 33411,
          "columns": 34395,
          "seconds": 0.8060315998736769,
          "solver": "sparse rows and derivation DAG"
        }
      },
      "degree": 4,
      "upper_check": {
        "status": "VALID_UNSAT",
        "coefficient_degree": 4,
        "terms": 609
      },
      "seconds": 0.8456246999558061
    },
    {
      "pair": [
        1,
        11
      ],
      "members": [
        [
          1,
          11
        ],
        [
          1,
          12
        ],
        [
          14,
          23
        ],
        [
          14,
          24
        ]
      ],
      "automorphisms": [
        {
          "member": [
            1,
            11
          ],
          "map": [
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24
          ]
        },
        {
          "member": [
            1,
            12
          ],
          "map": [
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            12,
            11,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24
          ]
        },
        {
          "member": [
            14,
            23
          ],
          "map": [
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            7,
            20,
            21,
            22,
            23,
            24,
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            8,
            9,
            10,
            12,
            11
          ]
        },
        {
          "member": [
            14,
            24
          ],
          "map": [
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            7,
            20,
            21,
            22,
            24,
            23,
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            8,
            9,
            10,
            12,
            11
          ]
        }
      ],
      "quotient": {
        "n": 24,
        "edges": [
          [
            0,
            4
          ],
          [
            0,
            5
          ],
          [
            0,
            6
          ],
          [
            1,
            3
          ],
          [
            1,
            4
          ],
          [
            1,
            5
          ],
          [
            1,
            6
          ],
          [
            1,
            7
          ],
          [
            1,
            8
          ],
          [
            1,
            11
          ],
          [
            2,
            7
          ],
          [
            2,
            8
          ],
          [
            2,
            9
          ],
          [
            2,
            10
          ],
          [
            3,
            9
          ],
          [
            3,
            10
          ],
          [
            3,
            11
          ],
          [
            4,
            11
          ],
          [
            5,
            6
          ],
          [
            7,
            13
          ],
          [
            7,
            14
          ],
          [
            8,
            19
          ],
          [
            9,
            10
          ],
          [
            12,
            16
          ],
          [
            12,
            17
          ],
          [
            12,
            18
          ],
          [
            13,
            17
          ],
          [
            13,
            18
          ],
          [
            13,
            19
          ],
          [
            14,
            19
          ],
          [
            14,
            20
          ],
          [
            14,
            21
          ],
          [
            15,
            20
          ],
          [
            15,
            21
          ],
          [
            15,
            22
          ],
          [
            15,
            23
          ],
          [
            16,
            22
          ],
          [
            16,
            23
          ],
          [
            17,
            18
          ],
          [
            20,
            21
          ],
          [
            22,
            23
          ]
        ]
      },
      "original_to_quotient": {
        "0": 0,
        "1": 1,
        "2": 2,
        "3": 3,
        "4": 4,
        "5": 5,
        "6": 6,
        "7": 7,
        "8": 8,
        "9": 9,
        "10": 10,
        "12": 11,
        "13": 12,
        "14": 13,
        "15": 14,
        "16": 15,
        "17": 16,
        "18": 17,
        "19": 18,
        "20": 19,
        "21": 20,
        "22": 21,
        "23": 22,
        "24": 23,
        "11": 1
      },
      "degree1_check": {
        "status": "VALID_DEGREE_OBSTRUCTION",
        "coefficient_degree": 1,
        "checked_multiples": 1025
      },
      "core": {
        "n": 19,
        "edges": [
          [
            0,
            2
          ],
          [
            0,
            3
          ],
          [
            0,
            4
          ],
          [
            1,
            3
          ],
          [
            1,
            4
          ],
          [
            1,
            5
          ],
          [
            1,
            6
          ],
          [
            2,
            5
          ],
          [
            2,
            6
          ],
          [
            3,
            8
          ],
          [
            3,
            9
          ],
          [
            4,
            14
          ],
          [
            5,
            6
          ],
          [
            7,
            11
          ],
          [
            7,
            12
          ],
          [
            7,
            13
          ],
          [
            8,
            12
          ],
          [
            8,
            13
          ],
          [
            8,
            14
          ],
          [
            9,
            14
          ],
          [
            9,
            15
          ],
          [
            9,
            16
          ],
          [
            10,
            15
          ],
          [
            10,
            16
          ],
          [
            10,
            17
          ],
          [
            10,
            18
          ],
          [
            11,
            17
          ],
          [
            11,
            18
          ],
          [
            12,
            13
          ],
          [
            15,
            16
          ],
          [
            17,
            18
          ]
        ]
      },
      "core_embedding": {
        "0": 1,
        "1": 2,
        "2": 3,
        "3": 7,
        "4": 8,
        "5": 9,
        "6": 10,
        "7": 12,
        "8": 13,
        "9": 14,
        "10": 15,
        "11": 16,
        "12": 17,
        "13": 18,
        "14": 19,
        "15": 20,
        "16": 21,
        "17": 22,
        "18": 23
      },
      "degree4_search": {
        "kind": "f2-roots-refutation-v1",
        "stats": {
          "rows": 180165,
          "rank": 98651,
          "columns": 102932,
          "seconds": 2.3287950998637825,
          "solver": "sparse rows and derivation DAG"
        }
      },
      "degree": 4,
      "upper_check": {
        "status": "VALID_UNSAT",
        "coefficient_degree": 4,
        "terms": 537
      },
      "seconds": 2.3802765000145882
    },
    {
      "pair": [
        1,
        14
      ],
      "members": [
        [
          1,
          14
        ]
      ],
      "automorphisms": [
        {
          "member": [
            1,
            14
          ],
          "map": [
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24
          ]
        }
      ],
      "quotient": {
        "n": 24,
        "edges": [
          [
            0,
            4
          ],
          [
            0,
            5
          ],
          [
            0,
            6
          ],
          [
            1,
            5
          ],
          [
            1,
            6
          ],
          [
            1,
            7
          ],
          [
            1,
            8
          ],
          [
            1,
            17
          ],
          [
            1,
            18
          ],
          [
            1,
            19
          ],
          [
            2,
            7
          ],
          [
            2,
            8
          ],
          [
            2,
            9
          ],
          [
            2,
            10
          ],
          [
            3,
            9
          ],
          [
            3,
            10
          ],
          [
            3,
            11
          ],
          [
            3,
            12
          ],
          [
            4,
            11
          ],
          [
            4,
            12
          ],
          [
            5,
            6
          ],
          [
            7,
            14
          ],
          [
            8,
            19
          ],
          [
            9,
            10
          ],
          [
            11,
            12
          ],
          [
            13,
            16
          ],
          [
            13,
            17
          ],
          [
            13,
            18
          ],
          [
            14,
            19
          ],
          [
            14,
            20
          ],
          [
            14,
            21
          ],
          [
            15,
            20
          ],
          [
            15,
            21
          ],
          [
            15,
            22
          ],
          [
            15,
            23
          ],
          [
            16,
            22
          ],
          [
            16,
            23
          ],
          [
            17,
            18
          ],
          [
            20,
            21
          ],
          [
            22,
            23
          ]
        ]
      },
      "original_to_quotient": {
        "0": 0,
        "1": 1,
        "2": 2,
        "3": 3,
        "4": 4,
        "5": 5,
        "6": 6,
        "7": 7,
        "8": 8,
        "9": 9,
        "10": 10,
        "11": 11,
        "12": 12,
        "13": 13,
        "15": 14,
        "16": 15,
        "17": 16,
        "18": 17,
        "19": 18,
        "20": 19,
        "21": 20,
        "22": 21,
        "23": 22,
        "24": 23,
        "14": 1
      },
      "degree1_check": {
        "status": "VALID_DEGREE_OBSTRUCTION",
        "coefficient_degree": 1,
        "checked_multiples": 1000
      },
      "core": {
        "n": 24,
        "edges": [
          [
            0,
            4
          ],
          [
            0,
            5
          ],
          [
            0,
            6
          ],
          [
            1,
            5
          ],
          [
            1,
            6
          ],
          [
            1,
            7
          ],
          [
            1,
            8
          ],
          [
            1,
            17
          ],
          [
            1,
            18
          ],
          [
            1,
            19
          ],
          [
            2,
            7
          ],
          [
            2,
            8
          ],
          [
            2,
            9
          ],
          [
            2,
            10
          ],
          [
            3,
            9
          ],
          [
            3,
            10
          ],
          [
            3,
            11
          ],
          [
            3,
            12
          ],
          [
            4,
            11
          ],
          [
            4,
            12
          ],
          [
            5,
            6
          ],
          [
            7,
            14
          ],
          [
            8,
            19
          ],
          [
            9,
            10
          ],
          [
            11,
            12
          ],
          [
            13,
            16
          ],
          [
            13,
            17
          ],
          [
            13,
            18
          ],
          [
            14,
            19
          ],
          [
            14,
            20
          ],
          [
            14,
            21
          ],
          [
            15,
            20
          ],
          [
            15,
            21
          ],
          [
            15,
            22
          ],
          [
            15,
            23
          ],
          [
            16,
            22
          ],
          [
            16,
            23
          ],
          [
            17,
            18
          ],
          [
            20,
            21
          ],
          [
            22,
            23
          ]
        ]
      },
      "core_embedding": {
        "0": 0,
        "1": 1,
        "2": 2,
        "3": 3,
        "4": 4,
        "5": 5,
        "6": 6,
        "7": 7,
        "8": 8,
        "9": 9,
        "10": 10,
        "11": 11,
        "12": 12,
        "13": 13,
        "14": 14,
        "15": 15,
        "16": 16,
        "17": 17,
        "18": 18,
        "19": 19,
        "20": 20,
        "21": 21,
        "22": 22,
        "23": 23
      },
      "degree4_search": {
        "kind": "f2-roots-refutation-v1",
        "stats": {
          "rows": 556674,
          "rank": 342192,
          "columns": 372452,
          "seconds": 5.479799899971113,
          "solver": "sparse rows and derivation DAG"
        }
      },
      "degree": 4,
      "upper_check": {
        "status": "VALID_UNSAT",
        "coefficient_degree": 4,
        "terms": 743
      },
      "seconds": 5.59027610020712
    },
    {
      "pair": [
        1,
        15
      ],
      "members": [
        [
          1,
          15
        ],
        [
          2,
          14
        ]
      ],
      "automorphisms": [
        {
          "member": [
            1,
            15
          ],
          "map": [
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24
          ]
        },
        {
          "member": [
            2,
            14
          ],
          "map": [
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            7,
            20,
            21,
            22,
            23,
            24,
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            8,
            9,
            10,
            12,
            11
          ]
        }
      ],
      "quotient": {
        "n": 24,
        "edges": [
          [
            0,
            4
          ],
          [
            0,
            5
          ],
          [
            0,
            6
          ],
          [
            1,
            5
          ],
          [
            1,
            6
          ],
          [
            1,
            7
          ],
          [
            1,
            8
          ],
          [
            1,
            19
          ],
          [
            1,
            20
          ],
          [
            1,
            21
          ],
          [
            2,
            7
          ],
          [
            2,
            8
          ],
          [
            2,
            9
          ],
          [
            2,
            10
          ],
          [
            3,
            9
          ],
          [
            3,
            10
          ],
          [
            3,
            11
          ],
          [
            3,
            12
          ],
          [
            4,
            11
          ],
          [
            4,
            12
          ],
          [
            5,
            6
          ],
          [
            7,
            14
          ],
          [
            8,
            19
          ],
          [
            9,
            10
          ],
          [
            11,
            12
          ],
          [
            13,
            16
          ],
          [
            13,
            17
          ],
          [
            13,
            18
          ],
          [
            14,
            17
          ],
          [
            14,
            18
          ],
          [
            14,
            19
          ],
          [
            15,
            20
          ],
          [
            15,
            21
          ],
          [
            15,
            22
          ],
          [
            15,
            23
          ],
          [
            16,
            22
          ],
          [
            16,
            23
          ],
          [
            17,
            18
          ],
          [
            20,
            21
          ],
          [
            22,
            23
          ]
        ]
      },
      "original_to_quotient": {
        "0": 0,
        "1": 1,
        "2": 2,
        "3": 3,
        "4": 4,
        "5": 5,
        "6": 6,
        "7": 7,
        "8": 8,
        "9": 9,
        "10": 10,
        "11": 11,
        "12": 12,
        "13": 13,
        "14": 14,
        "16": 15,
        "17": 16,
        "18": 17,
        "19": 18,
        "20": 19,
        "21": 20,
        "22": 21,
        "23": 22,
        "24": 23,
        "15": 1
      },
      "degree1_check": {
        "status": "VALID_DEGREE_OBSTRUCTION",
        "coefficient_degree": 1,
        "checked_multiples": 1000
      },
      "core": {
        "n": 24,
        "edges": [
          [
            0,
            4
          ],
          [
            0,
            5
          ],
          [
            0,
            6
          ],
          [
            1,
            5
          ],
          [
            1,
            6
          ],
          [
            1,
            7
          ],
          [
            1,
            8
          ],
          [
            1,
            19
          ],
          [
            1,
            20
          ],
          [
            1,
            21
          ],
          [
            2,
            7
          ],
          [
            2,
            8
          ],
          [
            2,
            9
          ],
          [
            2,
            10
          ],
          [
            3,
            9
          ],
          [
            3,
            10
          ],
          [
            3,
            11
          ],
          [
            3,
            12
          ],
          [
            4,
            11
          ],
          [
            4,
            12
          ],
          [
            5,
            6
          ],
          [
            7,
            14
          ],
          [
            8,
            19
          ],
          [
            9,
            10
          ],
          [
            11,
            12
          ],
          [
            13,
            16
          ],
          [
            13,
            17
          ],
          [
            13,
            18
          ],
          [
            14,
            17
          ],
          [
            14,
            18
          ],
          [
            14,
            19
          ],
          [
            15,
            20
          ],
          [
            15,
            21
          ],
          [
            15,
            22
          ],
          [
            15,
            23
          ],
          [
            16,
            22
          ],
          [
            16,
            23
          ],
          [
            17,
            18
          ],
          [
            20,
            21
          ],
          [
            22,
            23
          ]
        ]
      },
      "core_embedding": {
        "0": 0,
        "1": 1,
        "2": 2,
        "3": 3,
        "4": 4,
        "5": 5,
        "6": 6,
        "7": 7,
        "8": 8,
        "9": 9,
        "10": 10,
        "11": 11,
        "12": 12,
        "13": 13,
        "14": 14,
        "15": 15,
        "16": 16,
        "17": 17,
        "18": 18,
        "19": 19,
        "20": 20,
        "21": 21,
        "22": 22,
        "23": 23
      },
      "degree4_search": {
        "kind": "f2-roots-refutation-v1",
        "stats": {
          "rows": 556674,
          "rank": 342194,
          "columns": 372434,
          "seconds": 5.3942995998077095,
          "solver": "sparse rows and derivation DAG"
        }
      },
      "degree": 4,
      "upper_check": {
        "status": "VALID_UNSAT",
        "coefficient_degree": 4,
        "terms": 985
      },
      "seconds": 5.501214399933815
    },
    {
      "pair": [
        1,
        16
      ],
      "members": [
        [
          1,
          16
        ],
        [
          3,
          14
        ]
      ],
      "automorphisms": [
        {
          "member": [
            1,
            16
          ],
          "map": [
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24
          ]
        },
        {
          "member": [
            3,
            14
          ],
          "map": [
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            7,
            20,
            21,
            22,
            23,
            24,
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            8,
            9,
            10,
            12,
            11
          ]
        }
      ],
      "quotient": {
        "n": 24,
        "edges": [
          [
            0,
            4
          ],
          [
            0,
            5
          ],
          [
            0,
            6
          ],
          [
            1,
            5
          ],
          [
            1,
            6
          ],
          [
            1,
            7
          ],
          [
            1,
            8
          ],
          [
            1,
            20
          ],
          [
            1,
            21
          ],
          [
            1,
            22
          ],
          [
            1,
            23
          ],
          [
            2,
            7
          ],
          [
            2,
            8
          ],
          [
            2,
            9
          ],
          [
            2,
            10
          ],
          [
            3,
            9
          ],
          [
            3,
            10
          ],
          [
            3,
            11
          ],
          [
            3,
            12
          ],
          [
            4,
            11
          ],
          [
            4,
            12
          ],
          [
            5,
            6
          ],
          [
            7,
            14
          ],
          [
            7,
            15
          ],
          [
            8,
            19
          ],
          [
            9,
            10
          ],
          [
            11,
            12
          ],
          [
            13,
            16
          ],
          [
            13,
            17
          ],
          [
            13,
            18
          ],
          [
            14,
            17
          ],
          [
            14,
            18
          ],
          [
            14,
            19
          ],
          [
            15,
            19
          ],
          [
            15,
            20
          ],
          [
            15,
            21
          ],
          [
            16,
            22
          ],
          [
            16,
            23
          ],
          [
            17,
            18
          ],
          [
            20,
            21
          ],
          [
            22,
            23
          ]
        ]
      },
      "original_to_quotient": {
        "0": 0,
        "1": 1,
        "2": 2,
        "3": 3,
        "4": 4,
        "5": 5,
        "6": 6,
        "7": 7,
        "8": 8,
        "9": 9,
        "10": 10,
        "11": 11,
        "12": 12,
        "13": 13,
        "14": 14,
        "15": 15,
        "17": 16,
        "18": 17,
        "19": 18,
        "20": 19,
        "21": 20,
        "22": 21,
        "23": 22,
        "24": 23,
        "16": 1
      },
      "degree1_check": {
        "status": "VALID_DEGREE_OBSTRUCTION",
        "coefficient_degree": 1,
        "checked_multiples": 1025
      },
      "core": {
        "n": 24,
        "edges": [
          [
            0,
            4
          ],
          [
            0,
            5
          ],
          [
            0,
            6
          ],
          [
            1,
            5
          ],
          [
            1,
            6
          ],
          [
            1,
            8
          ],
          [
            1,
            20
          ],
          [
            1,
            21
          ],
          [
            1,
            22
          ],
          [
            1,
            23
          ],
          [
            2,
            7
          ],
          [
            2,
            8
          ],
          [
            2,
            9
          ],
          [
            2,
            10
          ],
          [
            3,
            9
          ],
          [
            3,
            10
          ],
          [
            3,
            11
          ],
          [
            3,
            12
          ],
          [
            4,
            11
          ],
          [
            4,
            12
          ],
          [
            5,
            6
          ],
          [
            7,
            14
          ],
          [
            7,
            15
          ],
          [
            8,
            19
          ],
          [
            9,
            10
          ],
          [
            11,
            12
          ],
          [
            13,
            16
          ],
          [
            13,
            17
          ],
          [
            13,
            18
          ],
          [
            14,
            17
          ],
          [
            14,
            18
          ],
          [
            14,
            19
          ],
          [
            15,
            19
          ],
          [
            15,
            20
          ],
          [
            15,
            21
          ],
          [
            16,
            22
          ],
          [
            16,
            23
          ],
          [
            17,
            18
          ],
          [
            20,
            21
          ],
          [
            22,
            23
          ]
        ]
      },
      "core_embedding": {
        "0": 0,
        "1": 1,
        "2": 2,
        "3": 3,
        "4": 4,
        "5": 5,
        "6": 6,
        "7": 7,
        "8": 8,
        "9": 9,
        "10": 10,
        "11": 11,
        "12": 12,
        "13": 13,
        "14": 14,
        "15": 15,
        "16": 16,
        "17": 17,
        "18": 18,
        "19": 19,
        "20": 20,
        "21": 21,
        "22": 22,
        "23": 23
      },
      "degree4_search": {
        "kind": "f2-roots-refutation-v1",
        "stats": {
          "rows": 555877,
          "rank": 343421,
          "columns": 371694,
          "seconds": 5.815177500015125,
          "solver": "sparse rows and derivation DAG"
        }
      },
      "degree": 4,
      "upper_check": {
        "status": "VALID_UNSAT",
        "coefficient_degree": 4,
        "terms": 1213
      },
      "seconds": 5.936968000140041
    },
    {
      "pair": [
        1,
        17
      ],
      "members": [
        [
          1,
          17
        ],
        [
          4,
          14
        ]
      ],
      "automorphisms": [
        {
          "member": [
            1,
            17
          ],
          "map": [
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24
          ]
        },
        {
          "member": [
            4,
            14
          ],
          "map": [
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            7,
            20,
            21,
            22,
            23,
            24,
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            8,
            9,
            10,
            12,
            11
          ]
        }
      ],
      "quotient": {
        "n": 24,
        "edges": [
          [
            0,
            4
          ],
          [
            0,
            5
          ],
          [
            0,
            6
          ],
          [
            1,
            5
          ],
          [
            1,
            6
          ],
          [
            1,
            7
          ],
          [
            1,
            8
          ],
          [
            1,
            13
          ],
          [
            1,
            22
          ],
          [
            1,
            23
          ],
          [
            2,
            7
          ],
          [
            2,
            8
          ],
          [
            2,
            9
          ],
          [
            2,
            10
          ],
          [
            3,
            9
          ],
          [
            3,
            10
          ],
          [
            3,
            11
          ],
          [
            3,
            12
          ],
          [
            4,
            11
          ],
          [
            4,
            12
          ],
          [
            5,
            6
          ],
          [
            7,
            14
          ],
          [
            7,
            15
          ],
          [
            8,
            19
          ],
          [
            9,
            10
          ],
          [
            11,
            12
          ],
          [
            13,
            17
          ],
          [
            13,
            18
          ],
          [
            14,
            17
          ],
          [
            14,
            18
          ],
          [
            14,
            19
          ],
          [
            15,
            19
          ],
          [
            15,
            20
          ],
          [
            15,
            21
          ],
          [
            16,
            20
          ],
          [
            16,
            21
          ],
          [
            16,
            22
          ],
          [
            16,
            23
          ],
          [
            17,
            18
          ],
          [
            20,
            21
          ],
          [
            22,
            23
          ]
        ]
      },
      "original_to_quotient": {
        "0": 0,
        "1": 1,
        "2": 2,
        "3": 3,
        "4": 4,
        "5": 5,
        "6": 6,
        "7": 7,
        "8": 8,
        "9": 9,
        "10": 10,
        "11": 11,
        "12": 12,
        "13": 13,
        "14": 14,
        "15": 15,
        "16": 16,
        "18": 17,
        "19": 18,
        "20": 19,
        "21": 20,
        "22": 21,
        "23": 22,
        "24": 23,
        "17": 1
      },
      "degree1_check": {
        "status": "VALID_DEGREE_OBSTRUCTION",
        "coefficient_degree": 1,
        "checked_multiples": 1025
      },
      "core": {
        "n": 24,
        "edges": [
          [
            0,
            4
          ],
          [
            0,
            5
          ],
          [
            0,
            6
          ],
          [
            1,
            5
          ],
          [
            1,
            6
          ],
          [
            1,
            8
          ],
          [
            1,
            13
          ],
          [
            1,
            22
          ],
          [
            1,
            23
          ],
          [
            2,
            7
          ],
          [
            2,
            8
          ],
          [
            2,
            9
          ],
          [
            2,
            10
          ],
          [
            3,
            9
          ],
          [
            3,
            10
          ],
          [
            3,
            11
          ],
          [
            3,
            12
          ],
          [
            4,
            11
          ],
          [
            4,
            12
          ],
          [
            5,
            6
          ],
          [
            7,
            14
          ],
          [
            7,
            15
          ],
          [
            8,
            19
          ],
          [
            9,
            10
          ],
          [
            11,
            12
          ],
          [
            13,
            17
          ],
          [
            13,
            18
          ],
          [
            14,
            17
          ],
          [
            14,
            18
          ],
          [
            14,
            19
          ],
          [
            15,
            19
          ],
          [
            15,
            20
          ],
          [
            15,
            21
          ],
          [
            16,
            20
          ],
          [
            16,
            21
          ],
          [
            16,
            22
          ],
          [
            16,
            23
          ],
          [
            17,
            18
          ],
          [
            20,
            21
          ],
          [
            22,
            23
          ]
        ]
      },
      "core_embedding": {
        "0": 0,
        "1": 1,
        "2": 2,
        "3": 3,
        "4": 4,
        "5": 5,
        "6": 6,
        "7": 7,
        "8": 8,
        "9": 9,
        "10": 10,
        "11": 11,
        "12": 12,
        "13": 13,
        "14": 14,
        "15": 15,
        "16": 16,
        "17": 17,
        "18": 18,
        "19": 19,
        "20": 20,
        "21": 21,
        "22": 22,
        "23": 23
      },
      "degree4_search": {
        "kind": "f2-roots-refutation-v1",
        "stats": {
          "rows": 506688,
          "rank": 318787,
          "columns": 347633,
          "seconds": 5.009157800115645,
          "solver": "sparse rows and derivation DAG"
        }
      },
      "degree": 4,
      "upper_check": {
        "status": "VALID_UNSAT",
        "coefficient_degree": 4,
        "terms": 1127
      },
      "seconds": 5.150384600041434
    },
    {
      "pair": [
        1,
        18
      ],
      "members": [
        [
          1,
          18
        ],
        [
          1,
          19
        ],
        [
          5,
          14
        ],
        [
          6,
          14
        ]
      ],
      "automorphisms": [
        {
          "member": [
            1,
            18
          ],
          "map": [
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24
          ]
        },
        {
          "member": [
            1,
            19
          ],
          "map": [
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            19,
            18,
            20,
            21,
            22,
            23,
            24
          ]
        },
        {
          "member": [
            5,
            14
          ],
          "map": [
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            7,
            20,
            21,
            22,
            23,
            24,
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            8,
            9,
            10,
            12,
            11
          ]
        },
        {
          "member": [
            6,
            14
          ],
          "map": [
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            7,
            20,
            21,
            22,
            23,
            24,
            0,
            1,
            2,
            3,
            4,
            6,
            5,
            8,
            9,
            10,
            12,
            11
          ]
        }
      ],
      "quotient": {
        "n": 24,
        "edges": [
          [
            0,
            4
          ],
          [
            0,
            5
          ],
          [
            0,
            6
          ],
          [
            1,
            5
          ],
          [
            1,
            6
          ],
          [
            1,
            7
          ],
          [
            1,
            8
          ],
          [
            1,
            13
          ],
          [
            1,
            14
          ],
          [
            1,
            18
          ],
          [
            2,
            7
          ],
          [
            2,
            8
          ],
          [
            2,
            9
          ],
          [
            2,
            10
          ],
          [
            3,
            9
          ],
          [
            3,
            10
          ],
          [
            3,
            11
          ],
          [
            3,
            12
          ],
          [
            4,
            11
          ],
          [
            4,
            12
          ],
          [
            5,
            6
          ],
          [
            7,
            14
          ],
          [
            7,
            15
          ],
          [
            8,
            19
          ],
          [
            9,
            10
          ],
          [
            11,
            12
          ],
          [
            13,
            17
          ],
          [
            13,
            18
          ],
          [
            14,
            18
          ],
          [
            14,
            19
          ],
          [
            15,
            19
          ],
          [
            15,
            20
          ],
          [
            15,
            21
          ],
          [
            16,
            20
          ],
          [
            16,
            21
          ],
          [
            16,
            22
          ],
          [
            16,
            23
          ],
          [
            17,
            22
          ],
          [
            17,
            23
          ],
          [
            20,
            21
          ],
          [
            22,
            23
          ]
        ]
      },
      "original_to_quotient": {
        "0": 0,
        "1": 1,
        "2": 2,
        "3": 3,
        "4": 4,
        "5": 5,
        "6": 6,
        "7": 7,
        "8": 8,
        "9": 9,
        "10": 10,
        "11": 11,
        "12": 12,
        "13": 13,
        "14": 14,
        "15": 15,
        "16": 16,
        "17": 17,
        "19": 18,
        "20": 19,
        "21": 20,
        "22": 21,
        "23": 22,
        "24": 23,
        "18": 1
      },
      "degree1_check": {
        "status": "VALID_DEGREE_OBSTRUCTION",
        "coefficient_degree": 1,
        "checked_multiples": 1025
      },
      "core": {
        "n": 24,
        "edges": [
          [
            0,
            4
          ],
          [
            0,
            5
          ],
          [
            0,
            6
          ],
          [
            1,
            5
          ],
          [
            1,
            6
          ],
          [
            1,
            7
          ],
          [
            1,
            8
          ],
          [
            1,
            13
          ],
          [
            1,
            14
          ],
          [
            1,
            18
          ],
          [
            2,
            7
          ],
          [
            2,
            8
          ],
          [
            2,
            9
          ],
          [
            2,
            10
          ],
          [
            3,
            9
          ],
          [
            3,
            10
          ],
          [
            3,
            11
          ],
          [
            3,
            12
          ],
          [
            4,
            11
          ],
          [
            4,
            12
          ],
          [
            5,
            6
          ],
          [
            7,
            14
          ],
          [
            7,
            15
          ],
          [
            8,
            19
          ],
          [
            9,
            10
          ],
          [
            11,
            12
          ],
          [
            13,
            17
          ],
          [
            13,
            18
          ],
          [
            14,
            18
          ],
          [
            14,
            19
          ],
          [
            15,
            19
          ],
          [
            15,
            20
          ],
          [
            15,
            21
          ],
          [
            16,
            20
          ],
          [
            16,
            21
          ],
          [
            16,
            22
          ],
          [
            16,
            23
          ],
          [
            17,
            22
          ],
          [
            17,
            23
          ],
          [
            20,
            21
          ],
          [
            22,
            23
          ]
        ]
      },
      "core_embedding": {
        "0": 0,
        "1": 1,
        "2": 2,
        "3": 3,
        "4": 4,
        "5": 5,
        "6": 6,
        "7": 7,
        "8": 8,
        "9": 9,
        "10": 10,
        "11": 11,
        "12": 12,
        "13": 13,
        "14": 14,
        "15": 15,
        "16": 16,
        "17": 17,
        "18": 18,
        "19": 19,
        "20": 20,
        "21": 21,
        "22": 22,
        "23": 23
      },
      "degree4_search": {
        "kind": "f2-roots-refutation-v1",
        "stats": {
          "rows": 273560,
          "rank": 185070,
          "columns": 206710,
          "seconds": 2.344118000008166,
          "solver": "sparse rows and derivation DAG"
        }
      },
      "degree": 4,
      "upper_check": {
        "status": "VALID_UNSAT",
        "coefficient_degree": 4,
        "terms": 921
      },
      "seconds": 2.454155399929732
    },
    {
      "pair": [
        1,
        20
      ],
      "members": [
        [
          1,
          20
        ],
        [
          8,
          14
        ]
      ],
      "automorphisms": [
        {
          "member": [
            1,
            20
          ],
          "map": [
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24
          ]
        },
        {
          "member": [
            8,
            14
          ],
          "map": [
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            7,
            20,
            21,
            22,
            23,
            24,
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            8,
            9,
            10,
            12,
            11
          ]
        }
      ],
      "quotient": {
        "n": 24,
        "edges": [
          [
            0,
            4
          ],
          [
            0,
            5
          ],
          [
            0,
            6
          ],
          [
            1,
            5
          ],
          [
            1,
            6
          ],
          [
            1,
            7
          ],
          [
            1,
            8
          ],
          [
            1,
            14
          ],
          [
            1,
            15
          ],
          [
            2,
            7
          ],
          [
            2,
            8
          ],
          [
            2,
            9
          ],
          [
            2,
            10
          ],
          [
            3,
            9
          ],
          [
            3,
            10
          ],
          [
            3,
            11
          ],
          [
            3,
            12
          ],
          [
            4,
            11
          ],
          [
            4,
            12
          ],
          [
            5,
            6
          ],
          [
            7,
            14
          ],
          [
            7,
            15
          ],
          [
            9,
            10
          ],
          [
            11,
            12
          ],
          [
            13,
            17
          ],
          [
            13,
            18
          ],
          [
            13,
            19
          ],
          [
            14,
            18
          ],
          [
            14,
            19
          ],
          [
            15,
            20
          ],
          [
            15,
            21
          ],
          [
            16,
            20
          ],
          [
            16,
            21
          ],
          [
            16,
            22
          ],
          [
            16,
            23
          ],
          [
            17,
            22
          ],
          [
            17,
            23
          ],
          [
            18,
            19
          ],
          [
            20,
            21
          ],
          [
            22,
            23
          ]
        ]
      },
      "original_to_quotient": {
        "0": 0,
        "1": 1,
        "2": 2,
        "3": 3,
        "4": 4,
        "5": 5,
        "6": 6,
        "7": 7,
        "8": 8,
        "9": 9,
        "10": 10,
        "11": 11,
        "12": 12,
        "13": 13,
        "14": 14,
        "15": 15,
        "16": 16,
        "17": 17,
        "18": 18,
        "19": 19,
        "21": 20,
        "22": 21,
        "23": 22,
        "24": 23,
        "20": 1
      },
      "degree1_check": {
        "status": "VALID_DEGREE_OBSTRUCTION",
        "coefficient_degree": 1,
        "checked_multiples": 1000
      },
      "core": {
        "n": 13,
        "edges": [
          [
            0,
            1
          ],
          [
            0,
            3
          ],
          [
            0,
            4
          ],
          [
            1,
            3
          ],
          [
            1,
            4
          ],
          [
            2,
            6
          ],
          [
            2,
            7
          ],
          [
            2,
            8
          ],
          [
            3,
            7
          ],
          [
            3,
            8
          ],
          [
            4,
            9
          ],
          [
            4,
            10
          ],
          [
            5,
            9
          ],
          [
            5,
            10
          ],
          [
            5,
            11
          ],
          [
            5,
            12
          ],
          [
            6,
            11
          ],
          [
            6,
            12
          ],
          [
            7,
            8
          ],
          [
            9,
            10
          ],
          [
            11,
            12
          ]
        ]
      },
      "core_embedding": {
        "0": 1,
        "1": 7,
        "2": 13,
        "3": 14,
        "4": 15,
        "5": 16,
        "6": 17,
        "7": 18,
        "8": 19,
        "9": 20,
        "10": 21,
        "11": 22,
        "12": 23
      },
      "degree4_search": {
        "kind": "f2-roots-refutation-v1",
        "stats": {
          "rows": 11460,
          "rank": 6322,
          "columns": 6559,
          "seconds": 0.09666340006515384,
          "solver": "sparse rows and derivation DAG"
        }
      },
      "degree": 4,
      "upper_check": {
        "status": "VALID_UNSAT",
        "coefficient_degree": 4,
        "terms": 181
      },
      "seconds": 0.12026720005087554
    },
    {
      "pair": [
        1,
        21
      ],
      "members": [
        [
          1,
          21
        ],
        [
          1,
          22
        ],
        [
          9,
          14
        ],
        [
          10,
          14
        ]
      ],
      "automorphisms": [
        {
          "member": [
            1,
            21
          ],
          "map": [
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24
          ]
        },
        {
          "member": [
            1,
            22
          ],
          "map": [
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            22,
            21,
            23,
            24
          ]
        },
        {
          "member": [
            9,
            14
          ],
          "map": [
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            7,
            20,
            21,
            22,
            23,
            24,
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            8,
            9,
            10,
            12,
            11
          ]
        },
        {
          "member": [
            10,
            14
          ],
          "map": [
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            7,
            20,
            21,
            22,
            23,
            24,
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            8,
            10,
            9,
            12,
            11
          ]
        }
      ],
      "quotient": {
        "n": 24,
        "edges": [
          [
            0,
            4
          ],
          [
            0,
            5
          ],
          [
            0,
            6
          ],
          [
            1,
            5
          ],
          [
            1,
            6
          ],
          [
            1,
            7
          ],
          [
            1,
            8
          ],
          [
            1,
            15
          ],
          [
            1,
            16
          ],
          [
            1,
            21
          ],
          [
            2,
            7
          ],
          [
            2,
            8
          ],
          [
            2,
            9
          ],
          [
            2,
            10
          ],
          [
            3,
            9
          ],
          [
            3,
            10
          ],
          [
            3,
            11
          ],
          [
            3,
            12
          ],
          [
            4,
            11
          ],
          [
            4,
            12
          ],
          [
            5,
            6
          ],
          [
            7,
            14
          ],
          [
            7,
            15
          ],
          [
            8,
            20
          ],
          [
            9,
            10
          ],
          [
            11,
            12
          ],
          [
            13,
            17
          ],
          [
            13,
            18
          ],
          [
            13,
            19
          ],
          [
            14,
            18
          ],
          [
            14,
            19
          ],
          [
            14,
            20
          ],
          [
            15,
            20
          ],
          [
            15,
            21
          ],
          [
            16,
            21
          ],
          [
            16,
            22
          ],
          [
            16,
            23
          ],
          [
            17,
            22
          ],
          [
            17,
            23
          ],
          [
            18,
            19
          ],
          [
            22,
            23
          ]
        ]
      },
      "original_to_quotient": {
        "0": 0,
        "1": 1,
        "2": 2,
        "3": 3,
        "4": 4,
        "5": 5,
        "6": 6,
        "7": 7,
        "8": 8,
        "9": 9,
        "10": 10,
        "11": 11,
        "12": 12,
        "13": 13,
        "14": 14,
        "15": 15,
        "16": 16,
        "17": 17,
        "18": 18,
        "19": 19,
        "20": 20,
        "22": 21,
        "23": 22,
        "24": 23,
        "21": 1
      },
      "degree1_check": {
        "status": "VALID_DEGREE_OBSTRUCTION",
        "coefficient_degree": 1,
        "checked_multiples": 1025
      },
      "core": {
        "n": 24,
        "edges": [
          [
            0,
            4
          ],
          [
            0,
            5
          ],
          [
            0,
            6
          ],
          [
            1,
            5
          ],
          [
            1,
            6
          ],
          [
            1,
            7
          ],
          [
            1,
            8
          ],
          [
            1,
            15
          ],
          [
            1,
            16
          ],
          [
            1,
            21
          ],
          [
            2,
            7
          ],
          [
            2,
            8
          ],
          [
            2,
            9
          ],
          [
            2,
            10
          ],
          [
            3,
            9
          ],
          [
            3,
            10
          ],
          [
            3,
            11
          ],
          [
            3,
            12
          ],
          [
            4,
            11
          ],
          [
            4,
            12
          ],
          [
            5,
            6
          ],
          [
            7,
            14
          ],
          [
            7,
            15
          ],
          [
            8,
            20
          ],
          [
            9,
            10
          ],
          [
            11,
            12
          ],
          [
            13,
            17
          ],
          [
            13,
            18
          ],
          [
            13,
            19
          ],
          [
            14,
            18
          ],
          [
            14,
            19
          ],
          [
            14,
            20
          ],
          [
            15,
            20
          ],
          [
            15,
            21
          ],
          [
            16,
            21
          ],
          [
            16,
            22
          ],
          [
            16,
            23
          ],
          [
            17,
            22
          ],
          [
            17,
            23
          ],
          [
            18,
            19
          ],
          [
            22,
            23
          ]
        ]
      },
      "core_embedding": {
        "0": 0,
        "1": 1,
        "2": 2,
        "3": 3,
        "4": 4,
        "5": 5,
        "6": 6,
        "7": 7,
        "8": 8,
        "9": 9,
        "10": 10,
        "11": 11,
        "12": 12,
        "13": 13,
        "14": 14,
        "15": 15,
        "16": 16,
        "17": 17,
        "18": 18,
        "19": 19,
        "20": 20,
        "21": 21,
        "22": 22,
        "23": 23
      },
      "degree4_search": {
        "kind": "f2-roots-refutation-v1",
        "stats": {
          "rows": 269532,
          "rank": 183465,
          "columns": 205320,
          "seconds": 2.304236500058323,
          "solver": "sparse rows and derivation DAG"
        }
      },
      "degree": 4,
      "upper_check": {
        "status": "VALID_UNSAT",
        "coefficient_degree": 4,
        "terms": 395
      },
      "seconds": 2.3711401000618935
    },
    {
      "pair": [
        1,
        23
      ],
      "members": [
        [
          1,
          23
        ],
        [
          1,
          24
        ],
        [
          11,
          14
        ],
        [
          12,
          14
        ]
      ],
      "automorphisms": [
        {
          "member": [
            1,
            23
          ],
          "map": [
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24
          ]
        },
        {
          "member": [
            1,
            24
          ],
          "map": [
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            24,
            23
          ]
        },
        {
          "member": [
            11,
            14
          ],
          "map": [
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            7,
            20,
            21,
            22,
            23,
            24,
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            8,
            9,
            10,
            11,
            12
          ]
        },
        {
          "member": [
            12,
            14
          ],
          "map": [
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            7,
            20,
            21,
            22,
            23,
            24,
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            8,
            9,
            10,
            12,
            11
          ]
        }
      ],
      "quotient": {
        "n": 24,
        "edges": [
          [
            0,
            4
          ],
          [
            0,
            5
          ],
          [
            0,
            6
          ],
          [
            1,
            5
          ],
          [
            1,
            6
          ],
          [
            1,
            7
          ],
          [
            1,
            8
          ],
          [
            1,
            16
          ],
          [
            1,
            17
          ],
          [
            1,
            23
          ],
          [
            2,
            7
          ],
          [
            2,
            8
          ],
          [
            2,
            9
          ],
          [
            2,
            10
          ],
          [
            3,
            9
          ],
          [
            3,
            10
          ],
          [
            3,
            11
          ],
          [
            3,
            12
          ],
          [
            4,
            11
          ],
          [
            4,
            12
          ],
          [
            5,
            6
          ],
          [
            7,
            14
          ],
          [
            7,
            15
          ],
          [
            8,
            20
          ],
          [
            9,
            10
          ],
          [
            11,
            12
          ],
          [
            13,
            17
          ],
          [
            13,
            18
          ],
          [
            13,
            19
          ],
          [
            14,
            18
          ],
          [
            14,
            19
          ],
          [
            14,
            20
          ],
          [
            15,
            20
          ],
          [
            15,
            21
          ],
          [
            15,
            22
          ],
          [
            16,
            21
          ],
          [
            16,
            22
          ],
          [
            16,
            23
          ],
          [
            17,
            23
          ],
          [
            18,
            19
          ],
          [
            21,
            22
          ]
        ]
      },
      "original_to_quotient": {
        "0": 0,
        "1": 1,
        "2": 2,
        "3": 3,
        "4": 4,
        "5": 5,
        "6": 6,
        "7": 7,
        "8": 8,
        "9": 9,
        "10": 10,
        "11": 11,
        "12": 12,
        "13": 13,
        "14": 14,
        "15": 15,
        "16": 16,
        "17": 17,
        "18": 18,
        "19": 19,
        "20": 20,
        "21": 21,
        "22": 22,
        "24": 23,
        "23": 1
      },
      "degree1_check": {
        "status": "VALID_DEGREE_OBSTRUCTION",
        "coefficient_degree": 1,
        "checked_multiples": 1025
      },
      "core": {
        "n": 24,
        "edges": [
          [
            0,
            4
          ],
          [
            0,
            5
          ],
          [
            0,
            6
          ],
          [
            1,
            5
          ],
          [
            1,
            6
          ],
          [
            1,
            7
          ],
          [
            1,
            8
          ],
          [
            1,
            16
          ],
          [
            1,
            17
          ],
          [
            1,
            23
          ],
          [
            2,
            7
          ],
          [
            2,
            8
          ],
          [
            2,
            9
          ],
          [
            2,
            10
          ],
          [
            3,
            9
          ],
          [
            3,
            10
          ],
          [
            3,
            11
          ],
          [
            3,
            12
          ],
          [
            4,
            11
          ],
          [
            4,
            12
          ],
          [
            5,
            6
          ],
          [
            7,
            14
          ],
          [
            7,
            15
          ],
          [
            8,
            20
          ],
          [
            9,
            10
          ],
          [
            11,
            12
          ],
          [
            13,
            17
          ],
          [
            13,
            18
          ],
          [
            13,
            19
          ],
          [
            14,
            18
          ],
          [
            14,
            19
          ],
          [
            14,
            20
          ],
          [
            15,
            20
          ],
          [
            15,
            21
          ],
          [
            15,
            22
          ],
          [
            16,
            21
          ],
          [
            16,
            22
          ],
          [
            16,
            23
          ],
          [
            17,
            23
          ],
          [
            18,
            19
          ],
          [
            21,
            22
          ]
        ]
      },
      "core_embedding": {
        "0": 0,
        "1": 1,
        "2": 2,
        "3": 3,
        "4": 4,
        "5": 5,
        "6": 6,
        "7": 7,
        "8": 8,
        "9": 9,
        "10": 10,
        "11": 11,
        "12": 12,
        "13": 13,
        "14": 14,
        "15": 15,
        "16": 16,
        "17": 17,
        "18": 18,
        "19": 19,
        "20": 20,
        "21": 21,
        "22": 22,
        "23": 23
      },
      "degree4_search": {
        "kind": "f2-roots-refutation-v1",
        "stats": {
          "rows": 268253,
          "rank": 183528,
          "columns": 204440,
          "seconds": 2.4312681001611054,
          "solver": "sparse rows and derivation DAG"
        }
      },
      "degree": 4,
      "upper_check": {
        "status": "VALID_UNSAT",
        "coefficient_degree": 4,
        "terms": 637
      },
      "seconds": 2.516265500104055
    },
    {
      "pair": [
        2,
        3
      ],
      "members": [
        [
          2,
          3
        ],
        [
          15,
          16
        ]
      ],
      "automorphisms": [
        {
          "member": [
            2,
            3
          ],
          "map": [
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24
          ]
        },
        {
          "member": [
            15,
            16
          ],
          "map": [
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            7,
            20,
            21,
            22,
            23,
            24,
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            8,
            9,
            10,
            12,
            11
          ]
        }
      ],
      "quotient": {
        "n": 24,
        "edges": [
          [
            0,
            3
          ],
          [
            0,
            4
          ],
          [
            0,
            5
          ],
          [
            1,
            4
          ],
          [
            1,
            5
          ],
          [
            1,
            6
          ],
          [
            1,
            7
          ],
          [
            2,
            6
          ],
          [
            2,
            7
          ],
          [
            2,
            8
          ],
          [
            2,
            9
          ],
          [
            2,
            10
          ],
          [
            2,
            11
          ],
          [
            3,
            10
          ],
          [
            3,
            11
          ],
          [
            4,
            5
          ],
          [
            6,
            13
          ],
          [
            6,
            14
          ],
          [
            7,
            19
          ],
          [
            8,
            9
          ],
          [
            10,
            11
          ],
          [
            12,
            16
          ],
          [
            12,
            17
          ],
          [
            12,
            18
          ],
          [
            13,
            17
          ],
          [
            13,
            18
          ],
          [
            13,
            19
          ],
          [
            14,
            19
          ],
          [
            14,
            20
          ],
          [
            14,
            21
          ],
          [
            15,
            20
          ],
          [
            15,
            21
          ],
          [
            15,
            22
          ],
          [
            15,
            23
          ],
          [
            16,
            22
          ],
          [
            16,
            23
          ],
          [
            17,
            18
          ],
          [
            20,
            21
          ],
          [
            22,
            23
          ]
        ]
      },
      "original_to_quotient": {
        "0": 0,
        "1": 1,
        "2": 2,
        "4": 3,
        "5": 4,
        "6": 5,
        "7": 6,
        "8": 7,
        "9": 8,
        "10": 9,
        "11": 10,
        "12": 11,
        "13": 12,
        "14": 13,
        "15": 14,
        "16": 15,
        "17": 16,
        "18": 17,
        "19": 18,
        "20": 19,
        "21": 20,
        "22": 21,
        "23": 22,
        "24": 23,
        "3": 2
      },
      "degree1_check": {
        "status": "VALID_DEGREE_OBSTRUCTION",
        "coefficient_degree": 1,
        "checked_multiples": 975
      },
      "core": {
        "n": 22,
        "edges": [
          [
            0,
            3
          ],
          [
            0,
            4
          ],
          [
            0,
            5
          ],
          [
            1,
            4
          ],
          [
            1,
            5
          ],
          [
            1,
            6
          ],
          [
            1,
            7
          ],
          [
            2,
            6
          ],
          [
            2,
            7
          ],
          [
            2,
            8
          ],
          [
            2,
            9
          ],
          [
            3,
            8
          ],
          [
            3,
            9
          ],
          [
            4,
            5
          ],
          [
            6,
            11
          ],
          [
            6,
            12
          ],
          [
            7,
            17
          ],
          [
            8,
            9
          ],
          [
            10,
            14
          ],
          [
            10,
            15
          ],
          [
            10,
            16
          ],
          [
            11,
            15
          ],
          [
            11,
            16
          ],
          [
            11,
            17
          ],
          [
            12,
            17
          ],
          [
            12,
            18
          ],
          [
            12,
            19
          ],
          [
            13,
            18
          ],
          [
            13,
            19
          ],
          [
            13,
            20
          ],
          [
            13,
            21
          ],
          [
            14,
            20
          ],
          [
            14,
            21
          ],
          [
            15,
            16
          ],
          [
            18,
            19
          ],
          [
            20,
            21
          ]
        ]
      },
      "core_embedding": {
        "0": 0,
        "1": 1,
        "2": 2,
        "3": 3,
        "4": 4,
        "5": 5,
        "6": 6,
        "7": 7,
        "8": 10,
        "9": 11,
        "10": 12,
        "11": 13,
        "12": 14,
        "13": 15,
        "14": 16,
        "15": 17,
        "16": 18,
        "17": 19,
        "18": 20,
        "19": 21,
        "20": 22,
        "21": 23
      },
      "degree4_search": {
        "kind": "f2-roots-refutation-v1",
        "stats": {
          "rows": 396965,
          "rank": 228586,
          "columns": 243783,
          "seconds": 4.87383609986864,
          "solver": "sparse rows and derivation DAG"
        }
      },
      "degree": 4,
      "upper_check": {
        "status": "VALID_UNSAT",
        "coefficient_degree": 4,
        "terms": 431
      },
      "seconds": 4.9606690001674
    },
    {
      "pair": [
        2,
        4
      ],
      "members": [
        [
          2,
          4
        ],
        [
          15,
          17
        ]
      ],
      "automorphisms": [
        {
          "member": [
            2,
            4
          ],
          "map": [
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24
          ]
        },
        {
          "member": [
            15,
            17
          ],
          "map": [
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            7,
            20,
            21,
            22,
            23,
            24,
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            8,
            9,
            10,
            12,
            11
          ]
        }
      ],
      "quotient": {
        "n": 24,
        "edges": [
          [
            0,
            2
          ],
          [
            0,
            4
          ],
          [
            0,
            5
          ],
          [
            1,
            4
          ],
          [
            1,
            5
          ],
          [
            1,
            6
          ],
          [
            1,
            7
          ],
          [
            2,
            6
          ],
          [
            2,
            7
          ],
          [
            2,
            8
          ],
          [
            2,
            9
          ],
          [
            2,
            10
          ],
          [
            2,
            11
          ],
          [
            3,
            8
          ],
          [
            3,
            9
          ],
          [
            3,
            10
          ],
          [
            3,
            11
          ],
          [
            4,
            5
          ],
          [
            6,
            13
          ],
          [
            6,
            14
          ],
          [
            7,
            19
          ],
          [
            8,
            9
          ],
          [
            10,
            11
          ],
          [
            12,
            16
          ],
          [
            12,
            17
          ],
          [
            12,
            18
          ],
          [
            13,
            17
          ],
          [
            13,
            18
          ],
          [
            13,
            19
          ],
          [
            14,
            19
          ],
          [
            14,
            20
          ],
          [
            14,
            21
          ],
          [
            15,
            20
          ],
          [
            15,
            21
          ],
          [
            15,
            22
          ],
          [
            15,
            23
          ],
          [
            16,
            22
          ],
          [
            16,
            23
          ],
          [
            17,
            18
          ],
          [
            20,
            21
          ],
          [
            22,
            23
          ]
        ]
      },
      "original_to_quotient": {
        "0": 0,
        "1": 1,
        "2": 2,
        "3": 3,
        "5": 4,
        "6": 5,
        "7": 6,
        "8": 7,
        "9": 8,
        "10": 9,
        "11": 10,
        "12": 11,
        "13": 12,
        "14": 13,
        "15": 14,
        "16": 15,
        "17": 16,
        "18": 17,
        "19": 18,
        "20": 19,
        "21": 20,
        "22": 21,
        "23": 22,
        "24": 23,
        "4": 2
      },
      "degree1_check": {
        "status": "VALID_DEGREE_OBSTRUCTION",
        "coefficient_degree": 1,
        "checked_multiples": 1025
      },
      "core": {
        "n": 19,
        "edges": [
          [
            0,
            2
          ],
          [
            0,
            3
          ],
          [
            0,
            4
          ],
          [
            1,
            3
          ],
          [
            1,
            4
          ],
          [
            1,
            5
          ],
          [
            1,
            6
          ],
          [
            2,
            5
          ],
          [
            2,
            6
          ],
          [
            3,
            4
          ],
          [
            5,
            8
          ],
          [
            5,
            9
          ],
          [
            6,
            14
          ],
          [
            7,
            11
          ],
          [
            7,
            12
          ],
          [
            7,
            13
          ],
          [
            8,
            12
          ],
          [
            8,
            13
          ],
          [
            8,
            14
          ],
          [
            9,
            14
          ],
          [
            9,
            15
          ],
          [
            9,
            16
          ],
          [
            10,
            15
          ],
          [
            10,
            16
          ],
          [
            10,
            17
          ],
          [
            10,
            18
          ],
          [
            11,
            17
          ],
          [
            11,
            18
          ],
          [
            12,
            13
          ],
          [
            15,
            16
          ],
          [
            17,
            18
          ]
        ]
      },
      "core_embedding": {
        "0": 0,
        "1": 1,
        "2": 2,
        "3": 4,
        "4": 5,
        "5": 6,
        "6": 7,
        "7": 12,
        "8": 13,
        "9": 14,
        "10": 15,
        "11": 16,
        "12": 17,
        "13": 18,
        "14": 19,
        "15": 20,
        "16": 21,
        "17": 22,
        "18": 23
      },
      "degree4_search": {
        "kind": "f2-roots-refutation-v1",
        "stats": {
          "rows": 180165,
          "rank": 98651,
          "columns": 102932,
          "seconds": 2.445382099831477,
          "solver": "sparse rows and derivation DAG"
        }
      },
      "degree": 4,
      "upper_check": {
        "status": "VALID_UNSAT",
        "coefficient_degree": 4,
        "terms": 753
      },
      "seconds": 2.502339599886909
    },
    {
      "pair": [
        2,
        5
      ],
      "members": [
        [
          2,
          5
        ],
        [
          2,
          6
        ],
        [
          15,
          18
        ],
        [
          15,
          19
        ]
      ],
      "automorphisms": [
        {
          "member": [
            2,
            5
          ],
          "map": [
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24
          ]
        },
        {
          "member": [
            2,
            6
          ],
          "map": [
            0,
            1,
            2,
            3,
            4,
            6,
            5,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24
          ]
        },
        {
          "member": [
            15,
            18
          ],
          "map": [
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            7,
            20,
            21,
            22,
            23,
            24,
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            8,
            9,
            10,
            12,
            11
          ]
        },
        {
          "member": [
            15,
            19
          ],
          "map": [
            13,
            14,
            15,
            16,
            17,
            19,
            18,
            7,
            20,
            21,
            22,
            23,
            24,
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            8,
            9,
            10,
            12,
            11
          ]
        }
      ],
      "quotient": {
        "n": 24,
        "edges": [
          [
            0,
            2
          ],
          [
            0,
            4
          ],
          [
            0,
            5
          ],
          [
            1,
            2
          ],
          [
            1,
            5
          ],
          [
            1,
            6
          ],
          [
            1,
            7
          ],
          [
            2,
            5
          ],
          [
            2,
            6
          ],
          [
            2,
            7
          ],
          [
            2,
            8
          ],
          [
            2,
            9
          ],
          [
            3,
            8
          ],
          [
            3,
            9
          ],
          [
            3,
            10
          ],
          [
            3,
            11
          ],
          [
            4,
            10
          ],
          [
            4,
            11
          ],
          [
            6,
            13
          ],
          [
            6,
            14
          ],
          [
            7,
            19
          ],
          [
            8,
            9
          ],
          [
            10,
            11
          ],
          [
            12,
            16
          ],
          [
            12,
            17
          ],
          [
            12,
            18
          ],
          [
            13,
            17
          ],
          [
            13,
            18
          ],
          [
            13,
            19
          ],
          [
            14,
            19
          ],
          [
            14,
            20
          ],
          [
            14,
            21
          ],
          [
            15,
            20
          ],
          [
            15,
            21
          ],
          [
            15,
            22
          ],
          [
            15,
            23
          ],
          [
            16,
            22
          ],
          [
            16,
            23
          ],
          [
            17,
            18
          ],
          [
            20,
            21
          ],
          [
            22,
            23
          ]
        ]
      },
      "original_to_quotient": {
        "0": 0,
        "1": 1,
        "2": 2,
        "3": 3,
        "4": 4,
        "6": 5,
        "7": 6,
        "8": 7,
        "9": 8,
        "10": 9,
        "11": 10,
        "12": 11,
        "13": 12,
        "14": 13,
        "15": 14,
        "16": 15,
        "17": 16,
        "18": 17,
        "19": 18,
        "20": 19,
        "21": 20,
        "22": 21,
        "23": 22,
        "24": 23,
        "5": 2
      },
      "degree1_check": {
        "status": "VALID_DEGREE_OBSTRUCTION",
        "coefficient_degree": 1,
        "checked_multiples": 1025
      },
      "core": {
        "n": 16,
        "edges": [
          [
            0,
            1
          ],
          [
            0,
            2
          ],
          [
            0,
            3
          ],
          [
            1,
            2
          ],
          [
            1,
            3
          ],
          [
            2,
            5
          ],
          [
            2,
            6
          ],
          [
            3,
            11
          ],
          [
            4,
            8
          ],
          [
            4,
            9
          ],
          [
            4,
            10
          ],
          [
            5,
            9
          ],
          [
            5,
            10
          ],
          [
            5,
            11
          ],
          [
            6,
            11
          ],
          [
            6,
            12
          ],
          [
            6,
            13
          ],
          [
            7,
            12
          ],
          [
            7,
            13
          ],
          [
            7,
            14
          ],
          [
            7,
            15
          ],
          [
            8,
            14
          ],
          [
            8,
            15
          ],
          [
            9,
            10
          ],
          [
            12,
            13
          ],
          [
            14,
            15
          ]
        ]
      },
      "core_embedding": {
        "0": 1,
        "1": 2,
        "2": 6,
        "3": 7,
        "4": 12,
        "5": 13,
        "6": 14,
        "7": 15,
        "8": 16,
        "9": 17,
        "10": 18,
        "11": 19,
        "12": 20,
        "13": 21,
        "14": 22,
        "15": 23
      },
      "degree4_search": {
        "kind": "f2-roots-refutation-v1",
        "stats": {
          "rows": 63564,
          "rank": 33411,
          "columns": 34395,
          "seconds": 0.7756154998205602,
          "solver": "sparse rows and derivation DAG"
        }
      },
      "degree": 4,
      "upper_check": {
        "status": "VALID_UNSAT",
        "coefficient_degree": 4,
        "terms": 609
      },
      "seconds": 0.8111062999814749
    },
    {
      "pair": [
        2,
        11
      ],
      "members": [
        [
          2,
          11
        ],
        [
          2,
          12
        ],
        [
          15,
          23
        ],
        [
          15,
          24
        ]
      ],
      "automorphisms": [
        {
          "member": [
            2,
            11
          ],
          "map": [
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24
          ]
        },
        {
          "member": [
            2,
            12
          ],
          "map": [
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            12,
            11,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24
          ]
        },
        {
          "member": [
            15,
            23
          ],
          "map": [
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            7,
            20,
            21,
            22,
            23,
            24,
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            8,
            9,
            10,
            12,
            11
          ]
        },
        {
          "member": [
            15,
            24
          ],
          "map": [
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            7,
            20,
            21,
            22,
            24,
            23,
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            8,
            9,
            10,
            12,
            11
          ]
        }
      ],
      "quotient": {
        "n": 24,
        "edges": [
          [
            0,
            4
          ],
          [
            0,
            5
          ],
          [
            0,
            6
          ],
          [
            1,
            5
          ],
          [
            1,
            6
          ],
          [
            1,
            7
          ],
          [
            1,
            8
          ],
          [
            2,
            3
          ],
          [
            2,
            4
          ],
          [
            2,
            7
          ],
          [
            2,
            8
          ],
          [
            2,
            9
          ],
          [
            2,
            10
          ],
          [
            2,
            11
          ],
          [
            3,
            9
          ],
          [
            3,
            10
          ],
          [
            3,
            11
          ],
          [
            4,
            11
          ],
          [
            5,
            6
          ],
          [
            7,
            13
          ],
          [
            7,
            14
          ],
          [
            8,
            19
          ],
          [
            9,
            10
          ],
          [
            12,
            16
          ],
          [
            12,
            17
          ],
          [
            12,
            18
          ],
          [
            13,
            17
          ],
          [
            13,
            18
          ],
          [
            13,
            19
          ],
          [
            14,
            19
          ],
          [
            14,
            20
          ],
          [
            14,
            21
          ],
          [
            15,
            20
          ],
          [
            15,
            21
          ],
          [
            15,
            22
          ],
          [
            15,
            23
          ],
          [
            16,
            22
          ],
          [
            16,
            23
          ],
          [
            17,
            18
          ],
          [
            20,
            21
          ],
          [
            22,
            23
          ]
        ]
      },
      "original_to_quotient": {
        "0": 0,
        "1": 1,
        "2": 2,
        "3": 3,
        "4": 4,
        "5": 5,
        "6": 6,
        "7": 7,
        "8": 8,
        "9": 9,
        "10": 10,
        "12": 11,
        "13": 12,
        "14": 13,
        "15": 14,
        "16": 15,
        "17": 16,
        "18": 17,
        "19": 18,
        "20": 19,
        "21": 20,
        "22": 21,
        "23": 22,
        "24": 23,
        "11": 2
      },
      "degree1_check": {
        "status": "VALID_UNSAT",
        "coefficient_degree": 1,
        "terms": 9
      },
      "degree": 1,
      "upper_check": {
        "status": "VALID_UNSAT",
        "coefficient_degree": 1,
        "terms": 9
      },
      "seconds": 0.012582499999552965
    },
    {
      "pair": [
        2,
        15
      ],
      "members": [
        [
          2,
          15
        ]
      ],
      "automorphisms": [
        {
          "member": [
            2,
            15
          ],
          "map": [
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24
          ]
        }
      ],
      "quotient": {
        "n": 24,
        "edges": [
          [
            0,
            4
          ],
          [
            0,
            5
          ],
          [
            0,
            6
          ],
          [
            1,
            5
          ],
          [
            1,
            6
          ],
          [
            1,
            7
          ],
          [
            1,
            8
          ],
          [
            2,
            7
          ],
          [
            2,
            8
          ],
          [
            2,
            9
          ],
          [
            2,
            10
          ],
          [
            2,
            19
          ],
          [
            2,
            20
          ],
          [
            2,
            21
          ],
          [
            3,
            9
          ],
          [
            3,
            10
          ],
          [
            3,
            11
          ],
          [
            3,
            12
          ],
          [
            4,
            11
          ],
          [
            4,
            12
          ],
          [
            5,
            6
          ],
          [
            7,
            14
          ],
          [
            8,
            19
          ],
          [
            9,
            10
          ],
          [
            11,
            12
          ],
          [
            13,
            16
          ],
          [
            13,
            17
          ],
          [
            13,
            18
          ],
          [
            14,
            17
          ],
          [
            14,
            18
          ],
          [
            14,
            19
          ],
          [
            15,
            20
          ],
          [
            15,
            21
          ],
          [
            15,
            22
          ],
          [
            15,
            23
          ],
          [
            16,
            22
          ],
          [
            16,
            23
          ],
          [
            17,
            18
          ],
          [
            20,
            21
          ],
          [
            22,
            23
          ]
        ]
      },
      "original_to_quotient": {
        "0": 0,
        "1": 1,
        "2": 2,
        "3": 3,
        "4": 4,
        "5": 5,
        "6": 6,
        "7": 7,
        "8": 8,
        "9": 9,
        "10": 10,
        "11": 11,
        "12": 12,
        "13": 13,
        "14": 14,
        "16": 15,
        "17": 16,
        "18": 17,
        "19": 18,
        "20": 19,
        "21": 20,
        "22": 21,
        "23": 22,
        "24": 23,
        "15": 2
      },
      "degree1_check": {
        "status": "VALID_DEGREE_OBSTRUCTION",
        "coefficient_degree": 1,
        "checked_multiples": 1000
      },
      "core": {
        "n": 24,
        "edges": [
          [
            0,
            4
          ],
          [
            0,
            5
          ],
          [
            0,
            6
          ],
          [
            1,
            5
          ],
          [
            1,
            6
          ],
          [
            1,
            7
          ],
          [
            1,
            8
          ],
          [
            2,
            7
          ],
          [
            2,
            8
          ],
          [
            2,
            9
          ],
          [
            2,
            10
          ],
          [
            2,
            19
          ],
          [
            2,
            20
          ],
          [
            2,
            21
          ],
          [
            3,
            9
          ],
          [
            3,
            10
          ],
          [
            3,
            11
          ],
          [
            3,
            12
          ],
          [
            4,
            11
          ],
          [
            4,
            12
          ],
          [
            5,
            6
          ],
          [
            7,
            14
          ],
          [
            8,
            19
          ],
          [
            9,
            10
          ],
          [
            11,
            12
          ],
          [
            13,
            16
          ],
          [
            13,
            17
          ],
          [
            13,
            18
          ],
          [
            14,
            17
          ],
          [
            14,
            18
          ],
          [
            14,
            19
          ],
          [
            15,
            20
          ],
          [
            15,
            21
          ],
          [
            15,
            22
          ],
          [
            15,
            23
          ],
          [
            16,
            22
          ],
          [
            16,
            23
          ],
          [
            17,
            18
          ],
          [
            20,
            21
          ],
          [
            22,
            23
          ]
        ]
      },
      "core_embedding": {
        "0": 0,
        "1": 1,
        "2": 2,
        "3": 3,
        "4": 4,
        "5": 5,
        "6": 6,
        "7": 7,
        "8": 8,
        "9": 9,
        "10": 10,
        "11": 11,
        "12": 12,
        "13": 13,
        "14": 14,
        "15": 15,
        "16": 16,
        "17": 17,
        "18": 18,
        "19": 19,
        "20": 20,
        "21": 21,
        "22": 22,
        "23": 23
      },
      "degree4_search": {
        "kind": "f2-roots-refutation-v1",
        "stats": {
          "rows": 556674,
          "rank": 342298,
          "columns": 371600,
          "seconds": 5.5635514000896364,
          "solver": "sparse rows and derivation DAG"
        }
      },
      "degree": 4,
      "upper_check": {
        "status": "VALID_UNSAT",
        "coefficient_degree": 4,
        "terms": 893
      },
      "seconds": 5.7204463998787105
    },
    {
      "pair": [
        2,
        16
      ],
      "members": [
        [
          2,
          16
        ],
        [
          3,
          15
        ]
      ],
      "automorphisms": [
        {
          "member": [
            2,
            16
          ],
          "map": [
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24
          ]
        },
        {
          "member": [
            3,
            15
          ],
          "map": [
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            7,
            20,
            21,
            22,
            23,
            24,
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            8,
            9,
            10,
            12,
            11
          ]
        }
      ],
      "quotient": {
        "n": 24,
        "edges": [
          [
            0,
            4
          ],
          [
            0,
            5
          ],
          [
            0,
            6
          ],
          [
            1,
            5
          ],
          [
            1,
            6
          ],
          [
            1,
            7
          ],
          [
            1,
            8
          ],
          [
            2,
            7
          ],
          [
            2,
            8
          ],
          [
            2,
            9
          ],
          [
            2,
            10
          ],
          [
            2,
            20
          ],
          [
            2,
            21
          ],
          [
            2,
            22
          ],
          [
            2,
            23
          ],
          [
            3,
            9
          ],
          [
            3,
            10
          ],
          [
            3,
            11
          ],
          [
            3,
            12
          ],
          [
            4,
            11
          ],
          [
            4,
            12
          ],
          [
            5,
            6
          ],
          [
            7,
            14
          ],
          [
            7,
            15
          ],
          [
            8,
            19
          ],
          [
            9,
            10
          ],
          [
            11,
            12
          ],
          [
            13,
            16
          ],
          [
            13,
            17
          ],
          [
            13,
            18
          ],
          [
            14,
            17
          ],
          [
            14,
            18
          ],
          [
            14,
            19
          ],
          [
            15,
            19
          ],
          [
            15,
            20
          ],
          [
            15,
            21
          ],
          [
            16,
            22
          ],
          [
            16,
            23
          ],
          [
            17,
            18
          ],
          [
            20,
            21
          ],
          [
            22,
            23
          ]
        ]
      },
      "original_to_quotient": {
        "0": 0,
        "1": 1,
        "2": 2,
        "3": 3,
        "4": 4,
        "5": 5,
        "6": 6,
        "7": 7,
        "8": 8,
        "9": 9,
        "10": 10,
        "11": 11,
        "12": 12,
        "13": 13,
        "14": 14,
        "15": 15,
        "17": 16,
        "18": 17,
        "19": 18,
        "20": 19,
        "21": 20,
        "22": 21,
        "23": 22,
        "24": 23,
        "16": 2
      },
      "degree1_check": {
        "status": "VALID_DEGREE_OBSTRUCTION",
        "coefficient_degree": 1,
        "checked_multiples": 1025
      },
      "core": {
        "n": 24,
        "edges": [
          [
            0,
            4
          ],
          [
            0,
            5
          ],
          [
            0,
            6
          ],
          [
            1,
            5
          ],
          [
            1,
            6
          ],
          [
            1,
            7
          ],
          [
            1,
            8
          ],
          [
            2,
            8
          ],
          [
            2,
            9
          ],
          [
            2,
            10
          ],
          [
            2,
            20
          ],
          [
            2,
            21
          ],
          [
            2,
            22
          ],
          [
            2,
            23
          ],
          [
            3,
            9
          ],
          [
            3,
            10
          ],
          [
            3,
            11
          ],
          [
            3,
            12
          ],
          [
            4,
            11
          ],
          [
            4,
            12
          ],
          [
            5,
            6
          ],
          [
            7,
            14
          ],
          [
            7,
            15
          ],
          [
            8,
            19
          ],
          [
            9,
            10
          ],
          [
            11,
            12
          ],
          [
            13,
            16
          ],
          [
            13,
            17
          ],
          [
            13,
            18
          ],
          [
            14,
            17
          ],
          [
            14,
            18
          ],
          [
            14,
            19
          ],
          [
            15,
            19
          ],
          [
            15,
            20
          ],
          [
            15,
            21
          ],
          [
            16,
            22
          ],
          [
            16,
            23
          ],
          [
            17,
            18
          ],
          [
            20,
            21
          ],
          [
            22,
            23
          ]
        ]
      },
      "core_embedding": {
        "0": 0,
        "1": 1,
        "2": 2,
        "3": 3,
        "4": 4,
        "5": 5,
        "6": 6,
        "7": 7,
        "8": 8,
        "9": 9,
        "10": 10,
        "11": 11,
        "12": 12,
        "13": 13,
        "14": 14,
        "15": 15,
        "16": 16,
        "17": 17,
        "18": 18,
        "19": 19,
        "20": 20,
        "21": 21,
        "22": 22,
        "23": 23
      },
      "degree4_search": {
        "kind": "f2-roots-refutation-v1",
        "stats": {
          "rows": 555877,
          "rank": 343507,
          "columns": 370720,
          "seconds": 5.7199937999248505,
          "solver": "sparse rows and derivation DAG"
        }
      },
      "degree": 4,
      "upper_check": {
        "status": "VALID_UNSAT",
        "coefficient_degree": 4,
        "terms": 1289
      },
      "seconds": 5.86476490017958
    },
    {
      "pair": [
        2,
        17
      ],
      "members": [
        [
          2,
          17
        ],
        [
          4,
          15
        ]
      ],
      "automorphisms": [
        {
          "member": [
            2,
            17
          ],
          "map": [
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24
          ]
        },
        {
          "member": [
            4,
            15
          ],
          "map": [
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            7,
            20,
            21,
            22,
            23,
            24,
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            8,
            9,
            10,
            12,
            11
          ]
        }
      ],
      "quotient": {
        "n": 24,
        "edges": [
          [
            0,
            4
          ],
          [
            0,
            5
          ],
          [
            0,
            6
          ],
          [
            1,
            5
          ],
          [
            1,
            6
          ],
          [
            1,
            7
          ],
          [
            1,
            8
          ],
          [
            2,
            7
          ],
          [
            2,
            8
          ],
          [
            2,
            9
          ],
          [
            2,
            10
          ],
          [
            2,
            13
          ],
          [
            2,
            22
          ],
          [
            2,
            23
          ],
          [
            3,
            9
          ],
          [
            3,
            10
          ],
          [
            3,
            11
          ],
          [
            3,
            12
          ],
          [
            4,
            11
          ],
          [
            4,
            12
          ],
          [
            5,
            6
          ],
          [
            7,
            14
          ],
          [
            7,
            15
          ],
          [
            8,
            19
          ],
          [
            9,
            10
          ],
          [
            11,
            12
          ],
          [
            13,
            17
          ],
          [
            13,
            18
          ],
          [
            14,
            17
          ],
          [
            14,
            18
          ],
          [
            14,
            19
          ],
          [
            15,
            19
          ],
          [
            15,
            20
          ],
          [
            15,
            21
          ],
          [
            16,
            20
          ],
          [
            16,
            21
          ],
          [
            16,
            22
          ],
          [
            16,
            23
          ],
          [
            17,
            18
          ],
          [
            20,
            21
          ],
          [
            22,
            23
          ]
        ]
      },
      "original_to_quotient": {
        "0": 0,
        "1": 1,
        "2": 2,
        "3": 3,
        "4": 4,
        "5": 5,
        "6": 6,
        "7": 7,
        "8": 8,
        "9": 9,
        "10": 10,
        "11": 11,
        "12": 12,
        "13": 13,
        "14": 14,
        "15": 15,
        "16": 16,
        "18": 17,
        "19": 18,
        "20": 19,
        "21": 20,
        "22": 21,
        "23": 22,
        "24": 23,
        "17": 2
      },
      "degree1_check": {
        "status": "VALID_DEGREE_OBSTRUCTION",
        "coefficient_degree": 1,
        "checked_multiples": 1025
      },
      "core": {
        "n": 24,
        "edges": [
          [
            0,
            4
          ],
          [
            0,
            5
          ],
          [
            0,
            6
          ],
          [
            1,
            5
          ],
          [
            1,
            6
          ],
          [
            1,
            7
          ],
          [
            1,
            8
          ],
          [
            2,
            8
          ],
          [
            2,
            9
          ],
          [
            2,
            10
          ],
          [
            2,
            13
          ],
          [
            2,
            22
          ],
          [
            2,
            23
          ],
          [
            3,
            9
          ],
          [
            3,
            10
          ],
          [
            3,
            11
          ],
          [
            3,
            12
          ],
          [
            4,
            11
          ],
          [
            4,
            12
          ],
          [
            5,
            6
          ],
          [
            7,
            14
          ],
          [
            7,
            15
          ],
          [
            8,
            19
          ],
          [
            9,
            10
          ],
          [
            11,
            12
          ],
          [
            13,
            17
          ],
          [
            13,
            18
          ],
          [
            14,
            17
          ],
          [
            14,
            18
          ],
          [
            14,
            19
          ],
          [
            15,
            19
          ],
          [
            15,
            20
          ],
          [
            15,
            21
          ],
          [
            16,
            20
          ],
          [
            16,
            21
          ],
          [
            16,
            22
          ],
          [
            16,
            23
          ],
          [
            17,
            18
          ],
          [
            20,
            21
          ],
          [
            22,
            23
          ]
        ]
      },
      "core_embedding": {
        "0": 0,
        "1": 1,
        "2": 2,
        "3": 3,
        "4": 4,
        "5": 5,
        "6": 6,
        "7": 7,
        "8": 8,
        "9": 9,
        "10": 10,
        "11": 11,
        "12": 12,
        "13": 13,
        "14": 14,
        "15": 15,
        "16": 16,
        "17": 17,
        "18": 18,
        "19": 19,
        "20": 20,
        "21": 21,
        "22": 22,
        "23": 23
      },
      "degree4_search": {
        "kind": "f2-roots-refutation-v1",
        "stats": {
          "rows": 506692,
          "rank": 318862,
          "columns": 347191,
          "seconds": 4.99856449989602,
          "solver": "sparse rows and derivation DAG"
        }
      },
      "degree": 4,
      "upper_check": {
        "status": "VALID_UNSAT",
        "coefficient_degree": 4,
        "terms": 1191
      },
      "seconds": 5.1553700000513345
    },
    {
      "pair": [
        2,
        18
      ],
      "members": [
        [
          2,
          18
        ],
        [
          2,
          19
        ],
        [
          5,
          15
        ],
        [
          6,
          15
        ]
      ],
      "automorphisms": [
        {
          "member": [
            2,
            18
          ],
          "map": [
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24
          ]
        },
        {
          "member": [
            2,
            19
          ],
          "map": [
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            19,
            18,
            20,
            21,
            22,
            23,
            24
          ]
        },
        {
          "member": [
            5,
            15
          ],
          "map": [
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            7,
            20,
            21,
            22,
            23,
            24,
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            8,
            9,
            10,
            12,
            11
          ]
        },
        {
          "member": [
            6,
            15
          ],
          "map": [
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            7,
            20,
            21,
            22,
            23,
            24,
            0,
            1,
            2,
            3,
            4,
            6,
            5,
            8,
            9,
            10,
            12,
            11
          ]
        }
      ],
      "quotient": {
        "n": 24,
        "edges": [
          [
            0,
            4
          ],
          [
            0,
            5
          ],
          [
            0,
            6
          ],
          [
            1,
            5
          ],
          [
            1,
            6
          ],
          [
            1,
            7
          ],
          [
            1,
            8
          ],
          [
            2,
            7
          ],
          [
            2,
            8
          ],
          [
            2,
            9
          ],
          [
            2,
            10
          ],
          [
            2,
            13
          ],
          [
            2,
            14
          ],
          [
            2,
            18
          ],
          [
            3,
            9
          ],
          [
            3,
            10
          ],
          [
            3,
            11
          ],
          [
            3,
            12
          ],
          [
            4,
            11
          ],
          [
            4,
            12
          ],
          [
            5,
            6
          ],
          [
            7,
            14
          ],
          [
            7,
            15
          ],
          [
            8,
            19
          ],
          [
            9,
            10
          ],
          [
            11,
            12
          ],
          [
            13,
            17
          ],
          [
            13,
            18
          ],
          [
            14,
            18
          ],
          [
            14,
            19
          ],
          [
            15,
            19
          ],
          [
            15,
            20
          ],
          [
            15,
            21
          ],
          [
            16,
            20
          ],
          [
            16,
            21
          ],
          [
            16,
            22
          ],
          [
            16,
            23
          ],
          [
            17,
            22
          ],
          [
            17,
            23
          ],
          [
            20,
            21
          ],
          [
            22,
            23
          ]
        ]
      },
      "original_to_quotient": {
        "0": 0,
        "1": 1,
        "2": 2,
        "3": 3,
        "4": 4,
        "5": 5,
        "6": 6,
        "7": 7,
        "8": 8,
        "9": 9,
        "10": 10,
        "11": 11,
        "12": 12,
        "13": 13,
        "14": 14,
        "15": 15,
        "16": 16,
        "17": 17,
        "19": 18,
        "20": 19,
        "21": 20,
        "22": 21,
        "23": 22,
        "24": 23,
        "18": 2
      },
      "degree1_check": {
        "status": "VALID_DEGREE_OBSTRUCTION",
        "coefficient_degree": 1,
        "checked_multiples": 1025
      },
      "core": {
        "n": 24,
        "edges": [
          [
            0,
            4
          ],
          [
            0,
            5
          ],
          [
            0,
            6
          ],
          [
            1,
            5
          ],
          [
            1,
            6
          ],
          [
            1,
            7
          ],
          [
            1,
            8
          ],
          [
            2,
            7
          ],
          [
            2,
            8
          ],
          [
            2,
            9
          ],
          [
            2,
            10
          ],
          [
            2,
            13
          ],
          [
            2,
            14
          ],
          [
            2,
            18
          ],
          [
            3,
            9
          ],
          [
            3,
            10
          ],
          [
            3,
            11
          ],
          [
            3,
            12
          ],
          [
            4,
            11
          ],
          [
            4,
            12
          ],
          [
            5,
            6
          ],
          [
            7,
            14
          ],
          [
            7,
            15
          ],
          [
            8,
            19
          ],
          [
            9,
            10
          ],
          [
            11,
            12
          ],
          [
            13,
            17
          ],
          [
            13,
            18
          ],
          [
            14,
            18
          ],
          [
            14,
            19
          ],
          [
            15,
            19
          ],
          [
            15,
            20
          ],
          [
            15,
            21
          ],
          [
            16,
            20
          ],
          [
            16,
            21
          ],
          [
            16,
            22
          ],
          [
            16,
            23
          ],
          [
            17,
            22
          ],
          [
            17,
            23
          ],
          [
            20,
            21
          ],
          [
            22,
            23
          ]
        ]
      },
      "core_embedding": {
        "0": 0,
        "1": 1,
        "2": 2,
        "3": 3,
        "4": 4,
        "5": 5,
        "6": 6,
        "7": 7,
        "8": 8,
        "9": 9,
        "10": 10,
        "11": 11,
        "12": 12,
        "13": 13,
        "14": 14,
        "15": 15,
        "16": 16,
        "17": 17,
        "18": 18,
        "19": 19,
        "20": 20,
        "21": 21,
        "22": 22,
        "23": 23
      },
      "degree4_search": {
        "kind": "f2-roots-refutation-v1",
        "stats": {
          "rows": 253888,
          "rank": 174030,
          "columns": 196651,
          "seconds": 2.2025339000392705,
          "solver": "sparse rows and derivation DAG"
        }
      },
      "degree": 4,
      "upper_check": {
        "status": "VALID_UNSAT",
        "coefficient_degree": 4,
        "terms": 369
      },
      "seconds": 2.266417199978605
    },
    {
      "pair": [
        2,
        20
      ],
      "members": [
        [
          2,
          20
        ],
        [
          8,
          15
        ]
      ],
      "automorphisms": [
        {
          "member": [
            2,
            20
          ],
          "map": [
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24
          ]
        },
        {
          "member": [
            8,
            15
          ],
          "map": [
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            7,
            20,
            21,
            22,
            23,
            24,
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            8,
            9,
            10,
            12,
            11
          ]
        }
      ],
      "quotient": {
        "n": 24,
        "edges": [
          [
            0,
            4
          ],
          [
            0,
            5
          ],
          [
            0,
            6
          ],
          [
            1,
            5
          ],
          [
            1,
            6
          ],
          [
            1,
            7
          ],
          [
            1,
            8
          ],
          [
            2,
            7
          ],
          [
            2,
            8
          ],
          [
            2,
            9
          ],
          [
            2,
            10
          ],
          [
            2,
            14
          ],
          [
            2,
            15
          ],
          [
            3,
            9
          ],
          [
            3,
            10
          ],
          [
            3,
            11
          ],
          [
            3,
            12
          ],
          [
            4,
            11
          ],
          [
            4,
            12
          ],
          [
            5,
            6
          ],
          [
            7,
            14
          ],
          [
            7,
            15
          ],
          [
            9,
            10
          ],
          [
            11,
            12
          ],
          [
            13,
            17
          ],
          [
            13,
            18
          ],
          [
            13,
            19
          ],
          [
            14,
            18
          ],
          [
            14,
            19
          ],
          [
            15,
            20
          ],
          [
            15,
            21
          ],
          [
            16,
            20
          ],
          [
            16,
            21
          ],
          [
            16,
            22
          ],
          [
            16,
            23
          ],
          [
            17,
            22
          ],
          [
            17,
            23
          ],
          [
            18,
            19
          ],
          [
            20,
            21
          ],
          [
            22,
            23
          ]
        ]
      },
      "original_to_quotient": {
        "0": 0,
        "1": 1,
        "2": 2,
        "3": 3,
        "4": 4,
        "5": 5,
        "6": 6,
        "7": 7,
        "8": 8,
        "9": 9,
        "10": 10,
        "11": 11,
        "12": 12,
        "13": 13,
        "14": 14,
        "15": 15,
        "16": 16,
        "17": 17,
        "18": 18,
        "19": 19,
        "21": 20,
        "22": 21,
        "23": 22,
        "24": 23,
        "20": 2
      },
      "degree1_check": {
        "status": "VALID_DEGREE_OBSTRUCTION",
        "coefficient_degree": 1,
        "checked_multiples": 1000
      },
      "core": {
        "n": 13,
        "edges": [
          [
            0,
            1
          ],
          [
            0,
            3
          ],
          [
            0,
            4
          ],
          [
            1,
            3
          ],
          [
            1,
            4
          ],
          [
            2,
            6
          ],
          [
            2,
            7
          ],
          [
            2,
            8
          ],
          [
            3,
            7
          ],
          [
            3,
            8
          ],
          [
            4,
            9
          ],
          [
            4,
            10
          ],
          [
            5,
            9
          ],
          [
            5,
            10
          ],
          [
            5,
            11
          ],
          [
            5,
            12
          ],
          [
            6,
            11
          ],
          [
            6,
            12
          ],
          [
            7,
            8
          ],
          [
            9,
            10
          ],
          [
            11,
            12
          ]
        ]
      },
      "core_embedding": {
        "0": 2,
        "1": 7,
        "2": 13,
        "3": 14,
        "4": 15,
        "5": 16,
        "6": 17,
        "7": 18,
        "8": 19,
        "9": 20,
        "10": 21,
        "11": 22,
        "12": 23
      },
      "degree4_search": {
        "kind": "f2-roots-refutation-v1",
        "stats": {
          "rows": 11460,
          "rank": 6322,
          "columns": 6559,
          "seconds": 0.10294970008544624,
          "solver": "sparse rows and derivation DAG"
        }
      },
      "degree": 4,
      "upper_check": {
        "status": "VALID_UNSAT",
        "coefficient_degree": 4,
        "terms": 181
      },
      "seconds": 0.12459040014073253
    },
    {
      "pair": [
        2,
        21
      ],
      "members": [
        [
          2,
          21
        ],
        [
          2,
          22
        ],
        [
          9,
          15
        ],
        [
          10,
          15
        ]
      ],
      "automorphisms": [
        {
          "member": [
            2,
            21
          ],
          "map": [
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24
          ]
        },
        {
          "member": [
            2,
            22
          ],
          "map": [
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            22,
            21,
            23,
            24
          ]
        },
        {
          "member": [
            9,
            15
          ],
          "map": [
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            7,
            20,
            21,
            22,
            23,
            24,
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            8,
            9,
            10,
            12,
            11
          ]
        },
        {
          "member": [
            10,
            15
          ],
          "map": [
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            7,
            20,
            21,
            22,
            23,
            24,
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            8,
            10,
            9,
            12,
            11
          ]
        }
      ],
      "quotient": {
        "n": 24,
        "edges": [
          [
            0,
            4
          ],
          [
            0,
            5
          ],
          [
            0,
            6
          ],
          [
            1,
            5
          ],
          [
            1,
            6
          ],
          [
            1,
            7
          ],
          [
            1,
            8
          ],
          [
            2,
            7
          ],
          [
            2,
            8
          ],
          [
            2,
            9
          ],
          [
            2,
            10
          ],
          [
            2,
            15
          ],
          [
            2,
            16
          ],
          [
            2,
            21
          ],
          [
            3,
            9
          ],
          [
            3,
            10
          ],
          [
            3,
            11
          ],
          [
            3,
            12
          ],
          [
            4,
            11
          ],
          [
            4,
            12
          ],
          [
            5,
            6
          ],
          [
            7,
            14
          ],
          [
            7,
            15
          ],
          [
            8,
            20
          ],
          [
            9,
            10
          ],
          [
            11,
            12
          ],
          [
            13,
            17
          ],
          [
            13,
            18
          ],
          [
            13,
            19
          ],
          [
            14,
            18
          ],
          [
            14,
            19
          ],
          [
            14,
            20
          ],
          [
            15,
            20
          ],
          [
            15,
            21
          ],
          [
            16,
            21
          ],
          [
            16,
            22
          ],
          [
            16,
            23
          ],
          [
            17,
            22
          ],
          [
            17,
            23
          ],
          [
            18,
            19
          ],
          [
            22,
            23
          ]
        ]
      },
      "original_to_quotient": {
        "0": 0,
        "1": 1,
        "2": 2,
        "3": 3,
        "4": 4,
        "5": 5,
        "6": 6,
        "7": 7,
        "8": 8,
        "9": 9,
        "10": 10,
        "11": 11,
        "12": 12,
        "13": 13,
        "14": 14,
        "15": 15,
        "16": 16,
        "17": 17,
        "18": 18,
        "19": 19,
        "20": 20,
        "22": 21,
        "23": 22,
        "24": 23,
        "21": 2
      },
      "degree1_check": {
        "status": "VALID_DEGREE_OBSTRUCTION",
        "coefficient_degree": 1,
        "checked_multiples": 1025
      },
      "core": {
        "n": 24,
        "edges": [
          [
            0,
            4
          ],
          [
            0,
            5
          ],
          [
            0,
            6
          ],
          [
            1,
            5
          ],
          [
            1,
            6
          ],
          [
            1,
            7
          ],
          [
            1,
            8
          ],
          [
            2,
            7
          ],
          [
            2,
            8
          ],
          [
            2,
            9
          ],
          [
            2,
            10
          ],
          [
            2,
            15
          ],
          [
            2,
            16
          ],
          [
            2,
            21
          ],
          [
            3,
            9
          ],
          [
            3,
            10
          ],
          [
            3,
            11
          ],
          [
            3,
            12
          ],
          [
            4,
            11
          ],
          [
            4,
            12
          ],
          [
            5,
            6
          ],
          [
            7,
            14
          ],
          [
            7,
            15
          ],
          [
            8,
            20
          ],
          [
            9,
            10
          ],
          [
            11,
            12
          ],
          [
            13,
            17
          ],
          [
            13,
            18
          ],
          [
            13,
            19
          ],
          [
            14,
            18
          ],
          [
            14,
            19
          ],
          [
            14,
            20
          ],
          [
            15,
            20
          ],
          [
            15,
            21
          ],
          [
            16,
            21
          ],
          [
            16,
            22
          ],
          [
            16,
            23
          ],
          [
            17,
            22
          ],
          [
            17,
            23
          ],
          [
            18,
            19
          ],
          [
            22,
            23
          ]
        ]
      },
      "core_embedding": {
        "0": 0,
        "1": 1,
        "2": 2,
        "3": 3,
        "4": 4,
        "5": 5,
        "6": 6,
        "7": 7,
        "8": 8,
        "9": 9,
        "10": 10,
        "11": 11,
        "12": 12,
        "13": 13,
        "14": 14,
        "15": 15,
        "16": 16,
        "17": 17,
        "18": 18,
        "19": 19,
        "20": 20,
        "21": 21,
        "22": 22,
        "23": 23
      },
      "degree4_search": {
        "kind": "f2-roots-refutation-v1",
        "stats": {
          "rows": 253806,
          "rank": 173918,
          "columns": 196713,
          "seconds": 2.347069999901578,
          "solver": "sparse rows and derivation DAG"
        }
      },
      "degree": 4,
      "upper_check": {
        "status": "VALID_UNSAT",
        "coefficient_degree": 4,
        "terms": 331
      },
      "seconds": 2.425453000003472
    },
    {
      "pair": [
        2,
        23
      ],
      "members": [
        [
          2,
          23
        ],
        [
          2,
          24
        ],
        [
          11,
          15
        ],
        [
          12,
          15
        ]
      ],
      "automorphisms": [
        {
          "member": [
            2,
            23
          ],
          "map": [
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24
          ]
        },
        {
          "member": [
            2,
            24
          ],
          "map": [
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            24,
            23
          ]
        },
        {
          "member": [
            11,
            15
          ],
          "map": [
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            7,
            20,
            21,
            22,
            23,
            24,
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            8,
            9,
            10,
            11,
            12
          ]
        },
        {
          "member": [
            12,
            15
          ],
          "map": [
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            7,
            20,
            21,
            22,
            23,
            24,
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            8,
            9,
            10,
            12,
            11
          ]
        }
      ],
      "quotient": {
        "n": 24,
        "edges": [
          [
            0,
            4
          ],
          [
            0,
            5
          ],
          [
            0,
            6
          ],
          [
            1,
            5
          ],
          [
            1,
            6
          ],
          [
            1,
            7
          ],
          [
            1,
            8
          ],
          [
            2,
            7
          ],
          [
            2,
            8
          ],
          [
            2,
            9
          ],
          [
            2,
            10
          ],
          [
            2,
            16
          ],
          [
            2,
            17
          ],
          [
            2,
            23
          ],
          [
            3,
            9
          ],
          [
            3,
            10
          ],
          [
            3,
            11
          ],
          [
            3,
            12
          ],
          [
            4,
            11
          ],
          [
            4,
            12
          ],
          [
            5,
            6
          ],
          [
            7,
            14
          ],
          [
            7,
            15
          ],
          [
            8,
            20
          ],
          [
            9,
            10
          ],
          [
            11,
            12
          ],
          [
            13,
            17
          ],
          [
            13,
            18
          ],
          [
            13,
            19
          ],
          [
            14,
            18
          ],
          [
            14,
            19
          ],
          [
            14,
            20
          ],
          [
            15,
            20
          ],
          [
            15,
            21
          ],
          [
            15,
            22
          ],
          [
            16,
            21
          ],
          [
            16,
            22
          ],
          [
            16,
            23
          ],
          [
            17,
            23
          ],
          [
            18,
            19
          ],
          [
            21,
            22
          ]
        ]
      },
      "original_to_quotient": {
        "0": 0,
        "1": 1,
        "2": 2,
        "3": 3,
        "4": 4,
        "5": 5,
        "6": 6,
        "7": 7,
        "8": 8,
        "9": 9,
        "10": 10,
        "11": 11,
        "12": 12,
        "13": 13,
        "14": 14,
        "15": 15,
        "16": 16,
        "17": 17,
        "18": 18,
        "19": 19,
        "20": 20,
        "21": 21,
        "22": 22,
        "24": 23,
        "23": 2
      },
      "degree1_check": {
        "status": "VALID_DEGREE_OBSTRUCTION",
        "coefficient_degree": 1,
        "checked_multiples": 1025
      },
      "core": {
        "n": 24,
        "edges": [
          [
            0,
            4
          ],
          [
            0,
            5
          ],
          [
            0,
            6
          ],
          [
            1,
            5
          ],
          [
            1,
            6
          ],
          [
            1,
            7
          ],
          [
            1,
            8
          ],
          [
            2,
            7
          ],
          [
            2,
            8
          ],
          [
            2,
            9
          ],
          [
            2,
            10
          ],
          [
            2,
            16
          ],
          [
            2,
            17
          ],
          [
            2,
            23
          ],
          [
            3,
            9
          ],
          [
            3,
            10
          ],
          [
            3,
            11
          ],
          [
            3,
            12
          ],
          [
            4,
            11
          ],
          [
            4,
            12
          ],
          [
            5,
            6
          ],
          [
            7,
            14
          ],
          [
            7,
            15
          ],
          [
            8,
            20
          ],
          [
            9,
            10
          ],
          [
            11,
            12
          ],
          [
            13,
            17
          ],
          [
            13,
            18
          ],
          [
            13,
            19
          ],
          [
            14,
            18
          ],
          [
            14,
            19
          ],
          [
            14,
            20
          ],
          [
            15,
            20
          ],
          [
            15,
            21
          ],
          [
            15,
            22
          ],
          [
            16,
            21
          ],
          [
            16,
            22
          ],
          [
            16,
            23
          ],
          [
            17,
            23
          ],
          [
            18,
            19
          ],
          [
            21,
            22
          ]
        ]
      },
      "core_embedding": {
        "0": 0,
        "1": 1,
        "2": 2,
        "3": 3,
        "4": 4,
        "5": 5,
        "6": 6,
        "7": 7,
        "8": 8,
        "9": 9,
        "10": 10,
        "11": 11,
        "12": 12,
        "13": 13,
        "14": 14,
        "15": 15,
        "16": 16,
        "17": 17,
        "18": 18,
        "19": 19,
        "20": 20,
        "21": 21,
        "22": 22,
        "23": 23
      },
      "degree4_search": {
        "kind": "f2-roots-refutation-v1",
        "stats": {
          "rows": 253806,
          "rank": 174804,
          "columns": 196570,
          "seconds": 2.350590599933639,
          "solver": "sparse rows and derivation DAG"
        }
      },
      "degree": 4,
      "upper_check": {
        "status": "VALID_UNSAT",
        "coefficient_degree": 4,
        "terms": 417
      },
      "seconds": 2.450084899784997
    },
    {
      "pair": [
        3,
        4
      ],
      "members": [
        [
          3,
          4
        ],
        [
          16,
          17
        ]
      ],
      "automorphisms": [
        {
          "member": [
            3,
            4
          ],
          "map": [
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24
          ]
        },
        {
          "member": [
            16,
            17
          ],
          "map": [
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            7,
            20,
            21,
            22,
            23,
            24,
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            8,
            9,
            10,
            12,
            11
          ]
        }
      ],
      "quotient": {
        "n": 24,
        "edges": [
          [
            0,
            3
          ],
          [
            0,
            4
          ],
          [
            0,
            5
          ],
          [
            1,
            4
          ],
          [
            1,
            5
          ],
          [
            1,
            6
          ],
          [
            1,
            7
          ],
          [
            2,
            6
          ],
          [
            2,
            7
          ],
          [
            2,
            8
          ],
          [
            2,
            9
          ],
          [
            3,
            8
          ],
          [
            3,
            9
          ],
          [
            3,
            10
          ],
          [
            3,
            11
          ],
          [
            4,
            5
          ],
          [
            6,
            13
          ],
          [
            6,
            14
          ],
          [
            7,
            19
          ],
          [
            8,
            9
          ],
          [
            10,
            11
          ],
          [
            12,
            16
          ],
          [
            12,
            17
          ],
          [
            12,
            18
          ],
          [
            13,
            17
          ],
          [
            13,
            18
          ],
          [
            13,
            19
          ],
          [
            14,
            19
          ],
          [
            14,
            20
          ],
          [
            14,
            21
          ],
          [
            15,
            20
          ],
          [
            15,
            21
          ],
          [
            15,
            22
          ],
          [
            15,
            23
          ],
          [
            16,
            22
          ],
          [
            16,
            23
          ],
          [
            17,
            18
          ],
          [
            20,
            21
          ],
          [
            22,
            23
          ]
        ]
      },
      "original_to_quotient": {
        "0": 0,
        "1": 1,
        "2": 2,
        "3": 3,
        "5": 4,
        "6": 5,
        "7": 6,
        "8": 7,
        "9": 8,
        "10": 9,
        "11": 10,
        "12": 11,
        "13": 12,
        "14": 13,
        "15": 14,
        "16": 15,
        "17": 16,
        "18": 17,
        "19": 18,
        "20": 19,
        "21": 20,
        "22": 21,
        "23": 22,
        "24": 23,
        "4": 3
      },
      "degree1_check": {
        "status": "VALID_DEGREE_OBSTRUCTION",
        "coefficient_degree": 1,
        "checked_multiples": 975
      },
      "core": {
        "n": 22,
        "edges": [
          [
            0,
            3
          ],
          [
            0,
            4
          ],
          [
            0,
            5
          ],
          [
            1,
            4
          ],
          [
            1,
            5
          ],
          [
            1,
            6
          ],
          [
            1,
            7
          ],
          [
            2,
            6
          ],
          [
            2,
            7
          ],
          [
            2,
            8
          ],
          [
            2,
            9
          ],
          [
            3,
            8
          ],
          [
            3,
            9
          ],
          [
            4,
            5
          ],
          [
            6,
            11
          ],
          [
            6,
            12
          ],
          [
            7,
            17
          ],
          [
            8,
            9
          ],
          [
            10,
            14
          ],
          [
            10,
            15
          ],
          [
            10,
            16
          ],
          [
            11,
            15
          ],
          [
            11,
            16
          ],
          [
            11,
            17
          ],
          [
            12,
            17
          ],
          [
            12,
            18
          ],
          [
            12,
            19
          ],
          [
            13,
            18
          ],
          [
            13,
            19
          ],
          [
            13,
            20
          ],
          [
            13,
            21
          ],
          [
            14,
            20
          ],
          [
            14,
            21
          ],
          [
            15,
            16
          ],
          [
            18,
            19
          ],
          [
            20,
            21
          ]
        ]
      },
      "core_embedding": {
        "0": 0,
        "1": 1,
        "2": 2,
        "3": 3,
        "4": 4,
        "5": 5,
        "6": 6,
        "7": 7,
        "8": 8,
        "9": 9,
        "10": 12,
        "11": 13,
        "12": 14,
        "13": 15,
        "14": 16,
        "15": 17,
        "16": 18,
        "17": 19,
        "18": 20,
        "19": 21,
        "20": 22,
        "21": 23
      },
      "degree4_search": {
        "kind": "f2-roots-refutation-v1",
        "stats": {
          "rows": 396965,
          "rank": 228586,
          "columns": 243783,
          "seconds": 5.020226399879903,
          "solver": "sparse rows and derivation DAG"
        }
      },
      "degree": 4,
      "upper_check": {
        "status": "VALID_UNSAT",
        "coefficient_degree": 4,
        "terms": 431
      },
      "seconds": 5.1101825998630375
    },
    {
      "pair": [
        3,
        5
      ],
      "members": [
        [
          3,
          5
        ],
        [
          3,
          6
        ],
        [
          16,
          18
        ],
        [
          16,
          19
        ]
      ],
      "automorphisms": [
        {
          "member": [
            3,
            5
          ],
          "map": [
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24
          ]
        },
        {
          "member": [
            3,
            6
          ],
          "map": [
            0,
            1,
            2,
            3,
            4,
            6,
            5,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24
          ]
        },
        {
          "member": [
            16,
            18
          ],
          "map": [
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            7,
            20,
            21,
            22,
            23,
            24,
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            8,
            9,
            10,
            12,
            11
          ]
        },
        {
          "member": [
            16,
            19
          ],
          "map": [
            13,
            14,
            15,
            16,
            17,
            19,
            18,
            7,
            20,
            21,
            22,
            23,
            24,
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            8,
            9,
            10,
            12,
            11
          ]
        }
      ],
      "quotient": {
        "n": 24,
        "edges": [
          [
            0,
            3
          ],
          [
            0,
            4
          ],
          [
            0,
            5
          ],
          [
            1,
            3
          ],
          [
            1,
            5
          ],
          [
            1,
            6
          ],
          [
            1,
            7
          ],
          [
            2,
            6
          ],
          [
            2,
            7
          ],
          [
            2,
            8
          ],
          [
            2,
            9
          ],
          [
            3,
            5
          ],
          [
            3,
            8
          ],
          [
            3,
            9
          ],
          [
            3,
            10
          ],
          [
            3,
            11
          ],
          [
            4,
            10
          ],
          [
            4,
            11
          ],
          [
            6,
            13
          ],
          [
            6,
            14
          ],
          [
            7,
            19
          ],
          [
            8,
            9
          ],
          [
            10,
            11
          ],
          [
            12,
            16
          ],
          [
            12,
            17
          ],
          [
            12,
            18
          ],
          [
            13,
            17
          ],
          [
            13,
            18
          ],
          [
            13,
            19
          ],
          [
            14,
            19
          ],
          [
            14,
            20
          ],
          [
            14,
            21
          ],
          [
            15,
            20
          ],
          [
            15,
            21
          ],
          [
            15,
            22
          ],
          [
            15,
            23
          ],
          [
            16,
            22
          ],
          [
            16,
            23
          ],
          [
            17,
            18
          ],
          [
            20,
            21
          ],
          [
            22,
            23
          ]
        ]
      },
      "original_to_quotient": {
        "0": 0,
        "1": 1,
        "2": 2,
        "3": 3,
        "4": 4,
        "6": 5,
        "7": 6,
        "8": 7,
        "9": 8,
        "10": 9,
        "11": 10,
        "12": 11,
        "13": 12,
        "14": 13,
        "15": 14,
        "16": 15,
        "17": 16,
        "18": 17,
        "19": 18,
        "20": 19,
        "21": 20,
        "22": 21,
        "23": 22,
        "24": 23,
        "5": 3
      },
      "degree1_check": {
        "status": "VALID_DEGREE_OBSTRUCTION",
        "coefficient_degree": 1,
        "checked_multiples": 1025
      },
      "core": {
        "n": 19,
        "edges": [
          [
            0,
            2
          ],
          [
            0,
            3
          ],
          [
            0,
            4
          ],
          [
            1,
            3
          ],
          [
            1,
            4
          ],
          [
            1,
            5
          ],
          [
            1,
            6
          ],
          [
            2,
            5
          ],
          [
            2,
            6
          ],
          [
            3,
            8
          ],
          [
            3,
            9
          ],
          [
            4,
            14
          ],
          [
            5,
            6
          ],
          [
            7,
            11
          ],
          [
            7,
            12
          ],
          [
            7,
            13
          ],
          [
            8,
            12
          ],
          [
            8,
            13
          ],
          [
            8,
            14
          ],
          [
            9,
            14
          ],
          [
            9,
            15
          ],
          [
            9,
            16
          ],
          [
            10,
            15
          ],
          [
            10,
            16
          ],
          [
            10,
            17
          ],
          [
            10,
            18
          ],
          [
            11,
            17
          ],
          [
            11,
            18
          ],
          [
            12,
            13
          ],
          [
            15,
            16
          ],
          [
            17,
            18
          ]
        ]
      },
      "core_embedding": {
        "0": 1,
        "1": 2,
        "2": 3,
        "3": 6,
        "4": 7,
        "5": 8,
        "6": 9,
        "7": 12,
        "8": 13,
        "9": 14,
        "10": 15,
        "11": 16,
        "12": 17,
        "13": 18,
        "14": 19,
        "15": 20,
        "16": 21,
        "17": 22,
        "18": 23
      },
      "degree4_search": {
        "kind": "f2-roots-refutation-v1",
        "stats": {
          "rows": 180165,
          "rank": 98651,
          "columns": 102932,
          "seconds": 2.301204000134021,
          "solver": "sparse rows and derivation DAG"
        }
      },
      "degree": 4,
      "upper_check": {
        "status": "VALID_UNSAT",
        "coefficient_degree": 4,
        "terms": 537
      },
      "seconds": 2.354495600098744
    },
    {
      "pair": [
        3,
        7
      ],
      "members": [
        [
          3,
          7
        ],
        [
          7,
          16
        ]
      ],
      "automorphisms": [
        {
          "member": [
            3,
            7
          ],
          "map": [
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24
          ]
        },
        {
          "member": [
            7,
            16
          ],
          "map": [
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            7,
            20,
            21,
            22,
            23,
            24,
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            8,
            9,
            10,
            12,
            11
          ]
        }
      ],
      "quotient": {
        "n": 24,
        "edges": [
          [
            0,
            4
          ],
          [
            0,
            5
          ],
          [
            0,
            6
          ],
          [
            1,
            3
          ],
          [
            1,
            5
          ],
          [
            1,
            6
          ],
          [
            1,
            7
          ],
          [
            2,
            3
          ],
          [
            2,
            7
          ],
          [
            2,
            8
          ],
          [
            2,
            9
          ],
          [
            3,
            8
          ],
          [
            3,
            9
          ],
          [
            3,
            10
          ],
          [
            3,
            11
          ],
          [
            3,
            13
          ],
          [
            3,
            14
          ],
          [
            4,
            10
          ],
          [
            4,
            11
          ],
          [
            5,
            6
          ],
          [
            7,
            19
          ],
          [
            8,
            9
          ],
          [
            10,
            11
          ],
          [
            12,
            16
          ],
          [
            12,
            17
          ],
          [
            12,
            18
          ],
          [
            13,
            17
          ],
          [
            13,
            18
          ],
          [
            13,
            19
          ],
          [
            14,
            19
          ],
          [
            14,
            20
          ],
          [
            14,
            21
          ],
          [
            15,
            20
          ],
          [
            15,
            21
          ],
          [
            15,
            22
          ],
          [
            15,
            23
          ],
          [
            16,
            22
          ],
          [
            16,
            23
          ],
          [
            17,
            18
          ],
          [
            20,
            21
          ],
          [
            22,
            23
          ]
        ]
      },
      "original_to_quotient": {
        "0": 0,
        "1": 1,
        "2": 2,
        "3": 3,
        "4": 4,
        "5": 5,
        "6": 6,
        "8": 7,
        "9": 8,
        "10": 9,
        "11": 10,
        "12": 11,
        "13": 12,
        "14": 13,
        "15": 14,
        "16": 15,
        "17": 16,
        "18": 17,
        "19": 18,
        "20": 19,
        "21": 20,
        "22": 21,
        "23": 22,
        "24": 23,
        "7": 3
      },
      "degree1_check": {
        "status": "VALID_UNSAT",
        "coefficient_degree": 1,
        "terms": 9
      },
      "degree": 1,
      "upper_check": {
        "status": "VALID_UNSAT",
        "coefficient_degree": 1,
        "terms": 9
      },
      "seconds": 0.005152800120413303
    },
    {
      "pair": [
        3,
        8
      ],
      "members": [
        [
          3,
          8
        ],
        [
          16,
          20
        ]
      ],
      "automorphisms": [
        {
          "member": [
            3,
            8
          ],
          "map": [
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24
          ]
        },
        {
          "member": [
            16,
            20
          ],
          "map": [
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            7,
            20,
            21,
            22,
            23,
            24,
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            8,
            9,
            10,
            12,
            11
          ]
        }
      ],
      "quotient": {
        "n": 24,
        "edges": [
          [
            0,
            4
          ],
          [
            0,
            5
          ],
          [
            0,
            6
          ],
          [
            1,
            3
          ],
          [
            1,
            5
          ],
          [
            1,
            6
          ],
          [
            1,
            7
          ],
          [
            2,
            3
          ],
          [
            2,
            7
          ],
          [
            2,
            8
          ],
          [
            2,
            9
          ],
          [
            3,
            8
          ],
          [
            3,
            9
          ],
          [
            3,
            10
          ],
          [
            3,
            11
          ],
          [
            3,
            19
          ],
          [
            4,
            10
          ],
          [
            4,
            11
          ],
          [
            5,
            6
          ],
          [
            7,
            13
          ],
          [
            7,
            14
          ],
          [
            8,
            9
          ],
          [
            10,
            11
          ],
          [
            12,
            16
          ],
          [
            12,
            17
          ],
          [
            12,
            18
          ],
          [
            13,
            17
          ],
          [
            13,
            18
          ],
          [
            13,
            19
          ],
          [
            14,
            19
          ],
          [
            14,
            20
          ],
          [
            14,
            21
          ],
          [
            15,
            20
          ],
          [
            15,
            21
          ],
          [
            15,
            22
          ],
          [
            15,
            23
          ],
          [
            16,
            22
          ],
          [
            16,
            23
          ],
          [
            17,
            18
          ],
          [
            20,
            21
          ],
          [
            22,
            23
          ]
        ]
      },
      "original_to_quotient": {
        "0": 0,
        "1": 1,
        "2": 2,
        "3": 3,
        "4": 4,
        "5": 5,
        "6": 6,
        "7": 7,
        "9": 8,
        "10": 9,
        "11": 10,
        "12": 11,
        "13": 12,
        "14": 13,
        "15": 14,
        "16": 15,
        "17": 16,
        "18": 17,
        "19": 18,
        "20": 19,
        "21": 20,
        "22": 21,
        "23": 22,
        "24": 23,
        "8": 3
      },
      "degree1_check": {
        "status": "VALID_UNSAT",
        "coefficient_degree": 1,
        "terms": 9
      },
      "degree": 1,
      "upper_check": {
        "status": "VALID_UNSAT",
        "coefficient_degree": 1,
        "terms": 9
      },
      "seconds": 0.005432100035250187
    },
    {
      "pair": [
        3,
        16
      ],
      "members": [
        [
          3,
          16
        ]
      ],
      "automorphisms": [
        {
          "member": [
            3,
            16
          ],
          "map": [
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24
          ]
        }
      ],
      "quotient": {
        "n": 24,
        "edges": [
          [
            0,
            4
          ],
          [
            0,
            5
          ],
          [
            0,
            6
          ],
          [
            1,
            5
          ],
          [
            1,
            6
          ],
          [
            1,
            7
          ],
          [
            1,
            8
          ],
          [
            2,
            7
          ],
          [
            2,
            8
          ],
          [
            2,
            9
          ],
          [
            2,
            10
          ],
          [
            3,
            9
          ],
          [
            3,
            10
          ],
          [
            3,
            11
          ],
          [
            3,
            12
          ],
          [
            3,
            20
          ],
          [
            3,
            21
          ],
          [
            3,
            22
          ],
          [
            3,
            23
          ],
          [
            4,
            11
          ],
          [
            4,
            12
          ],
          [
            5,
            6
          ],
          [
            7,
            14
          ],
          [
            7,
            15
          ],
          [
            8,
            19
          ],
          [
            9,
            10
          ],
          [
            11,
            12
          ],
          [
            13,
            16
          ],
          [
            13,
            17
          ],
          [
            13,
            18
          ],
          [
            14,
            17
          ],
          [
            14,
            18
          ],
          [
            14,
            19
          ],
          [
            15,
            19
          ],
          [
            15,
            20
          ],
          [
            15,
            21
          ],
          [
            16,
            22
          ],
          [
            16,
            23
          ],
          [
            17,
            18
          ],
          [
            20,
            21
          ],
          [
            22,
            23
          ]
        ]
      },
      "original_to_quotient": {
        "0": 0,
        "1": 1,
        "2": 2,
        "3": 3,
        "4": 4,
        "5": 5,
        "6": 6,
        "7": 7,
        "8": 8,
        "9": 9,
        "10": 10,
        "11": 11,
        "12": 12,
        "13": 13,
        "14": 14,
        "15": 15,
        "17": 16,
        "18": 17,
        "19": 18,
        "20": 19,
        "21": 20,
        "22": 21,
        "23": 22,
        "24": 23,
        "16": 3
      },
      "degree1_check": {
        "status": "VALID_DEGREE_OBSTRUCTION",
        "coefficient_degree": 1,
        "checked_multiples": 1025
      },
      "core": {
        "n": 24,
        "edges": [
          [
            0,
            4
          ],
          [
            0,
            5
          ],
          [
            0,
            6
          ],
          [
            1,
            5
          ],
          [
            1,
            6
          ],
          [
            1,
            7
          ],
          [
            1,
            8
          ],
          [
            2,
            8
          ],
          [
            2,
            9
          ],
          [
            2,
            10
          ],
          [
            3,
            9
          ],
          [
            3,
            10
          ],
          [
            3,
            11
          ],
          [
            3,
            12
          ],
          [
            3,
            20
          ],
          [
            3,
            21
          ],
          [
            3,
            22
          ],
          [
            3,
            23
          ],
          [
            4,
            11
          ],
          [
            4,
            12
          ],
          [
            5,
            6
          ],
          [
            7,
            14
          ],
          [
            7,
            15
          ],
          [
            8,
            19
          ],
          [
            9,
            10
          ],
          [
            11,
            12
          ],
          [
            13,
            16
          ],
          [
            13,
            17
          ],
          [
            13,
            18
          ],
          [
            14,
            17
          ],
          [
            14,
            18
          ],
          [
            14,
            19
          ],
          [
            15,
            19
          ],
          [
            15,
            20
          ],
          [
            15,
            21
          ],
          [
            16,
            22
          ],
          [
            16,
            23
          ],
          [
            17,
            18
          ],
          [
            20,
            21
          ],
          [
            22,
            23
          ]
        ]
      },
      "core_embedding": {
        "0": 0,
        "1": 1,
        "2": 2,
        "3": 3,
        "4": 4,
        "5": 5,
        "6": 6,
        "7": 7,
        "8": 8,
        "9": 9,
        "10": 10,
        "11": 11,
        "12": 12,
        "13": 13,
        "14": 14,
        "15": 15,
        "16": 16,
        "17": 17,
        "18": 18,
        "19": 19,
        "20": 20,
        "21": 21,
        "22": 22,
        "23": 23
      },
      "degree4_search": {
        "kind": "f2-roots-refutation-v1",
        "stats": {
          "rows": 555877,
          "rank": 343668,
          "columns": 370258,
          "seconds": 6.424624500097707,
          "solver": "sparse rows and derivation DAG"
        }
      },
      "degree": 4,
      "upper_check": {
        "status": "VALID_UNSAT",
        "coefficient_degree": 4,
        "terms": 2037
      },
      "seconds": 6.53401460009627
    },
    {
      "pair": [
        3,
        17
      ],
      "members": [
        [
          3,
          17
        ],
        [
          4,
          16
        ]
      ],
      "automorphisms": [
        {
          "member": [
            3,
            17
          ],
          "map": [
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24
          ]
        },
        {
          "member": [
            4,
            16
          ],
          "map": [
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            7,
            20,
            21,
            22,
            23,
            24,
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            8,
            9,
            10,
            12,
            11
          ]
        }
      ],
      "quotient": {
        "n": 24,
        "edges": [
          [
            0,
            4
          ],
          [
            0,
            5
          ],
          [
            0,
            6
          ],
          [
            1,
            5
          ],
          [
            1,
            6
          ],
          [
            1,
            7
          ],
          [
            1,
            8
          ],
          [
            2,
            7
          ],
          [
            2,
            8
          ],
          [
            2,
            9
          ],
          [
            2,
            10
          ],
          [
            3,
            9
          ],
          [
            3,
            10
          ],
          [
            3,
            11
          ],
          [
            3,
            12
          ],
          [
            3,
            13
          ],
          [
            3,
            22
          ],
          [
            3,
            23
          ],
          [
            4,
            11
          ],
          [
            4,
            12
          ],
          [
            5,
            6
          ],
          [
            7,
            14
          ],
          [
            7,
            15
          ],
          [
            8,
            19
          ],
          [
            9,
            10
          ],
          [
            11,
            12
          ],
          [
            13,
            17
          ],
          [
            13,
            18
          ],
          [
            14,
            17
          ],
          [
            14,
            18
          ],
          [
            14,
            19
          ],
          [
            15,
            19
          ],
          [
            15,
            20
          ],
          [
            15,
            21
          ],
          [
            16,
            20
          ],
          [
            16,
            21
          ],
          [
            16,
            22
          ],
          [
            16,
            23
          ],
          [
            17,
            18
          ],
          [
            20,
            21
          ],
          [
            22,
            23
          ]
        ]
      },
      "original_to_quotient": {
        "0": 0,
        "1": 1,
        "2": 2,
        "3": 3,
        "4": 4,
        "5": 5,
        "6": 6,
        "7": 7,
        "8": 8,
        "9": 9,
        "10": 10,
        "11": 11,
        "12": 12,
        "13": 13,
        "14": 14,
        "15": 15,
        "16": 16,
        "18": 17,
        "19": 18,
        "20": 19,
        "21": 20,
        "22": 21,
        "23": 22,
        "24": 23,
        "17": 3
      },
      "degree1_check": {
        "status": "VALID_DEGREE_OBSTRUCTION",
        "coefficient_degree": 1,
        "checked_multiples": 1025
      },
      "core": {
        "n": 24,
        "edges": [
          [
            0,
            4
          ],
          [
            0,
            5
          ],
          [
            0,
            6
          ],
          [
            1,
            5
          ],
          [
            1,
            6
          ],
          [
            1,
            7
          ],
          [
            1,
            8
          ],
          [
            2,
            8
          ],
          [
            2,
            9
          ],
          [
            2,
            10
          ],
          [
            3,
            9
          ],
          [
            3,
            10
          ],
          [
            3,
            11
          ],
          [
            3,
            12
          ],
          [
            3,
            13
          ],
          [
            3,
            22
          ],
          [
            3,
            23
          ],
          [
            4,
            11
          ],
          [
            4,
            12
          ],
          [
            5,
            6
          ],
          [
            7,
            14
          ],
          [
            7,
            15
          ],
          [
            8,
            19
          ],
          [
            9,
            10
          ],
          [
            11,
            12
          ],
          [
            13,
            17
          ],
          [
            13,
            18
          ],
          [
            14,
            17
          ],
          [
            14,
            18
          ],
          [
            14,
            19
          ],
          [
            15,
            19
          ],
          [
            15,
            20
          ],
          [
            15,
            21
          ],
          [
            16,
            20
          ],
          [
            16,
            21
          ],
          [
            16,
            22
          ],
          [
            16,
            23
          ],
          [
            17,
            18
          ],
          [
            20,
            21
          ],
          [
            22,
            23
          ]
        ]
      },
      "core_embedding": {
        "0": 0,
        "1": 1,
        "2": 2,
        "3": 3,
        "4": 4,
        "5": 5,
        "6": 6,
        "7": 7,
        "8": 8,
        "9": 9,
        "10": 10,
        "11": 11,
        "12": 12,
        "13": 13,
        "14": 14,
        "15": 15,
        "16": 16,
        "17": 17,
        "18": 18,
        "19": 19,
        "20": 20,
        "21": 21,
        "22": 22,
        "23": 23
      },
      "degree4_search": {
        "kind": "f2-roots-refutation-v1",
        "stats": {
          "rows": 506696,
          "rank": 319012,
          "columns": 346830,
          "seconds": 6.7161952999886125,
          "solver": "sparse rows and derivation DAG"
        }
      },
      "degree": 4,
      "upper_check": {
        "status": "VALID_UNSAT",
        "coefficient_degree": 4,
        "terms": 1335
      },
      "seconds": 6.8631232001353055
    },
    {
      "pair": [
        3,
        18
      ],
      "members": [
        [
          3,
          18
        ],
        [
          3,
          19
        ],
        [
          5,
          16
        ],
        [
          6,
          16
        ]
      ],
      "automorphisms": [
        {
          "member": [
            3,
            18
          ],
          "map": [
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24
          ]
        },
        {
          "member": [
            3,
            19
          ],
          "map": [
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            19,
            18,
            20,
            21,
            22,
            23,
            24
          ]
        },
        {
          "member": [
            5,
            16
          ],
          "map": [
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            7,
            20,
            21,
            22,
            23,
            24,
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            8,
            9,
            10,
            12,
            11
          ]
        },
        {
          "member": [
            6,
            16
          ],
          "map": [
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            7,
            20,
            21,
            22,
            23,
            24,
            0,
            1,
            2,
            3,
            4,
            6,
            5,
            8,
            9,
            10,
            12,
            11
          ]
        }
      ],
      "quotient": {
        "n": 24,
        "edges": [
          [
            0,
            4
          ],
          [
            0,
            5
          ],
          [
            0,
            6
          ],
          [
            1,
            5
          ],
          [
            1,
            6
          ],
          [
            1,
            7
          ],
          [
            1,
            8
          ],
          [
            2,
            7
          ],
          [
            2,
            8
          ],
          [
            2,
            9
          ],
          [
            2,
            10
          ],
          [
            3,
            9
          ],
          [
            3,
            10
          ],
          [
            3,
            11
          ],
          [
            3,
            12
          ],
          [
            3,
            13
          ],
          [
            3,
            14
          ],
          [
            3,
            18
          ],
          [
            4,
            11
          ],
          [
            4,
            12
          ],
          [
            5,
            6
          ],
          [
            7,
            14
          ],
          [
            7,
            15
          ],
          [
            8,
            19
          ],
          [
            9,
            10
          ],
          [
            11,
            12
          ],
          [
            13,
            17
          ],
          [
            13,
            18
          ],
          [
            14,
            18
          ],
          [
            14,
            19
          ],
          [
            15,
            19
          ],
          [
            15,
            20
          ],
          [
            15,
            21
          ],
          [
            16,
            20
          ],
          [
            16,
            21
          ],
          [
            16,
            22
          ],
          [
            16,
            23
          ],
          [
            17,
            22
          ],
          [
            17,
            23
          ],
          [
            20,
            21
          ],
          [
            22,
            23
          ]
        ]
      },
      "original_to_quotient": {
        "0": 0,
        "1": 1,
        "2": 2,
        "3": 3,
        "4": 4,
        "5": 5,
        "6": 6,
        "7": 7,
        "8": 8,
        "9": 9,
        "10": 10,
        "11": 11,
        "12": 12,
        "13": 13,
        "14": 14,
        "15": 15,
        "16": 16,
        "17": 17,
        "19": 18,
        "20": 19,
        "21": 20,
        "22": 21,
        "23": 22,
        "24": 23,
        "18": 3
      },
      "degree1_check": {
        "status": "VALID_DEGREE_OBSTRUCTION",
        "coefficient_degree": 1,
        "checked_multiples": 1025
      },
      "core": {
        "n": 24,
        "edges": [
          [
            0,
            4
          ],
          [
            0,
            5
          ],
          [
            0,
            6
          ],
          [
            1,
            5
          ],
          [
            1,
            6
          ],
          [
            1,
            7
          ],
          [
            1,
            8
          ],
          [
            2,
            7
          ],
          [
            2,
            8
          ],
          [
            2,
            9
          ],
          [
            2,
            10
          ],
          [
            3,
            9
          ],
          [
            3,
            10
          ],
          [
            3,
            11
          ],
          [
            3,
            12
          ],
          [
            3,
            13
          ],
          [
            3,
            14
          ],
          [
            3,
            18
          ],
          [
            4,
            11
          ],
          [
            4,
            12
          ],
          [
            5,
            6
          ],
          [
            7,
            14
          ],
          [
            7,
            15
          ],
          [
            8,
            19
          ],
          [
            9,
            10
          ],
          [
            11,
            12
          ],
          [
            13,
            17
          ],
          [
            13,
            18
          ],
          [
            14,
            18
          ],
          [
            14,
            19
          ],
          [
            15,
            19
          ],
          [
            15,
            20
          ],
          [
            15,
            21
          ],
          [
            16,
            20
          ],
          [
            16,
            21
          ],
          [
            16,
            22
          ],
          [
            16,
            23
          ],
          [
            17,
            22
          ],
          [
            17,
            23
          ],
          [
            20,
            21
          ],
          [
            22,
            23
          ]
        ]
      },
      "core_embedding": {
        "0": 0,
        "1": 1,
        "2": 2,
        "3": 3,
        "4": 4,
        "5": 5,
        "6": 6,
        "7": 7,
        "8": 8,
        "9": 9,
        "10": 10,
        "11": 11,
        "12": 12,
        "13": 13,
        "14": 14,
        "15": 15,
        "16": 16,
        "17": 17,
        "18": 18,
        "19": 19,
        "20": 20,
        "21": 21,
        "22": 22,
        "23": 23
      },
      "degree4_search": {
        "kind": "f2-roots-refutation-v1",
        "stats": {
          "rows": 253885,
          "rank": 174853,
          "columns": 196677,
          "seconds": 3.444392600096762,
          "solver": "sparse rows and derivation DAG"
        }
      },
      "degree": 4,
      "upper_check": {
        "status": "VALID_UNSAT",
        "coefficient_degree": 4,
        "terms": 639
      },
      "seconds": 3.510990399867296
    },
    {
      "pair": [
        3,
        20
      ],
      "members": [
        [
          3,
          20
        ],
        [
          8,
          16
        ]
      ],
      "automorphisms": [
        {
          "member": [
            3,
            20
          ],
          "map": [
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24
          ]
        },
        {
          "member": [
            8,
            16
          ],
          "map": [
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            7,
            20,
            21,
            22,
            23,
            24,
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            8,
            9,
            10,
            12,
            11
          ]
        }
      ],
      "quotient": {
        "n": 24,
        "edges": [
          [
            0,
            4
          ],
          [
            0,
            5
          ],
          [
            0,
            6
          ],
          [
            1,
            5
          ],
          [
            1,
            6
          ],
          [
            1,
            7
          ],
          [
            1,
            8
          ],
          [
            2,
            7
          ],
          [
            2,
            8
          ],
          [
            2,
            9
          ],
          [
            2,
            10
          ],
          [
            3,
            8
          ],
          [
            3,
            9
          ],
          [
            3,
            10
          ],
          [
            3,
            11
          ],
          [
            3,
            12
          ],
          [
            3,
            14
          ],
          [
            3,
            15
          ],
          [
            4,
            11
          ],
          [
            4,
            12
          ],
          [
            5,
            6
          ],
          [
            7,
            14
          ],
          [
            7,
            15
          ],
          [
            9,
            10
          ],
          [
            11,
            12
          ],
          [
            13,
            17
          ],
          [
            13,
            18
          ],
          [
            13,
            19
          ],
          [
            14,
            18
          ],
          [
            14,
            19
          ],
          [
            15,
            20
          ],
          [
            15,
            21
          ],
          [
            16,
            20
          ],
          [
            16,
            21
          ],
          [
            16,
            22
          ],
          [
            16,
            23
          ],
          [
            17,
            22
          ],
          [
            17,
            23
          ],
          [
            18,
            19
          ],
          [
            20,
            21
          ],
          [
            22,
            23
          ]
        ]
      },
      "original_to_quotient": {
        "0": 0,
        "1": 1,
        "2": 2,
        "3": 3,
        "4": 4,
        "5": 5,
        "6": 6,
        "7": 7,
        "8": 8,
        "9": 9,
        "10": 10,
        "11": 11,
        "12": 12,
        "13": 13,
        "14": 14,
        "15": 15,
        "16": 16,
        "17": 17,
        "18": 18,
        "19": 19,
        "21": 20,
        "22": 21,
        "23": 22,
        "24": 23,
        "20": 3
      },
      "degree1_check": {
        "status": "VALID_DEGREE_OBSTRUCTION",
        "coefficient_degree": 1,
        "checked_multiples": 1025
      },
      "core": {
        "n": 16,
        "edges": [
          [
            0,
            2
          ],
          [
            0,
            3
          ],
          [
            0,
            4
          ],
          [
            1,
            3
          ],
          [
            1,
            4
          ],
          [
            1,
            6
          ],
          [
            1,
            7
          ],
          [
            2,
            6
          ],
          [
            2,
            7
          ],
          [
            3,
            4
          ],
          [
            5,
            9
          ],
          [
            5,
            10
          ],
          [
            5,
            11
          ],
          [
            6,
            10
          ],
          [
            6,
            11
          ],
          [
            7,
            12
          ],
          [
            7,
            13
          ],
          [
            8,
            12
          ],
          [
            8,
            13
          ],
          [
            8,
            14
          ],
          [
            8,
            15
          ],
          [
            9,
            14
          ],
          [
            9,
            15
          ],
          [
            10,
            11
          ],
          [
            12,
            13
          ],
          [
            14,
            15
          ]
        ]
      },
      "core_embedding": {
        "0": 2,
        "1": 3,
        "2": 7,
        "3": 9,
        "4": 10,
        "5": 13,
        "6": 14,
        "7": 15,
        "8": 16,
        "9": 17,
        "10": 18,
        "11": 19,
        "12": 20,
        "13": 21,
        "14": 22,
        "15": 23
      },
      "degree4_search": {
        "kind": "f2-roots-refutation-v1",
        "stats": {
          "rows": 45416,
          "rank": 25981,
          "columns": 27398,
          "seconds": 0.5863389000296593,
          "solver": "sparse rows and derivation DAG"
        }
      },
      "degree": 4,
      "upper_check": {
        "status": "VALID_UNSAT",
        "coefficient_degree": 4,
        "terms": 327
      },
      "seconds": 0.6204715999774635
    },
    {
      "pair": [
        3,
        21
      ],
      "members": [
        [
          3,
          21
        ],
        [
          3,
          22
        ],
        [
          9,
          16
        ],
        [
          10,
          16
        ]
      ],
      "automorphisms": [
        {
          "member": [
            3,
            21
          ],
          "map": [
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24
          ]
        },
        {
          "member": [
            3,
            22
          ],
          "map": [
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            22,
            21,
            23,
            24
          ]
        },
        {
          "member": [
            9,
            16
          ],
          "map": [
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            7,
            20,
            21,
            22,
            23,
            24,
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            8,
            9,
            10,
            12,
            11
          ]
        },
        {
          "member": [
            10,
            16
          ],
          "map": [
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            7,
            20,
            21,
            22,
            23,
            24,
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            8,
            10,
            9,
            12,
            11
          ]
        }
      ],
      "quotient": {
        "n": 24,
        "edges": [
          [
            0,
            4
          ],
          [
            0,
            5
          ],
          [
            0,
            6
          ],
          [
            1,
            5
          ],
          [
            1,
            6
          ],
          [
            1,
            7
          ],
          [
            1,
            8
          ],
          [
            2,
            7
          ],
          [
            2,
            8
          ],
          [
            2,
            9
          ],
          [
            2,
            10
          ],
          [
            3,
            9
          ],
          [
            3,
            10
          ],
          [
            3,
            11
          ],
          [
            3,
            12
          ],
          [
            3,
            15
          ],
          [
            3,
            16
          ],
          [
            3,
            21
          ],
          [
            4,
            11
          ],
          [
            4,
            12
          ],
          [
            5,
            6
          ],
          [
            7,
            14
          ],
          [
            7,
            15
          ],
          [
            8,
            20
          ],
          [
            9,
            10
          ],
          [
            11,
            12
          ],
          [
            13,
            17
          ],
          [
            13,
            18
          ],
          [
            13,
            19
          ],
          [
            14,
            18
          ],
          [
            14,
            19
          ],
          [
            14,
            20
          ],
          [
            15,
            20
          ],
          [
            15,
            21
          ],
          [
            16,
            21
          ],
          [
            16,
            22
          ],
          [
            16,
            23
          ],
          [
            17,
            22
          ],
          [
            17,
            23
          ],
          [
            18,
            19
          ],
          [
            22,
            23
          ]
        ]
      },
      "original_to_quotient": {
        "0": 0,
        "1": 1,
        "2": 2,
        "3": 3,
        "4": 4,
        "5": 5,
        "6": 6,
        "7": 7,
        "8": 8,
        "9": 9,
        "10": 10,
        "11": 11,
        "12": 12,
        "13": 13,
        "14": 14,
        "15": 15,
        "16": 16,
        "17": 17,
        "18": 18,
        "19": 19,
        "20": 20,
        "22": 21,
        "23": 22,
        "24": 23,
        "21": 3
      },
      "degree1_check": {
        "status": "VALID_DEGREE_OBSTRUCTION",
        "coefficient_degree": 1,
        "checked_multiples": 1025
      },
      "core": {
        "n": 24,
        "edges": [
          [
            0,
            4
          ],
          [
            0,
            5
          ],
          [
            0,
            6
          ],
          [
            1,
            5
          ],
          [
            1,
            6
          ],
          [
            1,
            7
          ],
          [
            1,
            8
          ],
          [
            2,
            7
          ],
          [
            2,
            8
          ],
          [
            2,
            9
          ],
          [
            2,
            10
          ],
          [
            3,
            9
          ],
          [
            3,
            10
          ],
          [
            3,
            11
          ],
          [
            3,
            12
          ],
          [
            3,
            15
          ],
          [
            3,
            16
          ],
          [
            3,
            21
          ],
          [
            4,
            11
          ],
          [
            4,
            12
          ],
          [
            5,
            6
          ],
          [
            7,
            14
          ],
          [
            7,
            15
          ],
          [
            8,
            20
          ],
          [
            9,
            10
          ],
          [
            11,
            12
          ],
          [
            13,
            17
          ],
          [
            13,
            18
          ],
          [
            13,
            19
          ],
          [
            14,
            18
          ],
          [
            14,
            19
          ],
          [
            14,
            20
          ],
          [
            15,
            20
          ],
          [
            15,
            21
          ],
          [
            16,
            21
          ],
          [
            16,
            22
          ],
          [
            16,
            23
          ],
          [
            17,
            22
          ],
          [
            17,
            23
          ],
          [
            18,
            19
          ],
          [
            22,
            23
          ]
        ]
      },
      "core_embedding": {
        "0": 0,
        "1": 1,
        "2": 2,
        "3": 3,
        "4": 4,
        "5": 5,
        "6": 6,
        "7": 7,
        "8": 8,
        "9": 9,
        "10": 10,
        "11": 11,
        "12": 12,
        "13": 13,
        "14": 14,
        "15": 15,
        "16": 16,
        "17": 17,
        "18": 18,
        "19": 19,
        "20": 20,
        "21": 21,
        "22": 22,
        "23": 23
      },
      "degree4_search": {
        "kind": "f2-roots-refutation-v1",
        "stats": {
          "rows": 253803,
          "rank": 174767,
          "columns": 196734,
          "seconds": 2.954941000090912,
          "solver": "sparse rows and derivation DAG"
        }
      },
      "degree": 4,
      "upper_check": {
        "status": "VALID_UNSAT",
        "coefficient_degree": 4,
        "terms": 519
      },
      "seconds": 3.028170899953693
    },
    {
      "pair": [
        3,
        23
      ],
      "members": [
        [
          3,
          23
        ],
        [
          3,
          24
        ],
        [
          11,
          16
        ],
        [
          12,
          16
        ]
      ],
      "automorphisms": [
        {
          "member": [
            3,
            23
          ],
          "map": [
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24
          ]
        },
        {
          "member": [
            3,
            24
          ],
          "map": [
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            24,
            23
          ]
        },
        {
          "member": [
            11,
            16
          ],
          "map": [
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            7,
            20,
            21,
            22,
            23,
            24,
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            8,
            9,
            10,
            11,
            12
          ]
        },
        {
          "member": [
            12,
            16
          ],
          "map": [
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            7,
            20,
            21,
            22,
            23,
            24,
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            8,
            9,
            10,
            12,
            11
          ]
        }
      ],
      "quotient": {
        "n": 24,
        "edges": [
          [
            0,
            4
          ],
          [
            0,
            5
          ],
          [
            0,
            6
          ],
          [
            1,
            5
          ],
          [
            1,
            6
          ],
          [
            1,
            7
          ],
          [
            1,
            8
          ],
          [
            2,
            7
          ],
          [
            2,
            8
          ],
          [
            2,
            9
          ],
          [
            2,
            10
          ],
          [
            3,
            9
          ],
          [
            3,
            10
          ],
          [
            3,
            11
          ],
          [
            3,
            12
          ],
          [
            3,
            16
          ],
          [
            3,
            17
          ],
          [
            3,
            23
          ],
          [
            4,
            11
          ],
          [
            4,
            12
          ],
          [
            5,
            6
          ],
          [
            7,
            14
          ],
          [
            7,
            15
          ],
          [
            8,
            20
          ],
          [
            9,
            10
          ],
          [
            11,
            12
          ],
          [
            13,
            17
          ],
          [
            13,
            18
          ],
          [
            13,
            19
          ],
          [
            14,
            18
          ],
          [
            14,
            19
          ],
          [
            14,
            20
          ],
          [
            15,
            20
          ],
          [
            15,
            21
          ],
          [
            15,
            22
          ],
          [
            16,
            21
          ],
          [
            16,
            22
          ],
          [
            16,
            23
          ],
          [
            17,
            23
          ],
          [
            18,
            19
          ],
          [
            21,
            22
          ]
        ]
      },
      "original_to_quotient": {
        "0": 0,
        "1": 1,
        "2": 2,
        "3": 3,
        "4": 4,
        "5": 5,
        "6": 6,
        "7": 7,
        "8": 8,
        "9": 9,
        "10": 10,
        "11": 11,
        "12": 12,
        "13": 13,
        "14": 14,
        "15": 15,
        "16": 16,
        "17": 17,
        "18": 18,
        "19": 19,
        "20": 20,
        "21": 21,
        "22": 22,
        "24": 23,
        "23": 3
      },
      "degree1_check": {
        "status": "VALID_DEGREE_OBSTRUCTION",
        "coefficient_degree": 1,
        "checked_multiples": 1025
      },
      "core": {
        "n": 24,
        "edges": [
          [
            0,
            4
          ],
          [
            0,
            5
          ],
          [
            0,
            6
          ],
          [
            1,
            5
          ],
          [
            1,
            6
          ],
          [
            1,
            7
          ],
          [
            1,
            8
          ],
          [
            2,
            7
          ],
          [
            2,
            8
          ],
          [
            2,
            9
          ],
          [
            2,
            10
          ],
          [
            3,
            9
          ],
          [
            3,
            10
          ],
          [
            3,
            11
          ],
          [
            3,
            12
          ],
          [
            3,
            16
          ],
          [
            3,
            17
          ],
          [
            3,
            23
          ],
          [
            4,
            11
          ],
          [
            4,
            12
          ],
          [
            5,
            6
          ],
          [
            7,
            14
          ],
          [
            7,
            15
          ],
          [
            8,
            20
          ],
          [
            9,
            10
          ],
          [
            11,
            12
          ],
          [
            13,
            17
          ],
          [
            13,
            18
          ],
          [
            13,
            19
          ],
          [
            14,
            18
          ],
          [
            14,
            19
          ],
          [
            14,
            20
          ],
          [
            15,
            20
          ],
          [
            15,
            21
          ],
          [
            15,
            22
          ],
          [
            16,
            21
          ],
          [
            16,
            22
          ],
          [
            16,
            23
          ],
          [
            17,
            23
          ],
          [
            18,
            19
          ],
          [
            21,
            22
          ]
        ]
      },
      "core_embedding": {
        "0": 0,
        "1": 1,
        "2": 2,
        "3": 3,
        "4": 4,
        "5": 5,
        "6": 6,
        "7": 7,
        "8": 8,
        "9": 9,
        "10": 10,
        "11": 11,
        "12": 12,
        "13": 13,
        "14": 14,
        "15": 15,
        "16": 16,
        "17": 17,
        "18": 18,
        "19": 19,
        "20": 20,
        "21": 21,
        "22": 22,
        "23": 23
      },
      "degree4_search": {
        "kind": "f2-roots-refutation-v1",
        "stats": {
          "rows": 523788,
          "rank": 324925,
          "columns": 349957,
          "seconds": 7.260649899952114,
          "solver": "sparse rows and derivation DAG"
        }
      },
      "degree": 4,
      "upper_check": {
        "status": "VALID_UNSAT",
        "coefficient_degree": 4,
        "terms": 805
      },
      "seconds": 7.419598500011489
    },
    {
      "pair": [
        4,
        5
      ],
      "members": [
        [
          4,
          5
        ],
        [
          4,
          6
        ],
        [
          17,
          18
        ],
        [
          17,
          19
        ]
      ],
      "automorphisms": [
        {
          "member": [
            4,
            5
          ],
          "map": [
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24
          ]
        },
        {
          "member": [
            4,
            6
          ],
          "map": [
            0,
            1,
            2,
            3,
            4,
            6,
            5,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24
          ]
        },
        {
          "member": [
            17,
            18
          ],
          "map": [
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            7,
            20,
            21,
            22,
            23,
            24,
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            8,
            9,
            10,
            12,
            11
          ]
        },
        {
          "member": [
            17,
            19
          ],
          "map": [
            13,
            14,
            15,
            16,
            17,
            19,
            18,
            7,
            20,
            21,
            22,
            23,
            24,
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            8,
            9,
            10,
            12,
            11
          ]
        }
      ],
      "quotient": {
        "n": 24,
        "edges": [
          [
            0,
            4
          ],
          [
            0,
            5
          ],
          [
            1,
            4
          ],
          [
            1,
            5
          ],
          [
            1,
            6
          ],
          [
            1,
            7
          ],
          [
            2,
            6
          ],
          [
            2,
            7
          ],
          [
            2,
            8
          ],
          [
            2,
            9
          ],
          [
            3,
            8
          ],
          [
            3,
            9
          ],
          [
            3,
            10
          ],
          [
            3,
            11
          ],
          [
            4,
            5
          ],
          [
            4,
            10
          ],
          [
            4,
            11
          ],
          [
            6,
            13
          ],
          [
            6,
            14
          ],
          [
            7,
            19
          ],
          [
            8,
            9
          ],
          [
            10,
            11
          ],
          [
            12,
            16
          ],
          [
            12,
            17
          ],
          [
            12,
            18
          ],
          [
            13,
            17
          ],
          [
            13,
            18
          ],
          [
            13,
            19
          ],
          [
            14,
            19
          ],
          [
            14,
            20
          ],
          [
            14,
            21
          ],
          [
            15,
            20
          ],
          [
            15,
            21
          ],
          [
            15,
            22
          ],
          [
            15,
            23
          ],
          [
            16,
            22
          ],
          [
            16,
            23
          ],
          [
            17,
            18
          ],
          [
            20,
            21
          ],
          [
            22,
            23
          ]
        ]
      },
      "original_to_quotient": {
        "0": 0,
        "1": 1,
        "2": 2,
        "3": 3,
        "4": 4,
        "6": 5,
        "7": 6,
        "8": 7,
        "9": 8,
        "10": 9,
        "11": 10,
        "12": 11,
        "13": 12,
        "14": 13,
        "15": 14,
        "16": 15,
        "17": 16,
        "18": 17,
        "19": 18,
        "20": 19,
        "21": 20,
        "22": 21,
        "23": 22,
        "24": 23,
        "5": 4
      },
      "degree1_check": {
        "status": "VALID_DEGREE_OBSTRUCTION",
        "coefficient_degree": 1,
        "checked_multiples": 1000
      },
      "core": {
        "n": 22,
        "edges": [
          [
            0,
            3
          ],
          [
            0,
            4
          ],
          [
            0,
            5
          ],
          [
            1,
            4
          ],
          [
            1,
            5
          ],
          [
            1,
            6
          ],
          [
            1,
            7
          ],
          [
            2,
            6
          ],
          [
            2,
            7
          ],
          [
            2,
            8
          ],
          [
            2,
            9
          ],
          [
            3,
            8
          ],
          [
            3,
            9
          ],
          [
            4,
            11
          ],
          [
            4,
            12
          ],
          [
            5,
            17
          ],
          [
            6,
            7
          ],
          [
            8,
            9
          ],
          [
            10,
            14
          ],
          [
            10,
            15
          ],
          [
            10,
            16
          ],
          [
            11,
            15
          ],
          [
            11,
            16
          ],
          [
            11,
            17
          ],
          [
            12,
            17
          ],
          [
            12,
            18
          ],
          [
            12,
            19
          ],
          [
            13,
            18
          ],
          [
            13,
            19
          ],
          [
            13,
            20
          ],
          [
            13,
            21
          ],
          [
            14,
            20
          ],
          [
            14,
            21
          ],
          [
            15,
            16
          ],
          [
            18,
            19
          ],
          [
            20,
            21
          ]
        ]
      },
      "core_embedding": {
        "0": 1,
        "1": 2,
        "2": 3,
        "3": 4,
        "4": 6,
        "5": 7,
        "6": 8,
        "7": 9,
        "8": 10,
        "9": 11,
        "10": 12,
        "11": 13,
        "12": 14,
        "13": 15,
        "14": 16,
        "15": 17,
        "16": 18,
        "17": 19,
        "18": 20,
        "19": 21,
        "20": 22,
        "21": 23
      },
      "degree4_search": {
        "kind": "f2-roots-refutation-v1",
        "stats": {
          "rows": 396965,
          "rank": 228564,
          "columns": 243754,
          "seconds": 6.272198900114745,
          "solver": "sparse rows and derivation DAG"
        }
      },
      "degree": 4,
      "upper_check": {
        "status": "VALID_UNSAT",
        "coefficient_degree": 4,
        "terms": 631
      },
      "seconds": 6.405870599905029
    },
    {
      "pair": [
        4,
        7
      ],
      "members": [
        [
          4,
          7
        ],
        [
          7,
          17
        ]
      ],
      "automorphisms": [
        {
          "member": [
            4,
            7
          ],
          "map": [
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24
          ]
        },
        {
          "member": [
            7,
            17
          ],
          "map": [
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            7,
            20,
            21,
            22,
            23,
            24,
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            8,
            9,
            10,
            12,
            11
          ]
        }
      ],
      "quotient": {
        "n": 24,
        "edges": [
          [
            0,
            4
          ],
          [
            0,
            5
          ],
          [
            0,
            6
          ],
          [
            1,
            4
          ],
          [
            1,
            5
          ],
          [
            1,
            6
          ],
          [
            1,
            7
          ],
          [
            2,
            4
          ],
          [
            2,
            7
          ],
          [
            2,
            8
          ],
          [
            2,
            9
          ],
          [
            3,
            8
          ],
          [
            3,
            9
          ],
          [
            3,
            10
          ],
          [
            3,
            11
          ],
          [
            4,
            10
          ],
          [
            4,
            11
          ],
          [
            4,
            13
          ],
          [
            4,
            14
          ],
          [
            5,
            6
          ],
          [
            7,
            19
          ],
          [
            8,
            9
          ],
          [
            10,
            11
          ],
          [
            12,
            16
          ],
          [
            12,
            17
          ],
          [
            12,
            18
          ],
          [
            13,
            17
          ],
          [
            13,
            18
          ],
          [
            13,
            19
          ],
          [
            14,
            19
          ],
          [
            14,
            20
          ],
          [
            14,
            21
          ],
          [
            15,
            20
          ],
          [
            15,
            21
          ],
          [
            15,
            22
          ],
          [
            15,
            23
          ],
          [
            16,
            22
          ],
          [
            16,
            23
          ],
          [
            17,
            18
          ],
          [
            20,
            21
          ],
          [
            22,
            23
          ]
        ]
      },
      "original_to_quotient": {
        "0": 0,
        "1": 1,
        "2": 2,
        "3": 3,
        "4": 4,
        "5": 5,
        "6": 6,
        "8": 7,
        "9": 8,
        "10": 9,
        "11": 10,
        "12": 11,
        "13": 12,
        "14": 13,
        "15": 14,
        "16": 15,
        "17": 16,
        "18": 17,
        "19": 18,
        "20": 19,
        "21": 20,
        "22": 21,
        "23": 22,
        "24": 23,
        "7": 4
      },
      "degree1_check": {
        "status": "VALID_DEGREE_OBSTRUCTION",
        "coefficient_degree": 1,
        "checked_multiples": 1025
      },
      "core": {
        "n": 7,
        "edges": [
          [
            0,
            2
          ],
          [
            0,
            3
          ],
          [
            0,
            4
          ],
          [
            1,
            3
          ],
          [
            1,
            4
          ],
          [
            1,
            5
          ],
          [
            1,
            6
          ],
          [
            2,
            5
          ],
          [
            2,
            6
          ],
          [
            3,
            4
          ],
          [
            5,
            6
          ]
        ]
      },
      "core_embedding": {
        "0": 2,
        "1": 3,
        "2": 4,
        "3": 8,
        "4": 9,
        "5": 10,
        "6": 11
      },
      "degree4_search": {
        "kind": "f2-roots-refutation-v1",
        "stats": {
          "rows": 159,
          "rank": 120,
          "columns": 130,
          "seconds": 0.001656099921092391,
          "solver": "sparse rows and derivation DAG"
        }
      },
      "degree": 4,
      "upper_check": {
        "status": "VALID_UNSAT",
        "coefficient_degree": 4,
        "terms": 29
      },
      "seconds": 0.025735200149938464
    },
    {
      "pair": [
        4,
        8
      ],
      "members": [
        [
          4,
          8
        ],
        [
          17,
          20
        ]
      ],
      "automorphisms": [
        {
          "member": [
            4,
            8
          ],
          "map": [
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24
          ]
        },
        {
          "member": [
            17,
            20
          ],
          "map": [
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            7,
            20,
            21,
            22,
            23,
            24,
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            8,
            9,
            10,
            12,
            11
          ]
        }
      ],
      "quotient": {
        "n": 24,
        "edges": [
          [
            0,
            4
          ],
          [
            0,
            5
          ],
          [
            0,
            6
          ],
          [
            1,
            4
          ],
          [
            1,
            5
          ],
          [
            1,
            6
          ],
          [
            1,
            7
          ],
          [
            2,
            4
          ],
          [
            2,
            7
          ],
          [
            2,
            8
          ],
          [
            2,
            9
          ],
          [
            3,
            8
          ],
          [
            3,
            9
          ],
          [
            3,
            10
          ],
          [
            3,
            11
          ],
          [
            4,
            10
          ],
          [
            4,
            11
          ],
          [
            4,
            19
          ],
          [
            5,
            6
          ],
          [
            7,
            13
          ],
          [
            7,
            14
          ],
          [
            8,
            9
          ],
          [
            10,
            11
          ],
          [
            12,
            16
          ],
          [
            12,
            17
          ],
          [
            12,
            18
          ],
          [
            13,
            17
          ],
          [
            13,
            18
          ],
          [
            13,
            19
          ],
          [
            14,
            19
          ],
          [
            14,
            20
          ],
          [
            14,
            21
          ],
          [
            15,
            20
          ],
          [
            15,
            21
          ],
          [
            15,
            22
          ],
          [
            15,
            23
          ],
          [
            16,
            22
          ],
          [
            16,
            23
          ],
          [
            17,
            18
          ],
          [
            20,
            21
          ],
          [
            22,
            23
          ]
        ]
      },
      "original_to_quotient": {
        "0": 0,
        "1": 1,
        "2": 2,
        "3": 3,
        "4": 4,
        "5": 5,
        "6": 6,
        "7": 7,
        "9": 8,
        "10": 9,
        "11": 10,
        "12": 11,
        "13": 12,
        "14": 13,
        "15": 14,
        "16": 15,
        "17": 16,
        "18": 17,
        "19": 18,
        "20": 19,
        "21": 20,
        "22": 21,
        "23": 22,
        "24": 23,
        "8": 4
      },
      "degree1_check": {
        "status": "VALID_DEGREE_OBSTRUCTION",
        "coefficient_degree": 1,
        "checked_multiples": 1025
      },
      "core": {
        "n": 7,
        "edges": [
          [
            0,
            2
          ],
          [
            0,
            3
          ],
          [
            0,
            4
          ],
          [
            1,
            3
          ],
          [
            1,
            4
          ],
          [
            1,
            5
          ],
          [
            1,
            6
          ],
          [
            2,
            5
          ],
          [
            2,
            6
          ],
          [
            3,
            4
          ],
          [
            5,
            6
          ]
        ]
      },
      "core_embedding": {
        "0": 2,
        "1": 3,
        "2": 4,
        "3": 8,
        "4": 9,
        "5": 10,
        "6": 11
      },
      "degree4_search": {
        "kind": "f2-roots-refutation-v1",
        "stats": {
          "rows": 159,
          "rank": 120,
          "columns": 130,
          "seconds": 0.0012835999950766563,
          "solver": "sparse rows and derivation DAG"
        }
      },
      "degree": 4,
      "upper_check": {
        "status": "VALID_UNSAT",
        "coefficient_degree": 4,
        "terms": 29
      },
      "seconds": 0.02283790009096265
    },
    {
      "pair": [
        4,
        9
      ],
      "members": [
        [
          4,
          9
        ],
        [
          4,
          10
        ],
        [
          17,
          21
        ],
        [
          17,
          22
        ]
      ],
      "automorphisms": [
        {
          "member": [
            4,
            9
          ],
          "map": [
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24
          ]
        },
        {
          "member": [
            4,
            10
          ],
          "map": [
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            10,
            9,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24
          ]
        },
        {
          "member": [
            17,
            21
          ],
          "map": [
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            7,
            20,
            21,
            22,
            23,
            24,
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            8,
            9,
            10,
            12,
            11
          ]
        },
        {
          "member": [
            17,
            22
          ],
          "map": [
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            7,
            20,
            22,
            21,
            23,
            24,
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            8,
            9,
            10,
            12,
            11
          ]
        }
      ],
      "quotient": {
        "n": 24,
        "edges": [
          [
            0,
            4
          ],
          [
            0,
            5
          ],
          [
            0,
            6
          ],
          [
            1,
            5
          ],
          [
            1,
            6
          ],
          [
            1,
            7
          ],
          [
            1,
            8
          ],
          [
            2,
            4
          ],
          [
            2,
            7
          ],
          [
            2,
            8
          ],
          [
            2,
            9
          ],
          [
            3,
            4
          ],
          [
            3,
            9
          ],
          [
            3,
            10
          ],
          [
            3,
            11
          ],
          [
            4,
            9
          ],
          [
            4,
            10
          ],
          [
            4,
            11
          ],
          [
            5,
            6
          ],
          [
            7,
            13
          ],
          [
            7,
            14
          ],
          [
            8,
            19
          ],
          [
            10,
            11
          ],
          [
            12,
            16
          ],
          [
            12,
            17
          ],
          [
            12,
            18
          ],
          [
            13,
            17
          ],
          [
            13,
            18
          ],
          [
            13,
            19
          ],
          [
            14,
            19
          ],
          [
            14,
            20
          ],
          [
            14,
            21
          ],
          [
            15,
            20
          ],
          [
            15,
            21
          ],
          [
            15,
            22
          ],
          [
            15,
            23
          ],
          [
            16,
            22
          ],
          [
            16,
            23
          ],
          [
            17,
            18
          ],
          [
            20,
            21
          ],
          [
            22,
            23
          ]
        ]
      },
      "original_to_quotient": {
        "0": 0,
        "1": 1,
        "2": 2,
        "3": 3,
        "4": 4,
        "5": 5,
        "6": 6,
        "7": 7,
        "8": 8,
        "10": 9,
        "11": 10,
        "12": 11,
        "13": 12,
        "14": 13,
        "15": 14,
        "16": 15,
        "17": 16,
        "18": 17,
        "19": 18,
        "20": 19,
        "21": 20,
        "22": 21,
        "23": 22,
        "24": 23,
        "9": 4
      },
      "degree1_check": {
        "status": "VALID_UNSAT",
        "coefficient_degree": 1,
        "terms": 9
      },
      "degree": 1,
      "upper_check": {
        "status": "VALID_UNSAT",
        "coefficient_degree": 1,
        "terms": 9
      },
      "seconds": 0.006354000186547637
    },
    {
      "pair": [
        4,
        17
      ],
      "members": [
        [
          4,
          17
        ]
      ],
      "automorphisms": [
        {
          "member": [
            4,
            17
          ],
          "map": [
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24
          ]
        }
      ],
      "quotient": {
        "n": 24,
        "edges": [
          [
            0,
            4
          ],
          [
            0,
            5
          ],
          [
            0,
            6
          ],
          [
            1,
            5
          ],
          [
            1,
            6
          ],
          [
            1,
            7
          ],
          [
            1,
            8
          ],
          [
            2,
            7
          ],
          [
            2,
            8
          ],
          [
            2,
            9
          ],
          [
            2,
            10
          ],
          [
            3,
            9
          ],
          [
            3,
            10
          ],
          [
            3,
            11
          ],
          [
            3,
            12
          ],
          [
            4,
            11
          ],
          [
            4,
            12
          ],
          [
            4,
            13
          ],
          [
            4,
            22
          ],
          [
            4,
            23
          ],
          [
            5,
            6
          ],
          [
            7,
            14
          ],
          [
            7,
            15
          ],
          [
            8,
            19
          ],
          [
            9,
            10
          ],
          [
            11,
            12
          ],
          [
            13,
            17
          ],
          [
            13,
            18
          ],
          [
            14,
            17
          ],
          [
            14,
            18
          ],
          [
            14,
            19
          ],
          [
            15,
            19
          ],
          [
            15,
            20
          ],
          [
            15,
            21
          ],
          [
            16,
            20
          ],
          [
            16,
            21
          ],
          [
            16,
            22
          ],
          [
            16,
            23
          ],
          [
            17,
            18
          ],
          [
            20,
            21
          ],
          [
            22,
            23
          ]
        ]
      },
      "original_to_quotient": {
        "0": 0,
        "1": 1,
        "2": 2,
        "3": 3,
        "4": 4,
        "5": 5,
        "6": 6,
        "7": 7,
        "8": 8,
        "9": 9,
        "10": 10,
        "11": 11,
        "12": 12,
        "13": 13,
        "14": 14,
        "15": 15,
        "16": 16,
        "18": 17,
        "19": 18,
        "20": 19,
        "21": 20,
        "22": 21,
        "23": 22,
        "24": 23,
        "17": 4
      },
      "degree1_check": {
        "status": "VALID_DEGREE_OBSTRUCTION",
        "coefficient_degree": 1,
        "checked_multiples": 1025
      },
      "core": {
        "n": 24,
        "edges": [
          [
            0,
            4
          ],
          [
            0,
            5
          ],
          [
            0,
            6
          ],
          [
            1,
            5
          ],
          [
            1,
            6
          ],
          [
            1,
            7
          ],
          [
            1,
            8
          ],
          [
            2,
            8
          ],
          [
            2,
            9
          ],
          [
            2,
            10
          ],
          [
            3,
            9
          ],
          [
            3,
            10
          ],
          [
            3,
            11
          ],
          [
            3,
            12
          ],
          [
            4,
            11
          ],
          [
            4,
            12
          ],
          [
            4,
            13
          ],
          [
            4,
            22
          ],
          [
            4,
            23
          ],
          [
            5,
            6
          ],
          [
            7,
            14
          ],
          [
            7,
            15
          ],
          [
            8,
            19
          ],
          [
            9,
            10
          ],
          [
            11,
            12
          ],
          [
            13,
            17
          ],
          [
            13,
            18
          ],
          [
            14,
            17
          ],
          [
            14,
            18
          ],
          [
            14,
            19
          ],
          [
            15,
            19
          ],
          [
            15,
            20
          ],
          [
            15,
            21
          ],
          [
            16,
            20
          ],
          [
            16,
            21
          ],
          [
            16,
            22
          ],
          [
            16,
            23
          ],
          [
            17,
            18
          ],
          [
            20,
            21
          ],
          [
            22,
            23
          ]
        ]
      },
      "core_embedding": {
        "0": 0,
        "1": 1,
        "2": 2,
        "3": 3,
        "4": 4,
        "5": 5,
        "6": 6,
        "7": 7,
        "8": 8,
        "9": 9,
        "10": 10,
        "11": 11,
        "12": 12,
        "13": 13,
        "14": 14,
        "15": 15,
        "16": 16,
        "17": 17,
        "18": 18,
        "19": 19,
        "20": 20,
        "21": 21,
        "22": 22,
        "23": 23
      },
      "degree4_search": {
        "kind": "f2-roots-refutation-v1",
        "stats": {
          "rows": 506698,
          "rank": 318996,
          "columns": 347441,
          "seconds": 6.605099400039762,
          "solver": "sparse rows and derivation DAG"
        }
      },
      "degree": 4,
      "upper_check": {
        "status": "VALID_UNSAT",
        "coefficient_degree": 4,
        "terms": 1443
      },
      "seconds": 6.817286200122908
    },
    {
      "pair": [
        4,
        18
      ],
      "members": [
        [
          4,
          18
        ],
        [
          4,
          19
        ],
        [
          5,
          17
        ],
        [
          6,
          17
        ]
      ],
      "automorphisms": [
        {
          "member": [
            4,
            18
          ],
          "map": [
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24
          ]
        },
        {
          "member": [
            4,
            19
          ],
          "map": [
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            19,
            18,
            20,
            21,
            22,
            23,
            24
          ]
        },
        {
          "member": [
            5,
            17
          ],
          "map": [
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            7,
            20,
            21,
            22,
            23,
            24,
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            8,
            9,
            10,
            12,
            11
          ]
        },
        {
          "member": [
            6,
            17
          ],
          "map": [
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            7,
            20,
            21,
            22,
            23,
            24,
            0,
            1,
            2,
            3,
            4,
            6,
            5,
            8,
            9,
            10,
            12,
            11
          ]
        }
      ],
      "quotient": {
        "n": 24,
        "edges": [
          [
            0,
            4
          ],
          [
            0,
            5
          ],
          [
            0,
            6
          ],
          [
            1,
            5
          ],
          [
            1,
            6
          ],
          [
            1,
            7
          ],
          [
            1,
            8
          ],
          [
            2,
            7
          ],
          [
            2,
            8
          ],
          [
            2,
            9
          ],
          [
            2,
            10
          ],
          [
            3,
            9
          ],
          [
            3,
            10
          ],
          [
            3,
            11
          ],
          [
            3,
            12
          ],
          [
            4,
            11
          ],
          [
            4,
            12
          ],
          [
            4,
            13
          ],
          [
            4,
            14
          ],
          [
            4,
            18
          ],
          [
            5,
            6
          ],
          [
            7,
            14
          ],
          [
            7,
            15
          ],
          [
            8,
            19
          ],
          [
            9,
            10
          ],
          [
            11,
            12
          ],
          [
            13,
            17
          ],
          [
            13,
            18
          ],
          [
            14,
            18
          ],
          [
            14,
            19
          ],
          [
            15,
            19
          ],
          [
            15,
            20
          ],
          [
            15,
            21
          ],
          [
            16,
            20
          ],
          [
            16,
            21
          ],
          [
            16,
            22
          ],
          [
            16,
            23
          ],
          [
            17,
            22
          ],
          [
            17,
            23
          ],
          [
            20,
            21
          ],
          [
            22,
            23
          ]
        ]
      },
      "original_to_quotient": {
        "0": 0,
        "1": 1,
        "2": 2,
        "3": 3,
        "4": 4,
        "5": 5,
        "6": 6,
        "7": 7,
        "8": 8,
        "9": 9,
        "10": 10,
        "11": 11,
        "12": 12,
        "13": 13,
        "14": 14,
        "15": 15,
        "16": 16,
        "17": 17,
        "19": 18,
        "20": 19,
        "21": 20,
        "22": 21,
        "23": 22,
        "24": 23,
        "18": 4
      },
      "degree1_check": {
        "status": "VALID_DEGREE_OBSTRUCTION",
        "coefficient_degree": 1,
        "checked_multiples": 1025
      },
      "core": {
        "n": 24,
        "edges": [
          [
            0,
            4
          ],
          [
            0,
            5
          ],
          [
            0,
            6
          ],
          [
            1,
            5
          ],
          [
            1,
            6
          ],
          [
            1,
            7
          ],
          [
            1,
            8
          ],
          [
            2,
            7
          ],
          [
            2,
            8
          ],
          [
            2,
            9
          ],
          [
            2,
            10
          ],
          [
            3,
            9
          ],
          [
            3,
            10
          ],
          [
            3,
            11
          ],
          [
            3,
            12
          ],
          [
            4,
            11
          ],
          [
            4,
            12
          ],
          [
            4,
            13
          ],
          [
            4,
            14
          ],
          [
            4,
            18
          ],
          [
            5,
            6
          ],
          [
            7,
            14
          ],
          [
            7,
            15
          ],
          [
            8,
            19
          ],
          [
            9,
            10
          ],
          [
            11,
            12
          ],
          [
            13,
            17
          ],
          [
            13,
            18
          ],
          [
            14,
            18
          ],
          [
            14,
            19
          ],
          [
            15,
            19
          ],
          [
            15,
            20
          ],
          [
            15,
            21
          ],
          [
            16,
            20
          ],
          [
            16,
            21
          ],
          [
            16,
            22
          ],
          [
            16,
            23
          ],
          [
            17,
            22
          ],
          [
            17,
            23
          ],
          [
            20,
            21
          ],
          [
            22,
            23
          ]
        ]
      },
      "core_embedding": {
        "0": 0,
        "1": 1,
        "2": 2,
        "3": 3,
        "4": 4,
        "5": 5,
        "6": 6,
        "7": 7,
        "8": 8,
        "9": 9,
        "10": 10,
        "11": 11,
        "12": 12,
        "13": 13,
        "14": 14,
        "15": 15,
        "16": 16,
        "17": 17,
        "18": 18,
        "19": 19,
        "20": 20,
        "21": 21,
        "22": 22,
        "23": 23
      },
      "degree4_search": {
        "kind": "f2-roots-refutation-v1",
        "stats": {
          "rows": 387217,
          "rank": 253970,
          "columns": 279489,
          "seconds": 5.057499299990013,
          "solver": "sparse rows and derivation DAG"
        }
      },
      "degree": 4,
      "upper_check": {
        "status": "VALID_UNSAT",
        "coefficient_degree": 4,
        "terms": 787
      },
      "seconds": 5.19175019999966
    },
    {
      "pair": [
        4,
        20
      ],
      "members": [
        [
          4,
          20
        ],
        [
          8,
          17
        ]
      ],
      "automorphisms": [
        {
          "member": [
            4,
            20
          ],
          "map": [
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24
          ]
        },
        {
          "member": [
            8,
            17
          ],
          "map": [
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            7,
            20,
            21,
            22,
            23,
            24,
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            8,
            9,
            10,
            12,
            11
          ]
        }
      ],
      "quotient": {
        "n": 24,
        "edges": [
          [
            0,
            4
          ],
          [
            0,
            5
          ],
          [
            0,
            6
          ],
          [
            1,
            5
          ],
          [
            1,
            6
          ],
          [
            1,
            7
          ],
          [
            1,
            8
          ],
          [
            2,
            7
          ],
          [
            2,
            8
          ],
          [
            2,
            9
          ],
          [
            2,
            10
          ],
          [
            3,
            9
          ],
          [
            3,
            10
          ],
          [
            3,
            11
          ],
          [
            3,
            12
          ],
          [
            4,
            8
          ],
          [
            4,
            11
          ],
          [
            4,
            12
          ],
          [
            4,
            14
          ],
          [
            4,
            15
          ],
          [
            5,
            6
          ],
          [
            7,
            14
          ],
          [
            7,
            15
          ],
          [
            9,
            10
          ],
          [
            11,
            12
          ],
          [
            13,
            17
          ],
          [
            13,
            18
          ],
          [
            13,
            19
          ],
          [
            14,
            18
          ],
          [
            14,
            19
          ],
          [
            15,
            20
          ],
          [
            15,
            21
          ],
          [
            16,
            20
          ],
          [
            16,
            21
          ],
          [
            16,
            22
          ],
          [
            16,
            23
          ],
          [
            17,
            22
          ],
          [
            17,
            23
          ],
          [
            18,
            19
          ],
          [
            20,
            21
          ],
          [
            22,
            23
          ]
        ]
      },
      "original_to_quotient": {
        "0": 0,
        "1": 1,
        "2": 2,
        "3": 3,
        "4": 4,
        "5": 5,
        "6": 6,
        "7": 7,
        "8": 8,
        "9": 9,
        "10": 10,
        "11": 11,
        "12": 12,
        "13": 13,
        "14": 14,
        "15": 15,
        "16": 16,
        "17": 17,
        "18": 18,
        "19": 19,
        "21": 20,
        "22": 21,
        "23": 22,
        "24": 23,
        "20": 4
      },
      "degree1_check": {
        "status": "VALID_DEGREE_OBSTRUCTION",
        "coefficient_degree": 1,
        "checked_multiples": 1025
      },
      "core": {
        "n": 19,
        "edges": [
          [
            0,
            3
          ],
          [
            0,
            4
          ],
          [
            0,
            5
          ],
          [
            1,
            4
          ],
          [
            1,
            5
          ],
          [
            1,
            6
          ],
          [
            1,
            7
          ],
          [
            2,
            6
          ],
          [
            2,
            7
          ],
          [
            2,
            9
          ],
          [
            2,
            10
          ],
          [
            3,
            9
          ],
          [
            3,
            10
          ],
          [
            4,
            5
          ],
          [
            6,
            7
          ],
          [
            8,
            12
          ],
          [
            8,
            13
          ],
          [
            8,
            14
          ],
          [
            9,
            13
          ],
          [
            9,
            14
          ],
          [
            10,
            15
          ],
          [
            10,
            16
          ],
          [
            11,
            15
          ],
          [
            11,
            16
          ],
          [
            11,
            17
          ],
          [
            11,
            18
          ],
          [
            12,
            17
          ],
          [
            12,
            18
          ],
          [
            13,
            14
          ],
          [
            15,
            16
          ],
          [
            17,
            18
          ]
        ]
      },
      "core_embedding": {
        "0": 2,
        "1": 3,
        "2": 4,
        "3": 7,
        "4": 9,
        "5": 10,
        "6": 11,
        "7": 12,
        "8": 13,
        "9": 14,
        "10": 15,
        "11": 16,
        "12": 17,
        "13": 18,
        "14": 19,
        "15": 20,
        "16": 21,
        "17": 22,
        "18": 23
      },
      "degree4_search": {
        "kind": "f2-roots-refutation-v1",
        "stats": {
          "rows": 120894,
          "rank": 73052,
          "columns": 78694,
          "seconds": 1.4431378999724984,
          "solver": "sparse rows and derivation DAG"
        }
      },
      "degree": 4,
      "upper_check": {
        "status": "VALID_UNSAT",
        "coefficient_degree": 4,
        "terms": 543
      },
      "seconds": 1.5144860001746565
    },
    {
      "pair": [
        4,
        21
      ],
      "members": [
        [
          4,
          21
        ],
        [
          4,
          22
        ],
        [
          9,
          17
        ],
        [
          10,
          17
        ]
      ],
      "automorphisms": [
        {
          "member": [
            4,
            21
          ],
          "map": [
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24
          ]
        },
        {
          "member": [
            4,
            22
          ],
          "map": [
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            22,
            21,
            23,
            24
          ]
        },
        {
          "member": [
            9,
            17
          ],
          "map": [
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            7,
            20,
            21,
            22,
            23,
            24,
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            8,
            9,
            10,
            12,
            11
          ]
        },
        {
          "member": [
            10,
            17
          ],
          "map": [
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            7,
            20,
            21,
            22,
            23,
            24,
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            8,
            10,
            9,
            12,
            11
          ]
        }
      ],
      "quotient": {
        "n": 24,
        "edges": [
          [
            0,
            4
          ],
          [
            0,
            5
          ],
          [
            0,
            6
          ],
          [
            1,
            5
          ],
          [
            1,
            6
          ],
          [
            1,
            7
          ],
          [
            1,
            8
          ],
          [
            2,
            7
          ],
          [
            2,
            8
          ],
          [
            2,
            9
          ],
          [
            2,
            10
          ],
          [
            3,
            9
          ],
          [
            3,
            10
          ],
          [
            3,
            11
          ],
          [
            3,
            12
          ],
          [
            4,
            11
          ],
          [
            4,
            12
          ],
          [
            4,
            15
          ],
          [
            4,
            16
          ],
          [
            4,
            21
          ],
          [
            5,
            6
          ],
          [
            7,
            14
          ],
          [
            7,
            15
          ],
          [
            8,
            20
          ],
          [
            9,
            10
          ],
          [
            11,
            12
          ],
          [
            13,
            17
          ],
          [
            13,
            18
          ],
          [
            13,
            19
          ],
          [
            14,
            18
          ],
          [
            14,
            19
          ],
          [
            14,
            20
          ],
          [
            15,
            20
          ],
          [
            15,
            21
          ],
          [
            16,
            21
          ],
          [
            16,
            22
          ],
          [
            16,
            23
          ],
          [
            17,
            22
          ],
          [
            17,
            23
          ],
          [
            18,
            19
          ],
          [
            22,
            23
          ]
        ]
      },
      "original_to_quotient": {
        "0": 0,
        "1": 1,
        "2": 2,
        "3": 3,
        "4": 4,
        "5": 5,
        "6": 6,
        "7": 7,
        "8": 8,
        "9": 9,
        "10": 10,
        "11": 11,
        "12": 12,
        "13": 13,
        "14": 14,
        "15": 15,
        "16": 16,
        "17": 17,
        "18": 18,
        "19": 19,
        "20": 20,
        "22": 21,
        "23": 22,
        "24": 23,
        "21": 4
      },
      "degree1_check": {
        "status": "VALID_DEGREE_OBSTRUCTION",
        "coefficient_degree": 1,
        "checked_multiples": 1025
      },
      "core": {
        "n": 24,
        "edges": [
          [
            0,
            4
          ],
          [
            0,
            5
          ],
          [
            0,
            6
          ],
          [
            1,
            5
          ],
          [
            1,
            6
          ],
          [
            1,
            7
          ],
          [
            1,
            8
          ],
          [
            2,
            7
          ],
          [
            2,
            8
          ],
          [
            2,
            9
          ],
          [
            2,
            10
          ],
          [
            3,
            9
          ],
          [
            3,
            10
          ],
          [
            3,
            11
          ],
          [
            3,
            12
          ],
          [
            4,
            11
          ],
          [
            4,
            12
          ],
          [
            4,
            15
          ],
          [
            4,
            16
          ],
          [
            4,
            21
          ],
          [
            5,
            6
          ],
          [
            7,
            14
          ],
          [
            7,
            15
          ],
          [
            8,
            20
          ],
          [
            9,
            10
          ],
          [
            11,
            12
          ],
          [
            13,
            17
          ],
          [
            13,
            18
          ],
          [
            13,
            19
          ],
          [
            14,
            18
          ],
          [
            14,
            19
          ],
          [
            14,
            20
          ],
          [
            15,
            20
          ],
          [
            15,
            21
          ],
          [
            16,
            21
          ],
          [
            16,
            22
          ],
          [
            16,
            23
          ],
          [
            17,
            22
          ],
          [
            17,
            23
          ],
          [
            18,
            19
          ],
          [
            22,
            23
          ]
        ]
      },
      "core_embedding": {
        "0": 0,
        "1": 1,
        "2": 2,
        "3": 3,
        "4": 4,
        "5": 5,
        "6": 6,
        "7": 7,
        "8": 8,
        "9": 9,
        "10": 10,
        "11": 11,
        "12": 12,
        "13": 13,
        "14": 14,
        "15": 15,
        "16": 16,
        "17": 17,
        "18": 18,
        "19": 19,
        "20": 20,
        "21": 21,
        "22": 22,
        "23": 23
      },
      "degree4_search": {
        "kind": "f2-roots-refutation-v1",
        "stats": {
          "rows": 386807,
          "rank": 253601,
          "columns": 279380,
          "seconds": 6.045230199815705,
          "solver": "sparse rows and derivation DAG"
        }
      },
      "degree": 4,
      "upper_check": {
        "status": "VALID_UNSAT",
        "coefficient_degree": 4,
        "terms": 1163
      },
      "seconds": 6.1903840999584645
    },
    {
      "pair": [
        4,
        23
      ],
      "members": [
        [
          4,
          23
        ],
        [
          4,
          24
        ],
        [
          11,
          17
        ],
        [
          12,
          17
        ]
      ],
      "automorphisms": [
        {
          "member": [
            4,
            23
          ],
          "map": [
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24
          ]
        },
        {
          "member": [
            4,
            24
          ],
          "map": [
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            24,
            23
          ]
        },
        {
          "member": [
            11,
            17
          ],
          "map": [
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            7,
            20,
            21,
            22,
            23,
            24,
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            8,
            9,
            10,
            11,
            12
          ]
        },
        {
          "member": [
            12,
            17
          ],
          "map": [
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            7,
            20,
            21,
            22,
            23,
            24,
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            8,
            9,
            10,
            12,
            11
          ]
        }
      ],
      "quotient": {
        "n": 24,
        "edges": [
          [
            0,
            4
          ],
          [
            0,
            5
          ],
          [
            0,
            6
          ],
          [
            1,
            5
          ],
          [
            1,
            6
          ],
          [
            1,
            7
          ],
          [
            1,
            8
          ],
          [
            2,
            7
          ],
          [
            2,
            8
          ],
          [
            2,
            9
          ],
          [
            2,
            10
          ],
          [
            3,
            9
          ],
          [
            3,
            10
          ],
          [
            3,
            11
          ],
          [
            3,
            12
          ],
          [
            4,
            11
          ],
          [
            4,
            12
          ],
          [
            4,
            16
          ],
          [
            4,
            17
          ],
          [
            4,
            23
          ],
          [
            5,
            6
          ],
          [
            7,
            14
          ],
          [
            7,
            15
          ],
          [
            8,
            20
          ],
          [
            9,
            10
          ],
          [
            11,
            12
          ],
          [
            13,
            17
          ],
          [
            13,
            18
          ],
          [
            13,
            19
          ],
          [
            14,
            18
          ],
          [
            14,
            19
          ],
          [
            14,
            20
          ],
          [
            15,
            20
          ],
          [
            15,
            21
          ],
          [
            15,
            22
          ],
          [
            16,
            21
          ],
          [
            16,
            22
          ],
          [
            16,
            23
          ],
          [
            17,
            23
          ],
          [
            18,
            19
          ],
          [
            21,
            22
          ]
        ]
      },
      "original_to_quotient": {
        "0": 0,
        "1": 1,
        "2": 2,
        "3": 3,
        "4": 4,
        "5": 5,
        "6": 6,
        "7": 7,
        "8": 8,
        "9": 9,
        "10": 10,
        "11": 11,
        "12": 12,
        "13": 13,
        "14": 14,
        "15": 15,
        "16": 16,
        "17": 17,
        "18": 18,
        "19": 19,
        "20": 20,
        "21": 21,
        "22": 22,
        "24": 23,
        "23": 4
      },
      "degree1_check": {
        "status": "VALID_DEGREE_OBSTRUCTION",
        "coefficient_degree": 1,
        "checked_multiples": 1025
      },
      "core": {
        "n": 24,
        "edges": [
          [
            0,
            4
          ],
          [
            0,
            5
          ],
          [
            0,
            6
          ],
          [
            1,
            5
          ],
          [
            1,
            6
          ],
          [
            1,
            7
          ],
          [
            1,
            8
          ],
          [
            2,
            7
          ],
          [
            2,
            8
          ],
          [
            2,
            9
          ],
          [
            2,
            10
          ],
          [
            3,
            9
          ],
          [
            3,
            10
          ],
          [
            3,
            11
          ],
          [
            3,
            12
          ],
          [
            4,
            11
          ],
          [
            4,
            12
          ],
          [
            4,
            16
          ],
          [
            4,
            17
          ],
          [
            4,
            23
          ],
          [
            5,
            6
          ],
          [
            7,
            14
          ],
          [
            7,
            15
          ],
          [
            8,
            20
          ],
          [
            9,
            10
          ],
          [
            11,
            12
          ],
          [
            13,
            17
          ],
          [
            13,
            18
          ],
          [
            13,
            19
          ],
          [
            14,
            18
          ],
          [
            14,
            19
          ],
          [
            14,
            20
          ],
          [
            15,
            20
          ],
          [
            15,
            21
          ],
          [
            15,
            22
          ],
          [
            16,
            21
          ],
          [
            16,
            22
          ],
          [
            16,
            23
          ],
          [
            17,
            23
          ],
          [
            18,
            19
          ],
          [
            21,
            22
          ]
        ]
      },
      "core_embedding": {
        "0": 0,
        "1": 1,
        "2": 2,
        "3": 3,
        "4": 4,
        "5": 5,
        "6": 6,
        "7": 7,
        "8": 8,
        "9": 9,
        "10": 10,
        "11": 11,
        "12": 12,
        "13": 13,
        "14": 14,
        "15": 15,
        "16": 16,
        "17": 17,
        "18": 18,
        "19": 19,
        "20": 20,
        "21": 21,
        "22": 22,
        "23": 23
      },
      "degree4_search": {
        "kind": "f2-roots-refutation-v1",
        "stats": {
          "rows": 406716,
          "rank": 264215,
          "columns": 288422,
          "seconds": 5.634900399949402,
          "solver": "sparse rows and derivation DAG"
        }
      },
      "degree": 4,
      "upper_check": {
        "status": "VALID_UNSAT",
        "coefficient_degree": 4,
        "terms": 2257
      },
      "seconds": 5.8086723000742495
    },
    {
      "pair": [
        5,
        7
      ],
      "members": [
        [
          5,
          7
        ],
        [
          6,
          7
        ],
        [
          7,
          18
        ],
        [
          7,
          19
        ]
      ],
      "automorphisms": [
        {
          "member": [
            5,
            7
          ],
          "map": [
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24
          ]
        },
        {
          "member": [
            6,
            7
          ],
          "map": [
            0,
            1,
            2,
            3,
            4,
            6,
            5,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24
          ]
        },
        {
          "member": [
            7,
            18
          ],
          "map": [
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            7,
            20,
            21,
            22,
            23,
            24,
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            8,
            9,
            10,
            12,
            11
          ]
        },
        {
          "member": [
            7,
            19
          ],
          "map": [
            13,
            14,
            15,
            16,
            17,
            19,
            18,
            7,
            20,
            21,
            22,
            23,
            24,
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            8,
            9,
            10,
            12,
            11
          ]
        }
      ],
      "quotient": {
        "n": 24,
        "edges": [
          [
            0,
            4
          ],
          [
            0,
            5
          ],
          [
            0,
            6
          ],
          [
            1,
            5
          ],
          [
            1,
            6
          ],
          [
            1,
            7
          ],
          [
            2,
            5
          ],
          [
            2,
            7
          ],
          [
            2,
            8
          ],
          [
            2,
            9
          ],
          [
            3,
            8
          ],
          [
            3,
            9
          ],
          [
            3,
            10
          ],
          [
            3,
            11
          ],
          [
            4,
            10
          ],
          [
            4,
            11
          ],
          [
            5,
            6
          ],
          [
            5,
            13
          ],
          [
            5,
            14
          ],
          [
            7,
            19
          ],
          [
            8,
            9
          ],
          [
            10,
            11
          ],
          [
            12,
            16
          ],
          [
            12,
            17
          ],
          [
            12,
            18
          ],
          [
            13,
            17
          ],
          [
            13,
            18
          ],
          [
            13,
            19
          ],
          [
            14,
            19
          ],
          [
            14,
            20
          ],
          [
            14,
            21
          ],
          [
            15,
            20
          ],
          [
            15,
            21
          ],
          [
            15,
            22
          ],
          [
            15,
            23
          ],
          [
            16,
            22
          ],
          [
            16,
            23
          ],
          [
            17,
            18
          ],
          [
            20,
            21
          ],
          [
            22,
            23
          ]
        ]
      },
      "original_to_quotient": {
        "0": 0,
        "1": 1,
        "2": 2,
        "3": 3,
        "4": 4,
        "5": 5,
        "6": 6,
        "8": 7,
        "9": 8,
        "10": 9,
        "11": 10,
        "12": 11,
        "13": 12,
        "14": 13,
        "15": 14,
        "16": 15,
        "17": 16,
        "18": 17,
        "19": 18,
        "20": 19,
        "21": 20,
        "22": 21,
        "23": 22,
        "24": 23,
        "7": 5
      },
      "degree1_check": {
        "status": "VALID_DEGREE_OBSTRUCTION",
        "coefficient_degree": 1,
        "checked_multiples": 1000
      },
      "core": {
        "n": 24,
        "edges": [
          [
            0,
            4
          ],
          [
            0,
            5
          ],
          [
            0,
            6
          ],
          [
            1,
            5
          ],
          [
            1,
            6
          ],
          [
            1,
            7
          ],
          [
            2,
            5
          ],
          [
            2,
            7
          ],
          [
            2,
            8
          ],
          [
            2,
            9
          ],
          [
            3,
            8
          ],
          [
            3,
            9
          ],
          [
            3,
            10
          ],
          [
            3,
            11
          ],
          [
            4,
            10
          ],
          [
            4,
            11
          ],
          [
            5,
            6
          ],
          [
            5,
            13
          ],
          [
            5,
            14
          ],
          [
            7,
            19
          ],
          [
            8,
            9
          ],
          [
            10,
            11
          ],
          [
            12,
            16
          ],
          [
            12,
            17
          ],
          [
            12,
            18
          ],
          [
            13,
            17
          ],
          [
            13,
            18
          ],
          [
            13,
            19
          ],
          [
            14,
            19
          ],
          [
            14,
            20
          ],
          [
            14,
            21
          ],
          [
            15,
            20
          ],
          [
            15,
            21
          ],
          [
            15,
            22
          ],
          [
            15,
            23
          ],
          [
            16,
            22
          ],
          [
            16,
            23
          ],
          [
            17,
            18
          ],
          [
            20,
            21
          ],
          [
            22,
            23
          ]
        ]
      },
      "core_embedding": {
        "0": 0,
        "1": 1,
        "2": 2,
        "3": 3,
        "4": 4,
        "5": 5,
        "6": 6,
        "7": 7,
        "8": 8,
        "9": 9,
        "10": 10,
        "11": 11,
        "12": 12,
        "13": 13,
        "14": 14,
        "15": 15,
        "16": 16,
        "17": 17,
        "18": 18,
        "19": 19,
        "20": 20,
        "21": 21,
        "22": 22,
        "23": 23
      },
      "degree4_search": {
        "kind": "f2-roots-refutation-v1",
        "stats": {
          "rows": 633473,
          "rank": 372790,
          "columns": 401557,
          "seconds": 10.486581299919635,
          "solver": "sparse rows and derivation DAG"
        }
      },
      "degree": 4,
      "upper_check": {
        "status": "VALID_UNSAT",
        "coefficient_degree": 4,
        "terms": 739
      },
      "seconds": 10.655927299987525
    },
    {
      "pair": [
        5,
        8
      ],
      "members": [
        [
          5,
          8
        ],
        [
          6,
          8
        ],
        [
          18,
          20
        ],
        [
          19,
          20
        ]
      ],
      "automorphisms": [
        {
          "member": [
            5,
            8
          ],
          "map": [
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24
          ]
        },
        {
          "member": [
            6,
            8
          ],
          "map": [
            0,
            1,
            2,
            3,
            4,
            6,
            5,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24
          ]
        },
        {
          "member": [
            18,
            20
          ],
          "map": [
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            7,
            20,
            21,
            22,
            23,
            24,
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            8,
            9,
            10,
            12,
            11
          ]
        },
        {
          "member": [
            19,
            20
          ],
          "map": [
            13,
            14,
            15,
            16,
            17,
            19,
            18,
            7,
            20,
            21,
            22,
            23,
            24,
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            8,
            9,
            10,
            12,
            11
          ]
        }
      ],
      "quotient": {
        "n": 24,
        "edges": [
          [
            0,
            4
          ],
          [
            0,
            5
          ],
          [
            0,
            6
          ],
          [
            1,
            5
          ],
          [
            1,
            6
          ],
          [
            1,
            7
          ],
          [
            2,
            5
          ],
          [
            2,
            7
          ],
          [
            2,
            8
          ],
          [
            2,
            9
          ],
          [
            3,
            8
          ],
          [
            3,
            9
          ],
          [
            3,
            10
          ],
          [
            3,
            11
          ],
          [
            4,
            10
          ],
          [
            4,
            11
          ],
          [
            5,
            6
          ],
          [
            5,
            19
          ],
          [
            7,
            13
          ],
          [
            7,
            14
          ],
          [
            8,
            9
          ],
          [
            10,
            11
          ],
          [
            12,
            16
          ],
          [
            12,
            17
          ],
          [
            12,
            18
          ],
          [
            13,
            17
          ],
          [
            13,
            18
          ],
          [
            13,
            19
          ],
          [
            14,
            19
          ],
          [
            14,
            20
          ],
          [
            14,
            21
          ],
          [
            15,
            20
          ],
          [
            15,
            21
          ],
          [
            15,
            22
          ],
          [
            15,
            23
          ],
          [
            16,
            22
          ],
          [
            16,
            23
          ],
          [
            17,
            18
          ],
          [
            20,
            21
          ],
          [
            22,
            23
          ]
        ]
      },
      "original_to_quotient": {
        "0": 0,
        "1": 1,
        "2": 2,
        "3": 3,
        "4": 4,
        "5": 5,
        "6": 6,
        "7": 7,
        "9": 8,
        "10": 9,
        "11": 10,
        "12": 11,
        "13": 12,
        "14": 13,
        "15": 14,
        "16": 15,
        "17": 16,
        "18": 17,
        "19": 18,
        "20": 19,
        "21": 20,
        "22": 21,
        "23": 22,
        "24": 23,
        "8": 5
      },
      "degree1_check": {
        "status": "VALID_DEGREE_OBSTRUCTION",
        "coefficient_degree": 1,
        "checked_multiples": 1000
      },
      "core": {
        "n": 24,
        "edges": [
          [
            0,
            4
          ],
          [
            0,
            5
          ],
          [
            0,
            6
          ],
          [
            1,
            5
          ],
          [
            1,
            6
          ],
          [
            1,
            7
          ],
          [
            2,
            5
          ],
          [
            2,
            7
          ],
          [
            2,
            8
          ],
          [
            2,
            9
          ],
          [
            3,
            8
          ],
          [
            3,
            9
          ],
          [
            3,
            10
          ],
          [
            3,
            11
          ],
          [
            4,
            10
          ],
          [
            4,
            11
          ],
          [
            5,
            6
          ],
          [
            5,
            19
          ],
          [
            7,
            13
          ],
          [
            7,
            14
          ],
          [
            8,
            9
          ],
          [
            10,
            11
          ],
          [
            12,
            16
          ],
          [
            12,
            17
          ],
          [
            12,
            18
          ],
          [
            13,
            17
          ],
          [
            13,
            18
          ],
          [
            13,
            19
          ],
          [
            14,
            19
          ],
          [
            14,
            20
          ],
          [
            14,
            21
          ],
          [
            15,
            20
          ],
          [
            15,
            21
          ],
          [
            15,
            22
          ],
          [
            15,
            23
          ],
          [
            16,
            22
          ],
          [
            16,
            23
          ],
          [
            17,
            18
          ],
          [
            20,
            21
          ],
          [
            22,
            23
          ]
        ]
      },
      "core_embedding": {
        "0": 0,
        "1": 1,
        "2": 2,
        "3": 3,
        "4": 4,
        "5": 5,
        "6": 6,
        "7": 7,
        "8": 8,
        "9": 9,
        "10": 10,
        "11": 11,
        "12": 12,
        "13": 13,
        "14": 14,
        "15": 15,
        "16": 16,
        "17": 17,
        "18": 18,
        "19": 19,
        "20": 20,
        "21": 21,
        "22": 22,
        "23": 23
      },
      "degree4_search": {
        "kind": "f2-roots-refutation-v1",
        "stats": {
          "rows": 633473,
          "rank": 372831,
          "columns": 401678,
          "seconds": 10.430199899943545,
          "solver": "sparse rows and derivation DAG"
        }
      },
      "degree": 4,
      "upper_check": {
        "status": "VALID_UNSAT",
        "coefficient_degree": 4,
        "terms": 983
      },
      "seconds": 10.644362300168723
    },
    {
      "pair": [
        5,
        9
      ],
      "members": [
        [
          5,
          9
        ],
        [
          5,
          10
        ],
        [
          6,
          9
        ],
        [
          6,
          10
        ],
        [
          18,
          21
        ],
        [
          18,
          22
        ],
        [
          19,
          21
        ],
        [
          19,
          22
        ]
      ],
      "automorphisms": [
        {
          "member": [
            5,
            9
          ],
          "map": [
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24
          ]
        },
        {
          "member": [
            5,
            10
          ],
          "map": [
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            10,
            9,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24
          ]
        },
        {
          "member": [
            6,
            9
          ],
          "map": [
            0,
            1,
            2,
            3,
            4,
            6,
            5,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24
          ]
        },
        {
          "member": [
            6,
            10
          ],
          "map": [
            0,
            1,
            2,
            3,
            4,
            6,
            5,
            7,
            8,
            10,
            9,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24
          ]
        },
        {
          "member": [
            18,
            21
          ],
          "map": [
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            7,
            20,
            21,
            22,
            23,
            24,
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            8,
            9,
            10,
            12,
            11
          ]
        },
        {
          "member": [
            18,
            22
          ],
          "map": [
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            7,
            20,
            22,
            21,
            23,
            24,
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            8,
            9,
            10,
            12,
            11
          ]
        },
        {
          "member": [
            19,
            21
          ],
          "map": [
            13,
            14,
            15,
            16,
            17,
            19,
            18,
            7,
            20,
            21,
            22,
            23,
            24,
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            8,
            9,
            10,
            12,
            11
          ]
        },
        {
          "member": [
            19,
            22
          ],
          "map": [
            13,
            14,
            15,
            16,
            17,
            19,
            18,
            7,
            20,
            22,
            21,
            23,
            24,
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            8,
            9,
            10,
            12,
            11
          ]
        }
      ],
      "quotient": {
        "n": 24,
        "edges": [
          [
            0,
            4
          ],
          [
            0,
            5
          ],
          [
            0,
            6
          ],
          [
            1,
            5
          ],
          [
            1,
            6
          ],
          [
            1,
            7
          ],
          [
            1,
            8
          ],
          [
            2,
            5
          ],
          [
            2,
            7
          ],
          [
            2,
            8
          ],
          [
            2,
            9
          ],
          [
            3,
            5
          ],
          [
            3,
            9
          ],
          [
            3,
            10
          ],
          [
            3,
            11
          ],
          [
            4,
            10
          ],
          [
            4,
            11
          ],
          [
            5,
            6
          ],
          [
            5,
            9
          ],
          [
            7,
            13
          ],
          [
            7,
            14
          ],
          [
            8,
            19
          ],
          [
            10,
            11
          ],
          [
            12,
            16
          ],
          [
            12,
            17
          ],
          [
            12,
            18
          ],
          [
            13,
            17
          ],
          [
            13,
            18
          ],
          [
            13,
            19
          ],
          [
            14,
            19
          ],
          [
            14,
            20
          ],
          [
            14,
            21
          ],
          [
            15,
            20
          ],
          [
            15,
            21
          ],
          [
            15,
            22
          ],
          [
            15,
            23
          ],
          [
            16,
            22
          ],
          [
            16,
            23
          ],
          [
            17,
            18
          ],
          [
            20,
            21
          ],
          [
            22,
            23
          ]
        ]
      },
      "original_to_quotient": {
        "0": 0,
        "1": 1,
        "2": 2,
        "3": 3,
        "4": 4,
        "5": 5,
        "6": 6,
        "7": 7,
        "8": 8,
        "10": 9,
        "11": 10,
        "12": 11,
        "13": 12,
        "14": 13,
        "15": 14,
        "16": 15,
        "17": 16,
        "18": 17,
        "19": 18,
        "20": 19,
        "21": 20,
        "22": 21,
        "23": 22,
        "24": 23,
        "9": 5
      },
      "degree1_check": {
        "status": "VALID_DEGREE_OBSTRUCTION",
        "coefficient_degree": 1,
        "checked_multiples": 1025
      },
      "core": {
        "n": 24,
        "edges": [
          [
            0,
            4
          ],
          [
            0,
            5
          ],
          [
            0,
            6
          ],
          [
            1,
            6
          ],
          [
            1,
            7
          ],
          [
            1,
            8
          ],
          [
            2,
            5
          ],
          [
            2,
            7
          ],
          [
            2,
            8
          ],
          [
            2,
            9
          ],
          [
            3,
            5
          ],
          [
            3,
            9
          ],
          [
            3,
            10
          ],
          [
            3,
            11
          ],
          [
            4,
            10
          ],
          [
            4,
            11
          ],
          [
            5,
            6
          ],
          [
            5,
            9
          ],
          [
            7,
            13
          ],
          [
            7,
            14
          ],
          [
            8,
            19
          ],
          [
            10,
            11
          ],
          [
            12,
            16
          ],
          [
            12,
            17
          ],
          [
            12,
            18
          ],
          [
            13,
            17
          ],
          [
            13,
            18
          ],
          [
            13,
            19
          ],
          [
            14,
            19
          ],
          [
            14,
            20
          ],
          [
            14,
            21
          ],
          [
            15,
            20
          ],
          [
            15,
            21
          ],
          [
            15,
            22
          ],
          [
            15,
            23
          ],
          [
            16,
            22
          ],
          [
            16,
            23
          ],
          [
            17,
            18
          ],
          [
            20,
            21
          ],
          [
            22,
            23
          ]
        ]
      },
      "core_embedding": {
        "0": 0,
        "1": 1,
        "2": 2,
        "3": 3,
        "4": 4,
        "5": 5,
        "6": 6,
        "7": 7,
        "8": 8,
        "9": 9,
        "10": 10,
        "11": 11,
        "12": 12,
        "13": 13,
        "14": 14,
        "15": 15,
        "16": 16,
        "17": 17,
        "18": 18,
        "19": 19,
        "20": 20,
        "21": 21,
        "22": 22,
        "23": 23
      },
      "degree4_search": {
        "kind": "f2-roots-refutation-v1",
        "stats": {
          "rows": 633473,
          "rank": 372730,
          "columns": 401486,
          "seconds": 10.764817600138485,
          "solver": "sparse rows and derivation DAG"
        }
      },
      "degree": 4,
      "upper_check": {
        "status": "VALID_UNSAT",
        "coefficient_degree": 4,
        "terms": 1065
      },
      "seconds": 10.909321199869737
    },
    {
      "pair": [
        5,
        11
      ],
      "members": [
        [
          5,
          11
        ],
        [
          5,
          12
        ],
        [
          6,
          11
        ],
        [
          6,
          12
        ],
        [
          18,
          23
        ],
        [
          18,
          24
        ],
        [
          19,
          23
        ],
        [
          19,
          24
        ]
      ],
      "automorphisms": [
        {
          "member": [
            5,
            11
          ],
          "map": [
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24
          ]
        },
        {
          "member": [
            5,
            12
          ],
          "map": [
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            12,
            11,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24
          ]
        },
        {
          "member": [
            6,
            11
          ],
          "map": [
            0,
            1,
            2,
            3,
            4,
            6,
            5,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24
          ]
        },
        {
          "member": [
            6,
            12
          ],
          "map": [
            0,
            1,
            2,
            3,
            4,
            6,
            5,
            7,
            8,
            9,
            10,
            12,
            11,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24
          ]
        },
        {
          "member": [
            18,
            23
          ],
          "map": [
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            7,
            20,
            21,
            22,
            23,
            24,
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            8,
            9,
            10,
            12,
            11
          ]
        },
        {
          "member": [
            18,
            24
          ],
          "map": [
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            7,
            20,
            21,
            22,
            24,
            23,
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            8,
            9,
            10,
            12,
            11
          ]
        },
        {
          "member": [
            19,
            23
          ],
          "map": [
            13,
            14,
            15,
            16,
            17,
            19,
            18,
            7,
            20,
            21,
            22,
            23,
            24,
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            8,
            9,
            10,
            12,
            11
          ]
        },
        {
          "member": [
            19,
            24
          ],
          "map": [
            13,
            14,
            15,
            16,
            17,
            19,
            18,
            7,
            20,
            21,
            22,
            24,
            23,
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            8,
            9,
            10,
            12,
            11
          ]
        }
      ],
      "quotient": {
        "n": 24,
        "edges": [
          [
            0,
            4
          ],
          [
            0,
            5
          ],
          [
            0,
            6
          ],
          [
            1,
            5
          ],
          [
            1,
            6
          ],
          [
            1,
            7
          ],
          [
            1,
            8
          ],
          [
            2,
            7
          ],
          [
            2,
            8
          ],
          [
            2,
            9
          ],
          [
            2,
            10
          ],
          [
            3,
            5
          ],
          [
            3,
            9
          ],
          [
            3,
            10
          ],
          [
            3,
            11
          ],
          [
            4,
            5
          ],
          [
            4,
            11
          ],
          [
            5,
            6
          ],
          [
            5,
            11
          ],
          [
            7,
            13
          ],
          [
            7,
            14
          ],
          [
            8,
            19
          ],
          [
            9,
            10
          ],
          [
            12,
            16
          ],
          [
            12,
            17
          ],
          [
            12,
            18
          ],
          [
            13,
            17
          ],
          [
            13,
            18
          ],
          [
            13,
            19
          ],
          [
            14,
            19
          ],
          [
            14,
            20
          ],
          [
            14,
            21
          ],
          [
            15,
            20
          ],
          [
            15,
            21
          ],
          [
            15,
            22
          ],
          [
            15,
            23
          ],
          [
            16,
            22
          ],
          [
            16,
            23
          ],
          [
            17,
            18
          ],
          [
            20,
            21
          ],
          [
            22,
            23
          ]
        ]
      },
      "original_to_quotient": {
        "0": 0,
        "1": 1,
        "2": 2,
        "3": 3,
        "4": 4,
        "5": 5,
        "6": 6,
        "7": 7,
        "8": 8,
        "9": 9,
        "10": 10,
        "12": 11,
        "13": 12,
        "14": 13,
        "15": 14,
        "16": 15,
        "17": 16,
        "18": 17,
        "19": 18,
        "20": 19,
        "21": 20,
        "22": 21,
        "23": 22,
        "24": 23,
        "11": 5
      },
      "degree1_check": {
        "status": "VALID_DEGREE_OBSTRUCTION",
        "coefficient_degree": 1,
        "checked_multiples": 1025
      },
      "core": {
        "n": 24,
        "edges": [
          [
            0,
            4
          ],
          [
            0,
            5
          ],
          [
            0,
            6
          ],
          [
            1,
            6
          ],
          [
            1,
            7
          ],
          [
            1,
            8
          ],
          [
            2,
            7
          ],
          [
            2,
            8
          ],
          [
            2,
            9
          ],
          [
            2,
            10
          ],
          [
            3,
            5
          ],
          [
            3,
            9
          ],
          [
            3,
            10
          ],
          [
            3,
            11
          ],
          [
            4,
            5
          ],
          [
            4,
            11
          ],
          [
            5,
            6
          ],
          [
            5,
            11
          ],
          [
            7,
            13
          ],
          [
            7,
            14
          ],
          [
            8,
            19
          ],
          [
            9,
            10
          ],
          [
            12,
            16
          ],
          [
            12,
            17
          ],
          [
            12,
            18
          ],
          [
            13,
            17
          ],
          [
            13,
            18
          ],
          [
            13,
            19
          ],
          [
            14,
            19
          ],
          [
            14,
            20
          ],
          [
            14,
            21
          ],
          [
            15,
            20
          ],
          [
            15,
            21
          ],
          [
            15,
            22
          ],
          [
            15,
            23
          ],
          [
            16,
            22
          ],
          [
            16,
            23
          ],
          [
            17,
            18
          ],
          [
            20,
            21
          ],
          [
            22,
            23
          ]
        ]
      },
      "core_embedding": {
        "0": 0,
        "1": 1,
        "2": 2,
        "3": 3,
        "4": 4,
        "5": 5,
        "6": 6,
        "7": 7,
        "8": 8,
        "9": 9,
        "10": 10,
        "11": 11,
        "12": 12,
        "13": 13,
        "14": 14,
        "15": 15,
        "16": 16,
        "17": 17,
        "18": 18,
        "19": 19,
        "20": 20,
        "21": 21,
        "22": 22,
        "23": 23
      },
      "degree4_search": {
        "kind": "f2-roots-refutation-v1",
        "stats": {
          "rows": 633473,
          "rank": 372139,
          "columns": 401524,
          "seconds": 10.1607586001046,
          "solver": "sparse rows and derivation DAG"
        }
      },
      "degree": 4,
      "upper_check": {
        "status": "VALID_UNSAT",
        "coefficient_degree": 4,
        "terms": 925
      },
      "seconds": 10.268301999894902
    },
    {
      "pair": [
        5,
        18
      ],
      "members": [
        [
          5,
          18
        ],
        [
          5,
          19
        ],
        [
          6,
          18
        ],
        [
          6,
          19
        ]
      ],
      "automorphisms": [
        {
          "member": [
            5,
            18
          ],
          "map": [
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24
          ]
        },
        {
          "member": [
            5,
            19
          ],
          "map": [
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            19,
            18,
            20,
            21,
            22,
            23,
            24
          ]
        },
        {
          "member": [
            6,
            18
          ],
          "map": [
            0,
            1,
            2,
            3,
            4,
            6,
            5,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24
          ]
        },
        {
          "member": [
            6,
            19
          ],
          "map": [
            0,
            1,
            2,
            3,
            4,
            6,
            5,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            19,
            18,
            20,
            21,
            22,
            23,
            24
          ]
        }
      ],
      "quotient": {
        "n": 24,
        "edges": [
          [
            0,
            4
          ],
          [
            0,
            5
          ],
          [
            0,
            6
          ],
          [
            1,
            5
          ],
          [
            1,
            6
          ],
          [
            1,
            7
          ],
          [
            1,
            8
          ],
          [
            2,
            7
          ],
          [
            2,
            8
          ],
          [
            2,
            9
          ],
          [
            2,
            10
          ],
          [
            3,
            9
          ],
          [
            3,
            10
          ],
          [
            3,
            11
          ],
          [
            3,
            12
          ],
          [
            4,
            11
          ],
          [
            4,
            12
          ],
          [
            5,
            6
          ],
          [
            5,
            13
          ],
          [
            5,
            14
          ],
          [
            5,
            18
          ],
          [
            7,
            14
          ],
          [
            7,
            15
          ],
          [
            8,
            19
          ],
          [
            9,
            10
          ],
          [
            11,
            12
          ],
          [
            13,
            17
          ],
          [
            13,
            18
          ],
          [
            14,
            18
          ],
          [
            14,
            19
          ],
          [
            15,
            19
          ],
          [
            15,
            20
          ],
          [
            15,
            21
          ],
          [
            16,
            20
          ],
          [
            16,
            21
          ],
          [
            16,
            22
          ],
          [
            16,
            23
          ],
          [
            17,
            22
          ],
          [
            17,
            23
          ],
          [
            20,
            21
          ],
          [
            22,
            23
          ]
        ]
      },
      "original_to_quotient": {
        "0": 0,
        "1": 1,
        "2": 2,
        "3": 3,
        "4": 4,
        "5": 5,
        "6": 6,
        "7": 7,
        "8": 8,
        "9": 9,
        "10": 10,
        "11": 11,
        "12": 12,
        "13": 13,
        "14": 14,
        "15": 15,
        "16": 16,
        "17": 17,
        "19": 18,
        "20": 19,
        "21": 20,
        "22": 21,
        "23": 22,
        "24": 23,
        "18": 5
      },
      "degree1_check": {
        "status": "VALID_DEGREE_OBSTRUCTION",
        "coefficient_degree": 1,
        "checked_multiples": 1025
      },
      "core": {
        "n": 24,
        "edges": [
          [
            0,
            4
          ],
          [
            0,
            5
          ],
          [
            0,
            6
          ],
          [
            1,
            5
          ],
          [
            1,
            6
          ],
          [
            1,
            7
          ],
          [
            1,
            8
          ],
          [
            2,
            7
          ],
          [
            2,
            8
          ],
          [
            2,
            9
          ],
          [
            2,
            10
          ],
          [
            3,
            9
          ],
          [
            3,
            10
          ],
          [
            3,
            11
          ],
          [
            3,
            12
          ],
          [
            4,
            11
          ],
          [
            4,
            12
          ],
          [
            5,
            6
          ],
          [
            5,
            13
          ],
          [
            5,
            14
          ],
          [
            5,
            18
          ],
          [
            7,
            14
          ],
          [
            7,
            15
          ],
          [
            8,
            19
          ],
          [
            9,
            10
          ],
          [
            11,
            12
          ],
          [
            13,
            17
          ],
          [
            13,
            18
          ],
          [
            14,
            18
          ],
          [
            14,
            19
          ],
          [
            15,
            19
          ],
          [
            15,
            20
          ],
          [
            15,
            21
          ],
          [
            16,
            20
          ],
          [
            16,
            21
          ],
          [
            16,
            22
          ],
          [
            16,
            23
          ],
          [
            17,
            22
          ],
          [
            17,
            23
          ],
          [
            20,
            21
          ],
          [
            22,
            23
          ]
        ]
      },
      "core_embedding": {
        "0": 0,
        "1": 1,
        "2": 2,
        "3": 3,
        "4": 4,
        "5": 5,
        "6": 6,
        "7": 7,
        "8": 8,
        "9": 9,
        "10": 10,
        "11": 11,
        "12": 12,
        "13": 13,
        "14": 14,
        "15": 15,
        "16": 16,
        "17": 17,
        "18": 18,
        "19": 19,
        "20": 20,
        "21": 21,
        "22": 22,
        "23": 23
      },
      "degree4_search": {
        "kind": "f2-roots-obstruction-v1",
        "stats": {
          "rows": 696918,
          "rank": 386065,
          "columns": 409656,
          "seconds": 16.896141199860722,
          "solver": "sparse rows and derivation DAG"
        }
      },
      "degree4_check": {
        "status": "VALID_DEGREE_OBSTRUCTION",
        "coefficient_degree": 4,
        "checked_multiples": 814875
      },
      "degree": 7,
      "upper_check": {
        "status": "VALID_UNSAT",
        "coefficient_degree": 7,
        "terms": 189
      },
      "seconds": 23.999616000102833
    },
    {
      "pair": [
        5,
        20
      ],
      "members": [
        [
          5,
          20
        ],
        [
          6,
          20
        ],
        [
          8,
          18
        ],
        [
          8,
          19
        ]
      ],
      "automorphisms": [
        {
          "member": [
            5,
            20
          ],
          "map": [
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24
          ]
        },
        {
          "member": [
            6,
            20
          ],
          "map": [
            0,
            1,
            2,
            3,
            4,
            6,
            5,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24
          ]
        },
        {
          "member": [
            8,
            18
          ],
          "map": [
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            7,
            20,
            21,
            22,
            23,
            24,
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            8,
            9,
            10,
            12,
            11
          ]
        },
        {
          "member": [
            8,
            19
          ],
          "map": [
            13,
            14,
            15,
            16,
            17,
            19,
            18,
            7,
            20,
            21,
            22,
            23,
            24,
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            8,
            9,
            10,
            12,
            11
          ]
        }
      ],
      "quotient": {
        "n": 24,
        "edges": [
          [
            0,
            4
          ],
          [
            0,
            5
          ],
          [
            0,
            6
          ],
          [
            1,
            5
          ],
          [
            1,
            6
          ],
          [
            1,
            7
          ],
          [
            1,
            8
          ],
          [
            2,
            7
          ],
          [
            2,
            8
          ],
          [
            2,
            9
          ],
          [
            2,
            10
          ],
          [
            3,
            9
          ],
          [
            3,
            10
          ],
          [
            3,
            11
          ],
          [
            3,
            12
          ],
          [
            4,
            11
          ],
          [
            4,
            12
          ],
          [
            5,
            6
          ],
          [
            5,
            8
          ],
          [
            5,
            14
          ],
          [
            5,
            15
          ],
          [
            7,
            14
          ],
          [
            7,
            15
          ],
          [
            9,
            10
          ],
          [
            11,
            12
          ],
          [
            13,
            17
          ],
          [
            13,
            18
          ],
          [
            13,
            19
          ],
          [
            14,
            18
          ],
          [
            14,
            19
          ],
          [
            15,
            20
          ],
          [
            15,
            21
          ],
          [
            16,
            20
          ],
          [
            16,
            21
          ],
          [
            16,
            22
          ],
          [
            16,
            23
          ],
          [
            17,
            22
          ],
          [
            17,
            23
          ],
          [
            18,
            19
          ],
          [
            20,
            21
          ],
          [
            22,
            23
          ]
        ]
      },
      "original_to_quotient": {
        "0": 0,
        "1": 1,
        "2": 2,
        "3": 3,
        "4": 4,
        "5": 5,
        "6": 6,
        "7": 7,
        "8": 8,
        "9": 9,
        "10": 10,
        "11": 11,
        "12": 12,
        "13": 13,
        "14": 14,
        "15": 15,
        "16": 16,
        "17": 17,
        "18": 18,
        "19": 19,
        "21": 20,
        "22": 21,
        "23": 22,
        "24": 23,
        "20": 5
      },
      "degree1_check": {
        "status": "VALID_DEGREE_OBSTRUCTION",
        "coefficient_degree": 1,
        "checked_multiples": 1025
      },
      "core": {
        "n": 24,
        "edges": [
          [
            0,
            4
          ],
          [
            0,
            5
          ],
          [
            0,
            6
          ],
          [
            1,
            6
          ],
          [
            1,
            7
          ],
          [
            1,
            8
          ],
          [
            2,
            7
          ],
          [
            2,
            8
          ],
          [
            2,
            9
          ],
          [
            2,
            10
          ],
          [
            3,
            9
          ],
          [
            3,
            10
          ],
          [
            3,
            11
          ],
          [
            3,
            12
          ],
          [
            4,
            11
          ],
          [
            4,
            12
          ],
          [
            5,
            6
          ],
          [
            5,
            8
          ],
          [
            5,
            14
          ],
          [
            5,
            15
          ],
          [
            7,
            14
          ],
          [
            7,
            15
          ],
          [
            9,
            10
          ],
          [
            11,
            12
          ],
          [
            13,
            17
          ],
          [
            13,
            18
          ],
          [
            13,
            19
          ],
          [
            14,
            18
          ],
          [
            14,
            19
          ],
          [
            15,
            20
          ],
          [
            15,
            21
          ],
          [
            16,
            20
          ],
          [
            16,
            21
          ],
          [
            16,
            22
          ],
          [
            16,
            23
          ],
          [
            17,
            22
          ],
          [
            17,
            23
          ],
          [
            18,
            19
          ],
          [
            20,
            21
          ],
          [
            22,
            23
          ]
        ]
      },
      "core_embedding": {
        "0": 0,
        "1": 1,
        "2": 2,
        "3": 3,
        "4": 4,
        "5": 5,
        "6": 6,
        "7": 7,
        "8": 8,
        "9": 9,
        "10": 10,
        "11": 11,
        "12": 12,
        "13": 13,
        "14": 14,
        "15": 15,
        "16": 16,
        "17": 17,
        "18": 18,
        "19": 19,
        "20": 20,
        "21": 21,
        "22": 22,
        "23": 23
      },
      "degree4_search": {
        "kind": "f2-roots-refutation-v1",
        "stats": {
          "rows": 525594,
          "rank": 327150,
          "columns": 359261,
          "seconds": 7.860488799866289,
          "solver": "sparse rows and derivation DAG"
        }
      },
      "degree": 4,
      "upper_check": {
        "status": "VALID_UNSAT",
        "coefficient_degree": 4,
        "terms": 665
      },
      "seconds": 8.012895799940452
    },
    {
      "pair": [
        5,
        21
      ],
      "members": [
        [
          5,
          21
        ],
        [
          5,
          22
        ],
        [
          6,
          21
        ],
        [
          6,
          22
        ],
        [
          9,
          18
        ],
        [
          9,
          19
        ],
        [
          10,
          18
        ],
        [
          10,
          19
        ]
      ],
      "automorphisms": [
        {
          "member": [
            5,
            21
          ],
          "map": [
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24
          ]
        },
        {
          "member": [
            5,
            22
          ],
          "map": [
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            22,
            21,
            23,
            24
          ]
        },
        {
          "member": [
            6,
            21
          ],
          "map": [
            0,
            1,
            2,
            3,
            4,
            6,
            5,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24
          ]
        },
        {
          "member": [
            6,
            22
          ],
          "map": [
            0,
            1,
            2,
            3,
            4,
            6,
            5,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            22,
            21,
            23,
            24
          ]
        },
        {
          "member": [
            9,
            18
          ],
          "map": [
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            7,
            20,
            21,
            22,
            23,
            24,
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            8,
            9,
            10,
            12,
            11
          ]
        },
        {
          "member": [
            9,
            19
          ],
          "map": [
            13,
            14,
            15,
            16,
            17,
            19,
            18,
            7,
            20,
            21,
            22,
            23,
            24,
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            8,
            9,
            10,
            12,
            11
          ]
        },
        {
          "member": [
            10,
            18
          ],
          "map": [
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            7,
            20,
            21,
            22,
            23,
            24,
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            8,
            10,
            9,
            12,
            11
          ]
        },
        {
          "member": [
            10,
            19
          ],
          "map": [
            13,
            14,
            15,
            16,
            17,
            19,
            18,
            7,
            20,
            21,
            22,
            23,
            24,
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            8,
            10,
            9,
            12,
            11
          ]
        }
      ],
      "quotient": {
        "n": 24,
        "edges": [
          [
            0,
            4
          ],
          [
            0,
            5
          ],
          [
            0,
            6
          ],
          [
            1,
            5
          ],
          [
            1,
            6
          ],
          [
            1,
            7
          ],
          [
            1,
            8
          ],
          [
            2,
            7
          ],
          [
            2,
            8
          ],
          [
            2,
            9
          ],
          [
            2,
            10
          ],
          [
            3,
            9
          ],
          [
            3,
            10
          ],
          [
            3,
            11
          ],
          [
            3,
            12
          ],
          [
            4,
            11
          ],
          [
            4,
            12
          ],
          [
            5,
            6
          ],
          [
            5,
            15
          ],
          [
            5,
            16
          ],
          [
            5,
            21
          ],
          [
            7,
            14
          ],
          [
            7,
            15
          ],
          [
            8,
            20
          ],
          [
            9,
            10
          ],
          [
            11,
            12
          ],
          [
            13,
            17
          ],
          [
            13,
            18
          ],
          [
            13,
            19
          ],
          [
            14,
            18
          ],
          [
            14,
            19
          ],
          [
            14,
            20
          ],
          [
            15,
            20
          ],
          [
            15,
            21
          ],
          [
            16,
            21
          ],
          [
            16,
            22
          ],
          [
            16,
            23
          ],
          [
            17,
            22
          ],
          [
            17,
            23
          ],
          [
            18,
            19
          ],
          [
            22,
            23
          ]
        ]
      },
      "original_to_quotient": {
        "0": 0,
        "1": 1,
        "2": 2,
        "3": 3,
        "4": 4,
        "5": 5,
        "6": 6,
        "7": 7,
        "8": 8,
        "9": 9,
        "10": 10,
        "11": 11,
        "12": 12,
        "13": 13,
        "14": 14,
        "15": 15,
        "16": 16,
        "17": 17,
        "18": 18,
        "19": 19,
        "20": 20,
        "22": 21,
        "23": 22,
        "24": 23,
        "21": 5
      },
      "degree1_check": {
        "status": "VALID_DEGREE_OBSTRUCTION",
        "coefficient_degree": 1,
        "checked_multiples": 1025
      },
      "core": {
        "n": 24,
        "edges": [
          [
            0,
            4
          ],
          [
            0,
            5
          ],
          [
            0,
            6
          ],
          [
            1,
            5
          ],
          [
            1,
            6
          ],
          [
            1,
            7
          ],
          [
            1,
            8
          ],
          [
            2,
            7
          ],
          [
            2,
            8
          ],
          [
            2,
            9
          ],
          [
            2,
            10
          ],
          [
            3,
            9
          ],
          [
            3,
            10
          ],
          [
            3,
            11
          ],
          [
            3,
            12
          ],
          [
            4,
            11
          ],
          [
            4,
            12
          ],
          [
            5,
            6
          ],
          [
            5,
            15
          ],
          [
            5,
            16
          ],
          [
            5,
            21
          ],
          [
            7,
            14
          ],
          [
            7,
            15
          ],
          [
            8,
            20
          ],
          [
            9,
            10
          ],
          [
            11,
            12
          ],
          [
            13,
            17
          ],
          [
            13,
            18
          ],
          [
            13,
            19
          ],
          [
            14,
            18
          ],
          [
            14,
            19
          ],
          [
            14,
            20
          ],
          [
            15,
            20
          ],
          [
            15,
            21
          ],
          [
            16,
            21
          ],
          [
            16,
            22
          ],
          [
            16,
            23
          ],
          [
            17,
            22
          ],
          [
            17,
            23
          ],
          [
            18,
            19
          ],
          [
            22,
            23
          ]
        ]
      },
      "core_embedding": {
        "0": 0,
        "1": 1,
        "2": 2,
        "3": 3,
        "4": 4,
        "5": 5,
        "6": 6,
        "7": 7,
        "8": 8,
        "9": 9,
        "10": 10,
        "11": 11,
        "12": 12,
        "13": 13,
        "14": 14,
        "15": 15,
        "16": 16,
        "17": 17,
        "18": 18,
        "19": 19,
        "20": 20,
        "21": 21,
        "22": 22,
        "23": 23
      },
      "degree4_search": {
        "kind": "f2-roots-obstruction-v1",
        "stats": {
          "rows": 696918,
          "rank": 386030,
          "columns": 409761,
          "seconds": 16.595678699901327,
          "solver": "sparse rows and derivation DAG"
        }
      },
      "degree4_check": {
        "status": "VALID_DEGREE_OBSTRUCTION",
        "coefficient_degree": 4,
        "checked_multiples": 814875
      },
      "degree": 7,
      "upper_check": {
        "status": "VALID_UNSAT",
        "coefficient_degree": 7,
        "terms": 189
      },
      "seconds": 23.129473200067878
    },
    {
      "pair": [
        5,
        23
      ],
      "members": [
        [
          5,
          23
        ],
        [
          5,
          24
        ],
        [
          6,
          23
        ],
        [
          6,
          24
        ],
        [
          11,
          18
        ],
        [
          11,
          19
        ],
        [
          12,
          18
        ],
        [
          12,
          19
        ]
      ],
      "automorphisms": [
        {
          "member": [
            5,
            23
          ],
          "map": [
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24
          ]
        },
        {
          "member": [
            5,
            24
          ],
          "map": [
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            24,
            23
          ]
        },
        {
          "member": [
            6,
            23
          ],
          "map": [
            0,
            1,
            2,
            3,
            4,
            6,
            5,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24
          ]
        },
        {
          "member": [
            6,
            24
          ],
          "map": [
            0,
            1,
            2,
            3,
            4,
            6,
            5,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            24,
            23
          ]
        },
        {
          "member": [
            11,
            18
          ],
          "map": [
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            7,
            20,
            21,
            22,
            23,
            24,
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            8,
            9,
            10,
            11,
            12
          ]
        },
        {
          "member": [
            11,
            19
          ],
          "map": [
            13,
            14,
            15,
            16,
            17,
            19,
            18,
            7,
            20,
            21,
            22,
            23,
            24,
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            8,
            9,
            10,
            11,
            12
          ]
        },
        {
          "member": [
            12,
            18
          ],
          "map": [
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            7,
            20,
            21,
            22,
            23,
            24,
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            8,
            9,
            10,
            12,
            11
          ]
        },
        {
          "member": [
            12,
            19
          ],
          "map": [
            13,
            14,
            15,
            16,
            17,
            19,
            18,
            7,
            20,
            21,
            22,
            23,
            24,
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            8,
            9,
            10,
            12,
            11
          ]
        }
      ],
      "quotient": {
        "n": 24,
        "edges": [
          [
            0,
            4
          ],
          [
            0,
            5
          ],
          [
            0,
            6
          ],
          [
            1,
            5
          ],
          [
            1,
            6
          ],
          [
            1,
            7
          ],
          [
            1,
            8
          ],
          [
            2,
            7
          ],
          [
            2,
            8
          ],
          [
            2,
            9
          ],
          [
            2,
            10
          ],
          [
            3,
            9
          ],
          [
            3,
            10
          ],
          [
            3,
            11
          ],
          [
            3,
            12
          ],
          [
            4,
            11
          ],
          [
            4,
            12
          ],
          [
            5,
            6
          ],
          [
            5,
            16
          ],
          [
            5,
            17
          ],
          [
            5,
            23
          ],
          [
            7,
            14
          ],
          [
            7,
            15
          ],
          [
            8,
            20
          ],
          [
            9,
            10
          ],
          [
            11,
            12
          ],
          [
            13,
            17
          ],
          [
            13,
            18
          ],
          [
            13,
            19
          ],
          [
            14,
            18
          ],
          [
            14,
            19
          ],
          [
            14,
            20
          ],
          [
            15,
            20
          ],
          [
            15,
            21
          ],
          [
            15,
            22
          ],
          [
            16,
            21
          ],
          [
            16,
            22
          ],
          [
            16,
            23
          ],
          [
            17,
            23
          ],
          [
            18,
            19
          ],
          [
            21,
            22
          ]
        ]
      },
      "original_to_quotient": {
        "0": 0,
        "1": 1,
        "2": 2,
        "3": 3,
        "4": 4,
        "5": 5,
        "6": 6,
        "7": 7,
        "8": 8,
        "9": 9,
        "10": 10,
        "11": 11,
        "12": 12,
        "13": 13,
        "14": 14,
        "15": 15,
        "16": 16,
        "17": 17,
        "18": 18,
        "19": 19,
        "20": 20,
        "21": 21,
        "22": 22,
        "24": 23,
        "23": 5
      },
      "degree1_check": {
        "status": "VALID_DEGREE_OBSTRUCTION",
        "coefficient_degree": 1,
        "checked_multiples": 1025
      },
      "core": {
        "n": 24,
        "edges": [
          [
            0,
            4
          ],
          [
            0,
            5
          ],
          [
            0,
            6
          ],
          [
            1,
            5
          ],
          [
            1,
            6
          ],
          [
            1,
            7
          ],
          [
            1,
            8
          ],
          [
            2,
            7
          ],
          [
            2,
            8
          ],
          [
            2,
            9
          ],
          [
            2,
            10
          ],
          [
            3,
            9
          ],
          [
            3,
            10
          ],
          [
            3,
            11
          ],
          [
            3,
            12
          ],
          [
            4,
            11
          ],
          [
            4,
            12
          ],
          [
            5,
            6
          ],
          [
            5,
            16
          ],
          [
            5,
            17
          ],
          [
            5,
            23
          ],
          [
            7,
            14
          ],
          [
            7,
            15
          ],
          [
            8,
            20
          ],
          [
            9,
            10
          ],
          [
            11,
            12
          ],
          [
            13,
            17
          ],
          [
            13,
            18
          ],
          [
            13,
            19
          ],
          [
            14,
            18
          ],
          [
            14,
            19
          ],
          [
            14,
            20
          ],
          [
            15,
            20
          ],
          [
            15,
            21
          ],
          [
            15,
            22
          ],
          [
            16,
            21
          ],
          [
            16,
            22
          ],
          [
            16,
            23
          ],
          [
            17,
            23
          ],
          [
            18,
            19
          ],
          [
            21,
            22
          ]
        ]
      },
      "core_embedding": {
        "0": 0,
        "1": 1,
        "2": 2,
        "3": 3,
        "4": 4,
        "5": 5,
        "6": 6,
        "7": 7,
        "8": 8,
        "9": 9,
        "10": 10,
        "11": 11,
        "12": 12,
        "13": 13,
        "14": 14,
        "15": 15,
        "16": 16,
        "17": 17,
        "18": 18,
        "19": 19,
        "20": 20,
        "21": 21,
        "22": 22,
        "23": 23
      },
      "degree4_search": {
        "kind": "f2-roots-obstruction-v1",
        "stats": {
          "rows": 696918,
          "rank": 386804,
          "columns": 409690,
          "seconds": 16.872980100102723,
          "solver": "sparse rows and derivation DAG"
        }
      },
      "degree4_check": {
        "status": "VALID_DEGREE_OBSTRUCTION",
        "coefficient_degree": 4,
        "checked_multiples": 814875
      },
      "degree": 7,
      "upper_check": {
        "status": "VALID_UNSAT",
        "coefficient_degree": 7,
        "terms": 189
      },
      "seconds": 23.712244000053033
    },
    {
      "pair": [
        7,
        8
      ],
      "members": [
        [
          7,
          8
        ],
        [
          7,
          20
        ]
      ],
      "automorphisms": [
        {
          "member": [
            7,
            8
          ],
          "map": [
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24
          ]
        },
        {
          "member": [
            7,
            20
          ],
          "map": [
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            7,
            20,
            21,
            22,
            23,
            24,
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            8,
            9,
            10,
            12,
            11
          ]
        }
      ],
      "quotient": {
        "n": 24,
        "edges": [
          [
            0,
            4
          ],
          [
            0,
            5
          ],
          [
            0,
            6
          ],
          [
            1,
            5
          ],
          [
            1,
            6
          ],
          [
            1,
            7
          ],
          [
            2,
            7
          ],
          [
            2,
            8
          ],
          [
            2,
            9
          ],
          [
            3,
            8
          ],
          [
            3,
            9
          ],
          [
            3,
            10
          ],
          [
            3,
            11
          ],
          [
            4,
            10
          ],
          [
            4,
            11
          ],
          [
            5,
            6
          ],
          [
            7,
            13
          ],
          [
            7,
            14
          ],
          [
            7,
            19
          ],
          [
            8,
            9
          ],
          [
            10,
            11
          ],
          [
            12,
            16
          ],
          [
            12,
            17
          ],
          [
            12,
            18
          ],
          [
            13,
            17
          ],
          [
            13,
            18
          ],
          [
            13,
            19
          ],
          [
            14,
            19
          ],
          [
            14,
            20
          ],
          [
            14,
            21
          ],
          [
            15,
            20
          ],
          [
            15,
            21
          ],
          [
            15,
            22
          ],
          [
            15,
            23
          ],
          [
            16,
            22
          ],
          [
            16,
            23
          ],
          [
            17,
            18
          ],
          [
            20,
            21
          ],
          [
            22,
            23
          ]
        ]
      },
      "original_to_quotient": {
        "0": 0,
        "1": 1,
        "2": 2,
        "3": 3,
        "4": 4,
        "5": 5,
        "6": 6,
        "7": 7,
        "9": 8,
        "10": 9,
        "11": 10,
        "12": 11,
        "13": 12,
        "14": 13,
        "15": 14,
        "16": 15,
        "17": 16,
        "18": 17,
        "19": 18,
        "20": 19,
        "21": 20,
        "22": 21,
        "23": 22,
        "24": 23,
        "8": 7
      },
      "degree1_check": {
        "status": "VALID_DEGREE_OBSTRUCTION",
        "coefficient_degree": 1,
        "checked_multiples": 975
      },
      "core": {
        "n": 13,
        "edges": [
          [
            0,
            2
          ],
          [
            0,
            3
          ],
          [
            0,
            8
          ],
          [
            1,
            5
          ],
          [
            1,
            6
          ],
          [
            1,
            7
          ],
          [
            2,
            6
          ],
          [
            2,
            7
          ],
          [
            2,
            8
          ],
          [
            3,
            8
          ],
          [
            3,
            9
          ],
          [
            3,
            10
          ],
          [
            4,
            9
          ],
          [
            4,
            10
          ],
          [
            4,
            11
          ],
          [
            4,
            12
          ],
          [
            5,
            11
          ],
          [
            5,
            12
          ],
          [
            6,
            7
          ],
          [
            9,
            10
          ],
          [
            11,
            12
          ]
        ]
      },
      "core_embedding": {
        "0": 7,
        "1": 12,
        "2": 13,
        "3": 14,
        "4": 15,
        "5": 16,
        "6": 17,
        "7": 18,
        "8": 19,
        "9": 20,
        "10": 21,
        "11": 22,
        "12": 23
      },
      "degree4_search": {
        "kind": "f2-roots-refutation-v1",
        "stats": {
          "rows": 9927,
          "rank": 5468,
          "columns": 5604,
          "seconds": 0.12143369996920228,
          "solver": "sparse rows and derivation DAG"
        }
      },
      "degree": 4,
      "upper_check": {
        "status": "VALID_UNSAT",
        "coefficient_degree": 4,
        "terms": 253
      },
      "seconds": 0.15675840014591813
    },
    {
      "pair": [
        7,
        9
      ],
      "members": [
        [
          7,
          9
        ],
        [
          7,
          10
        ],
        [
          7,
          21
        ],
        [
          7,
          22
        ]
      ],
      "automorphisms": [
        {
          "member": [
            7,
            9
          ],
          "map": [
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24
          ]
        },
        {
          "member": [
            7,
            10
          ],
          "map": [
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            10,
            9,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24
          ]
        },
        {
          "member": [
            7,
            21
          ],
          "map": [
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            7,
            20,
            21,
            22,
            23,
            24,
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            8,
            9,
            10,
            12,
            11
          ]
        },
        {
          "member": [
            7,
            22
          ],
          "map": [
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            7,
            20,
            22,
            21,
            23,
            24,
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            8,
            9,
            10,
            12,
            11
          ]
        }
      ],
      "quotient": {
        "n": 24,
        "edges": [
          [
            0,
            4
          ],
          [
            0,
            5
          ],
          [
            0,
            6
          ],
          [
            1,
            5
          ],
          [
            1,
            6
          ],
          [
            1,
            7
          ],
          [
            1,
            8
          ],
          [
            2,
            7
          ],
          [
            2,
            8
          ],
          [
            2,
            9
          ],
          [
            3,
            7
          ],
          [
            3,
            9
          ],
          [
            3,
            10
          ],
          [
            3,
            11
          ],
          [
            4,
            10
          ],
          [
            4,
            11
          ],
          [
            5,
            6
          ],
          [
            7,
            9
          ],
          [
            7,
            13
          ],
          [
            7,
            14
          ],
          [
            8,
            19
          ],
          [
            10,
            11
          ],
          [
            12,
            16
          ],
          [
            12,
            17
          ],
          [
            12,
            18
          ],
          [
            13,
            17
          ],
          [
            13,
            18
          ],
          [
            13,
            19
          ],
          [
            14,
            19
          ],
          [
            14,
            20
          ],
          [
            14,
            21
          ],
          [
            15,
            20
          ],
          [
            15,
            21
          ],
          [
            15,
            22
          ],
          [
            15,
            23
          ],
          [
            16,
            22
          ],
          [
            16,
            23
          ],
          [
            17,
            18
          ],
          [
            20,
            21
          ],
          [
            22,
            23
          ]
        ]
      },
      "original_to_quotient": {
        "0": 0,
        "1": 1,
        "2": 2,
        "3": 3,
        "4": 4,
        "5": 5,
        "6": 6,
        "7": 7,
        "8": 8,
        "10": 9,
        "11": 10,
        "12": 11,
        "13": 12,
        "14": 13,
        "15": 14,
        "16": 15,
        "17": 16,
        "18": 17,
        "19": 18,
        "20": 19,
        "21": 20,
        "22": 21,
        "23": 22,
        "24": 23,
        "9": 7
      },
      "degree1_check": {
        "status": "VALID_DEGREE_OBSTRUCTION",
        "coefficient_degree": 1,
        "checked_multiples": 1000
      },
      "core": {
        "n": 24,
        "edges": [
          [
            0,
            4
          ],
          [
            0,
            5
          ],
          [
            0,
            6
          ],
          [
            1,
            5
          ],
          [
            1,
            6
          ],
          [
            1,
            7
          ],
          [
            1,
            8
          ],
          [
            2,
            7
          ],
          [
            2,
            8
          ],
          [
            2,
            9
          ],
          [
            3,
            7
          ],
          [
            3,
            9
          ],
          [
            3,
            10
          ],
          [
            3,
            11
          ],
          [
            4,
            10
          ],
          [
            4,
            11
          ],
          [
            5,
            6
          ],
          [
            7,
            9
          ],
          [
            7,
            13
          ],
          [
            7,
            14
          ],
          [
            8,
            19
          ],
          [
            10,
            11
          ],
          [
            12,
            16
          ],
          [
            12,
            17
          ],
          [
            12,
            18
          ],
          [
            13,
            17
          ],
          [
            13,
            18
          ],
          [
            13,
            19
          ],
          [
            14,
            19
          ],
          [
            14,
            20
          ],
          [
            14,
            21
          ],
          [
            15,
            20
          ],
          [
            15,
            21
          ],
          [
            15,
            22
          ],
          [
            15,
            23
          ],
          [
            16,
            22
          ],
          [
            16,
            23
          ],
          [
            17,
            18
          ],
          [
            20,
            21
          ],
          [
            22,
            23
          ]
        ]
      },
      "core_embedding": {
        "0": 0,
        "1": 1,
        "2": 2,
        "3": 3,
        "4": 4,
        "5": 5,
        "6": 6,
        "7": 7,
        "8": 8,
        "9": 9,
        "10": 10,
        "11": 11,
        "12": 12,
        "13": 13,
        "14": 14,
        "15": 15,
        "16": 16,
        "17": 17,
        "18": 18,
        "19": 19,
        "20": 20,
        "21": 21,
        "22": 22,
        "23": 23
      },
      "degree4_search": {
        "kind": "f2-roots-refutation-v1",
        "stats": {
          "rows": 633473,
          "rank": 372770,
          "columns": 401649,
          "seconds": 11.199565399903804,
          "solver": "sparse rows and derivation DAG"
        }
      },
      "degree": 4,
      "upper_check": {
        "status": "VALID_UNSAT",
        "coefficient_degree": 4,
        "terms": 491
      },
      "seconds": 11.348831200040877
    },
    {
      "pair": [
        7,
        11
      ],
      "members": [
        [
          7,
          11
        ],
        [
          7,
          12
        ],
        [
          7,
          23
        ],
        [
          7,
          24
        ]
      ],
      "automorphisms": [
        {
          "member": [
            7,
            11
          ],
          "map": [
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24
          ]
        },
        {
          "member": [
            7,
            12
          ],
          "map": [
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            12,
            11,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24
          ]
        },
        {
          "member": [
            7,
            23
          ],
          "map": [
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            7,
            20,
            21,
            22,
            23,
            24,
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            8,
            9,
            10,
            12,
            11
          ]
        },
        {
          "member": [
            7,
            24
          ],
          "map": [
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            7,
            20,
            21,
            22,
            24,
            23,
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            8,
            9,
            10,
            12,
            11
          ]
        }
      ],
      "quotient": {
        "n": 24,
        "edges": [
          [
            0,
            4
          ],
          [
            0,
            5
          ],
          [
            0,
            6
          ],
          [
            1,
            5
          ],
          [
            1,
            6
          ],
          [
            1,
            7
          ],
          [
            1,
            8
          ],
          [
            2,
            7
          ],
          [
            2,
            8
          ],
          [
            2,
            9
          ],
          [
            2,
            10
          ],
          [
            3,
            7
          ],
          [
            3,
            9
          ],
          [
            3,
            10
          ],
          [
            3,
            11
          ],
          [
            4,
            7
          ],
          [
            4,
            11
          ],
          [
            5,
            6
          ],
          [
            7,
            11
          ],
          [
            7,
            13
          ],
          [
            7,
            14
          ],
          [
            8,
            19
          ],
          [
            9,
            10
          ],
          [
            12,
            16
          ],
          [
            12,
            17
          ],
          [
            12,
            18
          ],
          [
            13,
            17
          ],
          [
            13,
            18
          ],
          [
            13,
            19
          ],
          [
            14,
            19
          ],
          [
            14,
            20
          ],
          [
            14,
            21
          ],
          [
            15,
            20
          ],
          [
            15,
            21
          ],
          [
            15,
            22
          ],
          [
            15,
            23
          ],
          [
            16,
            22
          ],
          [
            16,
            23
          ],
          [
            17,
            18
          ],
          [
            20,
            21
          ],
          [
            22,
            23
          ]
        ]
      },
      "original_to_quotient": {
        "0": 0,
        "1": 1,
        "2": 2,
        "3": 3,
        "4": 4,
        "5": 5,
        "6": 6,
        "7": 7,
        "8": 8,
        "9": 9,
        "10": 10,
        "12": 11,
        "13": 12,
        "14": 13,
        "15": 14,
        "16": 15,
        "17": 16,
        "18": 17,
        "19": 18,
        "20": 19,
        "21": 20,
        "22": 21,
        "23": 22,
        "24": 23,
        "11": 7
      },
      "degree1_check": {
        "status": "VALID_DEGREE_OBSTRUCTION",
        "coefficient_degree": 1,
        "checked_multiples": 1025
      },
      "core": {
        "n": 24,
        "edges": [
          [
            0,
            4
          ],
          [
            0,
            5
          ],
          [
            0,
            6
          ],
          [
            1,
            5
          ],
          [
            1,
            6
          ],
          [
            1,
            7
          ],
          [
            1,
            8
          ],
          [
            2,
            8
          ],
          [
            2,
            9
          ],
          [
            2,
            10
          ],
          [
            3,
            7
          ],
          [
            3,
            9
          ],
          [
            3,
            10
          ],
          [
            3,
            11
          ],
          [
            4,
            7
          ],
          [
            4,
            11
          ],
          [
            5,
            6
          ],
          [
            7,
            11
          ],
          [
            7,
            13
          ],
          [
            7,
            14
          ],
          [
            8,
            19
          ],
          [
            9,
            10
          ],
          [
            12,
            16
          ],
          [
            12,
            17
          ],
          [
            12,
            18
          ],
          [
            13,
            17
          ],
          [
            13,
            18
          ],
          [
            13,
            19
          ],
          [
            14,
            19
          ],
          [
            14,
            20
          ],
          [
            14,
            21
          ],
          [
            15,
            20
          ],
          [
            15,
            21
          ],
          [
            15,
            22
          ],
          [
            15,
            23
          ],
          [
            16,
            22
          ],
          [
            16,
            23
          ],
          [
            17,
            18
          ],
          [
            20,
            21
          ],
          [
            22,
            23
          ]
        ]
      },
      "core_embedding": {
        "0": 0,
        "1": 1,
        "2": 2,
        "3": 3,
        "4": 4,
        "5": 5,
        "6": 6,
        "7": 7,
        "8": 8,
        "9": 9,
        "10": 10,
        "11": 11,
        "12": 12,
        "13": 13,
        "14": 14,
        "15": 15,
        "16": 16,
        "17": 17,
        "18": 18,
        "19": 19,
        "20": 20,
        "21": 21,
        "22": 22,
        "23": 23
      },
      "degree4_search": {
        "kind": "f2-roots-refutation-v1",
        "stats": {
          "rows": 633473,
          "rank": 373140,
          "columns": 401667,
          "seconds": 12.217123699840158,
          "solver": "sparse rows and derivation DAG"
        }
      },
      "degree": 4,
      "upper_check": {
        "status": "VALID_UNSAT",
        "coefficient_degree": 4,
        "terms": 1133
      },
      "seconds": 12.381573199993
    },
    {
      "pair": [
        8,
        9
      ],
      "members": [
        [
          8,
          9
        ],
        [
          8,
          10
        ],
        [
          20,
          21
        ],
        [
          20,
          22
        ]
      ],
      "automorphisms": [
        {
          "member": [
            8,
            9
          ],
          "map": [
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24
          ]
        },
        {
          "member": [
            8,
            10
          ],
          "map": [
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            10,
            9,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24
          ]
        },
        {
          "member": [
            20,
            21
          ],
          "map": [
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            7,
            20,
            21,
            22,
            23,
            24,
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            8,
            9,
            10,
            12,
            11
          ]
        },
        {
          "member": [
            20,
            22
          ],
          "map": [
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            7,
            20,
            22,
            21,
            23,
            24,
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            8,
            9,
            10,
            12,
            11
          ]
        }
      ],
      "quotient": {
        "n": 24,
        "edges": [
          [
            0,
            4
          ],
          [
            0,
            5
          ],
          [
            0,
            6
          ],
          [
            1,
            5
          ],
          [
            1,
            6
          ],
          [
            1,
            7
          ],
          [
            1,
            8
          ],
          [
            2,
            7
          ],
          [
            2,
            8
          ],
          [
            2,
            9
          ],
          [
            3,
            8
          ],
          [
            3,
            9
          ],
          [
            3,
            10
          ],
          [
            3,
            11
          ],
          [
            4,
            10
          ],
          [
            4,
            11
          ],
          [
            5,
            6
          ],
          [
            7,
            13
          ],
          [
            7,
            14
          ],
          [
            8,
            9
          ],
          [
            8,
            19
          ],
          [
            10,
            11
          ],
          [
            12,
            16
          ],
          [
            12,
            17
          ],
          [
            12,
            18
          ],
          [
            13,
            17
          ],
          [
            13,
            18
          ],
          [
            13,
            19
          ],
          [
            14,
            19
          ],
          [
            14,
            20
          ],
          [
            14,
            21
          ],
          [
            15,
            20
          ],
          [
            15,
            21
          ],
          [
            15,
            22
          ],
          [
            15,
            23
          ],
          [
            16,
            22
          ],
          [
            16,
            23
          ],
          [
            17,
            18
          ],
          [
            20,
            21
          ],
          [
            22,
            23
          ]
        ]
      },
      "original_to_quotient": {
        "0": 0,
        "1": 1,
        "2": 2,
        "3": 3,
        "4": 4,
        "5": 5,
        "6": 6,
        "7": 7,
        "8": 8,
        "10": 9,
        "11": 10,
        "12": 11,
        "13": 12,
        "14": 13,
        "15": 14,
        "16": 15,
        "17": 16,
        "18": 17,
        "19": 18,
        "20": 19,
        "21": 20,
        "22": 21,
        "23": 22,
        "24": 23,
        "9": 8
      },
      "degree1_check": {
        "status": "VALID_DEGREE_OBSTRUCTION",
        "coefficient_degree": 1,
        "checked_multiples": 1000
      },
      "core": {
        "n": 24,
        "edges": [
          [
            0,
            4
          ],
          [
            0,
            5
          ],
          [
            0,
            6
          ],
          [
            1,
            5
          ],
          [
            1,
            6
          ],
          [
            1,
            7
          ],
          [
            1,
            8
          ],
          [
            2,
            7
          ],
          [
            2,
            8
          ],
          [
            2,
            9
          ],
          [
            3,
            8
          ],
          [
            3,
            9
          ],
          [
            3,
            10
          ],
          [
            3,
            11
          ],
          [
            4,
            10
          ],
          [
            4,
            11
          ],
          [
            5,
            6
          ],
          [
            7,
            13
          ],
          [
            7,
            14
          ],
          [
            8,
            9
          ],
          [
            8,
            19
          ],
          [
            10,
            11
          ],
          [
            12,
            16
          ],
          [
            12,
            17
          ],
          [
            12,
            18
          ],
          [
            13,
            17
          ],
          [
            13,
            18
          ],
          [
            13,
            19
          ],
          [
            14,
            19
          ],
          [
            14,
            20
          ],
          [
            14,
            21
          ],
          [
            15,
            20
          ],
          [
            15,
            21
          ],
          [
            15,
            22
          ],
          [
            15,
            23
          ],
          [
            16,
            22
          ],
          [
            16,
            23
          ],
          [
            17,
            18
          ],
          [
            20,
            21
          ],
          [
            22,
            23
          ]
        ]
      },
      "core_embedding": {
        "0": 0,
        "1": 1,
        "2": 2,
        "3": 3,
        "4": 4,
        "5": 5,
        "6": 6,
        "7": 7,
        "8": 8,
        "9": 9,
        "10": 10,
        "11": 11,
        "12": 12,
        "13": 13,
        "14": 14,
        "15": 15,
        "16": 16,
        "17": 17,
        "18": 18,
        "19": 19,
        "20": 20,
        "21": 21,
        "22": 22,
        "23": 23
      },
      "degree4_search": {
        "kind": "f2-roots-refutation-v1",
        "stats": {
          "rows": 633473,
          "rank": 372833,
          "columns": 401759,
          "seconds": 10.12094429996796,
          "solver": "sparse rows and derivation DAG"
        }
      },
      "degree": 4,
      "upper_check": {
        "status": "VALID_UNSAT",
        "coefficient_degree": 4,
        "terms": 791
      },
      "seconds": 10.280456299893558
    },
    {
      "pair": [
        8,
        11
      ],
      "members": [
        [
          8,
          11
        ],
        [
          8,
          12
        ],
        [
          20,
          23
        ],
        [
          20,
          24
        ]
      ],
      "automorphisms": [
        {
          "member": [
            8,
            11
          ],
          "map": [
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24
          ]
        },
        {
          "member": [
            8,
            12
          ],
          "map": [
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            12,
            11,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24
          ]
        },
        {
          "member": [
            20,
            23
          ],
          "map": [
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            7,
            20,
            21,
            22,
            23,
            24,
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            8,
            9,
            10,
            12,
            11
          ]
        },
        {
          "member": [
            20,
            24
          ],
          "map": [
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            7,
            20,
            21,
            22,
            24,
            23,
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            8,
            9,
            10,
            12,
            11
          ]
        }
      ],
      "quotient": {
        "n": 24,
        "edges": [
          [
            0,
            4
          ],
          [
            0,
            5
          ],
          [
            0,
            6
          ],
          [
            1,
            5
          ],
          [
            1,
            6
          ],
          [
            1,
            7
          ],
          [
            1,
            8
          ],
          [
            2,
            7
          ],
          [
            2,
            8
          ],
          [
            2,
            9
          ],
          [
            2,
            10
          ],
          [
            3,
            8
          ],
          [
            3,
            9
          ],
          [
            3,
            10
          ],
          [
            3,
            11
          ],
          [
            4,
            8
          ],
          [
            4,
            11
          ],
          [
            5,
            6
          ],
          [
            7,
            13
          ],
          [
            7,
            14
          ],
          [
            8,
            11
          ],
          [
            8,
            19
          ],
          [
            9,
            10
          ],
          [
            12,
            16
          ],
          [
            12,
            17
          ],
          [
            12,
            18
          ],
          [
            13,
            17
          ],
          [
            13,
            18
          ],
          [
            13,
            19
          ],
          [
            14,
            19
          ],
          [
            14,
            20
          ],
          [
            14,
            21
          ],
          [
            15,
            20
          ],
          [
            15,
            21
          ],
          [
            15,
            22
          ],
          [
            15,
            23
          ],
          [
            16,
            22
          ],
          [
            16,
            23
          ],
          [
            17,
            18
          ],
          [
            20,
            21
          ],
          [
            22,
            23
          ]
        ]
      },
      "original_to_quotient": {
        "0": 0,
        "1": 1,
        "2": 2,
        "3": 3,
        "4": 4,
        "5": 5,
        "6": 6,
        "7": 7,
        "8": 8,
        "9": 9,
        "10": 10,
        "12": 11,
        "13": 12,
        "14": 13,
        "15": 14,
        "16": 15,
        "17": 16,
        "18": 17,
        "19": 18,
        "20": 19,
        "21": 20,
        "22": 21,
        "23": 22,
        "24": 23,
        "11": 8
      },
      "degree1_check": {
        "status": "VALID_DEGREE_OBSTRUCTION",
        "coefficient_degree": 1,
        "checked_multiples": 1025
      },
      "core": {
        "n": 24,
        "edges": [
          [
            0,
            4
          ],
          [
            0,
            5
          ],
          [
            0,
            6
          ],
          [
            1,
            5
          ],
          [
            1,
            6
          ],
          [
            1,
            7
          ],
          [
            1,
            8
          ],
          [
            2,
            7
          ],
          [
            2,
            9
          ],
          [
            2,
            10
          ],
          [
            3,
            8
          ],
          [
            3,
            9
          ],
          [
            3,
            10
          ],
          [
            3,
            11
          ],
          [
            4,
            8
          ],
          [
            4,
            11
          ],
          [
            5,
            6
          ],
          [
            7,
            13
          ],
          [
            7,
            14
          ],
          [
            8,
            11
          ],
          [
            8,
            19
          ],
          [
            9,
            10
          ],
          [
            12,
            16
          ],
          [
            12,
            17
          ],
          [
            12,
            18
          ],
          [
            13,
            17
          ],
          [
            13,
            18
          ],
          [
            13,
            19
          ],
          [
            14,
            19
          ],
          [
            14,
            20
          ],
          [
            14,
            21
          ],
          [
            15,
            20
          ],
          [
            15,
            21
          ],
          [
            15,
            22
          ],
          [
            15,
            23
          ],
          [
            16,
            22
          ],
          [
            16,
            23
          ],
          [
            17,
            18
          ],
          [
            20,
            21
          ],
          [
            22,
            23
          ]
        ]
      },
      "core_embedding": {
        "0": 0,
        "1": 1,
        "2": 2,
        "3": 3,
        "4": 4,
        "5": 5,
        "6": 6,
        "7": 7,
        "8": 8,
        "9": 9,
        "10": 10,
        "11": 11,
        "12": 12,
        "13": 13,
        "14": 14,
        "15": 15,
        "16": 16,
        "17": 17,
        "18": 18,
        "19": 19,
        "20": 20,
        "21": 21,
        "22": 22,
        "23": 23
      },
      "degree4_search": {
        "kind": "f2-roots-refutation-v1",
        "stats": {
          "rows": 633473,
          "rank": 373202,
          "columns": 401789,
          "seconds": 11.746088299900293,
          "solver": "sparse rows and derivation DAG"
        }
      },
      "degree": 4,
      "upper_check": {
        "status": "VALID_UNSAT",
        "coefficient_degree": 4,
        "terms": 1567
      },
      "seconds": 11.954852599883452
    },
    {
      "pair": [
        8,
        21
      ],
      "members": [
        [
          8,
          21
        ],
        [
          8,
          22
        ],
        [
          9,
          20
        ],
        [
          10,
          20
        ]
      ],
      "automorphisms": [
        {
          "member": [
            8,
            21
          ],
          "map": [
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24
          ]
        },
        {
          "member": [
            8,
            22
          ],
          "map": [
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            22,
            21,
            23,
            24
          ]
        },
        {
          "member": [
            9,
            20
          ],
          "map": [
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            7,
            20,
            21,
            22,
            23,
            24,
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            8,
            9,
            10,
            12,
            11
          ]
        },
        {
          "member": [
            10,
            20
          ],
          "map": [
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            7,
            20,
            21,
            22,
            23,
            24,
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            8,
            10,
            9,
            12,
            11
          ]
        }
      ],
      "quotient": {
        "n": 24,
        "edges": [
          [
            0,
            4
          ],
          [
            0,
            5
          ],
          [
            0,
            6
          ],
          [
            1,
            5
          ],
          [
            1,
            6
          ],
          [
            1,
            7
          ],
          [
            1,
            8
          ],
          [
            2,
            7
          ],
          [
            2,
            8
          ],
          [
            2,
            9
          ],
          [
            2,
            10
          ],
          [
            3,
            9
          ],
          [
            3,
            10
          ],
          [
            3,
            11
          ],
          [
            3,
            12
          ],
          [
            4,
            11
          ],
          [
            4,
            12
          ],
          [
            5,
            6
          ],
          [
            7,
            14
          ],
          [
            7,
            15
          ],
          [
            8,
            15
          ],
          [
            8,
            16
          ],
          [
            8,
            20
          ],
          [
            8,
            21
          ],
          [
            9,
            10
          ],
          [
            11,
            12
          ],
          [
            13,
            17
          ],
          [
            13,
            18
          ],
          [
            13,
            19
          ],
          [
            14,
            18
          ],
          [
            14,
            19
          ],
          [
            14,
            20
          ],
          [
            15,
            20
          ],
          [
            15,
            21
          ],
          [
            16,
            21
          ],
          [
            16,
            22
          ],
          [
            16,
            23
          ],
          [
            17,
            22
          ],
          [
            17,
            23
          ],
          [
            18,
            19
          ],
          [
            22,
            23
          ]
        ]
      },
      "original_to_quotient": {
        "0": 0,
        "1": 1,
        "2": 2,
        "3": 3,
        "4": 4,
        "5": 5,
        "6": 6,
        "7": 7,
        "8": 8,
        "9": 9,
        "10": 10,
        "11": 11,
        "12": 12,
        "13": 13,
        "14": 14,
        "15": 15,
        "16": 16,
        "17": 17,
        "18": 18,
        "19": 19,
        "20": 20,
        "22": 21,
        "23": 22,
        "24": 23,
        "21": 8
      },
      "degree1_check": {
        "status": "VALID_DEGREE_OBSTRUCTION",
        "coefficient_degree": 1,
        "checked_multiples": 1025
      },
      "core": {
        "n": 24,
        "edges": [
          [
            0,
            4
          ],
          [
            0,
            5
          ],
          [
            0,
            6
          ],
          [
            1,
            5
          ],
          [
            1,
            6
          ],
          [
            1,
            7
          ],
          [
            1,
            8
          ],
          [
            2,
            7
          ],
          [
            2,
            8
          ],
          [
            2,
            9
          ],
          [
            2,
            10
          ],
          [
            3,
            9
          ],
          [
            3,
            10
          ],
          [
            3,
            11
          ],
          [
            3,
            12
          ],
          [
            4,
            11
          ],
          [
            4,
            12
          ],
          [
            5,
            6
          ],
          [
            7,
            14
          ],
          [
            8,
            15
          ],
          [
            8,
            16
          ],
          [
            8,
            20
          ],
          [
            8,
            21
          ],
          [
            9,
            10
          ],
          [
            11,
            12
          ],
          [
            13,
            17
          ],
          [
            13,
            18
          ],
          [
            13,
            19
          ],
          [
            14,
            18
          ],
          [
            14,
            19
          ],
          [
            14,
            20
          ],
          [
            15,
            20
          ],
          [
            15,
            21
          ],
          [
            16,
            21
          ],
          [
            16,
            22
          ],
          [
            16,
            23
          ],
          [
            17,
            22
          ],
          [
            17,
            23
          ],
          [
            18,
            19
          ],
          [
            22,
            23
          ]
        ]
      },
      "core_embedding": {
        "0": 0,
        "1": 1,
        "2": 2,
        "3": 3,
        "4": 4,
        "5": 5,
        "6": 6,
        "7": 7,
        "8": 8,
        "9": 9,
        "10": 10,
        "11": 11,
        "12": 12,
        "13": 13,
        "14": 14,
        "15": 15,
        "16": 16,
        "17": 17,
        "18": 18,
        "19": 19,
        "20": 20,
        "21": 21,
        "22": 22,
        "23": 23
      },
      "degree4_search": {
        "kind": "f2-roots-refutation-v1",
        "stats": {
          "rows": 263715,
          "rank": 181675,
          "columns": 206213,
          "seconds": 2.8045514000114053,
          "solver": "sparse rows and derivation DAG"
        }
      },
      "degree": 4,
      "upper_check": {
        "status": "VALID_UNSAT",
        "coefficient_degree": 4,
        "terms": 919
      },
      "seconds": 2.9536775001324713
    },
    {
      "pair": [
        8,
        23
      ],
      "members": [
        [
          8,
          23
        ],
        [
          8,
          24
        ],
        [
          11,
          20
        ],
        [
          12,
          20
        ]
      ],
      "automorphisms": [
        {
          "member": [
            8,
            23
          ],
          "map": [
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24
          ]
        },
        {
          "member": [
            8,
            24
          ],
          "map": [
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            24,
            23
          ]
        },
        {
          "member": [
            11,
            20
          ],
          "map": [
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            7,
            20,
            21,
            22,
            23,
            24,
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            8,
            9,
            10,
            11,
            12
          ]
        },
        {
          "member": [
            12,
            20
          ],
          "map": [
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            7,
            20,
            21,
            22,
            23,
            24,
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            8,
            9,
            10,
            12,
            11
          ]
        }
      ],
      "quotient": {
        "n": 24,
        "edges": [
          [
            0,
            4
          ],
          [
            0,
            5
          ],
          [
            0,
            6
          ],
          [
            1,
            5
          ],
          [
            1,
            6
          ],
          [
            1,
            7
          ],
          [
            1,
            8
          ],
          [
            2,
            7
          ],
          [
            2,
            8
          ],
          [
            2,
            9
          ],
          [
            2,
            10
          ],
          [
            3,
            9
          ],
          [
            3,
            10
          ],
          [
            3,
            11
          ],
          [
            3,
            12
          ],
          [
            4,
            11
          ],
          [
            4,
            12
          ],
          [
            5,
            6
          ],
          [
            7,
            14
          ],
          [
            7,
            15
          ],
          [
            8,
            16
          ],
          [
            8,
            17
          ],
          [
            8,
            20
          ],
          [
            8,
            23
          ],
          [
            9,
            10
          ],
          [
            11,
            12
          ],
          [
            13,
            17
          ],
          [
            13,
            18
          ],
          [
            13,
            19
          ],
          [
            14,
            18
          ],
          [
            14,
            19
          ],
          [
            14,
            20
          ],
          [
            15,
            20
          ],
          [
            15,
            21
          ],
          [
            15,
            22
          ],
          [
            16,
            21
          ],
          [
            16,
            22
          ],
          [
            16,
            23
          ],
          [
            17,
            23
          ],
          [
            18,
            19
          ],
          [
            21,
            22
          ]
        ]
      },
      "original_to_quotient": {
        "0": 0,
        "1": 1,
        "2": 2,
        "3": 3,
        "4": 4,
        "5": 5,
        "6": 6,
        "7": 7,
        "8": 8,
        "9": 9,
        "10": 10,
        "11": 11,
        "12": 12,
        "13": 13,
        "14": 14,
        "15": 15,
        "16": 16,
        "17": 17,
        "18": 18,
        "19": 19,
        "20": 20,
        "21": 21,
        "22": 22,
        "24": 23,
        "23": 8
      },
      "degree1_check": {
        "status": "VALID_DEGREE_OBSTRUCTION",
        "coefficient_degree": 1,
        "checked_multiples": 1025
      },
      "core": {
        "n": 24,
        "edges": [
          [
            0,
            4
          ],
          [
            0,
            5
          ],
          [
            0,
            6
          ],
          [
            1,
            5
          ],
          [
            1,
            6
          ],
          [
            1,
            7
          ],
          [
            1,
            8
          ],
          [
            2,
            7
          ],
          [
            2,
            8
          ],
          [
            2,
            9
          ],
          [
            2,
            10
          ],
          [
            3,
            9
          ],
          [
            3,
            10
          ],
          [
            3,
            11
          ],
          [
            3,
            12
          ],
          [
            4,
            11
          ],
          [
            4,
            12
          ],
          [
            5,
            6
          ],
          [
            7,
            14
          ],
          [
            8,
            16
          ],
          [
            8,
            17
          ],
          [
            8,
            20
          ],
          [
            8,
            23
          ],
          [
            9,
            10
          ],
          [
            11,
            12
          ],
          [
            13,
            17
          ],
          [
            13,
            18
          ],
          [
            13,
            19
          ],
          [
            14,
            18
          ],
          [
            14,
            19
          ],
          [
            14,
            20
          ],
          [
            15,
            20
          ],
          [
            15,
            21
          ],
          [
            15,
            22
          ],
          [
            16,
            21
          ],
          [
            16,
            22
          ],
          [
            16,
            23
          ],
          [
            17,
            23
          ],
          [
            18,
            19
          ],
          [
            21,
            22
          ]
        ]
      },
      "core_embedding": {
        "0": 0,
        "1": 1,
        "2": 2,
        "3": 3,
        "4": 4,
        "5": 5,
        "6": 6,
        "7": 7,
        "8": 8,
        "9": 9,
        "10": 10,
        "11": 11,
        "12": 12,
        "13": 13,
        "14": 14,
        "15": 15,
        "16": 16,
        "17": 17,
        "18": 18,
        "19": 19,
        "20": 20,
        "21": 21,
        "22": 22,
        "23": 23
      },
      "degree4_search": {
        "kind": "f2-roots-refutation-v1",
        "stats": {
          "rows": 238449,
          "rank": 166576,
          "columns": 191099,
          "seconds": 2.8439188001211733,
          "solver": "sparse rows and derivation DAG"
        }
      },
      "degree": 4,
      "upper_check": {
        "status": "VALID_UNSAT",
        "coefficient_degree": 4,
        "terms": 599
      },
      "seconds": 3.0085362000390887
    },
    {
      "pair": [
        9,
        11
      ],
      "members": [
        [
          9,
          11
        ],
        [
          9,
          12
        ],
        [
          10,
          11
        ],
        [
          10,
          12
        ],
        [
          21,
          23
        ],
        [
          21,
          24
        ],
        [
          22,
          23
        ],
        [
          22,
          24
        ]
      ],
      "automorphisms": [
        {
          "member": [
            9,
            11
          ],
          "map": [
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24
          ]
        },
        {
          "member": [
            9,
            12
          ],
          "map": [
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            12,
            11,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24
          ]
        },
        {
          "member": [
            10,
            11
          ],
          "map": [
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            10,
            9,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24
          ]
        },
        {
          "member": [
            10,
            12
          ],
          "map": [
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            10,
            9,
            12,
            11,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24
          ]
        },
        {
          "member": [
            21,
            23
          ],
          "map": [
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            7,
            20,
            21,
            22,
            23,
            24,
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            8,
            9,
            10,
            12,
            11
          ]
        },
        {
          "member": [
            21,
            24
          ],
          "map": [
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            7,
            20,
            21,
            22,
            24,
            23,
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            8,
            9,
            10,
            12,
            11
          ]
        },
        {
          "member": [
            22,
            23
          ],
          "map": [
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            7,
            20,
            22,
            21,
            23,
            24,
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            8,
            9,
            10,
            12,
            11
          ]
        },
        {
          "member": [
            22,
            24
          ],
          "map": [
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            7,
            20,
            22,
            21,
            24,
            23,
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            8,
            9,
            10,
            12,
            11
          ]
        }
      ],
      "quotient": {
        "n": 24,
        "edges": [
          [
            0,
            4
          ],
          [
            0,
            5
          ],
          [
            0,
            6
          ],
          [
            1,
            5
          ],
          [
            1,
            6
          ],
          [
            1,
            7
          ],
          [
            1,
            8
          ],
          [
            2,
            7
          ],
          [
            2,
            8
          ],
          [
            2,
            9
          ],
          [
            2,
            10
          ],
          [
            3,
            9
          ],
          [
            3,
            10
          ],
          [
            3,
            11
          ],
          [
            4,
            9
          ],
          [
            4,
            11
          ],
          [
            5,
            6
          ],
          [
            7,
            13
          ],
          [
            7,
            14
          ],
          [
            8,
            19
          ],
          [
            9,
            10
          ],
          [
            9,
            11
          ],
          [
            12,
            16
          ],
          [
            12,
            17
          ],
          [
            12,
            18
          ],
          [
            13,
            17
          ],
          [
            13,
            18
          ],
          [
            13,
            19
          ],
          [
            14,
            19
          ],
          [
            14,
            20
          ],
          [
            14,
            21
          ],
          [
            15,
            20
          ],
          [
            15,
            21
          ],
          [
            15,
            22
          ],
          [
            15,
            23
          ],
          [
            16,
            22
          ],
          [
            16,
            23
          ],
          [
            17,
            18
          ],
          [
            20,
            21
          ],
          [
            22,
            23
          ]
        ]
      },
      "original_to_quotient": {
        "0": 0,
        "1": 1,
        "2": 2,
        "3": 3,
        "4": 4,
        "5": 5,
        "6": 6,
        "7": 7,
        "8": 8,
        "9": 9,
        "10": 10,
        "12": 11,
        "13": 12,
        "14": 13,
        "15": 14,
        "16": 15,
        "17": 16,
        "18": 17,
        "19": 18,
        "20": 19,
        "21": 20,
        "22": 21,
        "23": 22,
        "24": 23,
        "11": 9
      },
      "degree1_check": {
        "status": "VALID_DEGREE_OBSTRUCTION",
        "coefficient_degree": 1,
        "checked_multiples": 1000
      },
      "core": {
        "n": 24,
        "edges": [
          [
            0,
            4
          ],
          [
            0,
            5
          ],
          [
            0,
            6
          ],
          [
            1,
            5
          ],
          [
            1,
            6
          ],
          [
            1,
            7
          ],
          [
            1,
            8
          ],
          [
            2,
            7
          ],
          [
            2,
            8
          ],
          [
            2,
            9
          ],
          [
            2,
            10
          ],
          [
            3,
            9
          ],
          [
            3,
            10
          ],
          [
            3,
            11
          ],
          [
            4,
            9
          ],
          [
            4,
            11
          ],
          [
            5,
            6
          ],
          [
            7,
            13
          ],
          [
            7,
            14
          ],
          [
            8,
            19
          ],
          [
            9,
            10
          ],
          [
            9,
            11
          ],
          [
            12,
            16
          ],
          [
            12,
            17
          ],
          [
            12,
            18
          ],
          [
            13,
            17
          ],
          [
            13,
            18
          ],
          [
            13,
            19
          ],
          [
            14,
            19
          ],
          [
            14,
            20
          ],
          [
            14,
            21
          ],
          [
            15,
            20
          ],
          [
            15,
            21
          ],
          [
            15,
            22
          ],
          [
            15,
            23
          ],
          [
            16,
            22
          ],
          [
            16,
            23
          ],
          [
            17,
            18
          ],
          [
            20,
            21
          ],
          [
            22,
            23
          ]
        ]
      },
      "core_embedding": {
        "0": 0,
        "1": 1,
        "2": 2,
        "3": 3,
        "4": 4,
        "5": 5,
        "6": 6,
        "7": 7,
        "8": 8,
        "9": 9,
        "10": 10,
        "11": 11,
        "12": 12,
        "13": 13,
        "14": 14,
        "15": 15,
        "16": 16,
        "17": 17,
        "18": 18,
        "19": 19,
        "20": 20,
        "21": 21,
        "22": 22,
        "23": 23
      },
      "degree4_search": {
        "kind": "f2-roots-refutation-v1",
        "stats": {
          "rows": 633473,
          "rank": 372190,
          "columns": 401553,
          "seconds": 10.063729800051078,
          "solver": "sparse rows and derivation DAG"
        }
      },
      "degree": 4,
      "upper_check": {
        "status": "VALID_UNSAT",
        "coefficient_degree": 4,
        "terms": 503
      },
      "seconds": 10.190009500132874
    },
    {
      "pair": [
        9,
        21
      ],
      "members": [
        [
          9,
          21
        ],
        [
          9,
          22
        ],
        [
          10,
          21
        ],
        [
          10,
          22
        ]
      ],
      "automorphisms": [
        {
          "member": [
            9,
            21
          ],
          "map": [
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24
          ]
        },
        {
          "member": [
            9,
            22
          ],
          "map": [
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            22,
            21,
            23,
            24
          ]
        },
        {
          "member": [
            10,
            21
          ],
          "map": [
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            10,
            9,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24
          ]
        },
        {
          "member": [
            10,
            22
          ],
          "map": [
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            10,
            9,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            22,
            21,
            23,
            24
          ]
        }
      ],
      "quotient": {
        "n": 24,
        "edges": [
          [
            0,
            4
          ],
          [
            0,
            5
          ],
          [
            0,
            6
          ],
          [
            1,
            5
          ],
          [
            1,
            6
          ],
          [
            1,
            7
          ],
          [
            1,
            8
          ],
          [
            2,
            7
          ],
          [
            2,
            8
          ],
          [
            2,
            9
          ],
          [
            2,
            10
          ],
          [
            3,
            9
          ],
          [
            3,
            10
          ],
          [
            3,
            11
          ],
          [
            3,
            12
          ],
          [
            4,
            11
          ],
          [
            4,
            12
          ],
          [
            5,
            6
          ],
          [
            7,
            14
          ],
          [
            7,
            15
          ],
          [
            8,
            20
          ],
          [
            9,
            10
          ],
          [
            9,
            15
          ],
          [
            9,
            16
          ],
          [
            9,
            21
          ],
          [
            11,
            12
          ],
          [
            13,
            17
          ],
          [
            13,
            18
          ],
          [
            13,
            19
          ],
          [
            14,
            18
          ],
          [
            14,
            19
          ],
          [
            14,
            20
          ],
          [
            15,
            20
          ],
          [
            15,
            21
          ],
          [
            16,
            21
          ],
          [
            16,
            22
          ],
          [
            16,
            23
          ],
          [
            17,
            22
          ],
          [
            17,
            23
          ],
          [
            18,
            19
          ],
          [
            22,
            23
          ]
        ]
      },
      "original_to_quotient": {
        "0": 0,
        "1": 1,
        "2": 2,
        "3": 3,
        "4": 4,
        "5": 5,
        "6": 6,
        "7": 7,
        "8": 8,
        "9": 9,
        "10": 10,
        "11": 11,
        "12": 12,
        "13": 13,
        "14": 14,
        "15": 15,
        "16": 16,
        "17": 17,
        "18": 18,
        "19": 19,
        "20": 20,
        "22": 21,
        "23": 22,
        "24": 23,
        "21": 9
      },
      "degree1_check": {
        "status": "VALID_DEGREE_OBSTRUCTION",
        "coefficient_degree": 1,
        "checked_multiples": 1025
      },
      "core": {
        "n": 24,
        "edges": [
          [
            0,
            4
          ],
          [
            0,
            5
          ],
          [
            0,
            6
          ],
          [
            1,
            5
          ],
          [
            1,
            6
          ],
          [
            1,
            7
          ],
          [
            1,
            8
          ],
          [
            2,
            7
          ],
          [
            2,
            8
          ],
          [
            2,
            9
          ],
          [
            2,
            10
          ],
          [
            3,
            9
          ],
          [
            3,
            10
          ],
          [
            3,
            11
          ],
          [
            3,
            12
          ],
          [
            4,
            11
          ],
          [
            4,
            12
          ],
          [
            5,
            6
          ],
          [
            7,
            14
          ],
          [
            7,
            15
          ],
          [
            8,
            20
          ],
          [
            9,
            10
          ],
          [
            9,
            15
          ],
          [
            9,
            16
          ],
          [
            9,
            21
          ],
          [
            11,
            12
          ],
          [
            13,
            17
          ],
          [
            13,
            18
          ],
          [
            13,
            19
          ],
          [
            14,
            18
          ],
          [
            14,
            19
          ],
          [
            14,
            20
          ],
          [
            15,
            20
          ],
          [
            15,
            21
          ],
          [
            16,
            21
          ],
          [
            16,
            22
          ],
          [
            16,
            23
          ],
          [
            17,
            22
          ],
          [
            17,
            23
          ],
          [
            18,
            19
          ],
          [
            22,
            23
          ]
        ]
      },
      "core_embedding": {
        "0": 0,
        "1": 1,
        "2": 2,
        "3": 3,
        "4": 4,
        "5": 5,
        "6": 6,
        "7": 7,
        "8": 8,
        "9": 9,
        "10": 10,
        "11": 11,
        "12": 12,
        "13": 13,
        "14": 14,
        "15": 15,
        "16": 16,
        "17": 17,
        "18": 18,
        "19": 19,
        "20": 20,
        "21": 21,
        "22": 22,
        "23": 23
      },
      "degree4_search": {
        "kind": "f2-roots-obstruction-v1",
        "stats": {
          "rows": 696918,
          "rank": 385982,
          "columns": 409860,
          "seconds": 19.17865899996832,
          "solver": "sparse rows and derivation DAG"
        }
      },
      "degree4_check": {
        "status": "VALID_DEGREE_OBSTRUCTION",
        "coefficient_degree": 4,
        "checked_multiples": 814875
      },
      "degree": 7,
      "upper_check": {
        "status": "VALID_UNSAT",
        "coefficient_degree": 7,
        "terms": 189
      },
      "seconds": 25.968337600119412
    },
    {
      "pair": [
        9,
        23
      ],
      "members": [
        [
          9,
          23
        ],
        [
          9,
          24
        ],
        [
          10,
          23
        ],
        [
          10,
          24
        ],
        [
          11,
          21
        ],
        [
          11,
          22
        ],
        [
          12,
          21
        ],
        [
          12,
          22
        ]
      ],
      "automorphisms": [
        {
          "member": [
            9,
            23
          ],
          "map": [
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24
          ]
        },
        {
          "member": [
            9,
            24
          ],
          "map": [
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            24,
            23
          ]
        },
        {
          "member": [
            10,
            23
          ],
          "map": [
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            10,
            9,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24
          ]
        },
        {
          "member": [
            10,
            24
          ],
          "map": [
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            10,
            9,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            24,
            23
          ]
        },
        {
          "member": [
            11,
            21
          ],
          "map": [
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            7,
            20,
            21,
            22,
            23,
            24,
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            8,
            9,
            10,
            11,
            12
          ]
        },
        {
          "member": [
            11,
            22
          ],
          "map": [
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            7,
            20,
            22,
            21,
            23,
            24,
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            8,
            9,
            10,
            11,
            12
          ]
        },
        {
          "member": [
            12,
            21
          ],
          "map": [
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            7,
            20,
            21,
            22,
            23,
            24,
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            8,
            9,
            10,
            12,
            11
          ]
        },
        {
          "member": [
            12,
            22
          ],
          "map": [
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            7,
            20,
            22,
            21,
            23,
            24,
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            8,
            9,
            10,
            12,
            11
          ]
        }
      ],
      "quotient": {
        "n": 24,
        "edges": [
          [
            0,
            4
          ],
          [
            0,
            5
          ],
          [
            0,
            6
          ],
          [
            1,
            5
          ],
          [
            1,
            6
          ],
          [
            1,
            7
          ],
          [
            1,
            8
          ],
          [
            2,
            7
          ],
          [
            2,
            8
          ],
          [
            2,
            9
          ],
          [
            2,
            10
          ],
          [
            3,
            9
          ],
          [
            3,
            10
          ],
          [
            3,
            11
          ],
          [
            3,
            12
          ],
          [
            4,
            11
          ],
          [
            4,
            12
          ],
          [
            5,
            6
          ],
          [
            7,
            14
          ],
          [
            7,
            15
          ],
          [
            8,
            20
          ],
          [
            9,
            10
          ],
          [
            9,
            16
          ],
          [
            9,
            17
          ],
          [
            9,
            23
          ],
          [
            11,
            12
          ],
          [
            13,
            17
          ],
          [
            13,
            18
          ],
          [
            13,
            19
          ],
          [
            14,
            18
          ],
          [
            14,
            19
          ],
          [
            14,
            20
          ],
          [
            15,
            20
          ],
          [
            15,
            21
          ],
          [
            15,
            22
          ],
          [
            16,
            21
          ],
          [
            16,
            22
          ],
          [
            16,
            23
          ],
          [
            17,
            23
          ],
          [
            18,
            19
          ],
          [
            21,
            22
          ]
        ]
      },
      "original_to_quotient": {
        "0": 0,
        "1": 1,
        "2": 2,
        "3": 3,
        "4": 4,
        "5": 5,
        "6": 6,
        "7": 7,
        "8": 8,
        "9": 9,
        "10": 10,
        "11": 11,
        "12": 12,
        "13": 13,
        "14": 14,
        "15": 15,
        "16": 16,
        "17": 17,
        "18": 18,
        "19": 19,
        "20": 20,
        "21": 21,
        "22": 22,
        "24": 23,
        "23": 9
      },
      "degree1_check": {
        "status": "VALID_DEGREE_OBSTRUCTION",
        "coefficient_degree": 1,
        "checked_multiples": 1025
      },
      "core": {
        "n": 24,
        "edges": [
          [
            0,
            4
          ],
          [
            0,
            5
          ],
          [
            0,
            6
          ],
          [
            1,
            5
          ],
          [
            1,
            6
          ],
          [
            1,
            7
          ],
          [
            1,
            8
          ],
          [
            2,
            7
          ],
          [
            2,
            8
          ],
          [
            2,
            9
          ],
          [
            2,
            10
          ],
          [
            3,
            9
          ],
          [
            3,
            10
          ],
          [
            3,
            11
          ],
          [
            3,
            12
          ],
          [
            4,
            11
          ],
          [
            4,
            12
          ],
          [
            5,
            6
          ],
          [
            7,
            14
          ],
          [
            7,
            15
          ],
          [
            8,
            20
          ],
          [
            9,
            10
          ],
          [
            9,
            16
          ],
          [
            9,
            17
          ],
          [
            9,
            23
          ],
          [
            11,
            12
          ],
          [
            13,
            17
          ],
          [
            13,
            18
          ],
          [
            13,
            19
          ],
          [
            14,
            18
          ],
          [
            14,
            19
          ],
          [
            14,
            20
          ],
          [
            15,
            20
          ],
          [
            15,
            21
          ],
          [
            15,
            22
          ],
          [
            16,
            21
          ],
          [
            16,
            22
          ],
          [
            16,
            23
          ],
          [
            17,
            23
          ],
          [
            18,
            19
          ],
          [
            21,
            22
          ]
        ]
      },
      "core_embedding": {
        "0": 0,
        "1": 1,
        "2": 2,
        "3": 3,
        "4": 4,
        "5": 5,
        "6": 6,
        "7": 7,
        "8": 8,
        "9": 9,
        "10": 10,
        "11": 11,
        "12": 12,
        "13": 13,
        "14": 14,
        "15": 15,
        "16": 16,
        "17": 17,
        "18": 18,
        "19": 19,
        "20": 20,
        "21": 21,
        "22": 22,
        "23": 23
      },
      "degree4_search": {
        "kind": "f2-roots-obstruction-v1",
        "stats": {
          "rows": 696918,
          "rank": 386759,
          "columns": 409794,
          "seconds": 18.127663100138307,
          "solver": "sparse rows and derivation DAG"
        }
      },
      "degree4_check": {
        "status": "VALID_DEGREE_OBSTRUCTION",
        "coefficient_degree": 4,
        "checked_multiples": 814875
      },
      "degree": 7,
      "upper_check": {
        "status": "VALID_UNSAT",
        "coefficient_degree": 7,
        "terms": 189
      },
      "seconds": 25.696862400043756
    },
    {
      "pair": [
        11,
        23
      ],
      "members": [
        [
          11,
          23
        ],
        [
          11,
          24
        ],
        [
          12,
          23
        ],
        [
          12,
          24
        ]
      ],
      "automorphisms": [
        {
          "member": [
            11,
            23
          ],
          "map": [
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24
          ]
        },
        {
          "member": [
            11,
            24
          ],
          "map": [
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            11,
            12,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            24,
            23
          ]
        },
        {
          "member": [
            12,
            23
          ],
          "map": [
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            12,
            11,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            23,
            24
          ]
        },
        {
          "member": [
            12,
            24
          ],
          "map": [
            0,
            1,
            2,
            3,
            4,
            5,
            6,
            7,
            8,
            9,
            10,
            12,
            11,
            13,
            14,
            15,
            16,
            17,
            18,
            19,
            20,
            21,
            22,
            24,
            23
          ]
        }
      ],
      "quotient": {
        "n": 24,
        "edges": [
          [
            0,
            4
          ],
          [
            0,
            5
          ],
          [
            0,
            6
          ],
          [
            1,
            5
          ],
          [
            1,
            6
          ],
          [
            1,
            7
          ],
          [
            1,
            8
          ],
          [
            2,
            7
          ],
          [
            2,
            8
          ],
          [
            2,
            9
          ],
          [
            2,
            10
          ],
          [
            3,
            9
          ],
          [
            3,
            10
          ],
          [
            3,
            11
          ],
          [
            3,
            12
          ],
          [
            4,
            11
          ],
          [
            4,
            12
          ],
          [
            5,
            6
          ],
          [
            7,
            14
          ],
          [
            7,
            15
          ],
          [
            8,
            20
          ],
          [
            9,
            10
          ],
          [
            11,
            12
          ],
          [
            11,
            16
          ],
          [
            11,
            17
          ],
          [
            11,
            23
          ],
          [
            13,
            17
          ],
          [
            13,
            18
          ],
          [
            13,
            19
          ],
          [
            14,
            18
          ],
          [
            14,
            19
          ],
          [
            14,
            20
          ],
          [
            15,
            20
          ],
          [
            15,
            21
          ],
          [
            15,
            22
          ],
          [
            16,
            21
          ],
          [
            16,
            22
          ],
          [
            16,
            23
          ],
          [
            17,
            23
          ],
          [
            18,
            19
          ],
          [
            21,
            22
          ]
        ]
      },
      "original_to_quotient": {
        "0": 0,
        "1": 1,
        "2": 2,
        "3": 3,
        "4": 4,
        "5": 5,
        "6": 6,
        "7": 7,
        "8": 8,
        "9": 9,
        "10": 10,
        "11": 11,
        "12": 12,
        "13": 13,
        "14": 14,
        "15": 15,
        "16": 16,
        "17": 17,
        "18": 18,
        "19": 19,
        "20": 20,
        "21": 21,
        "22": 22,
        "24": 23,
        "23": 11
      },
      "degree1_check": {
        "status": "VALID_DEGREE_OBSTRUCTION",
        "coefficient_degree": 1,
        "checked_multiples": 1025
      },
      "core": {
        "n": 24,
        "edges": [
          [
            0,
            4
          ],
          [
            0,
            5
          ],
          [
            0,
            6
          ],
          [
            1,
            5
          ],
          [
            1,
            6
          ],
          [
            1,
            7
          ],
          [
            1,
            8
          ],
          [
            2,
            7
          ],
          [
            2,
            8
          ],
          [
            2,
            9
          ],
          [
            2,
            10
          ],
          [
            3,
            9
          ],
          [
            3,
            10
          ],
          [
            3,
            11
          ],
          [
            3,
            12
          ],
          [
            4,
            11
          ],
          [
            4,
            12
          ],
          [
            5,
            6
          ],
          [
            7,
            14
          ],
          [
            7,
            15
          ],
          [
            8,
            20
          ],
          [
            9,
            10
          ],
          [
            11,
            12
          ],
          [
            11,
            16
          ],
          [
            11,
            17
          ],
          [
            11,
            23
          ],
          [
            13,
            17
          ],
          [
            13,
            18
          ],
          [
            13,
            19
          ],
          [
            14,
            18
          ],
          [
            14,
            19
          ],
          [
            14,
            20
          ],
          [
            15,
            20
          ],
          [
            15,
            21
          ],
          [
            15,
            22
          ],
          [
            16,
            21
          ],
          [
            16,
            22
          ],
          [
            16,
            23
          ],
          [
            17,
            23
          ],
          [
            18,
            19
          ],
          [
            21,
            22
          ]
        ]
      },
      "core_embedding": {
        "0": 0,
        "1": 1,
        "2": 2,
        "3": 3,
        "4": 4,
        "5": 5,
        "6": 6,
        "7": 7,
        "8": 8,
        "9": 9,
        "10": 10,
        "11": 11,
        "12": 12,
        "13": 13,
        "14": 14,
        "15": 15,
        "16": 16,
        "17": 17,
        "18": 18,
        "19": 19,
        "20": 20,
        "21": 21,
        "22": 22,
        "23": 23
      },
      "degree4_search": {
        "kind": "f2-roots-obstruction-v1",
        "stats": {
          "rows": 696918,
          "rank": 387192,
          "columns": 409715,
          "seconds": 21.01375719998032,
          "solver": "sparse rows and derivation DAG"
        }
      },
      "degree4_check": {
        "status": "VALID_DEGREE_OBSTRUCTION",
        "coefficient_degree": 4,
        "checked_multiples": 814875
      },
      "degree": 7,
      "upper_check": {
        "status": "VALID_UNSAT",
        "coefficient_degree": 7,
        "terms": 189
      },
      "seconds": 28.02986070001498
    }
  ],
  "complete": true,
  "seconds": 448.56814839993604
}


==> anc/controlled/IDENTIFICATION_STRUCTURE.json <==
{
  "(5, 18)": {
    "status": "TREEWIDTH_AT_LEAST_4",
    "operations": [
      {
        "contract": [
          0,
          4
        ]
      },
      {
        "contract": [
          6,
          1
        ]
      },
      {
        "contract": [
          9,
          2
        ]
      },
      {
        "delete": 10
      },
      {
        "contract": [
          3,
          2
        ]
      },
      {
        "contract": [
          11,
          2
        ]
      },
      {
        "delete": 12
      },
      {
        "contract": [
          4,
          2
        ]
      },
      {
        "contract": [
          8,
          19
        ]
      },
      {
        "contract": [
          13,
          17
        ]
      },
      {
        "contract": [
          18,
          14
        ]
      },
      {
        "contract": [
          20,
          15
        ]
      },
      {
        "delete": 21
      },
      {
        "contract": [
          16,
          15
        ]
      },
      {
        "contract": [
          22,
          15
        ]
      },
      {
        "delete": 23
      },
      {
        "contract": [
          17,
          15
        ]
      }
    ],
    "minor_edges": [
      [
        1,
        2
      ],
      [
        1,
        5
      ],
      [
        1,
        7
      ],
      [
        1,
        19
      ],
      [
        2,
        5
      ],
      [
        2,
        7
      ],
      [
        2,
        19
      ],
      [
        5,
        14
      ],
      [
        5,
        15
      ],
      [
        7,
        14
      ],
      [
        7,
        15
      ],
      [
        14,
        15
      ],
      [
        14,
        19
      ],
      [
        15,
        19
      ]
    ],
    "branch_sets": {
      "1": [
        1,
        6
      ],
      "2": [
        0,
        2,
        3,
        4,
        9,
        11
      ],
      "5": [
        5
      ],
      "7": [
        7
      ],
      "14": [
        14,
        18
      ],
      "15": [
        13,
        15,
        16,
        17,
        20,
        22
      ],
      "19": [
        8,
        19
      ]
    },
    "minimum_degree": 4
  },
  "(5, 21)": {
    "status": "TREEWIDTH_AT_LEAST_4",
    "operations": [
      {
        "contract": [
          0,
          4
        ]
      },
      {
        "contract": [
          6,
          1
        ]
      },
      {
        "contract": [
          9,
          2
        ]
      },
      {
        "delete": 10
      },
      {
        "contract": [
          3,
          2
        ]
      },
      {
        "contract": [
          11,
          2
        ]
      },
      {
        "delete": 12
      },
      {
        "contract": [
          4,
          2
        ]
      },
      {
        "contract": [
          8,
          20
        ]
      },
      {
        "contract": [
          13,
          17
        ]
      },
      {
        "contract": [
          18,
          14
        ]
      },
      {
        "delete": 19
      },
      {
        "contract": [
          17,
          14
        ]
      },
      {
        "contract": [
          21,
          15
        ]
      },
      {
        "contract": [
          22,
          14
        ]
      },
      {
        "delete": 23
      },
      {
        "contract": [
          16,
          14
        ]
      }
    ],
    "minor_edges": [
      [
        1,
        2
      ],
      [
        1,
        5
      ],
      [
        1,
        7
      ],
      [
        1,
        20
      ],
      [
        2,
        5
      ],
      [
        2,
        7
      ],
      [
        2,
        20
      ],
      [
        5,
        14
      ],
      [
        5,
        15
      ],
      [
        7,
        14
      ],
      [
        7,
        15
      ],
      [
        14,
        15
      ],
      [
        14,
        20
      ],
      [
        15,
        20
      ]
    ],
    "branch_sets": {
      "1": [
        1,
        6
      ],
      "2": [
        0,
        2,
        3,
        4,
        9,
        11
      ],
      "5": [
        5
      ],
      "7": [
        7
      ],
      "14": [
        13,
        14,
        16,
        17,
        18,
        22
      ],
      "15": [
        15,
        21
      ],
      "20": [
        8,
        20
      ]
    },
    "minimum_degree": 4
  },
  "(5, 23)": {
    "status": "TREEWIDTH_AT_LEAST_4",
    "operations": [
      {
        "contract": [
          0,
          4
        ]
      },
      {
        "contract": [
          6,
          1
        ]
      },
      {
        "contract": [
          9,
          2
        ]
      },
      {
        "delete": 10
      },
      {
        "contract": [
          3,
          2
        ]
      },
      {
        "contract": [
          11,
          2
        ]
      },
      {
        "delete": 12
      },
      {
        "contract": [
          4,
          2
        ]
      },
      {
        "contract": [
          8,
          20
        ]
      },
      {
        "contract": [
          13,
          17
        ]
      },
      {
        "contract": [
          18,
          14
        ]
      },
      {
        "delete": 19
      },
      {
        "contract": [
          17,
          14
        ]
      },
      {
        "contract": [
          21,
          15
        ]
      },
      {
        "delete": 22
      },
      {
        "contract": [
          16,
          15
        ]
      },
      {
        "contract": [
          23,
          14
        ]
      }
    ],
    "minor_edges": [
      [
        1,
        2
      ],
      [
        1,
        5
      ],
      [
        1,
        7
      ],
      [
        1,
        20
      ],
      [
        2,
        5
      ],
      [
        2,
        7
      ],
      [
        2,
        20
      ],
      [
        5,
        14
      ],
      [
        5,
        15
      ],
      [
        7,
        14
      ],
      [
        7,
        15
      ],
      [
        14,
        15
      ],
      [
        14,
        20
      ],
      [
        15,
        20
      ]
    ],
    "branch_sets": {
      "1": [
        1,
        6
      ],
      "2": [
        0,
        2,
        3,
        4,
        9,
        11
      ],
      "5": [
        5
      ],
      "7": [
        7
      ],
      "14": [
        13,
        14,
        17,
        18,
        23
      ],
      "15": [
        15,
        16,
        21
      ],
      "20": [
        8,
        20
      ]
    },
    "minimum_degree": 4
  },
  "(9, 21)": {
    "status": "TREEWIDTH_AT_LEAST_4",
    "operations": [
      {
        "contract": [
          0,
          4
        ]
      },
      {
        "contract": [
          5,
          1
        ]
      },
      {
        "delete": 6
      },
      {
        "contract": [
          4,
          1
        ]
      },
      {
        "contract": [
          10,
          2
        ]
      },
      {
        "contract": [
          11,
          1
        ]
      },
      {
        "delete": 12
      },
      {
        "contract": [
          3,
          1
        ]
      },
      {
        "contract": [
          8,
          20
        ]
      },
      {
        "contract": [
          13,
          17
        ]
      },
      {
        "contract": [
          18,
          14
        ]
      },
      {
        "delete": 19
      },
      {
        "contract": [
          17,
          14
        ]
      },
      {
        "contract": [
          21,
          15
        ]
      },
      {
        "contract": [
          22,
          14
        ]
      },
      {
        "delete": 23
      },
      {
        "contract": [
          16,
          14
        ]
      }
    ],
    "minor_edges": [
      [
        1,
        2
      ],
      [
        1,
        7
      ],
      [
        1,
        9
      ],
      [
        1,
        20
      ],
      [
        2,
        7
      ],
      [
        2,
        9
      ],
      [
        2,
        20
      ],
      [
        7,
        14
      ],
      [
        7,
        15
      ],
      [
        9,
        14
      ],
      [
        9,
        15
      ],
      [
        14,
        15
      ],
      [
        14,
        20
      ],
      [
        15,
        20
      ]
    ],
    "branch_sets": {
      "1": [
        0,
        1,
        3,
        4,
        5,
        11
      ],
      "2": [
        2,
        10
      ],
      "7": [
        7
      ],
      "9": [
        9
      ],
      "14": [
        13,
        14,
        16,
        17,
        18,
        22
      ],
      "15": [
        15,
        21
      ],
      "20": [
        8,
        20
      ]
    },
    "minimum_degree": 4
  },
  "(9, 23)": {
    "status": "TREEWIDTH_AT_LEAST_4",
    "operations": [
      {
        "contract": [
          0,
          4
        ]
      },
      {
        "contract": [
          5,
          1
        ]
      },
      {
        "delete": 6
      },
      {
        "contract": [
          4,
          1
        ]
      },
      {
        "contract": [
          10,
          2
        ]
      },
      {
        "contract": [
          11,
          1
        ]
      },
      {
        "delete": 12
      },
      {
        "contract": [
          3,
          1
        ]
      },
      {
        "contract": [
          8,
          20
        ]
      },
      {
        "contract": [
          13,
          17
        ]
      },
      {
        "contract": [
          18,
          14
        ]
      },
      {
        "delete": 19
      },
      {
        "contract": [
          17,
          14
        ]
      },
      {
        "contract": [
          21,
          15
        ]
      },
      {
        "delete": 22
      },
      {
        "contract": [
          16,
          15
        ]
      },
      {
        "contract": [
          23,
          14
        ]
      }
    ],
    "minor_edges": [
      [
        1,
        2
      ],
      [
        1,
        7
      ],
      [
        1,
        9
      ],
      [
        1,
        20
      ],
      [
        2,
        7
      ],
      [
        2,
        9
      ],
      [
        2,
        20
      ],
      [
        7,
        14
      ],
      [
        7,
        15
      ],
      [
        9,
        14
      ],
      [
        9,
        15
      ],
      [
        14,
        15
      ],
      [
        14,
        20
      ],
      [
        15,
        20
      ]
    ],
    "branch_sets": {
      "1": [
        0,
        1,
        3,
        4,
        5,
        11
      ],
      "2": [
        2,
        10
      ],
      "7": [
        7
      ],
      "9": [
        9
      ],
      "14": [
        13,
        14,
        17,
        18,
        23
      ],
      "15": [
        15,
        16,
        21
      ],
      "20": [
        8,
        20
      ]
    },
    "minimum_degree": 4
  },
  "(11, 23)": {
    "status": "TREEWIDTH_AT_LEAST_4",
    "operations": [
      {
        "contract": [
          0,
          4
        ]
      },
      {
        "contract": [
          5,
          1
        ]
      },
      {
        "delete": 6
      },
      {
        "contract": [
          4,
          1
        ]
      },
      {
        "contract": [
          9,
          2
        ]
      },
      {
        "delete": 10
      },
      {
        "contract": [
          3,
          2
        ]
      },
      {
        "contract": [
          12,
          1
        ]
      },
      {
        "contract": [
          8,
          20
        ]
      },
      {
        "contract": [
          13,
          17
        ]
      },
      {
        "contract": [
          18,
          14
        ]
      },
      {
        "delete": 19
      },
      {
        "contract": [
          17,
          14
        ]
      },
      {
        "contract": [
          21,
          15
        ]
      },
      {
        "delete": 22
      },
      {
        "contract": [
          16,
          15
        ]
      },
      {
        "contract": [
          23,
          14
        ]
      }
    ],
    "minor_edges": [
      [
        1,
        2
      ],
      [
        1,
        7
      ],
      [
        1,
        11
      ],
      [
        1,
        20
      ],
      [
        2,
        7
      ],
      [
        2,
        11
      ],
      [
        2,
        20
      ],
      [
        7,
        14
      ],
      [
        7,
        15
      ],
      [
        11,
        14
      ],
      [
        11,
        15
      ],
      [
        14,
        15
      ],
      [
        14,
        20
      ],
      [
        15,
        20
      ]
    ],
    "branch_sets": {
      "1": [
        0,
        1,
        4,
        5,
        12
      ],
      "2": [
        2,
        3,
        9
      ],
      "7": [
        7
      ],
      "11": [
        11
      ],
      "14": [
        13,
        14,
        17,
        18,
        23
      ],
      "15": [
        15,
        16,
        21
      ],
      "20": [
        8,
        20
      ]
    },
    "minimum_degree": 4
  }
}


==> anc/controlled/JOIN_BARRIER_AUDIT.json <==
{
  "status": "VALID",
  "checked_at": "2026-09-13T19:42:12.419470+00:00",
  "scope": "Finite decompositions and upper identities only; see the written proof for all graphs.",
  "decompositions": [
    {
      "file": "balanced_64_leaves_decomposition.json",
      "vertices": 193,
      "width": 3
    },
    {
      "file": "D16_decomposition.json",
      "vertices": 49,
      "width": 3
    },
    {
      "file": "D1_decomposition.json",
      "vertices": 4,
      "width": 3
    },
    {
      "file": "D2_decomposition.json",
      "vertices": 7,
      "width": 3
    },
    {
      "file": "D32_decomposition.json",
      "vertices": 97,
      "width": 3
    },
    {
      "file": "D4_decomposition.json",
      "vertices": 13,
      "width": 3
    },
    {
      "file": "D5_decomposition.json",
      "vertices": 16,
      "width": 3
    },
    {
      "file": "T16_16_decomposition.json",
      "vertices": 97,
      "width": 3
    },
    {
      "file": "T4_4_decomposition.json",
      "vertices": 25,
      "width": 3
    },
    {
      "file": "T5_5_decomposition.json",
      "vertices": 31,
      "width": 3
    },
    {
      "file": "unbalanced_64_leaves_decomposition.json",
      "vertices": 193,
      "width": 3
    }
  ],
  "certificates": [
    {
      "file": "K4_separator_certificate.json",
      "exact_degree": null,
      "upper_degree": 7,
      "upper_terms": 69,
      "checked_multiples": 0
    },
    {
      "file": "Moser_separator_certificate.json",
      "exact_degree": null,
      "upper_degree": 10,
      "upper_terms": 273,
      "checked_multiples": 0
    }
  ],
  "sha256": {
    "audit_join_barrier.py": "3a9dc602c070af7b94d0ab9434aa52bf35825ab002b3fa109b4774f273323d88",
    "audit_identifications.py": "afc74bc9800007e3401880aa4ceab67f1c379b21cb63fab1e06f162b9142e88d",
    "join_iteration_barrier_artifacts\\balanced_64_leaves_decomposition.json": "b6e540d63bcd8c2afb8d23f1c6fcbd4aa79e747191c0653050418a2e3414cd8d",
    "join_iteration_barrier_artifacts\\D16_decomposition.json": "e4a7970ca93bf24cbb0bac5870216858f7a2cfc6506b5f6af682dd1f0bad3ee5",
    "join_iteration_barrier_artifacts\\D1_decomposition.json": "f430c0d091c4c6106b372e870dbac80292105e8ddb9b47c5fe6ac069682c7b34",
    "join_iteration_barrier_artifacts\\D2_decomposition.json": "3fc9375c409ff17420b9d3bd223c781b9d9e01a20cf1422c0713631518f9bd1c",
    "join_iteration_barrier_artifacts\\D32_decomposition.json": "06087910e219591fd4c3f00858d58e6ffa2946cb442b77edd207e5e144babc09",
    "join_iteration_barrier_artifacts\\D4_decomposition.json": "e68c781e800858231b6de53bbba4fff41177b67f9a8a966606a9ff2c8bed1edf",
    "join_iteration_barrier_artifacts\\D5_decomposition.json": "16dbd645a01a2f08357b061e70aa2150d9f65b1b5c7fccbd5633a9575fe04b73",
    "join_iteration_barrier_artifacts\\T16_16_decomposition.json": "eedfd163648fd221a13766b5973a1e09daf9c78442b68eaea29cfc5560903175",
    "join_iteration_barrier_artifacts\\T4_4_decomposition.json": "ccf69388c05507e876f59739005c0f42664f9017f99c9a944baaf710359a4541",
    "join_iteration_barrier_artifacts\\T5_5_decomposition.json": "a5c73b4211ed2cb2b92a5a8246ee0863d80c9725d23d89f64f00413344e04a4a",
    "join_iteration_barrier_artifacts\\unbalanced_64_leaves_decomposition.json": "8bcce39ddd2722f53c2c5f1e9de5a6a4e8c6c1a1999e06c80808f8e869d85c54",
    "join_iteration_barrier_artifacts\\K4_separator_certificate.json": "b6e5919d463eb5466aeeb2b310cd8e3bc686d1a200a08bdd57cf259185cee5c3",
    "join_iteration_barrier_artifacts\\Moser_separator_certificate.json": "73af8662cee15b30cb6473a60c61be3318689024793aa9323cb5c59469ebadcc"
  }
}


==> anc/controlled/SOURCE_PROVENANCE.json <==
{
  "source": "anc/controlled",
  "path_base": "source_sha256 keys are relative to the directory containing this file.",
  "scope": "Reviewed graph data and exact witnesses for Sections 7 and 8.",
  "source_sha256": {
    "audit_identifications.py": "afc74bc9800007e3401880aa4ceab67f1c379b21cb63fab1e06f162b9142e88d",
    "audit_controlled_join.py": "d1b0f6566c4c954882d73e1896f05ac238e5b5cb29bd64a2a93c0e22b1a44781",
    "audit_join_barrier.py": "3a9dc602c070af7b94d0ab9434aa52bf35825ab002b3fa109b4774f273323d88",
    "IDENTIFICATION_RESULTS.json": "f9c284b0beb6e20a9d70ed46e29c13f7928caa094e038e8a2958281842eb89a5",
    "IDENTIFICATION_STRUCTURE.json": "ae39624b2a9aa9eacddfe797845655d883c5cbb694f7373d84344a206e16fb09",
    "IDENTIFICATION_AUDIT.json": "98b7aa55ff18ac7730cc23df778088b4822bc0669541317f0622ded13314fd44",
    "CONTROLLED_JOIN_RESULTS.json": "6f78fbf0214942b1871060f01a8925153b0f78322d06831772033debff85913d",
    "CONTROLLED_JOIN_AUDIT.json": "f81e421ba46ab7eb3df1f8d45f640494f013293cae0a4f34c251e8354ca4478f",
    "COMPRESSION_RESULTS.json": "fff3d5f4764e3766f082661eb7c97b7686eb19c6cf723723687e8814c156e9b3",
    "JOIN_BARRIER_AUDIT.json": "8194f884210461fd1f277792571f228decdc9cf91887456c4f0fc8b6c22a19d8",
    "identification_artifacts/criticality.json": "7ca73d7871676d6a7c08378524a65356ae73f51ac2f52b8820dca717cf2e5433",
    "identification_artifacts/pair_0_11_lower1.json": "8777856b515a1e8d6718ec79a577208a3fde6775374d49a8365f9150d926559c",
    "identification_artifacts/pair_0_11_upper.json": "814a81cdce3776b43ef3f5841b517e91dd59b26b65deb7d0dba2614793aa388f",
    "identification_artifacts/pair_0_13_lower1.json": "e4fcdd2e43b3ece56d5f7ee80ead522b783af5b4f3e7d8f09ffcc23e5d219f47",
    "identification_artifacts/pair_0_13_upper.json": "f1d7957f22150a37a4de15742ef6a807315a19faf0a7830ad65643db9e6a4c95",
    "identification_artifacts/pair_0_14_lower1.json": "48c05c6bc14359d0bcb5496b1235813bf6b9b65943e9e9dce123545fb74da10f",
    "identification_artifacts/pair_0_14_upper.json": "fcf8d85f535513be1e6533c9c501ab2ac7b1338e77be2c37d558d5047fe65cb4",
    "identification_artifacts/pair_0_15_lower1.json": "e2c40d3e483fa16546c5c8f01fc0b609ce56ed3f4ac33304932a3135fb2eb52b",
    "identification_artifacts/pair_0_15_upper.json": "58f4a94712aad0e9491e3731608eb75b4a62015143f509a378c3e6a5df243435",
    "identification_artifacts/pair_0_16_lower1.json": "39bb4e719d84a241dda3d439901705d89a5a2b9a1d4bbb5451c14c9d103caa95",
    "identification_artifacts/pair_0_16_upper.json": "bc1e7eb6add021e592ec0383be4c21e7a45097539c37d08592914bcaf1bec9ab",
    "identification_artifacts/pair_0_17_lower1.json": "a15d5a5956e95edcc25f8b2ce3cd61bb39bfad61dca70937b997ec252cc5b792",
    "identification_artifacts/pair_0_17_upper.json": "972ab671f1373749ae02dcc852aa3a1e1774dcb1a9cc32dc9c2a555ea2d77962",
    "identification_artifacts/pair_0_18_lower1.json": "8e3265cfef30b7e0ef190184ebaffa00fb4c1fca040ecb1f7b8d1a9b2fd126de",
    "identification_artifacts/pair_0_18_upper.json": "959d552f59f651b703612c7dd24810e5352acdf223003209b1c357e6a7775a8c",
    "identification_artifacts/pair_0_1_lower1.json": "1c3771a39bc90b8cdedee04f66552f2b4f9e6f0d2b3560f527cea9edb9f19b99",
    "identification_artifacts/pair_0_1_upper.json": "2a94b703f0ffed5fd0b4177cd0c7d75d641178485909ab5dc081b53ac37b5a02",
    "identification_artifacts/pair_0_20_lower1.json": "4df22e5942a4064fae72120a4aa803b1c28eade0b0da1ac81ade54f9f8df06d9",
    "identification_artifacts/pair_0_20_upper.json": "4756d137bc6592e0ad261856515f918a39810434c7ec2767fe00dd8ea55b1155",
    "identification_artifacts/pair_0_21_lower1.json": "c43a1f72aef5bcbd8555367e501fe14fad89feedf317c9be013fa3de82bccc6e",
    "identification_artifacts/pair_0_21_upper.json": "0e504ef81c1291d723beb9fe14568c5475cc20200e29ff9372ccd14974c6cb91",
    "identification_artifacts/pair_0_23_lower1.json": "3a841e74c9be97a2a83f57ad1b598da7737fb4621c681b1079cb9bd72807ae92",
    "identification_artifacts/pair_0_23_upper.json": "507bfffedb2aab0979c373ab8a296127fe8cb561044865741c437a11965bb9bf",
    "identification_artifacts/pair_0_2_lower1.json": "505a9780767eb921b87e5f2ce84bb2f9b8707658b8ef3b5c7bf5ff44a01dca49",
    "identification_artifacts/pair_0_2_upper.json": "08ee4f96867c9b69b33e3d212e59326a4d58bd732590e591157547656e8eca22",
    "identification_artifacts/pair_0_3_upper.json": "12078cf91648546f594980853c108503f162993fe58d1d3b25dd1d2978c26f57",
    "identification_artifacts/pair_0_7_upper.json": "47d1fb0bb773e8ebf91fbfebfde805d98715d37426af9b1b5d3b131cb308f441",
    "identification_artifacts/pair_0_8_upper.json": "4a726d4ca379215efb450858d1afd6a766e63e782628221aad2c6213fc007582",
    "identification_artifacts/pair_0_9_lower1.json": "626d1cc20efb7ef51e0a786ac45105093fb71d76bf0d50e60988817321f68da9",
    "identification_artifacts/pair_0_9_upper.json": "7159fa7dff69cedbb563e60101f23705577333aeb0e664dac093b922a2ad28b7",
    "identification_artifacts/pair_11_23_lower1.json": "148b1e280868bcd87ea71d4a7343ec2e3460ddd3b03d50fec132268b7e823901",
    "identification_artifacts/pair_11_23_lower4.json": "c096446f697ec1e9f7aaee6ea7aa01544fee86224fd1f383bb5fad26616404ae",
    "identification_artifacts/pair_11_23_upper.json": "60a322c2394f246ea188fa6db2123208d0e1a9071d8be846f7fe99584f1e3fdb",
    "identification_artifacts/pair_1_11_lower1.json": "91471cd32b75a4b8b3aa8f12b8eab7cd4fdbb214db7b6939c5ccd90068b7718e",
    "identification_artifacts/pair_1_11_upper.json": "a20272d6b9614d7d3b0a2efd049f0677efa375e80d325db17c3cb84e20e265c9",
    "identification_artifacts/pair_1_14_lower1.json": "9f77163af8d29b2a4eb70fb32f2e8f049130f6dc4fdeb8a4b4c578d7f8eb2f43",
    "identification_artifacts/pair_1_14_upper.json": "e794a8be93df0f11f633986aad351763dcbc79ec7c3fe8855e6dbd75c2aac496",
    "identification_artifacts/pair_1_15_lower1.json": "a12666210d5bb5b0b76c6674d5cdb67ef60b2f8ea8ddc1944a582871c82105a3",
    "identification_artifacts/pair_1_15_upper.json": "3a040294781803454dbe917bfb47db46ee8077ff050047a88084883476edab80",
    "identification_artifacts/pair_1_16_lower1.json": "d75b7934bac4b64507e5f360af44ff2a4b5fe7312b8512a5bf8521895be522da",
    "identification_artifacts/pair_1_16_upper.json": "00d32b2f4af2ec66ea39bda77cfbc5d78bb16137f0b131d6f4ffcd71bfff6b00",
    "identification_artifacts/pair_1_17_lower1.json": "f499444378e79a378d0ebeb4875da41bbdef3d77b7239b3eb06819c0c4b68207",
    "identification_artifacts/pair_1_17_upper.json": "cee796d5b9f1964bea343b53ebf7c284f857bed9361f7877203e13cdb20dfd33",
    "identification_artifacts/pair_1_18_lower1.json": "a382204026b6b601032d81baf261863a0b4ad72e1048eef61048f460333923ea",
    "identification_artifacts/pair_1_18_upper.json": "44a40d818f87dfc621a9f9d10ebda42a0b8a31536f76e7e5d1cf1d0cef4afd1c",
    "identification_artifacts/pair_1_20_lower1.json": "1933d00489d17475366358cd1c347e4293fafbf51efe2cc039599df2c65bdcb1",
    "identification_artifacts/pair_1_20_upper.json": "b4a7388d2f93801fa02fcfadd4653660a762d2a703a01378a71696d380863ea0",
    "identification_artifacts/pair_1_21_lower1.json": "8ef51ea4cb8a276bc1cfca98fd05810db39e0c932099b70a81e66b1b2f481395",
    "identification_artifacts/pair_1_21_upper.json": "5835aaadf36f79bf0e58d8ff0f76d5b9f256423fc7f3df203eb173eefa0cc984",
    "identification_artifacts/pair_1_23_lower1.json": "76f9a5497bba378524536b3f1d3d1ae11b92fcf2b5a44b095486951e17250fe6",
    "identification_artifacts/pair_1_23_upper.json": "0e75f09259fe78b8d15d376606ebf6b5b4099616910ba739da439287830f5396",
    "identification_artifacts/pair_1_2_lower1.json": "4764acfe641be050241f8096414398b4324c0065110c5e2ad19e30173fe3a37b",
    "identification_artifacts/pair_1_2_upper.json": "06dd95bfcf5e0ac4e08d4acd54f1d9f4396c530654165a1db2f563ee00b318b0",
    "identification_artifacts/pair_1_3_lower1.json": "0b31e5bfc5825f685788cdba38e7a93a483b7a331c231184e4385241f5835b13",
    "identification_artifacts/pair_1_3_upper.json": "7aa22dad537198bb97bdf0c82684fab86961f3bb19c12ab96ee0d44026ed5d80",
    "identification_artifacts/pair_1_4_upper.json": "a0d1a14af8e13d5461ab5b26097081a4ab3268fd06bc493c989329aa43d4d6ff",
    "identification_artifacts/pair_1_9_lower1.json": "384213eb0af948a3475a4a5d9ad7fe931d335651a26506649f7f425a289c140d",
    "identification_artifacts/pair_1_9_upper.json": "9f06a50c9b606bb5e4bc8a2390221359c05984fe7e9703230db6420fdfa9a92e",
    "identification_artifacts/pair_2_11_upper.json": "a0f71c00f30440d3729647281f985908eadaecd6a5b29c723a832cf25021eaf9",
    "identification_artifacts/pair_2_15_lower1.json": "e08af4f3d70255679360f60630478ba4b9493e57655ac42f875f824c74849c35",
    "identification_artifacts/pair_2_15_upper.json": "9a53fd8fc74d360bc6ccaccbe251d0dc819981f0479acf585a96f216fc83f118",
    "identification_artifacts/pair_2_16_lower1.json": "982871ef6fc1bec9663b728b4dfb7a73d9c377481599e0283482ccadf047438e",
    "identification_artifacts/pair_2_16_upper.json": "26dd77aade5afaef88086e150fae9d12f9e77458d792efedf8534f829af69402",
    "identification_artifacts/pair_2_17_lower1.json": "4387d86c1c5df5f6d39d21a6f3dcd09c3571974bb7dd7396783f95e86aed85bc",
    "identification_artifacts/pair_2_17_upper.json": "daaaa3b52c234458b8d366bf359aa482693a172f57b36cbaf09586450685f40a",
    "identification_artifacts/pair_2_18_lower1.json": "6380cdcecdcb36bc80ce060d01381a4d72fa8b58b6e5031e021688d4305346eb",
    "identification_artifacts/pair_2_18_upper.json": "fcd163a5cafa470909524f179341d58d39723757b0489bbfd1cabaf49fdf6320",
    "identification_artifacts/pair_2_20_lower1.json": "dae735684f6647d6bd6376eef7f58e0f270c66510d50f396033014a3c99b93c1",
    "identification_artifacts/pair_2_20_upper.json": "91cd1cdfc464df911696ead08f71e179db65754e373e01637eb9ccd0f693c4e5",
    "identification_artifacts/pair_2_21_lower1.json": "a3aa4de9de21b804a5cc02e468d124322f908e2a4248cbe7e11a29e723a670d8",
    "identification_artifacts/pair_2_21_upper.json": "b895a95bc5cee5c3abd82ff7923b6fd6e83f0c28534d74a13ab8d9b43ff355d6",
    "identification_artifacts/pair_2_23_lower1.json": "7fc0f2461d919698ab1062d6f84ff58aafbbae06e6e3ce867f32f6ccb3549253",
    "identification_artifacts/pair_2_23_upper.json": "84dbde3ecb38b4279a38d7790581647dc182f66980f4c9d7c4e4ae83365a8ef5",
    "identification_artifacts/pair_2_3_lower1.json": "45ac4b9a5e187c0d79f65c31c580299e9af98a47d89074e719387c316f73eafb",
    "identification_artifacts/pair_2_3_upper.json": "eca3e5c6f263cd1be67ffbbdb088c1026c3edc46e70968e03c71a16ef61ac099",
    "identification_artifacts/pair_2_4_lower1.json": "aef68c8ff095742178e7bfbdc8babf230185fbfba6bd712c3a69ff4265cfe3c0",
    "identification_artifacts/pair_2_4_upper.json": "bebad5600b4e7b2d7cd9de2aa41a1d1f5627dc191cb6a9afc58c845d9fa617e3",
    "identification_artifacts/pair_2_5_lower1.json": "a659e306e35940d4f5317fa8caa28506adc78b8e12d5f6956189f522aa7a3957",
    "identification_artifacts/pair_2_5_upper.json": "ca6f84f3ae3aa039e8927efeed97f776fc0bfecdac2954639ca31fa044bcd885",
    "identification_artifacts/pair_3_16_lower1.json": "afa6743f8b40396588cda23cd935d4d1d4b6b9df67626dd541e80d5a61f789ce",
    "identification_artifacts/pair_3_16_upper.json": "7195bbedc627aebf889791eb8b7c22bc220f5ed42bbc354fd373c6baa22d6e68",
    "identification_artifacts/pair_3_17_lower1.json": "cdada3491693ce194d16992010a6b9b2574fd9fddf9edb682ae10dbd2ccc79d4",
    "identification_artifacts/pair_3_17_upper.json": "416891fd0e85ea20c69aff8903a3669702ed084a6cf1905fe6b5a6e80758be52",
    "identification_artifacts/pair_3_18_lower1.json": "b4756ff1e70103d58decdca7844b479c7df284ce5d5710f3623af4a31a27dbdb",
    "identification_artifacts/pair_3_18_upper.json": "5349608c1e52963dcdae248031455abe2d4f6ff0715adcab06caebad07ca4a86",
    "identification_artifacts/pair_3_20_lower1.json": "e65ebd7a2d4283206a11c010df3c98b63cda97bb4e8d23f139e43933cfa7d3dc",
    "identification_artifacts/pair_3_20_upper.json": "32e6134659bb5cc2d621da53314a908bc09d180818fcf303653538a6fabec601",
    "identification_artifacts/pair_3_21_lower1.json": "ae19c57485aeb925d1d609c81e309b9658b11cb0a2f0571756e3959cf12dba5c",
    "identification_artifacts/pair_3_21_upper.json": "45d0092a4f7128e14848ac98e60daed6f4122d2a6aeacec8e5026ce47b0646c4",
    "identification_artifacts/pair_3_23_lower1.json": "63698a2c1e507ece2058dd24c49fe6f38eae236c9daedd665b76c7195b253c13",
    "identification_artifacts/pair_3_23_upper.json": "c2314eb687eaa0cdc1758f64de8f69025a5f95090a2a79050729fd916946faac",
    "identification_artifacts/pair_3_4_lower1.json": "40db8111bbf839e3f345b7de508f1344a2583f535a02898dd2aa343af07d1c8b",
    "identification_artifacts/pair_3_4_upper.json": "ebfd659c4d4911f872b32a30fdbfc4f2bc57a0b8893161b05d0315f6aa57487f",
    "identification_artifacts/pair_3_5_lower1.json": "09b33765b6be70baf8e73762900969221be717497eccd0420a6276fbdfc90a7b",
    "identification_artifacts/pair_3_5_upper.json": "d94848b9786af9dfb212150e85143ea9139974833160db836c8a1b847c502cc7",
    "identification_artifacts/pair_3_7_upper.json": "2cfccece0a44dfd2d337f16a513ffb78a06ae52279661a77641b20563b72f92b",
    "identification_artifacts/pair_3_8_upper.json": "31af1fd72d1630000b957e9eda99901554a267cde1c74e582e3a95042a1b0655",
    "identification_artifacts/pair_4_17_lower1.json": "a5edff74d89905bc12ad6c4097791505d2e5517901917f6b276284846771f1e0",
    "identification_artifacts/pair_4_17_upper.json": "b22f77ebe61a719f9092333c194ea5554f82aa921d4bef01593157546ab10294",
    "identification_artifacts/pair_4_18_lower1.json": "71e1927472ff24d984dbc628d4dde2126d8c9c9a26be5cca2b0e1937f1279890",
    "identification_artifacts/pair_4_18_upper.json": "108fdbbd22d4db0067a8033f8a2c94b4fd8b310f2c74f9695e4db3858b5b4581",
    "identification_artifacts/pair_4_20_lower1.json": "d04e720730542b775d8c44a8cef9a07094780343faf4c7b83604d2de5db8354a",
    "identification_artifacts/pair_4_20_upper.json": "d61ba37c0ca212f4d580fe425e722a285f793a4dfa103a49a5596a062dd23f76",
    "identification_artifacts/pair_4_21_lower1.json": "4cc395cfe6b546917cb82b5fe9c1af85ab3c1998fade43c256ddac5d4b18d6b4",
    "identification_artifacts/pair_4_21_upper.json": "40e22c07d1bc1b9e3afc432ee293e242257addf391b0b9a6b7564945c70f944a",
    "identification_artifacts/pair_4_23_lower1.json": "d66267dd9cd414ccc1b2319bf83066bfaafe19fb35cacbc21dc3fc568827244d",
    "identification_artifacts/pair_4_23_upper.json": "760ca8784d0f964b4f358768aa80974a2896f40a076f6d0981fb1d1d05adfee3",
    "identification_artifacts/pair_4_5_lower1.json": "a2bc8eeb2e7832b6065af1c356aad59c473b115ef2561c1ef30fc4e134f38f9c",
    "identification_artifacts/pair_4_5_upper.json": "6f83cb9102c8b7e83d145f6948d0a837b445c58d3ed9e7ca4b738b121b9d244d",
    "identification_artifacts/pair_4_7_lower1.json": "2c7e515368cbffb5acac7276872595ff2bce1d634a1404ea79888249bec94c4a",
    "identification_artifacts/pair_4_7_upper.json": "138a44b8026e730efd13d562de4333bd13bcd8ab2b13f250112e1d604d2af5f6",
    "identification_artifacts/pair_4_8_lower1.json": "26bd21dad7e072f9e2983b80b0cfd0fc11356abdd9af97f2de4174c96a9966d3",
    "identification_artifacts/pair_4_8_upper.json": "dc2d82d37e25e6b8260cfe2f1c7f0ceeac34e2431c47fd65c919fe7d6b89b138",
    "identification_artifacts/pair_4_9_upper.json": "d323173d74fa463720c53163e27c1599222423d1fcfe4c065131bfc4d8c7ad13",
    "identification_artifacts/pair_5_11_lower1.json": "7d9098cdca1cf4a2e6e05b5cebb0aebd9888173554fa9cffa40895769bc4d620",
    "identification_artifacts/pair_5_11_upper.json": "50eed8b7b4d93c9e392af4211e18b17839243fe2e93539f55842d92df9caa355",
    "identification_artifacts/pair_5_18_lower1.json": "81e70dc074231802925066ff66a94bf5bdec094b691cf2bde07d8188b1dc5cc1",
    "identification_artifacts/pair_5_18_lower4.json": "b62cca91a5d315224d25383bd6f426e77cc221e68c5920a92e90277a5e21b88d",
    "identification_artifacts/pair_5_18_upper.json": "f2d787319d83b92ae6a674412cbc9314544dc885ca14361519798a63e350ee00",
    "identification_artifacts/pair_5_20_lower1.json": "9b8829772cd9874dcf4fdb92ead9c8eb0455d8febf2d6e66ee5d12a0c76f3f61",
    "identification_artifacts/pair_5_20_upper.json": "97e56f78a406cf9341f1e5672baaedc659a93050d958ddb6c3d5108edcaddba9",
    "identification_artifacts/pair_5_21_lower1.json": "46a05956bb928b7c6deb455e21c2ab69aaa422d9fc2728685b093323303d30e4",
    "identification_artifacts/pair_5_21_lower4.json": "2905e8000d610777337add613bb50197683f332ac96a8f5498b6051b9f4068e0",
    "identification_artifacts/pair_5_21_upper.json": "64133806f0545f34c1ba5e0b80bab823daa42adbc7b7bd0f216facc6ab5efb13",
    "identification_artifacts/pair_5_23_lower1.json": "b6250ee5c5b8fa68358a4aeff11511084053dfedc91b5ffdcb8cf71800de6c7f",
    "identification_artifacts/pair_5_23_lower4.json": "1f7f1ac968ebd4ddd300826aab815a60609365aedb883742b78e4da47b476ad6",
    "identification_artifacts/pair_5_23_upper.json": "ee7b5290e2c98209f0bd6cafe82e6b073b8935ac4a5b8e4462ce3acadcb41dfc",
    "identification_artifacts/pair_5_7_lower1.json": "70e7e149e38cd1f6c84b534cc097b2e6cdafb02a63350b754a9f00008a257bfc",
    "identification_artifacts/pair_5_7_upper.json": "c50ba5cbfe11c0e116e79d6a2440cb36801359484360a1c31d22456ebc5d14cc",
    "identification_artifacts/pair_5_8_lower1.json": "90738c26ec3c9115b685f695adb5aac3da8282748fb785460b9985424e764dc1",
    "identification_artifacts/pair_5_8_upper.json": "f0bb61d7d6e62f72cdab2881319a0447dc24301b77f66203aaf7c9c2a29a8138",
    "identification_artifacts/pair_5_9_lower1.json": "4b3166fcd035821143e865cbbf21093edbfa3f34358b707af80c9f7cdb10de11",
    "identification_artifacts/pair_5_9_upper.json": "3e1f1d8f61dae575752343d9919d48e8e325e5301ec86af4529328913106b046",
    "identification_artifacts/pair_7_11_lower1.json": "fd1ee581317292ad00d6c41973f65b73aa8cb426422a640e155a7ca928b24b41",
    "identification_artifacts/pair_7_11_upper.json": "f019bce1adb92e97aa138cd198e370f48fb9003fc5e53fb58c4ca990801f5f81",
    "identification_artifacts/pair_7_8_lower1.json": "0234ff14239e89d3ce2543f30c8c27400d61cd82b4237e14ca5c4e71afcc523c",
    "identification_artifacts/pair_7_8_upper.json": "33617ed021e78609bd4fa722f57252a5b8f1ac4a42c7ebdaee8c1b9ae71485b9",
    "identification_artifacts/pair_7_9_lower1.json": "716a6d6dd3706de20a705309e4092788b77e6141dfce51910ea75e456a62d026",
    "identification_artifacts/pair_7_9_upper.json": "85726999036798a77ff6da6b6ebf6d16b8eb8dbd60a3ea4d84b2a6ef538d26ce",
    "identification_artifacts/pair_8_11_lower1.json": "4a12ecce5e7ff87b7c28d5a94b4ec7129d940dcee86fad2d0c3da92ab8f38421",
    "identification_artifacts/pair_8_11_upper.json": "6b0c66e12441d334cde1f1ef3d26550aeca5aca91e2ca60c9654dddeb8734411",
    "identification_artifacts/pair_8_21_lower1.json": "92ff5165c4c8ee158e31fd0191e17118211bbdbc2aba73caea1533b95a913f25",
    "identification_artifacts/pair_8_21_upper.json": "7db0e2d2330ca95e328af011326e1d4e893900bf821390a6aaab6cfd3aa26894",
    "identification_artifacts/pair_8_23_lower1.json": "91f3a7364c27f501e1db37604e2a423fe3c2b6858aa71e26609ad4acb397587f",
    "identification_artifacts/pair_8_23_upper.json": "eaf582e48345378234138cea69a794a8b1249a8f8914e3b28016f26fa9ee5d58",
    "identification_artifacts/pair_8_9_lower1.json": "bf5583e8a3b8552a61756b7361561bfbf525c011dadbeaa51a2df08faf546977",
    "identification_artifacts/pair_8_9_upper.json": "34bb48576a42e9163ebd6fe02a84098cd757b564eb75bb89e839ea9276ad23eb",
    "identification_artifacts/pair_9_11_lower1.json": "21462ab6285014ca4d6cb9ded232046ef9ba0f274bfaa6a2b3f9bec05ffa9404",
    "identification_artifacts/pair_9_11_upper.json": "b2ef4fe88a8e2cfb90892392e93db5f17e02eb8f14f3a1004cf2fbdfcb1ba537",
    "identification_artifacts/pair_9_21_lower1.json": "81944071859a5a258b20b9f77f30e5362d2ad3cd35f8d2904d39bf3793ac435c",
    "identification_artifacts/pair_9_21_lower4.json": "28861a69326d17ff9a5db4ec44158dbad919e0bd35cd9d787c9beec62824a8f9",
    "identification_artifacts/pair_9_21_upper.json": "c8f3c85c5e574bcab2675413a2e6be28364ff412fee728789a5b449ec4107198",
    "identification_artifacts/pair_9_23_lower1.json": "e7272358a4dd3a223e02ecd8b4dcb14e708cdadd448cde2b50f9a9b54714a130",
    "identification_artifacts/pair_9_23_lower4.json": "db67dced17e1dadcf450cc95e636f8b17569515c39afcd66d6eba6d687f4d107",
    "identification_artifacts/pair_9_23_upper.json": "baa902bd079ff6482317864c11c331cd5e18d0906d4094d1b892fa68a9803ec6",
    "identification_artifacts/source_decomposition.json": "ccf69388c05507e876f59739005c0f42664f9017f99c9a944baaf710359a4541",
    "compression_artifacts/trial_0_n23_search.json": "d2a5c840a1c3b17d1a67c1fa5e9e33edcbd1a474bb0482f0aee28d21bb18c5da",
    "compression_artifacts/trial_10_n23_search.json": "5b14ca984327accaf12692dc4fd1e9b7d04c95784850b5385fd4fcf4cec887c4",
    "compression_artifacts/trial_11_n23_search.json": "7ac01b8618d6572f70984b390a31ae54637b6f966d55a5d27eda8c172eeed885",
    "compression_artifacts/trial_12_n23_search.json": "f5b2b90610214df06b19b11578053ca5bd7be67ade58f294d380059b91dbd739",
    "compression_artifacts/trial_13_n23_search.json": "99a07a0f3bff9d765cea5ed8831ed2a520ac2416f6ccf3c3896cf47a0fb25d92",
    "compression_artifacts/trial_14_n23_search.json": "7ea8486aab62ee92fc6eb064b164f58decce072d6fa9d60b4d058400441f5746",
    "compression_artifacts/trial_15_n23_search.json": "0a6aaf02ee68504b80c64a61103384969b08d5ccff9c7cd58c05ec208db47da3",
    "compression_artifacts/trial_16_n23_search.json": "0e2dd4eeefd8456cea3f1b978662f6331919c0bcd4bd218599f00ffd6e5c2f56",
    "compression_artifacts/trial_1_n23_search.json": "e57d524a1216cf94a164ec98dd742a9ac627aaf966b64aa3d06ec0b03d3b066e",
    "compression_artifacts/trial_2_n23_search.json": "4994bcfcc231f7b049832a9bbc91a261959d4d13380523c7ef6bf7884f58c1b5",
    "compression_artifacts/trial_3_n23_search.json": "3e92fe77df1565cca3bb5c19580640b82572ede5280cf0aed65762112e76a0df",
    "compression_artifacts/trial_4_n23_search.json": "bd2a81523177f58c1d19b9f15944422228c09a01201557f82632dca6edeabfeb",
    "compression_artifacts/trial_5_n23_search.json": "912d0f4bbff06a95fac5f7cd8e13f4706d110ee66af5618c9f3ac6cf4db1ddd6",
    "compression_artifacts/trial_6_n23_search.json": "8a78e00483f57bafa60726114ca58ec9870bdfd220facc63416aa6d0a3552e92",
    "compression_artifacts/trial_7_n23_search.json": "2da78018e8790e384d8741c7593ea3e81214e3bafeedce61dde247d36804f8fb",
    "compression_artifacts/trial_8_n23_search.json": "8064370d2504c3609f6ad30431dad4cd343bc3cde8303d3bf8c369d99a22a7a3",
    "compression_artifacts/trial_9_n23_search.json": "497818f42317ef849e869004ca34fab8d41b0694f83965318eb6cb6d155435fa",
    "controlled_join_artifacts/first_core.json": "23735a8fa6db8b14838aec541eeb0b26eb7f09afcd93e942624661fed1da23f8",
    "controlled_join_artifacts/first_core_degree7.json": "268c0d6a95c8cb6bb5535e616f17c6d824d6c8fbefe9b6ac694a61711171077d",
    "controlled_join_artifacts/first_degree7.json": "819a39967b1db7bd6bac37e58a93fe58443ec725d0e106bc8319cb5445736ddc",
    "controlled_join_artifacts/first_upper.json": "52cad6ead46db539eb28df88cc3d5640bec0d194f986b9ce5b727b16b152e825",
    "join_iteration_barrier_artifacts/balanced_64_leaves_decomposition.json": "b6e540d63bcd8c2afb8d23f1c6fcbd4aa79e747191c0653050418a2e3414cd8d",
    "join_iteration_barrier_artifacts/D16_decomposition.json": "e4a7970ca93bf24cbb0bac5870216858f7a2cfc6506b5f6af682dd1f0bad3ee5",
    "join_iteration_barrier_artifacts/D1_decomposition.json": "f430c0d091c4c6106b372e870dbac80292105e8ddb9b47c5fe6ac069682c7b34",
    "join_iteration_barrier_artifacts/D2_decomposition.json": "3fc9375c409ff17420b9d3bd223c781b9d9e01a20cf1422c0713631518f9bd1c",
    "join_iteration_barrier_artifacts/D32_decomposition.json": "06087910e219591fd4c3f00858d58e6ffa2946cb442b77edd207e5e144babc09",
    "join_iteration_barrier_artifacts/D4_decomposition.json": "e68c781e800858231b6de53bbba4fff41177b67f9a8a966606a9ff2c8bed1edf",
    "join_iteration_barrier_artifacts/D5_decomposition.json": "16dbd645a01a2f08357b061e70aa2150d9f65b1b5c7fccbd5633a9575fe04b73",
    "join_iteration_barrier_artifacts/K4_separator_certificate.json": "b6e5919d463eb5466aeeb2b310cd8e3bc686d1a200a08bdd57cf259185cee5c3",
    "join_iteration_barrier_artifacts/Moser_separator_certificate.json": "73af8662cee15b30cb6473a60c61be3318689024793aa9323cb5c59469ebadcc",
    "join_iteration_barrier_artifacts/T16_16_decomposition.json": "eedfd163648fd221a13766b5973a1e09daf9c78442b68eaea29cfc5560903175",
    "join_iteration_barrier_artifacts/T4_4_decomposition.json": "ccf69388c05507e876f59739005c0f42664f9017f99c9a944baaf710359a4541",
    "join_iteration_barrier_artifacts/T5_5_decomposition.json": "a5c73b4211ed2cb2b92a5a8246ee0863d80c9725d23d89f64f00413344e04a4a",
    "join_iteration_barrier_artifacts/unbalanced_64_leaves_decomposition.json": "8bcce39ddd2722f53c2c5f1e9de5a6a4e8c6c1a1999e06c80808f8e869d85c54"
  },
  "review_sha256": "3f493e9b408a3750f0e3d3233a4025c3a50ca71fc4311d3b4fc1e6f3919a1678"
}


==> anc/controlled/audit_controlled_join.py <==
"""Independent audit of the compressed self-join rule and its first plateau."""
from pathlib import Path
from collections import Counter
from datetime import datetime, timezone
import hashlib
import json
from audit_identifications import algebra_audit, canonical_t44, identify_graph, require

HERE = Path(__file__).resolve().parent


def main():
    data = json.loads((HERE / "CONTROLLED_JOIN_RESULTS.json").read_text())
    seed = json.loads((HERE / "identification_artifacts/pair_5_18_upper.json").read_text())
    dual = json.loads((HERE / "identification_artifacts/pair_5_18_lower4.json").read_text())
    expected_seed, source_map = identify_graph(canonical_t44(), (5, 18))
    require(seed["graph"] == expected_seed, "seed is not T(4,4)/(5=18)")
    seed_check = algebra_audit(seed, dual)
    previous, counts, edge_checks = seed["graph"], [], 0
    for step, row in enumerate(data["steps"], 1):
        require(row["input"] == previous, "input sequence mismatch")
        n, edges = previous["n"], set(map(tuple, previous["edges"]))
        a, b = row["selected_edge"]
        u, v = row["spare_edge"]
        duplicated = set(row["duplicated"])
        adjacent = {i: set() for i in range(n)}
        for x, y in edges:
            adjacent[x].add(y)
            adjacent[y].add(x)
        for x, y in ((a, b), (u, v)):
            require(tuple(sorted((x, y))) in edges and adjacent[x] - {y} == adjacent[y] - {x}
                    and len(adjacent[x]) >= 3, "selected edge is not an eligible twin pair")
        require(not {a, b} & {u, v}, "spare pair overlaps")
        require(len(duplicated) == 4 and b in duplicated and a not in duplicated and {u, v} <= duplicated,
                "wrong duplicated set")
        require((duplicated - {b, u, v}) <= adjacent[a] - {b}, "fourth vertex is not a common neighbor")
        eligible = [(x, y) for x, y in sorted(edges) if adjacent[x] - {y} == adjacent[y] - {x}
                    and len(adjacent[x]) >= 3]
        require((a, b) == eligible[0], "selected edge is not lexicographically first")
        require((u, v) == next(e for e in eligible if not set(e) & {a, b}),
                "spare edge is not lexicographically first")
        require(duplicated == {b, u, v, min(adjacent[a] - {b})}, "common neighbor is not least")
        copies = {x: n + i for i, x in enumerate(sorted(duplicated))}
        right = {x: copies.get(x, x) for x in range(n)}
        retained = edges - {tuple(sorted((a, b)))}
        expected = retained | {tuple(sorted((right[x], right[y]))) for x, y in retained}
        expected.add(tuple(sorted((b, copies[b]))))
        graph = {"n": n + 4, "edges": [list(e) for e in sorted(expected)]}
        require(graph == row["output"], "output is not the specified compressed join")
        output_adjacent = [set() for _ in range(graph["n"])]
        for x, y in expected:
            output_adjacent[x].add(y)
            output_adjacent[y].add(x)
        for x, y in ((u, v), (copies[u], copies[v])):
            require(output_adjacent[x] - {y} == output_adjacent[y] - {x}
                    and y in output_adjacent[x] and len(output_adjacent[x]) >= 3,
                    "spare twin edge did not survive")
        back = {int(x): y for x, y in row["homomorphism_to_input"].items()}
        expected_back = {x: x for x in range(n)} | {y: (a if x == b else x) for x, y in copies.items()}
        require(back == expected_back, "wrong homomorphism")
        require(all(tuple(sorted((back[x], back[y]))) in edges for x, y in expected), "invalid edge image")
        require(graph["n"] == 24 + 4 * step and row["identifications"] == n - 5, "wrong size count")
        edge_checks += len(expected)
        counts.append({"step": step, "vertices": graph["n"], "edges": len(expected)})
        previous = graph
    first = data["steps"][0]
    core_certificate = json.loads((HERE / "controlled_join_artifacts/first_core_degree7.json").read_text())
    require(core_certificate["kind"] == "f2-roots-refutation-v1", "first core degree is unresolved")
    require(core_certificate["graph"] == first["core"], "core graph mismatch")
    core_upper = algebra_audit(core_certificate, upper_only=True)
    require(core_upper["upper_degree"] == 7, "first core did not give degree seven")
    embedding = {int(i): v for i, v in first["core_embedding"].items()}
    require(sorted(embedding) == list(range(first["core"]["n"])) and len(set(embedding.values())) == len(embedding),
            "bad core embedding")
    graph = first["output"]
    edge_ids = {tuple(e): i for i, e in enumerate(graph["edges"])}
    require(all(tuple(sorted((embedding[u], embedding[v]))) in edge_ids for u, v in first["core"]["edges"]),
            "core is not a subgraph")
    terms = []
    for ei, mon in core_certificate["terms"]:
        u, v = core_certificate["graph"]["edges"][ei]
        terms.append([edge_ids[tuple(sorted((embedding[u], embedding[v])))], sorted(embedding[x] for x in mon)])
    lifted = {"kind": "f2-roots-refutation-v1", "graph": graph, "coefficient_degree": 7, "terms": terms}
    lifted_check = algebra_audit(lifted, upper_only=True)
    (HERE / "controlled_join_artifacts/first_degree7.json").write_text(json.dumps(lifted))
    compression = json.loads((HERE / "COMPRESSION_RESULTS.json").read_text())
    require(compression["initial_pair"] == [5, 18] and compression["initial_order"] == 24
            and compression["final_order"] == 24 and not compression["accepted"], "unexpected compression sequence")
    compression_checks = []
    for row in compression["trials"]:
        path = HERE / f"compression_artifacts/trial_{row['index']}_n{row['order']}_search.json"
        certificate = json.loads(path.read_text())
        require(not row["accepted"] and certificate["kind"] == "f2-roots-refutation-v1", "unexpected compression outcome")
        pair = sorted(source_map[v] for v in row["original_pair"])
        require(pair == row["current_pair"], "compression pair labels differ")
        quotient, _ = identify_graph(expected_seed, pair)
        require(certificate["graph"] == quotient and row["order"] == quotient["n"],
                "compression certificate belongs to a different quotient")
        result = algebra_audit(certificate, upper_only=True)
        require(result["upper_degree"] <= 4, "compression did not lower the degree")
        compression_checks.append({"original_pair": row["original_pair"], **result})
    files = [Path(__file__), HERE / "audit_identifications.py", HERE / "CONTROLLED_JOIN_RESULTS.json",
             HERE / "COMPRESSION_RESULTS.json", *sorted((HERE / "controlled_join_artifacts").glob("*.json")),
             *sorted((HERE / "compression_artifacts").glob("*.json"))]
    result = {"status": "VALID", "checked_at": datetime.now(timezone.utc).isoformat(), "seed": seed_check,
              "steps": counts, "edge_images_checked": edge_checks,
              "deterministic_choices_checked": True, "spare_pairs_preserved": True,
              "compression_graphs_reconstructed": True,
              "first_step_exact_degree": 7, "first_step_upper": lifted_check,
              "reason_for_first_step_lower": "The checked graph homomorphism maps the first output to the degree-seven seed.",
              "second_identification_checks": compression_checks,
              "sha256": {str(p.relative_to(HERE)): hashlib.sha256(p.read_bytes()).hexdigest() for p in files}}
    (HERE / "CONTROLLED_JOIN_AUDIT.json").write_text(json.dumps(result, indent=2) + "\n")
    print(json.dumps({"status": "VALID", "steps": len(counts), "edge_images_checked": edge_checks,
                      "first_step_exact_degree": 7, "second_identifications": len(compression_checks)}))


if __name__ == "__main__":
    main()


==> anc/controlled/audit_identifications.py <==
"""Standalone certificate audit. No graph/search-library imports; exact F2 arithmetic."""
from pathlib import Path
from collections import Counter
from itertools import combinations
from datetime import datetime, timezone
import hashlib
import json
from time import perf_counter

HERE = Path(__file__).resolve().parent


def require(test, message):
    if not test:
        raise ValueError(message)


def connected(vertices, edges):
    vertices = set(vertices)
    if not vertices:
        return False
    reached = {min(vertices)}
    while True:
        enlarged = reached | {v for u, v in edges if u in reached and v in vertices}
        enlarged |= {u for u, v in edges if v in reached and u in vertices}
        if enlarged == reached:
            return reached == vertices
        reached = enlarged


def canonical_t44():
    """Reconstruct the named source from its four-diamond definition."""
    chain = {(0, 4)}
    for i in range(4):
        p, q = 5 + 2 * i, 6 + 2 * i
        chain.update(((i, p), (i, q), (i + 1, p), (i + 1, q), (p, q)))
    right = {7: 7}
    right.update({v: 13 + i for i, v in enumerate(v for v in range(13) if v != 7)})
    retained = chain - {(7, 8)}
    edges = retained | {tuple(sorted((right[u], right[v]))) for u, v in retained}
    edges.add(tuple(sorted((8, right[8]))))
    return {"n": 25, "edges": [list(e) for e in sorted(edges)]}


def identify_graph(graph, pair):
    a, b = pair
    require(0 <= a < b < graph["n"] and [a, b] not in graph["edges"], "illegal identification")
    rename = {v: i for i, v in enumerate(v for v in range(graph["n"]) if v != b)}
    rename[b] = rename[a]
    edges = {tuple(sorted((rename[u], rename[v]))) for u, v in graph["edges"]}
    return {"n": graph["n"] - 1, "edges": [list(e) for e in sorted(edges)]}, rename


def all_automorphisms(graph):
    """Exhaustive bijection search, pruned only by necessary invariants."""
    n = graph["n"]
    adjacent = [set() for _ in range(n)]
    for u, v in graph["edges"]:
        adjacent[u].add(v)
        adjacent[v].add(u)
    colors = [len(a) for a in adjacent]
    while True:
        signatures = [(colors[v], tuple(sorted(colors[u] for u in adjacent[v]))) for v in range(n)]
        labels = {s: i for i, s in enumerate(sorted(set(signatures)))}
        refined = [labels[s] for s in signatures]
        if len(set(refined)) == len(set(colors)):
            colors = refined
            break
        colors = refined
    mapping, used = {}, set()

    def descend():
        if len(mapping) == n:
            yield tuple(mapping[v] for v in range(n))
            return
        choices = []
        for v in range(n):
            if v in mapping:
                continue
            candidates = [u for u in range(n) if u not in used and colors[u] == colors[v]
                          and all((x in adjacent[v]) == (y in adjacent[u]) for x, y in mapping.items())]
            if not candidates:
                return
            choices.append((len(candidates), v, candidates))
        _, v, candidates = min(choices)
        for u in candidates:
            mapping[v] = u
            used.add(u)
            yield from descend()
            used.remove(u)
            del mapping[v]

    return list(descend())


def algebra_audit(upper, lower=None, upper_only=False):
    graph = upper["graph"]
    n, edges = graph["n"], graph["edges"]
    require(type(n) is int and n > 0, "bad order")
    require(edges == [list(e) for e in sorted(set(map(tuple, edges)))], "bad edge list")
    require(all(len(e) == 2 and 0 <= e[0] < e[1] < n for e in edges), "bad edge")
    powers = [3 ** i for i in range(n)]
    def encode(mon, limit):
        require(mon == sorted(mon) and len(mon) <= limit, "bad multiplier degree/order")
        digits = [0] * n
        for v in mon:
            require(type(v) is int and 0 <= v < n, "bad variable")
            digits[v] += 1
            require(digits[v] <= 2, "unreduced monomial")
        return sum(digit * power for digit, power in zip(digits, powers))
    def shift(code, v, amount):
        old = code // powers[v] % 3
        return code + ((old + amount) % 3 - old) * powers[v]
    def multiples(code, edge):
        u, v = edge
        return shift(code, u, 2), shift(shift(code, u, 1), v, 1), shift(code, v, 2)
    degree = upper["coefficient_degree"]
    require(upper["kind"] == "f2-roots-refutation-v1" and degree >= 1 and degree % 3 == 1, "bad upper format")
    total = set()
    for ei, mon in upper["terms"]:
        require(type(ei) is int and 0 <= ei < len(edges), "bad generator index")
        for term in multiples(encode(mon, degree), edges[ei]):
            total.symmetric_difference_update({term})
    require(total == {0}, "upper sum is not one")
    checked = 0
    if lower is not None:
        require(lower["graph"] == graph and lower["kind"] == "f2-roots-obstruction-v1", "bad lower format")
        d = lower["coefficient_degree"]
        require(d in (1, 4) and degree == d + 3, "bounds do not match")
        require(all(len(mon) % 3 == 0 for mon in lower["values"]), "wrong dual grading")
        support = {encode(mon, d + 2) for mon in lower["values"]}
        require(0 in support and len(support) == len(lower["values"]), "bad dual support")
        def codes(v, left, code):
            if left == 0:
                yield code
                return
            if v == n or 2 * (n - v) < left:
                return
            for exponent in range(min(2, left) + 1):
                yield from codes(v + 1, left - exponent, code + exponent * powers[v])
        counts = []
        for multiplier_degree in range(d + 1):
            count = 0
            for mon in codes(0, multiplier_degree, 0):
                count += 1
                for edge in edges:
                    require(sum(term in support for term in multiples(mon, edge)) % 2 == 0,
                            "dual fails on a permitted multiple")
                    checked += 1
            counts.append(count)
        expected = [1] + [0] * d
        for _ in range(n):
            expected = [sum(expected[j - e] for e in range(3) if j >= e) for j in range(d + 1)]
        require(counts == expected, "enumeration is incomplete")
    else:
        require(degree == 1 or upper_only, "missing lower witness")
    return {"exact_degree": degree if lower is not None or degree == 1 else None,
            "upper_degree": degree, "upper_terms": len(upper["terms"]), "checked_multiples": checked}


def check_decomposition(graph, bags, links):
    require(len(links) == len(bags) - 1 and connected(range(len(bags)), links), "bag graph is not a tree")
    require(set().union(*map(set, bags)) == set(range(graph["n"])), "bag coverage failure")
    require(all(any(set(e) <= set(bag) for bag in bags) for e in graph["edges"]), "edge coverage failure")
    for v in range(graph["n"]):
        require(connected([i for i, bag in enumerate(bags) if v in bag], links), "running intersection failure")
    return max(map(len, bags)) - 1


def check_minor(graph, minor):
    branches = {int(k): set(v) for k, v in minor["branch_sets"].items()}
    require(sum(map(len, branches.values())) == len(set().union(*branches.values())), "overlapping branch sets")
    for branch in branches.values():
        require(branch <= set(range(graph["n"])) and connected(branch, graph["edges"]), "disconnected branch set")
    edges = minor["minor_edges"]
    require(edges == [list(e) for e in sorted(set(map(tuple, edges)))], "bad minor edge list")
    for a, b in edges:
        require(a in branches and b in branches and a < b, "bad minor endpoint")
        require(any((u in branches[a] and v in branches[b]) or (v in branches[a] and u in branches[b])
                    for u, v in graph["edges"]), "missing minor edge")
    degrees = Counter(v for edge in edges for v in edge)
    require(branches and min(degrees[v] for v in branches) >= 4, "minor does not certify treewidth four")
    return {"minor_vertices": len(branches), "minor_edges": len(edges), "minimum_degree": min(degrees.values())}


def main():
    tick = perf_counter()
    folder = HERE / "identification_artifacts"
    data = json.loads((HERE / "IDENTIFICATION_RESULTS.json").read_text())
    structural = json.loads((HERE / "IDENTIFICATION_STRUCTURE.json").read_text())
    colorings = json.loads((folder / "criticality.json").read_text())
    source = data["source_graph"]
    require(source == canonical_t44(), "source is not the defined T(4,4)")
    source_edges = set(map(tuple, source["edges"]))
    permutations = all_automorphisms(source)
    decomp = json.loads((folder / "source_decomposition.json").read_text())
    require(decomp["graph"] == source, "source decomposition graph differs")
    require(check_decomposition(source, decomp["bags"], decomp["tree_edges"]) == 3, "wrong source width")
    require(data["complete"] and len(data["results"]) == data["orbit_count"], "incomplete orbit list")
    seen, outcomes, rows = set(), Counter(), []
    positive = set()
    for item in data["results"]:
        a, b = item["pair"]
        require(0 <= a < b < source["n"] and (a, b) not in source_edges, "bad selected pair")
        quotient, substitution = identify_graph(source, (a, b))
        require(item["quotient"] == quotient, "quotient mismatch")
        covered = set()
        for witness in item["automorphisms"]:
            perm, member = witness["map"], tuple(witness["member"])
            require(sorted(perm) == list(range(source["n"])), "not a permutation")
            require({tuple(sorted((perm[u], perm[v]))) for u, v in source_edges} == source_edges, "not an automorphism")
            require(tuple(sorted((perm[a], perm[b]))) == member, "wrong pair image")
            require(member not in covered and member not in seen, "overlapping orbit coverage")
            covered.add(member)
        require(covered == set(map(tuple, item["members"])), "orbit members differ")
        require(covered == {tuple(sorted((perm[a], perm[b]))) for perm in permutations},
                "listed class is not a complete automorphism orbit")
        seen |= covered
        prefix = f"pair_{a}_{b}"
        upper = json.loads((folder / f"{prefix}_upper.json").read_text())
        require(upper["graph"] == quotient, "certificate graph mismatch")
        degree = item["degree"]
        lower = None if degree == 1 else json.loads((folder / f"{prefix}_lower{1 if degree == 4 else 4}.json").read_text())
        row = {"pair": [a, b], "pairs_covered": len(covered), **algebra_audit(upper, lower)}
        require(row["exact_degree"] == degree, "wrong declared outcome")
        outcomes[degree] += len(covered)
        if degree == 7:
            positive |= covered
            key = str((a, b))
            witnesses = colorings[key]
            require(len(witnesses) == len(quotient["edges"]), "missing deletion coloring")
            for deleted, witness in enumerate(witnesses):
                colors = witness["colors"]
                require(witness["deleted_edge_index"] == deleted and len(colors) == quotient["n"]
                        and all(c in (0, 1, 2) for c in colors), "bad deletion witness")
                require(all(colors[u] != colors[v] for j, (u, v) in enumerate(quotient["edges"]) if j != deleted),
                        "invalid deletion coloring")
            require(set(v for e in quotient["edges"] for v in e) == set(range(quotient["n"])), "isolated vertex")
            bags = [sorted({substitution[v] for v in bag} | {substitution[a]}) for bag in decomp["bags"]]
            require(check_decomposition(quotient, bags, decomp["tree_edges"]) <= 4, "width-four decomposition failed")
            row["treewidth_lower"] = check_minor(quotient, structural[key])
            row["exact_treewidth"] = 4
            row["criticality_colorings"] = len(witnesses)
            row["width4_decomposition"] = {"bags": bags, "tree_edges": decomp["tree_edges"]}
        rows.append(row)
        if degree == 7:
            print(json.dumps({"pair": [a, b], "exact_degree": degree, "treewidth": 4, "critical": True}), flush=True)
    require(seen == set(combinations(range(source["n"]), 2)) - source_edges, "nonedge coverage is incomplete")
    left, right = {5, 6, 9, 10, 11, 12}, {18, 19, 21, 22, 23, 24}
    require(positive == {(u, v) for u in left for v in right}, "proposed preservation rule is false")
    sources = [HERE / "IDENTIFICATION_RESULTS.json", HERE / "IDENTIFICATION_STRUCTURE.json", Path(__file__), *sorted(folder.glob("*.json"))]
    result = {"status": "VALID", "checked_at": datetime.now(timezone.utc).isoformat(),
              "pair_count": len(seen), "orbit_count": len(rows), "outcomes": dict(outcomes),
              "source_reconstructed": True, "automorphism_count": len(permutations),
              "full_orbits_checked": True,
              "checked_dual_multiples": sum(row["checked_multiples"] for row in rows),
              "preservation_rule_checked": True, "rows": rows, "seconds": perf_counter() - tick,
              "sha256": {str(p.relative_to(HERE)): hashlib.sha256(p.read_bytes()).hexdigest() for p in sources}}
    (HERE / "IDENTIFICATION_AUDIT.json").write_text(json.dumps(result, indent=2) + "\n")
    print(json.dumps({k: result[k] for k in ("status", "pair_count", "orbit_count", "outcomes", "checked_dual_multiples", "seconds")}), flush=True)


if __name__ == "__main__":
    main()


==> anc/controlled/audit_join_barrier.py <==
"""Standalone finite checks supporting the written separator proof.

No finite computation proves the asymptotic bound. This checks the supplied
tree decompositions and expanded examples of interpolated certificates.
"""
from pathlib import Path
from datetime import datetime, timezone
import hashlib
import json
from audit_identifications import algebra_audit, canonical_t44, check_decomposition, require

HERE = Path(__file__).resolve().parent


def main():
    folder = HERE / "join_iteration_barrier_artifacts"
    decompositions, certificates, paths = [], [], []
    for path in sorted(folder.glob("*_decomposition.json")):
        data = json.loads(path.read_text())
        width = check_decomposition(data["graph"], data["bags"], data["tree_edges"])
        require(width == 3, "decomposition does not have width three")
        if path.name == "T4_4_decomposition.json":
            require(data["graph"] == canonical_t44(), "T44 decomposition has wrong graph")
        decompositions.append({"file": path.name, "vertices": data["graph"]["n"], "width": width})
        paths.append(path)
    for path in sorted(folder.glob("*_separator_certificate.json")):
        data = json.loads(path.read_text())
        certificates.append({"file": path.name, **algebra_audit(data, upper_only=True)})
        paths.append(path)
    require(len(decompositions) == 11 and len(certificates) == 2, "missing finite examples")
    result = {"status": "VALID", "checked_at": datetime.now(timezone.utc).isoformat(),
              "scope": "Finite decompositions and upper identities only; see the written proof for all graphs.",
              "decompositions": decompositions, "certificates": certificates,
              "sha256": {str(p.relative_to(HERE)): hashlib.sha256(p.read_bytes()).hexdigest()
                         for p in [Path(__file__), HERE / "audit_identifications.py", *paths]}}
    (HERE / "JOIN_BARRIER_AUDIT.json").write_text(json.dumps(result, indent=2) + "\n")
    print(json.dumps({"status": "VALID", "decompositions": len(decompositions),
                      "upper_certificates": len(certificates), "maximum_graph_order": max(r["vertices"] for r in decompositions)}))


if __name__ == "__main__":
    main()


==> anc/controlled/compression_artifacts/trial_0_n23_search.json <==
{"graph": {"n": 23, "edges": [[0, 4], [0, 5], [0, 6], [1, 5], [1, 6], [1, 7], [1, 8], [2, 7], [2, 8], [2, 9], [2, 10], [3, 9], [3, 10], [3, 11], [3, 12], [4, 11], [4, 12], [5, 6], [5, 13], [5, 14], [6, 13], [6, 14], [7, 14], [7, 15], [8, 18], [9, 10], [11, 12], [13, 17], [14, 18], [15, 18], [15, 19], [15, 20], [16, 19], [16, 20], [16, 21], [16, 22], [17, 21], [17, 22], [19, 20], [21, 22]]}, "coefficient_degree": 4, "kind": "f2-roots-refutation-v1", "status": "UNSAT", "terms": [[1, [0]], [4, [0]], [6, [0]], [7, [0]], [8, [0]], [17, [0]], [19, [0]], [22, [0]], [2, [1]], [4, [1]], [2, [5]], [5, [5]], [21, [5]], [24, [5]], [28, [5]], [5, [6]], [18, [6]], [19, [6]], [20, [6]], [24, [6]], [28, [6]], [3, [7]], [2, [8]], [17, [8]], [5, [11]], [6, [11]], [7, [11]], [8, [11]], [5, [12]], [6, [12]], [7, [12]], [8, [12]], [1, [13]], [17, [13]], [1, [14]], [3, [14]], [2, [15]], [4, [15]], [17, [15]], [19, [15]], [21, [15]], [1, [18]], [2, [18]], [19, [18]], [21, [18]], [17, [0, 0, 1, 1]], [19, [0, 0, 1, 1]], [21, [0, 0, 1, 1]], [4, [0, 0, 1, 5]], [6, [0, 0, 1, 5]], [21, [0, 0, 1, 5]], [24, [0, 0, 1, 5]], [28, [0, 0, 1, 5]], [6, [0, 0, 1, 6]], [18, [0, 0, 1, 6]], [19, [0, 0, 1, 6]], [20, [0, 0, 1, 6]], [24, [0, 0, 1, 6]], [28, [0, 0, 1, 6]], [2, [0, 0, 1, 7]], [3, [0, 0, 1, 7]], [13, [0, 0, 1, 7]], [14, [0, 0, 1, 7]], [15, [0, 0, 1, 7]], [16, [0, 0, 1, 7]], [17, [0, 0, 1, 7]], [1, [0, 0, 1, 8]], [3, [0, 0, 1, 8]], [13, [0, 0, 1, 8]], [14, [0, 0, 1, 8]], [15, [0, 0, 1, 8]], [16, [0, 0, 1, 8]], [17, [0, 0, 1, 8]], [19, [0, 0, 1, 8]], [21, [0, 0, 1, 8]], [3, [0, 0, 1, 13]], [17, [0, 0, 1, 13]], [1, [0, 0, 1, 14]], [3, [0, 0, 1, 14]], [2, [0, 0, 1, 15]], [3, [0, 0, 1, 15]], [17, [0, 0, 1, 15]], [3, [0, 0, 1, 18]], [4, [0, 0, 1, 18]], [19, [0, 0, 1, 18]], [21, [0, 0, 1, 18]], [3, [0, 0, 1, 21]], [4, [0, 0, 1, 21]], [17, [0, 0, 1, 21]], [3, [0, 0, 1, 22]], [4, [0, 0, 1, 22]], [17, [0, 0, 1, 22]], [13, [0, 0, 2, 7]], [14, [0, 0, 2, 7]], [15, [0, 0, 2, 7]], [16, [0, 0, 2, 7]], [13, [0, 0, 2, 8]], [14, [0, 0, 2, 8]], [15, [0, 0, 2, 8]], [16, [0, 0, 2, 8]], [3, [0, 0, 3, 7]], [4, [0, 0, 3, 7]], [17, [0, 0, 3, 7]], [3, [0, 0, 3, 8]], [4, [0, 0, 3, 8]], [17, [0, 0, 3, 8]], [5, [0, 0, 3, 11]], [6, [0, 0, 3, 11]], [7, [0, 0, 3, 11]], [8, [0, 0, 3, 11]], [5, [0, 0, 3, 12]], [6, [0, 0, 3, 12]], [7, [0, 0, 3, 12]], [8, [0, 0, 3, 12]], [18, [0, 0, 5, 6]], [20, [0, 0, 5, 6]], [2, [0, 0, 5, 7]], [4, [0, 0, 5, 7]], [17, [0, 0, 5, 8]], [21, [0, 0, 5, 8]], [24, [0, 0, 5, 8]], [28, [0, 0, 5, 8]], [17, [0, 0, 5, 13]], [34, [0, 0, 5, 13]], [35, [0, 0, 5, 13]], [36, [0, 0, 5, 13]], [37, [0, 0, 5, 13]], [6, [0, 0, 5, 14]], [24, [0, 0, 5, 14]], [28, [0, 0, 5, 14]], [4, [0, 0, 5, 15]], [17, [0, 0, 5, 15]], [34, [0, 0, 5, 16]], [35, [0, 0, 5, 16]], [36, [0, 0, 5, 16]], [37, [0, 0, 5, 16]], [34, [0, 0, 5, 17]], [35, [0, 0, 5, 17]], [36, [0, 0, 5, 17]], [37, [0, 0, 5, 17]], [2, [0, 0, 5, 18]], [6, [0, 0, 5, 18]], [21, [0, 0, 5, 18]], [2, [0, 0, 5, 21]], [4, [0, 0, 5, 21]], [18, [0, 0, 5, 21]], [27, [0, 0, 5, 21]], [35, [0, 0, 5, 21]], [39, [0, 0, 5, 21]], [2, [0, 0, 5, 22]], [4, [0, 0, 5, 22]], [18, [0, 0, 5, 22]], [27, [0, 0, 5, 22]], [34, [0, 0, 5, 22]], [1, [0, 0, 6, 7]], [18, [0, 0, 6, 7]], [20, [0, 0, 6, 7]], [1, [0, 0, 6, 8]], [18, [0, 0, 6, 8]], [19, [0, 0, 6, 8]], [20, [0, 0, 6, 8]], [24, [0, 0, 6, 8]], [28, [0, 0, 6, 8]], [6, [0, 0, 6, 14]], [24, [0, 0, 6, 14]], [28, [0, 0, 6, 14]], [1, [0, 0, 6, 15]], [1, [0, 0, 6, 18]], [6, [0, 0, 6, 18]], [19, [0, 0, 6, 18]], [1, [0, 0, 6, 21]], [18, [0, 0, 6, 21]], [20, [0, 0, 6, 21]], [1, [0, 0, 6, 22]], [18, [0, 0, 6, 22]], [20, [0, 0, 6, 22]], [1, [0, 0, 7, 11]], [4, [0, 0, 7, 11]], [17, [0, 0, 7, 11]], [1, [0, 0, 7, 12]], [4, [0, 0, 7, 12]], [17, [0, 0, 7, 12]], [1, [0, 0, 7, 13]], [17, [0, 0, 7, 13]], [3, [0, 0, 7, 15]], [4, [0, 0, 7, 15]], [17, [0, 0, 7, 15]], [1, [0, 0, 8, 11]], [4, [0, 0, 8, 11]], [17, [0, 0, 8, 11]], [1, [0, 0, 8, 12]], [4, [0, 0, 8, 12]], [17, [0, 0, 8, 12]], [1, [0, 0, 8, 13]], [17, [0, 0, 8, 13]], [34, [0, 0, 13, 13]], [35, [0, 0, 13, 13]], [36, [0, 0, 13, 13]], [37, [0, 0, 13, 13]], [34, [0, 0, 13, 16]], [35, [0, 0, 13, 16]], [36, [0, 0, 13, 16]], [37, [0, 0, 13, 16]], [34, [0, 0, 13, 17]], [35, [0, 0, 13, 17]], [36, [0, 0, 13, 17]], [37, [0, 0, 13, 17]], [17, [0, 0, 13, 21]], [27, [0, 0, 13, 21]], [35, [0, 0, 13, 21]], [39, [0, 0, 13, 21]], [17, [0, 0, 13, 22]], [27, [0, 0, 13, 22]], [34, [0, 0, 13, 22]], [32, [0, 0, 15, 15]], [33, [0, 0, 15, 15]], [38, [0, 0, 15, 15]], [31, [0, 0, 15, 16]], [33, [0, 0, 15, 16]], [31, [0, 0, 15, 19]], [33, [0, 0, 15, 19]], [30, [0, 0, 16, 16]], [31, [0, 0, 16, 16]], [38, [0, 0, 16, 16]], [31, [0, 0, 16, 19]], [33, [0, 0, 16, 19]], [1, [0, 0, 16, 21]], [2, [0, 0, 16, 21]], [4, [0, 0, 16, 21]], [18, [0, 0, 16, 21]], [35, [0, 0, 16, 21]], [39, [0, 0, 16, 21]], [1, [0, 0, 16, 22]], [2, [0, 0, 16, 22]], [4, [0, 0, 16, 22]], [18, [0, 0, 16, 22]], [34, [0, 0, 16, 22]], [5, [0, 1, 1, 3]], [6, [0, 1, 1, 3]], [7, [0, 1, 1, 3]], [8, [0, 1, 1, 3]], [18, [0, 1, 1, 6]], [19, [0, 1, 1, 6]], [20, [0, 1, 1, 6]], [21, [0, 1, 1, 6]], [13, [0, 1, 1, 7]], [14, [0, 1, 1, 7]], [15, [0, 1, 1, 7]], [16, [0, 1, 1, 7]], [2, [0, 1, 1, 8]], [5, [0, 1, 1, 8]], [13, [0, 1, 1, 8]], [14, [0, 1, 1, 8]], [15, [0, 1, 1, 8]], [16, [0, 1, 1, 8]], [17, [0, 1, 1, 8]], [19, [0, 1, 1, 8]], [22, [0, 1, 1, 8]], [1, [0, 1, 1, 13]], [17, [0, 1, 1, 13]], [1, [0, 1, 1, 14]], [17, [0, 1, 1, 14]], [1, [0, 1, 1, 21]], [2, [0, 1, 1, 21]], [17, [0, 1, 1, 21]], [1, [0, 1, 1, 22]], [2, [0, 1, 1, 22]], [17, [0, 1, 1, 22]], [5, [0, 1, 2, 3]], [6, [0, 1, 2, 3]], [7, [0, 1, 2, 3]], [8, [0, 1, 2, 3]], [9, [0, 1, 2, 7]], [12, [0, 1, 2, 7]], [25, [0, 1, 2, 7]], [9, [0, 1, 2, 8]], [12, [0, 1, 2, 8]], [25, [0, 1, 2, 8]], [2, [0, 1, 3, 7]], [4, [0, 1, 3, 7]], [10, [0, 1, 3, 7]], [11, [0, 1, 3, 7]], [13, [0, 1, 3, 7]], [14, [0, 1, 3, 7]], [15, [0, 1, 3, 7]], [16, [0, 1, 3, 7]], [25, [0, 1, 3, 7]], [2, [0, 1, 3, 8]], [4, [0, 1, 3, 8]], [10, [0, 1, 3, 8]], [11, [0, 1, 3, 8]], [13, [0, 1, 3, 8]], [14, [0, 1, 3, 8]], [15, [0, 1, 3, 8]], [16, [0, 1, 3, 8]], [25, [0, 1, 3, 8]], [5, [0, 1, 3, 11]], [6, [0, 1, 3, 11]], [7, [0, 1, 3, 11]], [8, [0, 1, 3, 11]], [5, [0, 1, 3, 12]], [6, [0, 1, 3, 12]], [7, [0, 1, 3, 12]], [8, [0, 1, 3, 12]], [13, [0, 1, 4, 7]], [14, [0, 1, 4, 7]], [15, [0, 1, 4, 7]], [16, [0, 1, 4, 7]], [13, [0, 1, 4, 8]], [14, [0, 1, 4, 8]], [15, [0, 1, 4, 8]], [16, [0, 1, 4, 8]], [2, [0, 1, 5, 8]], [4, [0, 1, 5, 8]], [5, [0, 1, 5, 8]], [19, [0, 1, 5, 8]], [22, [0, 1, 5, 8]], [3, [0, 1, 7, 8]], [19, [0, 1, 7, 8]], [23, [0, 1, 7, 8]], [28, [0, 1, 7, 8]], [29, [0, 1, 7, 8]], [10, [0, 1, 7, 9]], [12, [0, 1, 7, 9]], [0, [0, 1, 7, 11]], [2, [0, 1, 7, 11]], [3, [0, 1, 7, 11]], [14, [0, 1, 7, 11]], [17, [0, 1, 7, 11]], [26, [0, 1, 7, 11]], [0, [0, 1, 7, 12]], [2, [0, 1, 7, 12]], [3, [0, 1, 7, 12]], [13, [0, 1, 7, 12]], [17, [0, 1, 7, 12]], [6, [0, 1, 7, 14]], [23, [0, 1, 7, 14]], [24, [0, 1, 7, 14]], [29, [0, 1, 7, 14]], [2, [0, 1, 7, 15]], [4, [0, 1, 7, 15]], [6, [0, 1, 7, 15]], [22, [0, 1, 7, 15]], [24, [0, 1, 7, 15]], [28, [0, 1, 7, 15]], [10, [0, 1, 8, 9]], [12, [0, 1, 8, 9]], [0, [0, 1, 8, 11]], [2, [0, 1, 8, 11]], [3, [0, 1, 8, 11]], [14, [0, 1, 8, 11]], [17, [0, 1, 8, 11]], [26, [0, 1, 8, 11]], [0, [0, 1, 8, 12]], [2, [0, 1, 8, 12]], [3, [0, 1, 8, 12]], [13, [0, 1, 8, 12]], [17, [0, 1, 8, 12]], [3, [0, 1, 8, 14]], [5, [0, 1, 8, 15]], [2, [0, 1, 16, 21]], [4, [0, 1, 16, 21]], [2, [0, 1, 16, 22]], [4, [0, 1, 16, 22]], [9, [0, 2, 2, 7]], [11, [0, 2, 2, 7]], [9, [0, 2, 2, 8]], [11, [0, 2, 2, 8]], [5, [0, 2, 3, 3]], [6, [0, 2, 3, 3]], [7, [0, 2, 3, 3]], [8, [0, 2, 3, 3]], [11, [0, 2, 3, 7]], [12, [0, 2, 3, 7]], [13, [0, 2, 3, 7]], [14, [0, 2, 3, 7]], [15, [0, 2, 3, 7]], [16, [0, 2, 3, 7]], [25, [0, 2, 3, 7]], [11, [0, 2, 3, 8]], [12, [0, 2, 3, 8]], [13, [0, 2, 3, 8]], [14, [0, 2, 3, 8]], [15, [0, 2, 3, 8]], [16, [0, 2, 3, 8]], [25, [0, 2, 3, 8]], [5, [0, 2, 3, 11]], [6, [0, 2, 3, 11]], [7, [0, 2, 3, 11]], [8, [0, 2, 3, 11]], [5, [0, 2, 3, 12]], [6, [0, 2, 3, 12]], [7, [0, 2, 3, 12]], [8, [0, 2, 3, 12]], [13, [0, 2, 4, 7]], [14, [0, 2, 4, 7]], [15, [0, 2, 4, 7]], [16, [0, 2, 4, 7]], [13, [0, 2, 4, 8]], [14, [0, 2, 4, 8]], [15, [0, 2, 4, 8]], [16, [0, 2, 4, 8]], [0, [0, 2, 7, 11]], [9, [0, 2, 7, 11]], [12, [0, 2, 7, 11]], [25, [0, 2, 7, 11]], [0, [0, 2, 7, 12]], [9, [0, 2, 7, 12]], [12, [0, 2, 7, 12]], [25, [0, 2, 7, 12]], [0, [0, 2, 8, 11]], [9, [0, 2, 8, 11]], [12, [0, 2, 8, 11]], [25, [0, 2, 8, 11]], [0, [0, 2, 8, 12]], [9, [0, 2, 8, 12]], [12, [0, 2, 8, 12]], [25, [0, 2, 8, 12]], [9, [0, 3, 3, 7]], [10, [0, 3, 3, 7]], [25, [0, 3, 3, 7]], [9, [0, 3, 3, 8]], [10, [0, 3, 3, 8]], [25, [0, 3, 3, 8]], [2, [0, 3, 5, 7]], [4, [0, 3, 5, 7]], [2, [0, 3, 5, 8]], [4, [0, 3, 5, 8]], [10, [0, 3, 7, 9]], [12, [0, 3, 7, 9]], [10, [0, 3, 7, 11]], [11, [0, 3, 7, 11]], [25, [0, 3, 7, 11]], [10, [0, 3, 7, 12]], [11, [0, 3, 7, 12]], [25, [0, 3, 7, 12]], [10, [0, 3, 8, 9]], [12, [0, 3, 8, 9]], [10, [0, 3, 8, 11]], [11, [0, 3, 8, 11]], [25, [0, 3, 8, 11]], [10, [0, 3, 8, 12]], [11, [0, 3, 8, 12]], [25, [0, 3, 8, 12]], [34, [0, 5, 5, 13]], [35, [0, 5, 5, 13]], [36, [0, 5, 5, 13]], [37, [0, 5, 5, 13]], [34, [0, 5, 5, 16]], [35, [0, 5, 5, 16]], [36, [0, 5, 5, 16]], [37, [0, 5, 5, 16]], [34, [0, 5, 5, 17]], [35, [0, 5, 5, 17]], [36, [0, 5, 5, 17]], [37, [0, 5, 5, 17]], [18, [0, 5, 5, 21]], [27, [0, 5, 5, 21]], [35, [0, 5, 5, 21]], [39, [0, 5, 5, 21]], [18, [0, 5, 5, 22]], [27, [0, 5, 5, 22]], [34, [0, 5, 5, 22]], [18, [0, 5, 6, 7]], [20, [0, 5, 6, 7]], [18, [0, 5, 6, 8]], [19, [0, 5, 6, 8]], [20, [0, 5, 6, 8]], [21, [0, 5, 6, 8]], [18, [0, 5, 6, 21]], [20, [0, 5, 6, 21]], [18, [0, 5, 6, 22]], [20, [0, 5, 6, 22]], [2, [0, 5, 7, 11]], [4, [0, 5, 7, 11]], [2, [0, 5, 7, 12]], [4, [0, 5, 7, 12]], [17, [0, 5, 7, 13]], [4, [0, 5, 7, 15]], [17, [0, 5, 7, 15]], [2, [0, 5, 7, 21]], [17, [0, 5, 7, 21]], [2, [0, 5, 7, 22]], [17, [0, 5, 7, 22]], [2, [0, 5, 8, 11]], [4, [0, 5, 8, 11]], [2, [0, 5, 8, 12]], [4, [0, 5, 8, 12]], [17, [0, 5, 8, 13]], [17, [0, 5, 8, 14]], [2, [0, 5, 8, 21]], [17, [0, 5, 8, 21]], [2, [0, 5, 8, 22]], [17, [0, 5, 8, 22]], [34, [0, 5, 13, 13]], [35, [0, 5, 13, 13]], [36, [0, 5, 13, 13]], [37, [0, 5, 13, 13]], [34, [0, 5, 13, 16]], [35, [0, 5, 13, 16]], [36, [0, 5, 13, 16]], [37, [0, 5, 13, 16]], [34, [0, 5, 13, 17]], [35, [0, 5, 13, 17]], [36, [0, 5, 13, 17]], [37, [0, 5, 13, 17]], [17, [0, 5, 13, 21]], [27, [0, 5, 13, 21]], [35, [0, 5, 13, 21]], [39, [0, 5, 13, 21]], [17, [0, 5, 13, 22]], [27, [0, 5, 13, 22]], [34, [0, 5, 13, 22]], [18, [0, 5, 16, 21]], [18, [0, 5, 16, 22]], [1, [0, 6, 7, 15]], [1, [0, 6, 7, 21]], [1, [0, 6, 7, 22]], [1, [0, 6, 8, 21]], [1, [0, 6, 8, 22]], [10, [0, 7, 9, 11]], [12, [0, 7, 9, 11]], [10, [0, 7, 9, 12]], [12, [0, 7, 9, 12]], [32, [0, 7, 15, 15]], [33, [0, 7, 15, 15]], [38, [0, 7, 15, 15]], [31, [0, 7, 15, 16]], [33, [0, 7, 15, 16]], [31, [0, 7, 15, 19]], [33, [0, 7, 15, 19]], [30, [0, 7, 16, 16]], [31, [0, 7, 16, 16]], [38, [0, 7, 16, 16]], [31, [0, 7, 16, 19]], [33, [0, 7, 16, 19]], [35, [0, 7, 16, 21]], [39, [0, 7, 16, 21]], [34, [0, 7, 16, 22]], [10, [0, 8, 9, 11]], [12, [0, 8, 9, 11]], [10, [0, 8, 9, 12]], [12, [0, 8, 9, 12]], [32, [0, 8, 15, 15]], [33, [0, 8, 15, 15]], [38, [0, 8, 15, 15]], [31, [0, 8, 15, 16]], [33, [0, 8, 15, 16]], [31, [0, 8, 15, 19]], [33, [0, 8, 15, 19]], [30, [0, 8, 16, 16]], [31, [0, 8, 16, 16]], [38, [0, 8, 16, 16]], [31, [0, 8, 16, 19]], [33, [0, 8, 16, 19]], [35, [0, 8, 16, 21]], [39, [0, 8, 16, 21]], [34, [0, 8, 16, 22]], [1, [1, 1, 3, 7]], [2, [1, 1, 3, 7]], [13, [1, 1, 3, 7]], [14, [1, 1, 3, 7]], [15, [1, 1, 3, 7]], [16, [1, 1, 3, 7]], [17, [1, 1, 3, 7]], [1, [1, 1, 3, 8]], [2, [1, 1, 3, 8]], [13, [1, 1, 3, 8]], [14, [1, 1, 3, 8]], [15, [1, 1, 3, 8]], [16, [1, 1, 3, 8]], [17, [1, 1, 3, 8]], [13, [1, 1, 4, 7]], [14, [1, 1, 4, 7]], [15, [1, 1, 4, 7]], [16, [1, 1, 4, 7]], [13, [1, 1, 4, 8]], [14, [1, 1, 4, 8]], [15, [1, 1, 4, 8]], [16, [1, 1, 4, 8]], [34, [1, 1, 5, 13]], [35, [1, 1, 5, 13]], [36, [1, 1, 5, 13]], [37, [1, 1, 5, 13]], [34, [1, 1, 5, 16]], [35, [1, 1, 5, 16]], [36, [1, 1, 5, 16]], [37, [1, 1, 5, 16]], [34, [1, 1, 5, 17]], [35, [1, 1, 5, 17]], [36, [1, 1, 5, 17]], [37, [1, 1, 5, 17]], [2, [1, 1, 5, 21]], [17, [1, 1, 5, 21]], [18, [1, 1, 5, 21]], [27, [1, 1, 5, 21]], [35, [1, 1, 5, 21]], [39, [1, 1, 5, 21]], [2, [1, 1, 5, 22]], [17, [1, 1, 5, 22]], [18, [1, 1, 5, 22]], [27, [1, 1, 5, 22]], [34, [1, 1, 5, 22]], [18, [1, 1, 6, 21]], [20, [1, 1, 6, 21]], [18, [1, 1, 6, 22]], [20, [1, 1, 6, 22]], [0, [1, 1, 7, 11]], [14, [1, 1, 7, 11]], [26, [1, 1, 7, 11]], [0, [1, 1, 7, 12]], [13, [1, 1, 7, 12]], [1, [1, 1, 7, 15]], [2, [1, 1, 7, 15]], [17, [1, 1, 7, 15]], [0, [1, 1, 8, 11]], [14, [1, 1, 8, 11]], [26, [1, 1, 8, 11]], [0, [1, 1, 8, 12]], [13, [1, 1, 8, 12]], [34, [1, 1, 13, 13]], [35, [1, 1, 13, 13]], [36, [1, 1, 13, 13]], [37, [1, 1, 13, 13]], [34, [1, 1, 13, 16]], [35, [1, 1, 13, 16]], [36, [1, 1, 13, 16]], [37, [1, 1, 13, 16]], [34, [1, 1, 13, 17]], [35, [1, 1, 13, 17]], [36, [1, 1, 13, 17]], [37, [1, 1, 13, 17]], [17, [1, 1, 13, 21]], [27, [1, 1, 13, 21]], [35, [1, 1, 13, 21]], [39, [1, 1, 13, 21]], [17, [1, 1, 13, 22]], [27, [1, 1, 13, 22]], [34, [1, 1, 13, 22]], [30, [1, 1, 15, 21]], [33, [1, 1, 15, 21]], [35, [1, 1, 15, 21]], [38, [1, 1, 15, 21]], [39, [1, 1, 15, 21]], [30, [1, 1, 15, 22]], [33, [1, 1, 15, 22]], [34, [1, 1, 15, 22]], [38, [1, 1, 15, 22]], [2, [1, 1, 16, 21]], [5, [1, 1, 16, 21]], [18, [1, 1, 16, 21]], [19, [1, 1, 16, 21]], [21, [1, 1, 16, 21]], [23, [1, 1, 16, 21]], [31, [1, 1, 16, 21]], [32, [1, 1, 16, 21]], [38, [1, 1, 16, 21]], [2, [1, 1, 16, 22]], [5, [1, 1, 16, 22]], [18, [1, 1, 16, 22]], [19, [1, 1, 16, 22]], [21, [1, 1, 16, 22]], [23, [1, 1, 16, 22]], [31, [1, 1, 16, 22]], [32, [1, 1, 16, 22]], [38, [1, 1, 16, 22]], [31, [1, 1, 19, 21]], [33, [1, 1, 19, 21]], [31, [1, 1, 19, 22]], [33, [1, 1, 19, 22]], [2, [1, 3, 5, 7]], [4, [1, 3, 5, 7]], [2, [1, 3, 5, 8]], [4, [1, 3, 5, 8]], [14, [1, 3, 7, 11]], [26, [1, 3, 7, 11]], [13, [1, 3, 7, 12]], [14, [1, 3, 8, 11]], [26, [1, 3, 8, 11]], [13, [1, 3, 8, 12]], [2, [1, 5, 7, 15]], [4, [1, 5, 7, 15]], [6, [1, 5, 16, 21]], [17, [1, 5, 16, 21]], [21, [1, 5, 16, 21]], [24, [1, 5, 16, 21]], [28, [1, 5, 16, 21]], [6, [1, 5, 16, 22]], [17, [1, 5, 16, 22]], [21, [1, 5, 16, 22]], [24, [1, 5, 16, 22]], [28, [1, 5, 16, 22]], [6, [1, 6, 16, 21]], [19, [1, 6, 16, 21]], [24, [1, 6, 16, 21]], [28, [1, 6, 16, 21]], [6, [1, 6, 16, 22]], [19, [1, 6, 16, 22]], [24, [1, 6, 16, 22]], [28, [1, 6, 16, 22]], [30, [1, 7, 15, 21]], [33, [1, 7, 15, 21]], [35, [1, 7, 15, 21]], [38, [1, 7, 15, 21]], [39, [1, 7, 15, 21]], [30, [1, 7, 15, 22]], [33, [1, 7, 15, 22]], [34, [1, 7, 15, 22]], [38, [1, 7, 15, 22]], [23, [1, 7, 16, 21]], [31, [1, 7, 16, 21]], [32, [1, 7, 16, 21]], [38, [1, 7, 16, 21]], [23, [1, 7, 16, 22]], [31, [1, 7, 16, 22]], [32, [1, 7, 16, 22]], [38, [1, 7, 16, 22]], [31, [1, 7, 19, 21]], [33, [1, 7, 19, 21]], [31, [1, 7, 19, 22]], [33, [1, 7, 19, 22]], [3, [1, 8, 16, 21]], [4, [1, 8, 16, 21]], [19, [1, 8, 16, 21]], [21, [1, 8, 16, 21]], [3, [1, 8, 16, 22]], [4, [1, 8, 16, 22]], [19, [1, 8, 16, 22]], [21, [1, 8, 16, 22]], [5, [1, 15, 16, 21]], [5, [1, 15, 16, 22]], [3, [1, 16, 18, 21]], [4, [1, 16, 18, 21]], [19, [1, 16, 18, 21]], [21, [1, 16, 18, 21]], [3, [1, 16, 18, 22]], [4, [1, 16, 18, 22]], [19, [1, 16, 18, 22]], [21, [1, 16, 18, 22]], [34, [5, 5, 7, 13]], [35, [5, 5, 7, 13]], [36, [5, 5, 7, 13]], [37, [5, 5, 7, 13]], [34, [5, 5, 7, 16]], [35, [5, 5, 7, 16]], [36, [5, 5, 7, 16]], [37, [5, 5, 7, 16]], [34, [5, 5, 7, 17]], [35, [5, 5, 7, 17]], [36, [5, 5, 7, 17]], [37, [5, 5, 7, 17]], [18, [5, 5, 7, 21]], [27, [5, 5, 7, 21]], [35, [5, 5, 7, 21]], [39, [5, 5, 7, 21]], [18, [5, 5, 7, 22]], [27, [5, 5, 7, 22]], [34, [5, 5, 7, 22]], [34, [5, 5, 8, 13]], [35, [5, 5, 8, 13]], [36, [5, 5, 8, 13]], [37, [5, 5, 8, 13]], [34, [5, 5, 8, 16]], [35, [5, 5, 8, 16]], [36, [5, 5, 8, 16]], [37, [5, 5, 8, 16]], [34, [5, 5, 8, 17]], [35, [5, 5, 8, 17]], [36, [5, 5, 8, 17]], [37, [5, 5, 8, 17]], [18, [5, 5, 8, 21]], [27, [5, 5, 8, 21]], [35, [5, 5, 8, 21]], [39, [5, 5, 8, 21]], [18, [5, 5, 8, 22]], [27, [5, 5, 8, 22]], [34, [5, 5, 8, 22]], [18, [5, 6, 7, 21]], [20, [5, 6, 7, 21]], [18, [5, 6, 7, 22]], [20, [5, 6, 7, 22]], [18, [5, 6, 8, 21]], [20, [5, 6, 8, 21]], [18, [5, 6, 8, 22]], [20, [5, 6, 8, 22]], [34, [5, 7, 7, 13]], [35, [5, 7, 7, 13]], [36, [5, 7, 7, 13]], [37, [5, 7, 7, 13]], [34, [5, 7, 7, 16]], [35, [5, 7, 7, 16]], [36, [5, 7, 7, 16]], [37, [5, 7, 7, 16]], [34, [5, 7, 7, 17]], [35, [5, 7, 7, 17]], [36, [5, 7, 7, 17]], [37, [5, 7, 7, 17]], [27, [5, 7, 7, 21]], [35, [5, 7, 7, 21]], [39, [5, 7, 7, 21]], [27, [5, 7, 7, 22]], [34, [5, 7, 7, 22]], [34, [5, 7, 13, 13]], [35, [5, 7, 13, 13]], [36, [5, 7, 13, 13]], [37, [5, 7, 13, 13]], [34, [5, 7, 13, 15]], [35, [5, 7, 13, 15]], [36, [5, 7, 13, 15]], [37, [5, 7, 13, 15]], [34, [5, 7, 13, 16]], [35, [5, 7, 13, 16]], [36, [5, 7, 13, 16]], [37, [5, 7, 13, 16]], [34, [5, 7, 13, 17]], [35, [5, 7, 13, 17]], [36, [5, 7, 13, 17]], [37, [5, 7, 13, 17]], [17, [5, 7, 13, 21]], [27, [5, 7, 13, 21]], [35, [5, 7, 13, 21]], [39, [5, 7, 13, 21]], [17, [5, 7, 13, 22]], [27, [5, 7, 13, 22]], [34, [5, 7, 13, 22]], [34, [5, 7, 15, 16]], [35, [5, 7, 15, 16]], [36, [5, 7, 15, 16]], [37, [5, 7, 15, 16]], [34, [5, 7, 15, 17]], [35, [5, 7, 15, 17]], [36, [5, 7, 15, 17]], [37, [5, 7, 15, 17]], [27, [5, 7, 15, 21]], [35, [5, 7, 15, 21]], [39, [5, 7, 15, 21]], [27, [5, 7, 15, 22]], [34, [5, 7, 15, 22]], [18, [5, 7, 16, 21]], [18, [5, 7, 16, 22]], [34, [5, 8, 8, 13]], [35, [5, 8, 8, 13]], [36, [5, 8, 8, 13]], [37, [5, 8, 8, 13]], [34, [5, 8, 8, 16]], [35, [5, 8, 8, 16]], [36, [5, 8, 8, 16]], [37, [5, 8, 8, 16]], [34, [5, 8, 8, 17]], [35, [5, 8, 8, 17]], [36, [5, 8, 8, 17]], [37, [5, 8, 8, 17]], [27, [5, 8, 8, 21]], [35, [5, 8, 8, 21]], [39, [5, 8, 8, 21]], [27, [5, 8, 8, 22]], [34, [5, 8, 8, 22]], [34, [5, 8, 13, 13]], [35, [5, 8, 13, 13]], [36, [5, 8, 13, 13]], [37, [5, 8, 13, 13]], [34, [5, 8, 13, 16]], [35, [5, 8, 13, 16]], [36, [5, 8, 13, 16]], [37, [5, 8, 13, 16]], [34, [5, 8, 13, 17]], [35, [5, 8, 13, 17]], [36, [5, 8, 13, 17]], [37, [5, 8, 13, 17]], [34, [5, 8, 13, 18]], [35, [5, 8, 13, 18]], [36, [5, 8, 13, 18]], [37, [5, 8, 13, 18]], [17, [5, 8, 13, 21]], [27, [5, 8, 13, 21]], [35, [5, 8, 13, 21]], [39, [5, 8, 13, 21]], [17, [5, 8, 13, 22]], [27, [5, 8, 13, 22]], [34, [5, 8, 13, 22]], [34, [5, 8, 16, 18]], [35, [5, 8, 16, 18]], [36, [5, 8, 16, 18]], [37, [5, 8, 16, 18]], [17, [5, 8, 16, 21]], [18, [5, 8, 16, 21]], [21, [5, 8, 16, 21]], [24, [5, 8, 16, 21]], [28, [5, 8, 16, 21]], [17, [5, 8, 16, 22]], [18, [5, 8, 16, 22]], [21, [5, 8, 16, 22]], [24, [5, 8, 16, 22]], [28, [5, 8, 16, 22]], [34, [5, 8, 17, 18]], [35, [5, 8, 17, 18]], [36, [5, 8, 17, 18]], [37, [5, 8, 17, 18]], [27, [5, 8, 18, 21]], [35, [5, 8, 18, 21]], [39, [5, 8, 18, 21]], [27, [5, 8, 18, 22]], [34, [5, 8, 18, 22]], [23, [5, 13, 13, 21]], [24, [5, 13, 13, 21]], [29, [5, 13, 13, 21]], [23, [5, 13, 13, 22]], [24, [5, 13, 13, 22]], [29, [5, 13, 13, 22]], [34, [5, 13, 15, 18]], [35, [5, 13, 15, 18]], [36, [5, 13, 15, 18]], [37, [5, 13, 15, 18]], [23, [5, 13, 16, 21]], [24, [5, 13, 16, 21]], [29, [5, 13, 16, 21]], [23, [5, 13, 16, 22]], [24, [5, 13, 16, 22]], [29, [5, 13, 16, 22]], [30, [5, 14, 15, 21]], [33, [5, 14, 15, 21]], [35, [5, 14, 15, 21]], [38, [5, 14, 15, 21]], [39, [5, 14, 15, 21]], [30, [5, 14, 15, 22]], [33, [5, 14, 15, 22]], [34, [5, 14, 15, 22]], [38, [5, 14, 15, 22]], [6, [5, 14, 16, 21]], [24, [5, 14, 16, 21]], [29, [5, 14, 16, 21]], [31, [5, 14, 16, 21]], [32, [5, 14, 16, 21]], [38, [5, 14, 16, 21]], [6, [5, 14, 16, 22]], [24, [5, 14, 16, 22]], [29, [5, 14, 16, 22]], [31, [5, 14, 16, 22]], [32, [5, 14, 16, 22]], [38, [5, 14, 16, 22]], [31, [5, 14, 19, 21]], [33, [5, 14, 19, 21]], [31, [5, 14, 19, 22]], [33, [5, 14, 19, 22]], [34, [5, 15, 16, 18]], [35, [5, 15, 16, 18]], [36, [5, 15, 16, 18]], [37, [5, 15, 16, 18]], [17, [5, 15, 16, 21]], [21, [5, 15, 16, 21]], [28, [5, 15, 16, 21]], [29, [5, 15, 16, 21]], [17, [5, 15, 16, 22]], [21, [5, 15, 16, 22]], [28, [5, 15, 16, 22]], [29, [5, 15, 16, 22]], [34, [5, 15, 17, 18]], [35, [5, 15, 17, 18]], [36, [5, 15, 17, 18]], [37, [5, 15, 17, 18]], [27, [5, 15, 18, 21]], [30, [5, 15, 18, 21]], [33, [5, 15, 18, 21]], [38, [5, 15, 18, 21]], [27, [5, 15, 18, 22]], [30, [5, 15, 18, 22]], [33, [5, 15, 18, 22]], [38, [5, 15, 18, 22]], [6, [5, 16, 18, 21]], [31, [5, 16, 18, 21]], [32, [5, 16, 18, 21]], [38, [5, 16, 18, 21]], [6, [5, 16, 18, 22]], [31, [5, 16, 18, 22]], [32, [5, 16, 18, 22]], [38, [5, 16, 18, 22]], [31, [5, 18, 19, 21]], [33, [5, 18, 19, 21]], [31, [5, 18, 19, 22]], [33, [5, 18, 19, 22]], [34, [6, 7, 7, 13]], [35, [6, 7, 7, 13]], [36, [6, 7, 7, 13]], [37, [6, 7, 7, 13]], [34, [6, 7, 7, 16]], [35, [6, 7, 7, 16]], [36, [6, 7, 7, 16]], [37, [6, 7, 7, 16]], [34, [6, 7, 7, 17]], [35, [6, 7, 7, 17]], [36, [6, 7, 7, 17]], [37, [6, 7, 7, 17]], [27, [6, 7, 7, 21]], [35, [6, 7, 7, 21]], [39, [6, 7, 7, 21]], [27, [6, 7, 7, 22]], [34, [6, 7, 7, 22]], [34, [6, 7, 13, 15]], [35, [6, 7, 13, 15]], [36, [6, 7, 13, 15]], [37, [6, 7, 13, 15]], [34, [6, 7, 15, 16]], [35, [6, 7, 15, 16]], [36, [6, 7, 15, 16]], [37, [6, 7, 15, 16]], [34, [6, 7, 15, 17]], [35, [6, 7, 15, 17]], [36, [6, 7, 15, 17]], [37, [6, 7, 15, 17]], [27, [6, 7, 15, 21]], [35, [6, 7, 15, 21]], [39, [6, 7, 15, 21]], [27, [6, 7, 15, 22]], [34, [6, 7, 15, 22]], [34, [6, 8, 8, 13]], [35, [6, 8, 8, 13]], [36, [6, 8, 8, 13]], [37, [6, 8, 8, 13]], [34, [6, 8, 8, 16]], [35, [6, 8, 8, 16]], [36, [6, 8, 8, 16]], [37, [6, 8, 8, 16]], [34, [6, 8, 8, 17]], [35, [6, 8, 8, 17]], [36, [6, 8, 8, 17]], [37, [6, 8, 8, 17]], [27, [6, 8, 8, 21]], [35, [6, 8, 8, 21]], [39, [6, 8, 8, 21]], [27, [6, 8, 8, 22]], [34, [6, 8, 8, 22]], [34, [6, 8, 13, 18]], [35, [6, 8, 13, 18]], [36, [6, 8, 13, 18]], [37, [6, 8, 13, 18]], [34, [6, 8, 16, 18]], [35, [6, 8, 16, 18]], [36, [6, 8, 16, 18]], [37, [6, 8, 16, 18]], [19, [6, 8, 16, 21]], [24, [6, 8, 16, 21]], [28, [6, 8, 16, 21]], [19, [6, 8, 16, 22]], [24, [6, 8, 16, 22]], [28, [6, 8, 16, 22]], [34, [6, 8, 17, 18]], [35, [6, 8, 17, 18]], [36, [6, 8, 17, 18]], [37, [6, 8, 17, 18]], [27, [6, 8, 18, 21]], [35, [6, 8, 18, 21]], [39, [6, 8, 18, 21]], [27, [6, 8, 18, 22]], [34, [6, 8, 18, 22]], [23, [6, 13, 13, 21]], [24, [6, 13, 13, 21]], [29, [6, 13, 13, 21]], [23, [6, 13, 13, 22]], [24, [6, 13, 13, 22]], [29, [6, 13, 13, 22]], [34, [6, 13, 15, 18]], [35, [6, 13, 15, 18]], [36, [6, 13, 15, 18]], [37, [6, 13, 15, 18]], [23, [6, 13, 16, 21]], [24, [6, 13, 16, 21]], [29, [6, 13, 16, 21]], [23, [6, 13, 16, 22]], [24, [6, 13, 16, 22]], [29, [6, 13, 16, 22]], [30, [6, 14, 15, 21]], [33, [6, 14, 15, 21]], [35, [6, 14, 15, 21]], [38, [6, 14, 15, 21]], [39, [6, 14, 15, 21]], [30, [6, 14, 15, 22]], [33, [6, 14, 15, 22]], [34, [6, 14, 15, 22]], [38, [6, 14, 15, 22]], [6, [6, 14, 16, 21]], [24, [6, 14, 16, 21]], [29, [6, 14, 16, 21]], [31, [6, 14, 16, 21]], [32, [6, 14, 16, 21]], [38, [6, 14, 16, 21]], [6, [6, 14, 16, 22]], [24, [6, 14, 16, 22]], [29, [6, 14, 16, 22]], [31, [6, 14, 16, 22]], [32, [6, 14, 16, 22]], [38, [6, 14, 16, 22]], [31, [6, 14, 19, 21]], [33, [6, 14, 19, 21]], [31, [6, 14, 19, 22]], [33, [6, 14, 19, 22]], [34, [6, 15, 16, 18]], [35, [6, 15, 16, 18]], [36, [6, 15, 16, 18]], [37, [6, 15, 16, 18]], [19, [6, 15, 16, 21]], [28, [6, 15, 16, 21]], [29, [6, 15, 16, 21]], [19, [6, 15, 16, 22]], [28, [6, 15, 16, 22]], [29, [6, 15, 16, 22]], [34, [6, 15, 17, 18]], [35, [6, 15, 17, 18]], [36, [6, 15, 17, 18]], [37, [6, 15, 17, 18]], [27, [6, 15, 18, 21]], [30, [6, 15, 18, 21]], [33, [6, 15, 18, 21]], [38, [6, 15, 18, 21]], [27, [6, 15, 18, 22]], [30, [6, 15, 18, 22]], [33, [6, 15, 18, 22]], [38, [6, 15, 18, 22]], [6, [6, 16, 18, 21]], [31, [6, 16, 18, 21]], [32, [6, 16, 18, 21]], [38, [6, 16, 18, 21]], [6, [6, 16, 18, 22]], [31, [6, 16, 18, 22]], [32, [6, 16, 18, 22]], [38, [6, 16, 18, 22]], [31, [6, 18, 19, 21]], [33, [6, 18, 19, 21]], [31, [6, 18, 19, 22]], [33, [6, 18, 19, 22]]], "stats": {"rows": 432074, "rank": 256550, "columns": 275882, "seconds": 6.692703500157222, "solver": "sparse rows and derivation DAG"}}

==> anc/controlled/compression_artifacts/trial_10_n23_search.json <==
{"graph": {"n": 23, "edges": [[0, 4], [0, 5], [0, 6], [1, 5], [1, 6], [1, 7], [1, 8], [2, 7], [2, 8], [2, 9], [2, 10], [3, 9], [3, 10], [3, 11], [3, 12], [4, 11], [4, 12], [5, 6], [5, 13], [5, 14], [5, 18], [6, 16], [6, 17], [6, 22], [7, 14], [7, 15], [8, 19], [9, 10], [11, 12], [13, 17], [13, 18], [14, 18], [14, 19], [15, 19], [15, 20], [15, 21], [16, 20], [16, 21], [16, 22], [17, 22], [20, 21]]}, "coefficient_degree": 4, "kind": "f2-roots-refutation-v1", "status": "UNSAT", "terms": [[1, [0]], [4, [0]], [5, [0]], [6, [0]], [7, [0]], [8, [0]], [17, [0]], [23, [0]], [34, [0]], [36, [0]], [38, [0]], [1, [1]], [3, [1]], [5, [5]], [6, [5]], [19, [5]], [20, [5]], [24, [5]], [26, [5]], [31, [5]], [32, [5]], [1, [6]], [1, [7]], [2, [7]], [4, [7]], [19, [7]], [20, [7]], [31, [7]], [2, [8]], [3, [8]], [4, [8]], [19, [8]], [26, [8]], [32, [8]], [5, [11]], [6, [11]], [7, [11]], [8, [11]], [5, [12]], [6, [12]], [7, [12]], [8, [12]], [2, [13]], [3, [13]], [17, [13]], [1, [14]], [2, [14]], [6, [14]], [17, [14]], [20, [14]], [26, [14]], [31, [14]], [32, [14]], [1, [15]], [3, [15]], [1, [16]], [2, [16]], [17, [16]], [1, [18]], [2, [18]], [5, [18]], [17, [18]], [24, [18]], [1, [19]], [4, [19]], [6, [19]], [17, [19]], [19, [19]], [3, [20]], [4, [20]], [17, [20]], [3, [21]], [4, [21]], [17, [21]], [1, [22]], [4, [22]], [17, [22]], [2, [0, 0, 1, 7]], [4, [0, 0, 1, 7]], [13, [0, 0, 1, 7]], [14, [0, 0, 1, 7]], [15, [0, 0, 1, 7]], [16, [0, 0, 1, 7]], [1, [0, 0, 1, 8]], [2, [0, 0, 1, 8]], [13, [0, 0, 1, 8]], [14, [0, 0, 1, 8]], [15, [0, 0, 1, 8]], [16, [0, 0, 1, 8]], [17, [0, 0, 1, 8]], [4, [0, 0, 1, 13]], [17, [0, 0, 1, 13]], [20, [0, 0, 1, 13]], [30, [0, 0, 1, 13]], [1, [0, 0, 1, 15]], [3, [0, 0, 1, 15]], [1, [0, 0, 1, 16]], [3, [0, 0, 1, 16]], [1, [0, 0, 1, 18]], [3, [0, 0, 1, 18]], [4, [0, 0, 1, 18]], [17, [0, 0, 1, 18]], [18, [0, 0, 1, 18]], [1, [0, 0, 1, 19]], [2, [0, 0, 1, 19]], [3, [0, 0, 1, 19]], [4, [0, 0, 1, 19]], [2, [0, 0, 1, 20]], [4, [0, 0, 1, 20]], [2, [0, 0, 1, 21]], [4, [0, 0, 1, 21]], [2, [0, 0, 1, 22]], [4, [0, 0, 1, 22]], [13, [0, 0, 2, 7]], [14, [0, 0, 2, 7]], [15, [0, 0, 2, 7]], [16, [0, 0, 2, 7]], [13, [0, 0, 2, 8]], [14, [0, 0, 2, 8]], [15, [0, 0, 2, 8]], [16, [0, 0, 2, 8]], [3, [0, 0, 3, 7]], [4, [0, 0, 3, 7]], [17, [0, 0, 3, 7]], [3, [0, 0, 3, 8]], [4, [0, 0, 3, 8]], [17, [0, 0, 3, 8]], [5, [0, 0, 3, 11]], [6, [0, 0, 3, 11]], [7, [0, 0, 3, 11]], [8, [0, 0, 3, 11]], [5, [0, 0, 3, 12]], [6, [0, 0, 3, 12]], [7, [0, 0, 3, 12]], [8, [0, 0, 3, 12]], [2, [0, 0, 5, 5]], [18, [0, 0, 5, 5]], [20, [0, 0, 5, 5]], [30, [0, 0, 5, 5]], [6, [0, 0, 5, 6]], [19, [0, 0, 5, 6]], [26, [0, 0, 5, 6]], [32, [0, 0, 5, 6]], [2, [0, 0, 5, 7]], [4, [0, 0, 5, 7]], [18, [0, 0, 5, 7]], [20, [0, 0, 5, 7]], [30, [0, 0, 5, 7]], [2, [0, 0, 5, 8]], [4, [0, 0, 5, 8]], [17, [0, 0, 5, 13]], [19, [0, 0, 5, 13]], [20, [0, 0, 5, 13]], [31, [0, 0, 5, 13]], [18, [0, 0, 5, 14]], [30, [0, 0, 5, 14]], [31, [0, 0, 5, 14]], [4, [0, 0, 5, 16]], [17, [0, 0, 5, 16]], [2, [0, 0, 5, 17]], [17, [0, 0, 5, 17]], [2, [0, 0, 5, 18]], [5, [0, 0, 5, 18]], [17, [0, 0, 5, 18]], [24, [0, 0, 5, 18]], [4, [0, 0, 5, 19]], [17, [0, 0, 5, 19]], [4, [0, 0, 5, 20]], [17, [0, 0, 5, 20]], [4, [0, 0, 5, 21]], [17, [0, 0, 5, 21]], [2, [0, 0, 5, 22]], [17, [0, 0, 5, 22]], [18, [0, 0, 5, 22]], [19, [0, 0, 5, 22]], [30, [0, 0, 5, 22]], [31, [0, 0, 5, 22]], [18, [0, 0, 6, 6]], [23, [0, 0, 6, 6]], [29, [0, 0, 6, 6]], [39, [0, 0, 6, 6]], [1, [0, 0, 6, 7]], [21, [0, 0, 6, 7]], [22, [0, 0, 6, 7]], [38, [0, 0, 6, 7]], [39, [0, 0, 6, 7]], [1, [0, 0, 6, 8]], [19, [0, 0, 6, 8]], [21, [0, 0, 6, 8]], [22, [0, 0, 6, 8]], [26, [0, 0, 6, 8]], [32, [0, 0, 6, 8]], [38, [0, 0, 6, 8]], [39, [0, 0, 6, 8]], [1, [0, 0, 6, 13]], [22, [0, 0, 6, 13]], [23, [0, 0, 6, 13]], [39, [0, 0, 6, 13]], [1, [0, 0, 6, 14]], [6, [0, 0, 6, 14]], [26, [0, 0, 6, 14]], [32, [0, 0, 6, 14]], [1, [0, 0, 6, 16]], [1, [0, 0, 6, 17]], [23, [0, 0, 6, 17]], [39, [0, 0, 6, 17]], [1, [0, 0, 6, 19]], [6, [0, 0, 6, 19]], [19, [0, 0, 6, 19]], [21, [0, 0, 6, 19]], [22, [0, 0, 6, 19]], [38, [0, 0, 6, 19]], [39, [0, 0, 6, 19]], [1, [0, 0, 6, 20]], [1, [0, 0, 6, 21]], [18, [0, 0, 6, 22]], [29, [0, 0, 6, 22]], [1, [0, 0, 7, 11]], [4, [0, 0, 7, 11]], [17, [0, 0, 7, 11]], [1, [0, 0, 7, 12]], [4, [0, 0, 7, 12]], [17, [0, 0, 7, 12]], [2, [0, 0, 7, 13]], [17, [0, 0, 7, 13]], [19, [0, 0, 7, 13]], [20, [0, 0, 7, 13]], [31, [0, 0, 7, 13]], [18, [0, 0, 7, 14]], [20, [0, 0, 7, 14]], [30, [0, 0, 7, 14]], [1, [0, 0, 7, 15]], [2, [0, 0, 7, 15]], [3, [0, 0, 7, 15]], [4, [0, 0, 7, 15]], [1, [0, 0, 7, 16]], [2, [0, 0, 7, 16]], [3, [0, 0, 7, 16]], [4, [0, 0, 7, 16]], [22, [0, 0, 7, 16]], [38, [0, 0, 7, 16]], [39, [0, 0, 7, 16]], [2, [0, 0, 7, 17]], [3, [0, 0, 7, 17]], [4, [0, 0, 7, 17]], [17, [0, 0, 7, 17]], [21, [0, 0, 7, 17]], [23, [0, 0, 7, 17]], [38, [0, 0, 7, 17]], [2, [0, 0, 7, 18]], [3, [0, 0, 7, 18]], [4, [0, 0, 7, 18]], [1, [0, 0, 7, 20]], [2, [0, 0, 7, 20]], [3, [0, 0, 7, 20]], [4, [0, 0, 7, 20]], [1, [0, 0, 7, 21]], [2, [0, 0, 7, 21]], [3, [0, 0, 7, 21]], [4, [0, 0, 7, 21]], [2, [0, 0, 7, 22]], [3, [0, 0, 7, 22]], [4, [0, 0, 7, 22]], [17, [0, 0, 7, 22]], [21, [0, 0, 7, 22]], [1, [0, 0, 8, 11]], [4, [0, 0, 8, 11]], [17, [0, 0, 8, 11]], [1, [0, 0, 8, 12]], [4, [0, 0, 8, 12]], [17, [0, 0, 8, 12]], [1, [0, 0, 8, 13]], [2, [0, 0, 8, 13]], [3, [0, 0, 8, 13]], [4, [0, 0, 8, 13]], [1, [0, 0, 8, 15]], [2, [0, 0, 8, 15]], [3, [0, 0, 8, 15]], [4, [0, 0, 8, 15]], [22, [0, 0, 8, 16]], [38, [0, 0, 8, 16]], [39, [0, 0, 8, 16]], [1, [0, 0, 8, 17]], [17, [0, 0, 8, 17]], [21, [0, 0, 8, 17]], [23, [0, 0, 8, 17]], [38, [0, 0, 8, 17]], [1, [0, 0, 8, 20]], [2, [0, 0, 8, 20]], [3, [0, 0, 8, 20]], [4, [0, 0, 8, 20]], [1, [0, 0, 8, 21]], [2, [0, 0, 8, 21]], [3, [0, 0, 8, 21]], [4, [0, 0, 8, 21]], [1, [0, 0, 8, 22]], [17, [0, 0, 8, 22]], [21, [0, 0, 8, 22]], [1, [0, 0, 13, 15]], [3, [0, 0, 13, 15]], [4, [0, 0, 13, 15]], [17, [0, 0, 13, 15]], [20, [0, 0, 13, 15]], [30, [0, 0, 13, 15]], [1, [0, 0, 13, 16]], [3, [0, 0, 13, 16]], [4, [0, 0, 13, 16]], [17, [0, 0, 13, 16]], [20, [0, 0, 13, 16]], [30, [0, 0, 13, 16]], [17, [0, 0, 13, 22]], [19, [0, 0, 13, 22]], [20, [0, 0, 13, 22]], [31, [0, 0, 13, 22]], [1, [0, 0, 14, 16]], [17, [0, 0, 14, 16]], [23, [0, 0, 14, 16]], [38, [0, 0, 14, 16]], [3, [0, 0, 14, 22]], [4, [0, 0, 14, 22]], [18, [0, 0, 14, 22]], [20, [0, 0, 14, 22]], [21, [0, 0, 14, 22]], [30, [0, 0, 14, 22]], [36, [0, 0, 15, 15]], [37, [0, 0, 15, 15]], [40, [0, 0, 15, 15]], [35, [0, 0, 15, 16]], [37, [0, 0, 15, 16]], [1, [0, 0, 15, 18]], [3, [0, 0, 15, 18]], [4, [0, 0, 15, 18]], [17, [0, 0, 15, 18]], [18, [0, 0, 15, 18]], [35, [0, 0, 15, 20]], [37, [0, 0, 15, 20]], [34, [0, 0, 16, 16]], [35, [0, 0, 16, 16]], [40, [0, 0, 16, 16]], [1, [0, 0, 16, 18]], [3, [0, 0, 16, 18]], [4, [0, 0, 16, 18]], [17, [0, 0, 16, 18]], [18, [0, 0, 16, 18]], [2, [0, 0, 16, 19]], [3, [0, 0, 16, 19]], [4, [0, 0, 16, 19]], [17, [0, 0, 16, 19]], [22, [0, 0, 16, 19]], [23, [0, 0, 16, 19]], [39, [0, 0, 16, 19]], [35, [0, 0, 16, 20]], [37, [0, 0, 16, 20]], [1, [0, 0, 17, 19]], [17, [0, 0, 17, 19]], [21, [0, 0, 17, 19]], [23, [0, 0, 17, 19]], [38, [0, 0, 17, 19]], [5, [0, 1, 1, 3]], [6, [0, 1, 1, 3]], [7, [0, 1, 1, 3]], [8, [0, 1, 1, 3]], [2, [0, 1, 1, 5]], [6, [0, 1, 1, 5]], [18, [0, 1, 1, 5]], [26, [0, 1, 1, 5]], [30, [0, 1, 1, 5]], [31, [0, 1, 1, 5]], [32, [0, 1, 1, 5]], [34, [0, 1, 1, 6]], [35, [0, 1, 1, 6]], [36, [0, 1, 1, 6]], [37, [0, 1, 1, 6]], [1, [0, 1, 1, 7]], [2, [0, 1, 1, 7]], [6, [0, 1, 1, 7]], [13, [0, 1, 1, 7]], [14, [0, 1, 1, 7]], [15, [0, 1, 1, 7]], [16, [0, 1, 1, 7]], [17, [0, 1, 1, 7]], [19, [0, 1, 1, 7]], [26, [0, 1, 1, 7]], [32, [0, 1, 1, 7]], [1, [0, 1, 1, 8]], [13, [0, 1, 1, 8]], [14, [0, 1, 1, 8]], [15, [0, 1, 1, 8]], [16, [0, 1, 1, 8]], [2, [0, 1, 1, 13]], [17, [0, 1, 1, 13]], [19, [0, 1, 1, 13]], [20, [0, 1, 1, 13]], [31, [0, 1, 1, 13]], [2, [0, 1, 1, 14]], [18, [0, 1, 1, 14]], [20, [0, 1, 1, 14]], [30, [0, 1, 1, 14]], [1, [0, 1, 1, 15]], [17, [0, 1, 1, 15]], [34, [0, 1, 1, 15]], [35, [0, 1, 1, 15]], [36, [0, 1, 1, 15]], [37, [0, 1, 1, 15]], [17, [0, 1, 1, 16]], [23, [0, 1, 1, 16]], [34, [0, 1, 1, 16]], [35, [0, 1, 1, 16]], [36, [0, 1, 1, 16]], [37, [0, 1, 1, 16]], [38, [0, 1, 1, 16]], [2, [0, 1, 1, 18]], [5, [0, 1, 1, 19]], [17, [0, 1, 1, 19]], [19, [0, 1, 1, 19]], [24, [0, 1, 1, 19]], [1, [0, 1, 1, 20]], [2, [0, 1, 1, 20]], [5, [0, 1, 1, 20]], [17, [0, 1, 1, 20]], [19, [0, 1, 1, 20]], [21, [0, 1, 1, 20]], [24, [0, 1, 1, 20]], [35, [0, 1, 1, 20]], [40, [0, 1, 1, 20]], [1, [0, 1, 1, 21]], [2, [0, 1, 1, 21]], [5, [0, 1, 1, 21]], [17, [0, 1, 1, 21]], [19, [0, 1, 1, 21]], [21, [0, 1, 1, 21]], [24, [0, 1, 1, 21]], [34, [0, 1, 1, 21]], [2, [0, 1, 1, 22]], [5, [0, 1, 1, 22]], [17, [0, 1, 1, 22]], [19, [0, 1, 1, 22]], [21, [0, 1, 1, 22]], [24, [0, 1, 1, 22]], [5, [0, 1, 2, 3]], [6, [0, 1, 2, 3]], [7, [0, 1, 2, 3]], [8, [0, 1, 2, 3]], [9, [0, 1, 2, 7]], [12, [0, 1, 2, 7]], [27, [0, 1, 2, 7]], [9, [0, 1, 2, 8]], [12, [0, 1, 2, 8]], [27, [0, 1, 2, 8]], [2, [0, 1, 3, 7]], [4, [0, 1, 3, 7]], [10, [0, 1, 3, 7]], [11, [0, 1, 3, 7]], [13, [0, 1, 3, 7]], [14, [0, 1, 3, 7]], [15, [0, 1, 3, 7]], [16, [0, 1, 3, 7]], [27, [0, 1, 3, 7]], [2, [0, 1, 3, 8]], [4, [0, 1, 3, 8]], [10, [0, 1, 3, 8]], [11, [0, 1, 3, 8]], [13, [0, 1, 3, 8]], [14, [0, 1, 3, 8]], [15, [0, 1, 3, 8]], [16, [0, 1, 3, 8]], [27, [0, 1, 3, 8]], [5, [0, 1, 3, 11]], [6, [0, 1, 3, 11]], [7, [0, 1, 3, 11]], [8, [0, 1, 3, 11]], [5, [0, 1, 3, 12]], [6, [0, 1, 3, 12]], [7, [0, 1, 3, 12]], [8, [0, 1, 3, 12]], [13, [0, 1, 4, 7]], [14, [0, 1, 4, 7]], [15, [0, 1, 4, 7]], [16, [0, 1, 4, 7]], [13, [0, 1, 4, 8]], [14, [0, 1, 4, 8]], [15, [0, 1, 4, 8]], [16, [0, 1, 4, 8]], [5, [0, 1, 5, 5]], [20, [0, 1, 5, 5]], [24, [0, 1, 5, 5]], [31, [0, 1, 5, 5]], [20, [0, 1, 5, 6]], [22, [0, 1, 5, 6]], [29, [0, 1, 5, 6]], [30, [0, 1, 5, 6]], [2, [0, 1, 5, 7]], [4, [0, 1, 5, 7]], [19, [0, 1, 5, 7]], [20, [0, 1, 5, 7]], [31, [0, 1, 5, 7]], [2, [0, 1, 5, 8]], [5, [0, 1, 5, 8]], [18, [0, 1, 5, 8]], [19, [0, 1, 5, 8]], [24, [0, 1, 5, 8]], [26, [0, 1, 5, 8]], [30, [0, 1, 5, 8]], [31, [0, 1, 5, 8]], [32, [0, 1, 5, 8]], [2, [0, 1, 5, 13]], [4, [0, 1, 5, 13]], [17, [0, 1, 5, 13]], [22, [0, 1, 5, 13]], [29, [0, 1, 5, 13]], [6, [0, 1, 5, 14]], [17, [0, 1, 5, 14]], [18, [0, 1, 5, 14]], [20, [0, 1, 5, 14]], [22, [0, 1, 5, 14]], [26, [0, 1, 5, 14]], [29, [0, 1, 5, 14]], [31, [0, 1, 5, 14]], [32, [0, 1, 5, 14]], [4, [0, 1, 5, 15]], [21, [0, 1, 5, 15]], [34, [0, 1, 5, 15]], [37, [0, 1, 5, 15]], [40, [0, 1, 5, 15]], [2, [0, 1, 5, 16]], [4, [0, 1, 5, 16]], [6, [0, 1, 5, 16]], [24, [0, 1, 5, 16]], [25, [0, 1, 5, 16]], [26, [0, 1, 5, 16]], [32, [0, 1, 5, 16]], [35, [0, 1, 5, 16]], [36, [0, 1, 5, 16]], [40, [0, 1, 5, 16]], [5, [0, 1, 5, 17]], [17, [0, 1, 5, 17]], [19, [0, 1, 5, 17]], [20, [0, 1, 5, 17]], [24, [0, 1, 5, 17]], [30, [0, 1, 5, 17]], [2, [0, 1, 5, 18]], [5, [0, 1, 5, 18]], [17, [0, 1, 5, 18]], [24, [0, 1, 5, 18]], [2, [0, 1, 5, 19]], [4, [0, 1, 5, 19]], [5, [0, 1, 5, 19]], [6, [0, 1, 5, 19]], [24, [0, 1, 5, 19]], [2, [0, 1, 5, 20]], [4, [0, 1, 5, 20]], [5, [0, 1, 5, 20]], [6, [0, 1, 5, 20]], [24, [0, 1, 5, 20]], [26, [0, 1, 5, 20]], [32, [0, 1, 5, 20]], [35, [0, 1, 5, 20]], [37, [0, 1, 5, 20]], [2, [0, 1, 5, 21]], [4, [0, 1, 5, 21]], [5, [0, 1, 5, 21]], [6, [0, 1, 5, 21]], [24, [0, 1, 5, 21]], [26, [0, 1, 5, 21]], [32, [0, 1, 5, 21]], [21, [0, 1, 6, 7]], [22, [0, 1, 6, 7]], [34, [0, 1, 6, 7]], [35, [0, 1, 6, 7]], [36, [0, 1, 6, 7]], [37, [0, 1, 6, 7]], [38, [0, 1, 6, 7]], [39, [0, 1, 6, 7]], [34, [0, 1, 6, 8]], [35, [0, 1, 6, 8]], [36, [0, 1, 6, 8]], [37, [0, 1, 6, 8]], [20, [0, 1, 6, 13]], [21, [0, 1, 6, 13]], [29, [0, 1, 6, 13]], [30, [0, 1, 6, 13]], [38, [0, 1, 6, 13]], [39, [0, 1, 6, 13]], [18, [0, 1, 6, 14]], [22, [0, 1, 6, 14]], [29, [0, 1, 6, 14]], [21, [0, 1, 6, 15]], [34, [0, 1, 6, 15]], [37, [0, 1, 6, 15]], [40, [0, 1, 6, 15]], [5, [0, 1, 6, 16]], [25, [0, 1, 6, 16]], [35, [0, 1, 6, 16]], [36, [0, 1, 6, 16]], [40, [0, 1, 6, 16]], [20, [0, 1, 6, 17]], [30, [0, 1, 6, 17]], [22, [0, 1, 6, 18]], [29, [0, 1, 6, 18]], [34, [0, 1, 6, 19]], [35, [0, 1, 6, 19]], [36, [0, 1, 6, 19]], [37, [0, 1, 6, 19]], [5, [0, 1, 6, 20]], [6, [0, 1, 6, 20]], [25, [0, 1, 6, 20]], [26, [0, 1, 6, 20]], [33, [0, 1, 6, 20]], [35, [0, 1, 6, 20]], [37, [0, 1, 6, 20]], [5, [0, 1, 6, 21]], [6, [0, 1, 6, 21]], [25, [0, 1, 6, 21]], [26, [0, 1, 6, 21]], [33, [0, 1, 6, 21]], [3, [0, 1, 7, 8]], [25, [0, 1, 7, 8]], [26, [0, 1, 7, 8]], [33, [0, 1, 7, 8]], [10, [0, 1, 7, 9]], [12, [0, 1, 7, 9]], [0, [0, 1, 7, 11]], [2, [0, 1, 7, 11]], [3, [0, 1, 7, 11]], [14, [0, 1, 7, 11]], [17, [0, 1, 7, 11]], [28, [0, 1, 7, 11]], [0, [0, 1, 7, 12]], [2, [0, 1, 7, 12]], [3, [0, 1, 7, 12]], [13, [0, 1, 7, 12]], [17, [0, 1, 7, 12]], [25, [0, 1, 7, 14]], [32, [0, 1, 7, 14]], [33, [0, 1, 7, 14]], [1, [0, 1, 7, 15]], [2, [0, 1, 7, 15]], [6, [0, 1, 7, 15]], [17, [0, 1, 7, 15]], [21, [0, 1, 7, 15]], [24, [0, 1, 7, 15]], [26, [0, 1, 7, 15]], [32, [0, 1, 7, 15]], [35, [0, 1, 7, 15]], [36, [0, 1, 7, 15]], [40, [0, 1, 7, 15]], [1, [0, 1, 7, 16]], [2, [0, 1, 7, 16]], [4, [0, 1, 7, 16]], [19, [0, 1, 7, 16]], [22, [0, 1, 7, 16]], [24, [0, 1, 7, 16]], [25, [0, 1, 7, 16]], [34, [0, 1, 7, 16]], [37, [0, 1, 7, 16]], [38, [0, 1, 7, 16]], [39, [0, 1, 7, 16]], [40, [0, 1, 7, 16]], [1, [0, 1, 7, 17]], [2, [0, 1, 7, 17]], [3, [0, 1, 7, 17]], [19, [0, 1, 7, 17]], [20, [0, 1, 7, 17]], [21, [0, 1, 7, 17]], [23, [0, 1, 7, 17]], [31, [0, 1, 7, 17]], [38, [0, 1, 7, 17]], [2, [0, 1, 7, 18]], [3, [0, 1, 7, 18]], [3, [0, 1, 7, 19]], [6, [0, 1, 7, 19]], [19, [0, 1, 7, 19]], [1, [0, 1, 7, 20]], [2, [0, 1, 7, 20]], [3, [0, 1, 7, 20]], [4, [0, 1, 7, 20]], [6, [0, 1, 7, 20]], [19, [0, 1, 7, 20]], [21, [0, 1, 7, 20]], [26, [0, 1, 7, 20]], [32, [0, 1, 7, 20]], [37, [0, 1, 7, 20]], [40, [0, 1, 7, 20]], [1, [0, 1, 7, 21]], [2, [0, 1, 7, 21]], [3, [0, 1, 7, 21]], [4, [0, 1, 7, 21]], [6, [0, 1, 7, 21]], [19, [0, 1, 7, 21]], [21, [0, 1, 7, 21]], [26, [0, 1, 7, 21]], [32, [0, 1, 7, 21]], [34, [0, 1, 7, 21]], [1, [0, 1, 7, 22]], [2, [0, 1, 7, 22]], [17, [0, 1, 7, 22]], [21, [0, 1, 7, 22]], [10, [0, 1, 8, 9]], [12, [0, 1, 8, 9]], [0, [0, 1, 8, 11]], [2, [0, 1, 8, 11]], [3, [0, 1, 8, 11]], [14, [0, 1, 8, 11]], [17, [0, 1, 8, 11]], [28, [0, 1, 8, 11]], [0, [0, 1, 8, 12]], [2, [0, 1, 8, 12]], [3, [0, 1, 8, 12]], [13, [0, 1, 8, 12]], [17, [0, 1, 8, 12]], [1, [0, 1, 8, 13]], [2, [0, 1, 8, 13]], [3, [0, 1, 8, 13]], [17, [0, 1, 8, 13]], [19, [0, 1, 8, 13]], [20, [0, 1, 8, 13]], [31, [0, 1, 8, 13]], [2, [0, 1, 8, 14]], [3, [0, 1, 8, 14]], [18, [0, 1, 8, 14]], [20, [0, 1, 8, 14]], [30, [0, 1, 8, 14]], [1, [0, 1, 8, 15]], [2, [0, 1, 8, 15]], [3, [0, 1, 8, 15]], [5, [0, 1, 8, 15]], [21, [0, 1, 8, 15]], [35, [0, 1, 8, 15]], [36, [0, 1, 8, 15]], [40, [0, 1, 8, 15]], [3, [0, 1, 8, 16]], [26, [0, 1, 8, 16]], [33, [0, 1, 8, 16]], [34, [0, 1, 8, 16]], [37, [0, 1, 8, 16]], [40, [0, 1, 8, 16]], [2, [0, 1, 8, 19]], [1, [0, 1, 8, 20]], [2, [0, 1, 8, 20]], [5, [0, 1, 8, 20]], [19, [0, 1, 8, 20]], [21, [0, 1, 8, 20]], [24, [0, 1, 8, 20]], [37, [0, 1, 8, 20]], [40, [0, 1, 8, 20]], [1, [0, 1, 8, 21]], [2, [0, 1, 8, 21]], [5, [0, 1, 8, 21]], [19, [0, 1, 8, 21]], [21, [0, 1, 8, 21]], [24, [0, 1, 8, 21]], [34, [0, 1, 8, 21]], [3, [0, 1, 8, 22]], [5, [0, 1, 8, 22]], [19, [0, 1, 8, 22]], [24, [0, 1, 8, 22]], [17, [0, 1, 13, 14]], [22, [0, 1, 13, 14]], [29, [0, 1, 13, 14]], [1, [0, 1, 13, 15]], [2, [0, 1, 13, 15]], [3, [0, 1, 13, 15]], [17, [0, 1, 13, 15]], [20, [0, 1, 13, 15]], [30, [0, 1, 13, 15]], [1, [0, 1, 13, 16]], [2, [0, 1, 13, 16]], [20, [0, 1, 13, 16]], [22, [0, 1, 13, 16]], [23, [0, 1, 13, 16]], [30, [0, 1, 13, 16]], [39, [0, 1, 13, 16]], [19, [0, 1, 13, 17]], [20, [0, 1, 13, 17]], [21, [0, 1, 13, 17]], [23, [0, 1, 13, 17]], [31, [0, 1, 13, 17]], [38, [0, 1, 13, 17]], [25, [0, 1, 14, 16]], [32, [0, 1, 14, 16]], [33, [0, 1, 14, 16]], [17, [0, 1, 14, 17]], [30, [0, 1, 14, 17]], [31, [0, 1, 14, 17]], [1, [0, 1, 14, 22]], [2, [0, 1, 14, 22]], [3, [0, 1, 14, 22]], [4, [0, 1, 14, 22]], [3, [0, 1, 15, 16]], [6, [0, 1, 15, 16]], [17, [0, 1, 15, 16]], [24, [0, 1, 15, 16]], [26, [0, 1, 15, 16]], [32, [0, 1, 15, 16]], [1, [0, 1, 15, 18]], [2, [0, 1, 15, 18]], [18, [0, 1, 15, 18]], [21, [0, 1, 15, 18]], [34, [0, 1, 15, 18]], [37, [0, 1, 15, 18]], [40, [0, 1, 15, 18]], [34, [0, 1, 15, 19]], [35, [0, 1, 15, 19]], [36, [0, 1, 15, 19]], [37, [0, 1, 15, 19]], [1, [0, 1, 16, 18]], [2, [0, 1, 16, 18]], [4, [0, 1, 16, 18]], [5, [0, 1, 16, 18]], [18, [0, 1, 16, 18]], [25, [0, 1, 16, 18]], [35, [0, 1, 16, 18]], [36, [0, 1, 16, 18]], [40, [0, 1, 16, 18]], [1, [0, 1, 16, 19]], [2, [0, 1, 16, 19]], [3, [0, 1, 16, 19]], [6, [0, 1, 16, 19]], [17, [0, 1, 16, 19]], [19, [0, 1, 16, 19]], [34, [0, 1, 16, 19]], [35, [0, 1, 16, 19]], [36, [0, 1, 16, 19]], [37, [0, 1, 16, 19]], [5, [0, 1, 17, 18]], [17, [0, 1, 17, 18]], [24, [0, 1, 17, 18]], [35, [0, 1, 18, 20]], [37, [0, 1, 18, 20]], [3, [0, 1, 19, 20]], [4, [0, 1, 19, 20]], [5, [0, 1, 19, 20]], [19, [0, 1, 19, 20]], [21, [0, 1, 19, 20]], [24, [0, 1, 19, 20]], [35, [0, 1, 19, 20]], [40, [0, 1, 19, 20]], [3, [0, 1, 19, 21]], [4, [0, 1, 19, 21]], [5, [0, 1, 19, 21]], [19, [0, 1, 19, 21]], [21, [0, 1, 19, 21]], [24, [0, 1, 19, 21]], [34, [0, 1, 19, 21]], [9, [0, 2, 2, 7]], [11, [0, 2, 2, 7]], [9, [0, 2, 2, 8]], [11, [0, 2, 2, 8]], [5, [0, 2, 3, 3]], [6, [0, 2, 3, 3]], [7, [0, 2, 3, 3]], [8, [0, 2, 3, 3]], [11, [0, 2, 3, 7]], [12, [0, 2, 3, 7]], [13, [0, 2, 3, 7]], [14, [0, 2, 3, 7]], [15, [0, 2, 3, 7]], [16, [0, 2, 3, 7]], [27, [0, 2, 3, 7]], [11, [0, 2, 3, 8]], [12, [0, 2, 3, 8]], [13, [0, 2, 3, 8]], [14, [0, 2, 3, 8]], [15, [0, 2, 3, 8]], [16, [0, 2, 3, 8]], [27, [0, 2, 3, 8]], [5, [0, 2, 3, 11]], [6, [0, 2, 3, 11]], [7, [0, 2, 3, 11]], [8, [0, 2, 3, 11]], [5, [0, 2, 3, 12]], [6, [0, 2, 3, 12]], [7, [0, 2, 3, 12]], [8, [0, 2, 3, 12]], [13, [0, 2, 4, 7]], [14, [0, 2, 4, 7]], [15, [0, 2, 4, 7]], [16, [0, 2, 4, 7]], [13, [0, 2, 4, 8]], [14, [0, 2, 4, 8]], [15, [0, 2, 4, 8]], [16, [0, 2, 4, 8]], [0, [0, 2, 7, 11]], [9, [0, 2, 7, 11]], [12, [0, 2, 7, 11]], [27, [0, 2, 7, 11]], [0, [0, 2, 7, 12]], [9, [0, 2, 7, 12]], [12, [0, 2, 7, 12]], [27, [0, 2, 7, 12]], [0, [0, 2, 8, 11]], [9, [0, 2, 8, 11]], [12, [0, 2, 8, 11]], [27, [0, 2, 8, 11]], [0, [0, 2, 8, 12]], [9, [0, 2, 8, 12]], [12, [0, 2, 8, 12]], [27, [0, 2, 8, 12]], [9, [0, 3, 3, 7]], [10, [0, 3, 3, 7]], [27, [0, 3, 3, 7]], [9, [0, 3, 3, 8]], [10, [0, 3, 3, 8]], [27, [0, 3, 3, 8]], [2, [0, 3, 5, 7]], [4, [0, 3, 5, 7]], [2, [0, 3, 5, 8]], [4, [0, 3, 5, 8]], [10, [0, 3, 7, 9]], [12, [0, 3, 7, 9]], [10, [0, 3, 7, 11]], [11, [0, 3, 7, 11]], [27, [0, 3, 7, 11]], [10, [0, 3, 7, 12]], [11, [0, 3, 7, 12]], [27, [0, 3, 7, 12]], [10, [0, 3, 8, 9]], [12, [0, 3, 8, 9]], [10, [0, 3, 8, 11]], [11, [0, 3, 8, 11]], [27, [0, 3, 8, 11]], [10, [0, 3, 8, 12]], [11, [0, 3, 8, 12]], [27, [0, 3, 8, 12]], [18, [0, 5, 5, 6]], [20, [0, 5, 5, 6]], [30, [0, 5, 5, 6]], [34, [0, 5, 5, 6]], [35, [0, 5, 5, 6]], [36, [0, 5, 5, 6]], [37, [0, 5, 5, 6]], [2, [0, 5, 5, 7]], [18, [0, 5, 5, 7]], [20, [0, 5, 5, 7]], [30, [0, 5, 5, 7]], [5, [0, 5, 5, 8]], [19, [0, 5, 5, 8]], [24, [0, 5, 5, 8]], [18, [0, 5, 5, 15]], [19, [0, 5, 5, 15]], [30, [0, 5, 5, 15]], [31, [0, 5, 5, 15]], [34, [0, 5, 5, 15]], [35, [0, 5, 5, 15]], [36, [0, 5, 5, 15]], [37, [0, 5, 5, 15]], [6, [0, 5, 5, 16]], [19, [0, 5, 5, 16]], [20, [0, 5, 5, 16]], [31, [0, 5, 5, 16]], [34, [0, 5, 5, 16]], [35, [0, 5, 5, 16]], [36, [0, 5, 5, 16]], [37, [0, 5, 5, 16]], [2, [0, 5, 5, 18]], [2, [0, 5, 5, 19]], [18, [0, 5, 5, 19]], [20, [0, 5, 5, 19]], [30, [0, 5, 5, 19]], [5, [0, 5, 5, 20]], [21, [0, 5, 5, 20]], [25, [0, 5, 5, 20]], [5, [0, 5, 5, 21]], [21, [0, 5, 5, 21]], [25, [0, 5, 5, 21]], [6, [0, 5, 6, 6]], [19, [0, 5, 6, 6]], [20, [0, 5, 6, 6]], [26, [0, 5, 6, 6]], [31, [0, 5, 6, 6]], [33, [0, 5, 6, 6]], [20, [0, 5, 6, 7]], [21, [0, 5, 6, 7]], [29, [0, 5, 6, 7]], [30, [0, 5, 6, 7]], [34, [0, 5, 6, 7]], [35, [0, 5, 6, 7]], [36, [0, 5, 6, 7]], [37, [0, 5, 6, 7]], [38, [0, 5, 6, 7]], [39, [0, 5, 6, 7]], [21, [0, 5, 6, 8]], [22, [0, 5, 6, 8]], [38, [0, 5, 6, 8]], [39, [0, 5, 6, 8]], [20, [0, 5, 6, 13]], [21, [0, 5, 6, 13]], [29, [0, 5, 6, 13]], [30, [0, 5, 6, 13]], [38, [0, 5, 6, 13]], [39, [0, 5, 6, 13]], [34, [0, 5, 6, 14]], [35, [0, 5, 6, 14]], [36, [0, 5, 6, 14]], [37, [0, 5, 6, 14]], [21, [0, 5, 6, 15]], [34, [0, 5, 6, 15]], [37, [0, 5, 6, 15]], [40, [0, 5, 6, 15]], [19, [0, 5, 6, 16]], [20, [0, 5, 6, 16]], [24, [0, 5, 6, 16]], [25, [0, 5, 6, 16]], [31, [0, 5, 6, 16]], [32, [0, 5, 6, 16]], [33, [0, 5, 6, 16]], [35, [0, 5, 6, 16]], [36, [0, 5, 6, 16]], [40, [0, 5, 6, 16]], [20, [0, 5, 6, 17]], [30, [0, 5, 6, 17]], [22, [0, 5, 6, 18]], [29, [0, 5, 6, 18]], [18, [0, 5, 6, 19]], [22, [0, 5, 6, 19]], [29, [0, 5, 6, 19]], [34, [0, 5, 6, 19]], [35, [0, 5, 6, 19]], [36, [0, 5, 6, 19]], [37, [0, 5, 6, 19]], [24, [0, 5, 6, 20]], [25, [0, 5, 6, 20]], [32, [0, 5, 6, 20]], [33, [0, 5, 6, 20]], [35, [0, 5, 6, 20]], [37, [0, 5, 6, 20]], [24, [0, 5, 6, 21]], [25, [0, 5, 6, 21]], [32, [0, 5, 6, 21]], [33, [0, 5, 6, 21]], [5, [0, 5, 6, 22]], [19, [0, 5, 6, 22]], [24, [0, 5, 6, 22]], [19, [0, 5, 7, 8]], [25, [0, 5, 7, 8]], [32, [0, 5, 7, 8]], [33, [0, 5, 7, 8]], [2, [0, 5, 7, 11]], [4, [0, 5, 7, 11]], [2, [0, 5, 7, 12]], [4, [0, 5, 7, 12]], [20, [0, 5, 7, 13]], [22, [0, 5, 7, 13]], [29, [0, 5, 7, 13]], [30, [0, 5, 7, 13]], [6, [0, 5, 7, 14]], [25, [0, 5, 7, 14]], [26, [0, 5, 7, 14]], [33, [0, 5, 7, 14]], [2, [0, 5, 7, 15]], [4, [0, 5, 7, 15]], [6, [0, 5, 7, 15]], [17, [0, 5, 7, 15]], [21, [0, 5, 7, 15]], [24, [0, 5, 7, 15]], [26, [0, 5, 7, 15]], [32, [0, 5, 7, 15]], [35, [0, 5, 7, 15]], [36, [0, 5, 7, 15]], [40, [0, 5, 7, 15]], [2, [0, 5, 7, 16]], [22, [0, 5, 7, 16]], [23, [0, 5, 7, 16]], [25, [0, 5, 7, 16]], [34, [0, 5, 7, 16]], [37, [0, 5, 7, 16]], [39, [0, 5, 7, 16]], [40, [0, 5, 7, 16]], [20, [0, 5, 7, 17]], [21, [0, 5, 7, 17]], [23, [0, 5, 7, 17]], [30, [0, 5, 7, 17]], [38, [0, 5, 7, 17]], [2, [0, 5, 7, 18]], [22, [0, 5, 7, 18]], [29, [0, 5, 7, 18]], [2, [0, 5, 7, 20]], [21, [0, 5, 7, 20]], [25, [0, 5, 7, 20]], [35, [0, 5, 7, 20]], [37, [0, 5, 7, 20]], [2, [0, 5, 7, 21]], [21, [0, 5, 7, 21]], [25, [0, 5, 7, 21]], [2, [0, 5, 8, 11]], [4, [0, 5, 8, 11]], [2, [0, 5, 8, 12]], [4, [0, 5, 8, 12]], [2, [0, 5, 8, 13]], [4, [0, 5, 8, 13]], [17, [0, 5, 8, 13]], [2, [0, 5, 8, 14]], [2, [0, 5, 8, 15]], [5, [0, 5, 8, 15]], [17, [0, 5, 8, 15]], [22, [0, 5, 8, 16]], [38, [0, 5, 8, 16]], [39, [0, 5, 8, 16]], [2, [0, 5, 8, 17]], [21, [0, 5, 8, 17]], [23, [0, 5, 8, 17]], [38, [0, 5, 8, 17]], [2, [0, 5, 8, 19]], [2, [0, 5, 8, 20]], [5, [0, 5, 8, 20]], [17, [0, 5, 8, 20]], [24, [0, 5, 8, 20]], [26, [0, 5, 8, 20]], [32, [0, 5, 8, 20]], [2, [0, 5, 8, 21]], [5, [0, 5, 8, 21]], [17, [0, 5, 8, 21]], [24, [0, 5, 8, 21]], [26, [0, 5, 8, 21]], [32, [0, 5, 8, 21]], [2, [0, 5, 8, 22]], [5, [0, 5, 8, 22]], [18, [0, 5, 8, 22]], [21, [0, 5, 8, 22]], [24, [0, 5, 8, 22]], [30, [0, 5, 8, 22]], [31, [0, 5, 8, 22]], [2, [0, 5, 13, 15]], [4, [0, 5, 13, 15]], [19, [0, 5, 13, 15]], [30, [0, 5, 13, 15]], [31, [0, 5, 13, 15]], [2, [0, 5, 13, 16]], [20, [0, 5, 13, 16]], [22, [0, 5, 13, 16]], [23, [0, 5, 13, 16]], [30, [0, 5, 13, 16]], [39, [0, 5, 13, 16]], [21, [0, 5, 13, 17]], [23, [0, 5, 13, 17]], [38, [0, 5, 13, 17]], [17, [0, 5, 13, 19]], [22, [0, 5, 13, 19]], [29, [0, 5, 13, 19]], [18, [0, 5, 14, 15]], [20, [0, 5, 14, 15]], [30, [0, 5, 14, 15]], [34, [0, 5, 14, 15]], [35, [0, 5, 14, 15]], [36, [0, 5, 14, 15]], [37, [0, 5, 14, 15]], [2, [0, 5, 14, 16]], [20, [0, 5, 14, 16]], [23, [0, 5, 14, 16]], [25, [0, 5, 14, 16]], [31, [0, 5, 14, 16]], [32, [0, 5, 14, 16]], [33, [0, 5, 14, 16]], [34, [0, 5, 14, 16]], [35, [0, 5, 14, 16]], [36, [0, 5, 14, 16]], [37, [0, 5, 14, 16]], [38, [0, 5, 14, 16]], [6, [0, 5, 14, 20]], [21, [0, 5, 14, 20]], [26, [0, 5, 14, 20]], [33, [0, 5, 14, 20]], [6, [0, 5, 14, 21]], [21, [0, 5, 14, 21]], [26, [0, 5, 14, 21]], [33, [0, 5, 14, 21]], [17, [0, 5, 14, 22]], [21, [0, 5, 14, 22]], [21, [0, 5, 15, 15]], [34, [0, 5, 15, 15]], [36, [0, 5, 15, 15]], [5, [0, 5, 15, 16]], [17, [0, 5, 15, 16]], [20, [0, 5, 15, 16]], [31, [0, 5, 15, 16]], [32, [0, 5, 15, 16]], [33, [0, 5, 15, 16]], [36, [0, 5, 15, 16]], [37, [0, 5, 15, 16]], [40, [0, 5, 15, 16]], [2, [0, 5, 15, 18]], [18, [0, 5, 15, 18]], [21, [0, 5, 15, 18]], [34, [0, 5, 15, 18]], [37, [0, 5, 15, 18]], [40, [0, 5, 15, 18]], [21, [0, 5, 15, 19]], [35, [0, 5, 15, 19]], [36, [0, 5, 15, 19]], [40, [0, 5, 15, 19]], [24, [0, 5, 15, 20]], [32, [0, 5, 15, 20]], [33, [0, 5, 15, 20]], [24, [0, 5, 15, 21]], [32, [0, 5, 15, 21]], [33, [0, 5, 15, 21]], [34, [0, 5, 16, 16]], [35, [0, 5, 16, 16]], [40, [0, 5, 16, 16]], [2, [0, 5, 16, 18]], [17, [0, 5, 16, 18]], [18, [0, 5, 16, 18]], [25, [0, 5, 16, 18]], [26, [0, 5, 16, 18]], [32, [0, 5, 16, 18]], [35, [0, 5, 16, 18]], [36, [0, 5, 16, 18]], [40, [0, 5, 16, 18]], [4, [0, 5, 16, 19]], [17, [0, 5, 16, 19]], [20, [0, 5, 16, 19]], [31, [0, 5, 16, 19]], [34, [0, 5, 16, 19]], [37, [0, 5, 16, 19]], [40, [0, 5, 16, 19]], [35, [0, 5, 16, 20]], [37, [0, 5, 16, 20]], [17, [0, 5, 17, 18]], [2, [0, 5, 17, 19]], [20, [0, 5, 17, 19]], [30, [0, 5, 17, 19]], [18, [0, 5, 18, 19]], [22, [0, 5, 18, 19]], [29, [0, 5, 18, 19]], [35, [0, 5, 18, 20]], [37, [0, 5, 18, 20]], [6, [0, 5, 19, 20]], [17, [0, 5, 19, 20]], [21, [0, 5, 19, 20]], [35, [0, 5, 19, 20]], [37, [0, 5, 19, 20]], [6, [0, 5, 19, 21]], [17, [0, 5, 19, 21]], [21, [0, 5, 19, 21]], [18, [0, 6, 6, 7]], [22, [0, 6, 6, 7]], [25, [0, 6, 6, 7]], [29, [0, 6, 6, 7]], [18, [0, 6, 6, 8]], [19, [0, 6, 6, 8]], [26, [0, 6, 6, 8]], [29, [0, 6, 6, 8]], [32, [0, 6, 6, 8]], [34, [0, 6, 6, 8]], [36, [0, 6, 6, 8]], [38, [0, 6, 6, 8]], [39, [0, 6, 6, 8]], [6, [0, 6, 6, 14]], [20, [0, 6, 6, 14]], [26, [0, 6, 6, 14]], [31, [0, 6, 6, 14]], [32, [0, 6, 6, 14]], [5, [0, 6, 6, 15]], [23, [0, 6, 6, 15]], [34, [0, 6, 6, 15]], [37, [0, 6, 6, 15]], [38, [0, 6, 6, 15]], [40, [0, 6, 6, 15]], [23, [0, 6, 6, 16]], [35, [0, 6, 6, 16]], [36, [0, 6, 6, 16]], [38, [0, 6, 6, 16]], [40, [0, 6, 6, 16]], [5, [0, 6, 6, 18]], [25, [0, 6, 6, 18]], [32, [0, 6, 6, 18]], [33, [0, 6, 6, 18]], [6, [0, 6, 6, 19]], [20, [0, 6, 6, 19]], [31, [0, 6, 6, 19]], [5, [0, 6, 6, 20]], [19, [0, 6, 6, 20]], [24, [0, 6, 6, 20]], [35, [0, 6, 6, 20]], [37, [0, 6, 6, 20]], [5, [0, 6, 6, 21]], [19, [0, 6, 6, 21]], [24, [0, 6, 6, 21]], [5, [0, 6, 6, 22]], [25, [0, 6, 6, 22]], [34, [0, 6, 6, 22]], [36, [0, 6, 6, 22]], [34, [0, 6, 7, 8]], [35, [0, 6, 7, 8]], [36, [0, 6, 7, 8]], [37, [0, 6, 7, 8]], [1, [0, 6, 7, 13]], [20, [0, 6, 7, 13]], [22, [0, 6, 7, 13]], [29, [0, 6, 7, 13]], [30, [0, 6, 7, 13]], [34, [0, 6, 7, 14]], [35, [0, 6, 7, 14]], [36, [0, 6, 7, 14]], [37, [0, 6, 7, 14]], [1, [0, 6, 7, 15]], [1, [0, 6, 7, 16]], [19, [0, 6, 7, 16]], [24, [0, 6, 7, 16]], [25, [0, 6, 7, 16]], [1, [0, 6, 7, 17]], [20, [0, 6, 7, 17]], [30, [0, 6, 7, 17]], [1, [0, 6, 7, 18]], [21, [0, 6, 7, 18]], [29, [0, 6, 7, 18]], [38, [0, 6, 7, 18]], [39, [0, 6, 7, 18]], [1, [0, 6, 7, 20]], [19, [0, 6, 7, 20]], [24, [0, 6, 7, 20]], [1, [0, 6, 7, 21]], [19, [0, 6, 7, 21]], [24, [0, 6, 7, 21]], [1, [0, 6, 7, 22]], [19, [0, 6, 7, 22]], [24, [0, 6, 7, 22]], [1, [0, 6, 8, 13]], [22, [0, 6, 8, 13]], [23, [0, 6, 8, 13]], [39, [0, 6, 8, 13]], [1, [0, 6, 8, 15]], [23, [0, 6, 8, 15]], [34, [0, 6, 8, 15]], [37, [0, 6, 8, 15]], [38, [0, 6, 8, 15]], [40, [0, 6, 8, 15]], [23, [0, 6, 8, 16]], [35, [0, 6, 8, 16]], [36, [0, 6, 8, 16]], [38, [0, 6, 8, 16]], [40, [0, 6, 8, 16]], [23, [0, 6, 8, 17]], [39, [0, 6, 8, 17]], [1, [0, 6, 8, 20]], [5, [0, 6, 8, 20]], [25, [0, 6, 8, 20]], [26, [0, 6, 8, 20]], [33, [0, 6, 8, 20]], [35, [0, 6, 8, 20]], [37, [0, 6, 8, 20]], [1, [0, 6, 8, 21]], [5, [0, 6, 8, 21]], [25, [0, 6, 8, 21]], [26, [0, 6, 8, 21]], [33, [0, 6, 8, 21]], [18, [0, 6, 8, 22]], [19, [0, 6, 8, 22]], [29, [0, 6, 8, 22]], [32, [0, 6, 8, 22]], [33, [0, 6, 8, 22]], [34, [0, 6, 8, 22]], [36, [0, 6, 8, 22]], [21, [0, 6, 14, 15]], [34, [0, 6, 14, 15]], [37, [0, 6, 14, 15]], [40, [0, 6, 14, 15]], [20, [0, 6, 14, 16]], [25, [0, 6, 14, 16]], [31, [0, 6, 14, 16]], [35, [0, 6, 14, 16]], [36, [0, 6, 14, 16]], [40, [0, 6, 14, 16]], [25, [0, 6, 14, 20]], [32, [0, 6, 14, 20]], [33, [0, 6, 14, 20]], [35, [0, 6, 14, 20]], [37, [0, 6, 14, 20]], [25, [0, 6, 14, 21]], [32, [0, 6, 14, 21]], [33, [0, 6, 14, 21]], [6, [0, 6, 14, 22]], [25, [0, 6, 14, 22]], [26, [0, 6, 14, 22]], [33, [0, 6, 14, 22]], [21, [0, 6, 15, 15]], [34, [0, 6, 15, 15]], [36, [0, 6, 15, 15]], [19, [0, 6, 15, 16]], [23, [0, 6, 15, 16]], [24, [0, 6, 15, 16]], [34, [0, 6, 15, 16]], [36, [0, 6, 15, 16]], [38, [0, 6, 15, 16]], [6, [0, 6, 15, 20]], [19, [0, 6, 15, 20]], [23, [0, 6, 15, 20]], [26, [0, 6, 15, 20]], [32, [0, 6, 15, 20]], [38, [0, 6, 15, 20]], [6, [0, 6, 15, 21]], [19, [0, 6, 15, 21]], [26, [0, 6, 15, 21]], [32, [0, 6, 15, 21]], [5, [0, 6, 15, 22]], [6, [0, 6, 15, 22]], [24, [0, 6, 15, 22]], [26, [0, 6, 15, 22]], [32, [0, 6, 15, 22]], [34, [0, 6, 15, 22]], [37, [0, 6, 15, 22]], [40, [0, 6, 15, 22]], [5, [0, 6, 16, 18]], [25, [0, 6, 16, 18]], [32, [0, 6, 16, 18]], [33, [0, 6, 16, 18]], [1, [0, 6, 16, 19]], [19, [0, 6, 16, 19]], [20, [0, 6, 16, 19]], [31, [0, 6, 16, 19]], [23, [0, 6, 16, 20]], [38, [0, 6, 16, 20]], [34, [0, 6, 16, 22]], [35, [0, 6, 16, 22]], [40, [0, 6, 16, 22]], [21, [0, 6, 18, 19]], [22, [0, 6, 18, 19]], [38, [0, 6, 18, 19]], [39, [0, 6, 18, 19]], [6, [0, 6, 19, 20]], [19, [0, 6, 19, 20]], [6, [0, 6, 19, 21]], [19, [0, 6, 19, 21]], [35, [0, 6, 20, 22]], [37, [0, 6, 20, 22]], [19, [0, 7, 7, 16]], [20, [0, 7, 7, 16]], [31, [0, 7, 7, 16]], [34, [0, 7, 8, 15]], [35, [0, 7, 8, 15]], [36, [0, 7, 8, 15]], [37, [0, 7, 8, 15]], [34, [0, 7, 8, 16]], [35, [0, 7, 8, 16]], [36, [0, 7, 8, 16]], [37, [0, 7, 8, 16]], [3, [0, 7, 8, 20]], [4, [0, 7, 8, 20]], [19, [0, 7, 8, 20]], [21, [0, 7, 8, 20]], [26, [0, 7, 8, 20]], [32, [0, 7, 8, 20]], [35, [0, 7, 8, 20]], [40, [0, 7, 8, 20]], [3, [0, 7, 8, 21]], [4, [0, 7, 8, 21]], [19, [0, 7, 8, 21]], [21, [0, 7, 8, 21]], [26, [0, 7, 8, 21]], [32, [0, 7, 8, 21]], [34, [0, 7, 8, 21]], [3, [0, 7, 8, 22]], [19, [0, 7, 8, 22]], [25, [0, 7, 8, 22]], [32, [0, 7, 8, 22]], [33, [0, 7, 8, 22]], [10, [0, 7, 9, 11]], [12, [0, 7, 9, 11]], [10, [0, 7, 9, 12]], [12, [0, 7, 9, 12]], [34, [0, 7, 14, 15]], [35, [0, 7, 14, 15]], [36, [0, 7, 14, 15]], [37, [0, 7, 14, 15]], [34, [0, 7, 14, 16]], [35, [0, 7, 14, 16]], [36, [0, 7, 14, 16]], [37, [0, 7, 14, 16]], [6, [0, 7, 14, 20]], [21, [0, 7, 14, 20]], [26, [0, 7, 14, 20]], [33, [0, 7, 14, 20]], [6, [0, 7, 14, 21]], [21, [0, 7, 14, 21]], [26, [0, 7, 14, 21]], [33, [0, 7, 14, 21]], [6, [0, 7, 14, 22]], [25, [0, 7, 14, 22]], [26, [0, 7, 14, 22]], [33, [0, 7, 14, 22]], [21, [0, 7, 15, 15]], [34, [0, 7, 15, 15]], [37, [0, 7, 15, 15]], [40, [0, 7, 15, 15]], [19, [0, 7, 15, 16]], [20, [0, 7, 15, 16]], [31, [0, 7, 15, 16]], [35, [0, 7, 15, 16]], [36, [0, 7, 15, 16]], [40, [0, 7, 15, 16]], [21, [0, 7, 15, 18]], [34, [0, 7, 15, 18]], [37, [0, 7, 15, 18]], [40, [0, 7, 15, 18]], [19, [0, 7, 15, 20]], [32, [0, 7, 15, 20]], [33, [0, 7, 15, 20]], [35, [0, 7, 15, 20]], [37, [0, 7, 15, 20]], [19, [0, 7, 15, 21]], [32, [0, 7, 15, 21]], [33, [0, 7, 15, 21]], [4, [0, 7, 15, 22]], [6, [0, 7, 15, 22]], [24, [0, 7, 15, 22]], [26, [0, 7, 15, 22]], [32, [0, 7, 15, 22]], [4, [0, 7, 16, 18]], [22, [0, 7, 16, 18]], [23, [0, 7, 16, 18]], [25, [0, 7, 16, 18]], [35, [0, 7, 16, 18]], [36, [0, 7, 16, 18]], [39, [0, 7, 16, 18]], [40, [0, 7, 16, 18]], [3, [0, 7, 17, 18]], [21, [0, 7, 17, 18]], [23, [0, 7, 17, 18]], [38, [0, 7, 17, 18]], [35, [0, 7, 18, 20]], [37, [0, 7, 18, 20]], [6, [0, 7, 19, 20]], [35, [0, 7, 19, 20]], [40, [0, 7, 19, 20]], [6, [0, 7, 19, 21]], [34, [0, 7, 19, 21]], [20, [0, 8, 8, 16]], [26, [0, 8, 8, 16]], [31, [0, 8, 8, 16]], [32, [0, 8, 8, 16]], [10, [0, 8, 9, 11]], [12, [0, 8, 9, 11]], [10, [0, 8, 9, 12]], [12, [0, 8, 9, 12]], [17, [0, 8, 13, 22]], [19, [0, 8, 13, 22]], [20, [0, 8, 13, 22]], [31, [0, 8, 13, 22]], [26, [0, 8, 14, 16]], [32, [0, 8, 14, 16]], [3, [0, 8, 14, 22]], [4, [0, 8, 14, 22]], [17, [0, 8, 14, 22]], [18, [0, 8, 14, 22]], [20, [0, 8, 14, 22]], [30, [0, 8, 14, 22]], [21, [0, 8, 15, 15]], [34, [0, 8, 15, 15]], [37, [0, 8, 15, 15]], [40, [0, 8, 15, 15]], [4, [0, 8, 15, 16]], [23, [0, 8, 15, 16]], [34, [0, 8, 15, 16]], [35, [0, 8, 15, 16]], [36, [0, 8, 15, 16]], [37, [0, 8, 15, 16]], [38, [0, 8, 15, 16]], [23, [0, 8, 15, 20]], [35, [0, 8, 15, 20]], [37, [0, 8, 15, 20]], [38, [0, 8, 15, 20]], [4, [0, 8, 15, 22]], [5, [0, 8, 15, 22]], [34, [0, 8, 15, 22]], [37, [0, 8, 15, 22]], [40, [0, 8, 15, 22]], [34, [0, 8, 16, 16]], [35, [0, 8, 16, 16]], [40, [0, 8, 16, 16]], [3, [0, 8, 16, 19]], [20, [0, 8, 16, 19]], [31, [0, 8, 16, 19]], [23, [0, 8, 16, 20]], [35, [0, 8, 16, 20]], [37, [0, 8, 16, 20]], [38, [0, 8, 16, 20]], [34, [0, 8, 16, 22]], [35, [0, 8, 16, 22]], [40, [0, 8, 16, 22]], [35, [0, 8, 20, 22]], [37, [0, 8, 20, 22]], [17, [0, 14, 15, 16]], [20, [0, 14, 15, 16]], [31, [0, 14, 15, 16]], [25, [0, 14, 16, 18]], [26, [0, 14, 16, 18]], [33, [0, 14, 16, 18]], [4, [0, 15, 16, 18]], [5, [0, 15, 16, 18]], [17, [0, 15, 16, 18]], [32, [0, 15, 16, 18]], [33, [0, 15, 16, 18]], [21, [0, 15, 18, 19]], [34, [0, 15, 18, 19]], [37, [0, 15, 18, 19]], [40, [0, 15, 18, 19]], [17, [0, 16, 18, 19]], [22, [0, 16, 18, 19]], [23, [0, 16, 18, 19]], [35, [0, 16, 18, 19]], [36, [0, 16, 18, 19]], [39, [0, 16, 18, 19]], [40, [0, 16, 18, 19]], [17, [0, 17, 18, 19]], [21, [0, 17, 18, 19]], [23, [0, 17, 18, 19]], [38, [0, 17, 18, 19]], [35, [0, 18, 19, 20]], [37, [0, 18, 19, 20]], [1, [1, 1, 3, 7]], [2, [1, 1, 3, 7]], [13, [1, 1, 3, 7]], [14, [1, 1, 3, 7]], [15, [1, 1, 3, 7]], [16, [1, 1, 3, 7]], [17, [1, 1, 3, 7]], [1, [1, 1, 3, 8]], [2, [1, 1, 3, 8]], [13, [1, 1, 3, 8]], [14, [1, 1, 3, 8]], [15, [1, 1, 3, 8]], [16, [1, 1, 3, 8]], [17, [1, 1, 3, 8]], [13, [1, 1, 4, 7]], [14, [1, 1, 4, 7]], [15, [1, 1, 4, 7]], [16, [1, 1, 4, 7]], [13, [1, 1, 4, 8]], [14, [1, 1, 4, 8]], [15, [1, 1, 4, 8]], [16, [1, 1, 4, 8]], [0, [1, 1, 7, 11]], [14, [1, 1, 7, 11]], [28, [1, 1, 7, 11]], [0, [1, 1, 7, 12]], [13, [1, 1, 7, 12]], [0, [1, 1, 8, 11]], [14, [1, 1, 8, 11]], [28, [1, 1, 8, 11]], [0, [1, 1, 8, 12]], [13, [1, 1, 8, 12]], [2, [1, 3, 5, 7]], [4, [1, 3, 5, 7]], [2, [1, 3, 5, 8]], [4, [1, 3, 5, 8]], [14, [1, 3, 7, 11]], [28, [1, 3, 7, 11]], [13, [1, 3, 7, 12]], [14, [1, 3, 8, 11]], [28, [1, 3, 8, 11]], [13, [1, 3, 8, 12]]], "stats": {"rows": 116126, "rank": 80778, "columns": 91142, "seconds": 1.1498262998647988, "solver": "sparse rows and derivation DAG"}}

==> anc/controlled/compression_artifacts/trial_11_n23_search.json <==
{"graph": {"n": 23, "edges": [[0, 4], [0, 5], [0, 6], [1, 5], [1, 6], [1, 7], [1, 8], [2, 7], [2, 8], [2, 9], [2, 10], [3, 9], [3, 10], [3, 11], [3, 12], [4, 11], [4, 12], [5, 6], [5, 9], [5, 13], [5, 14], [7, 14], [7, 15], [8, 18], [9, 10], [9, 13], [9, 14], [11, 12], [13, 17], [14, 18], [15, 18], [15, 19], [15, 20], [16, 19], [16, 20], [16, 21], [16, 22], [17, 21], [17, 22], [19, 20], [21, 22]]}, "coefficient_degree": 4, "kind": "f2-roots-refutation-v1", "status": "UNSAT", "terms": [[4, [0]], [5, [0]], [7, [0]], [13, [0]], [14, [0]], [15, [0]], [16, [0]], [17, [0]], [20, [0]], [21, [0]], [1, [1]], [2, [1]], [5, [1]], [6, [1]], [7, [1]], [8, [1]], [17, [1]], [6, [2]], [7, [2]], [8, [2]], [18, [2]], [19, [2]], [25, [2]], [13, [3]], [14, [3]], [15, [3]], [16, [3]], [13, [4]], [14, [4]], [15, [4]], [16, [4]], [2, [5]], [4, [5]], [9, [5]], [19, [5]], [25, [5]], [3, [7]], [4, [7]], [17, [7]], [3, [9]], [19, [9]], [25, [9]], [0, [11]], [14, [11]], [27, [11]], [0, [12]], [13, [12]], [3, [13]], [9, [13]], [6, [14]], [8, [14]], [1, [15]], [4, [15]], [5, [15]], [6, [15]], [7, [15]], [8, [15]], [17, [15]], [3, [21]], [6, [21]], [8, [21]], [9, [21]], [18, [21]], [3, [22]], [6, [22]], [8, [22]], [9, [22]], [18, [22]], [5, [0, 0, 1, 1]], [7, [0, 0, 1, 1]], [1, [0, 0, 1, 2]], [5, [0, 0, 1, 2]], [7, [0, 0, 1, 2]], [9, [0, 0, 1, 2]], [18, [0, 0, 1, 2]], [5, [0, 0, 1, 5]], [6, [0, 0, 1, 5]], [8, [0, 0, 1, 5]], [9, [0, 0, 1, 5]], [21, [0, 0, 1, 5]], [26, [0, 0, 1, 5]], [1, [0, 0, 1, 7]], [2, [0, 0, 1, 7]], [3, [0, 0, 1, 7]], [9, [0, 0, 1, 7]], [17, [0, 0, 1, 7]], [20, [0, 0, 1, 7]], [26, [0, 0, 1, 7]], [7, [0, 0, 1, 9]], [19, [0, 0, 1, 9]], [20, [0, 0, 1, 9]], [21, [0, 0, 1, 9]], [25, [0, 0, 1, 9]], [3, [0, 0, 1, 13]], [18, [0, 0, 1, 13]], [1, [0, 0, 1, 15]], [2, [0, 0, 1, 15]], [17, [0, 0, 1, 15]], [4, [0, 0, 1, 21]], [5, [0, 0, 1, 21]], [6, [0, 0, 1, 21]], [7, [0, 0, 1, 21]], [8, [0, 0, 1, 21]], [9, [0, 0, 1, 21]], [17, [0, 0, 1, 21]], [18, [0, 0, 1, 21]], [4, [0, 0, 1, 22]], [5, [0, 0, 1, 22]], [6, [0, 0, 1, 22]], [7, [0, 0, 1, 22]], [8, [0, 0, 1, 22]], [9, [0, 0, 1, 22]], [17, [0, 0, 1, 22]], [18, [0, 0, 1, 22]], [11, [0, 0, 2, 2]], [12, [0, 0, 2, 2]], [24, [0, 0, 2, 2]], [10, [0, 0, 2, 3]], [12, [0, 0, 2, 3]], [5, [0, 0, 2, 5]], [6, [0, 0, 2, 5]], [7, [0, 0, 2, 5]], [8, [0, 0, 2, 5]], [10, [0, 0, 2, 9]], [12, [0, 0, 2, 9]], [1, [0, 0, 2, 13]], [3, [0, 0, 2, 13]], [1, [0, 0, 2, 21]], [3, [0, 0, 2, 21]], [4, [0, 0, 2, 21]], [6, [0, 0, 2, 21]], [8, [0, 0, 2, 21]], [9, [0, 0, 2, 21]], [17, [0, 0, 2, 21]], [19, [0, 0, 2, 21]], [25, [0, 0, 2, 21]], [1, [0, 0, 2, 22]], [3, [0, 0, 2, 22]], [4, [0, 0, 2, 22]], [6, [0, 0, 2, 22]], [8, [0, 0, 2, 22]], [9, [0, 0, 2, 22]], [17, [0, 0, 2, 22]], [19, [0, 0, 2, 22]], [25, [0, 0, 2, 22]], [9, [0, 0, 3, 3]], [10, [0, 0, 3, 3]], [24, [0, 0, 3, 3]], [10, [0, 0, 3, 9]], [12, [0, 0, 3, 9]], [14, [0, 0, 3, 11]], [27, [0, 0, 3, 11]], [13, [0, 0, 3, 12]], [2, [0, 0, 5, 7]], [4, [0, 0, 5, 7]], [35, [0, 0, 5, 13]], [36, [0, 0, 5, 13]], [37, [0, 0, 5, 13]], [38, [0, 0, 5, 13]], [6, [0, 0, 5, 14]], [8, [0, 0, 5, 14]], [2, [0, 0, 5, 15]], [6, [0, 0, 5, 15]], [8, [0, 0, 5, 15]], [17, [0, 0, 5, 15]], [35, [0, 0, 5, 16]], [36, [0, 0, 5, 16]], [37, [0, 0, 5, 16]], [38, [0, 0, 5, 16]], [35, [0, 0, 5, 17]], [36, [0, 0, 5, 17]], [37, [0, 0, 5, 17]], [38, [0, 0, 5, 17]], [4, [0, 0, 5, 21]], [7, [0, 0, 5, 21]], [17, [0, 0, 5, 21]], [21, [0, 0, 5, 21]], [25, [0, 0, 5, 21]], [26, [0, 0, 5, 21]], [28, [0, 0, 5, 21]], [36, [0, 0, 5, 21]], [40, [0, 0, 5, 21]], [4, [0, 0, 5, 22]], [7, [0, 0, 5, 22]], [17, [0, 0, 5, 22]], [21, [0, 0, 5, 22]], [25, [0, 0, 5, 22]], [26, [0, 0, 5, 22]], [28, [0, 0, 5, 22]], [35, [0, 0, 5, 22]], [9, [0, 0, 6, 15]], [18, [0, 0, 6, 15]], [9, [0, 0, 6, 21]], [18, [0, 0, 6, 21]], [9, [0, 0, 6, 22]], [18, [0, 0, 6, 22]], [3, [0, 0, 7, 15]], [4, [0, 0, 7, 15]], [17, [0, 0, 7, 15]], [3, [0, 0, 7, 21]], [9, [0, 0, 7, 21]], [20, [0, 0, 7, 21]], [26, [0, 0, 7, 21]], [3, [0, 0, 7, 22]], [9, [0, 0, 7, 22]], [20, [0, 0, 7, 22]], [26, [0, 0, 7, 22]], [3, [0, 0, 9, 15]], [4, [0, 0, 9, 15]], [17, [0, 0, 9, 15]], [3, [0, 0, 9, 21]], [4, [0, 0, 9, 21]], [7, [0, 0, 9, 21]], [17, [0, 0, 9, 21]], [19, [0, 0, 9, 21]], [20, [0, 0, 9, 21]], [21, [0, 0, 9, 21]], [25, [0, 0, 9, 21]], [3, [0, 0, 9, 22]], [4, [0, 0, 9, 22]], [7, [0, 0, 9, 22]], [17, [0, 0, 9, 22]], [19, [0, 0, 9, 22]], [20, [0, 0, 9, 22]], [21, [0, 0, 9, 22]], [25, [0, 0, 9, 22]], [35, [0, 0, 13, 13]], [36, [0, 0, 13, 13]], [37, [0, 0, 13, 13]], [38, [0, 0, 13, 13]], [35, [0, 0, 13, 16]], [36, [0, 0, 13, 16]], [37, [0, 0, 13, 16]], [38, [0, 0, 13, 16]], [35, [0, 0, 13, 17]], [36, [0, 0, 13, 17]], [37, [0, 0, 13, 17]], [38, [0, 0, 13, 17]], [9, [0, 0, 13, 21]], [28, [0, 0, 13, 21]], [36, [0, 0, 13, 21]], [40, [0, 0, 13, 21]], [9, [0, 0, 13, 22]], [28, [0, 0, 13, 22]], [35, [0, 0, 13, 22]], [3, [0, 0, 15, 21]], [4, [0, 0, 15, 21]], [17, [0, 0, 15, 21]], [3, [0, 0, 15, 22]], [4, [0, 0, 15, 22]], [17, [0, 0, 15, 22]], [1, [0, 0, 16, 21]], [19, [0, 0, 16, 21]], [1, [0, 0, 16, 22]], [19, [0, 0, 16, 22]], [3, [0, 0, 19, 21]], [4, [0, 0, 19, 21]], [17, [0, 0, 19, 21]], [3, [0, 0, 19, 22]], [4, [0, 0, 19, 22]], [17, [0, 0, 19, 22]], [3, [0, 0, 20, 21]], [4, [0, 0, 20, 21]], [17, [0, 0, 20, 21]], [3, [0, 0, 20, 22]], [4, [0, 0, 20, 22]], [17, [0, 0, 20, 22]], [6, [0, 1, 1, 2]], [7, [0, 1, 1, 2]], [8, [0, 1, 1, 2]], [9, [0, 1, 1, 2]], [18, [0, 1, 1, 2]], [20, [0, 1, 1, 2]], [21, [0, 1, 1, 2]], [6, [0, 1, 1, 5]], [8, [0, 1, 1, 5]], [9, [0, 1, 1, 5]], [20, [0, 1, 1, 5]], [26, [0, 1, 1, 5]], [1, [0, 1, 1, 7]], [9, [0, 1, 1, 7]], [21, [0, 1, 1, 7]], [26, [0, 1, 1, 7]], [1, [0, 1, 1, 8]], [21, [0, 1, 1, 8]], [22, [0, 1, 1, 8]], [29, [0, 1, 1, 8]], [30, [0, 1, 1, 8]], [7, [0, 1, 1, 9]], [19, [0, 1, 1, 9]], [20, [0, 1, 1, 9]], [21, [0, 1, 1, 9]], [25, [0, 1, 1, 9]], [1, [0, 1, 1, 13]], [18, [0, 1, 1, 13]], [1, [0, 1, 1, 14]], [8, [0, 1, 1, 14]], [22, [0, 1, 1, 14]], [23, [0, 1, 1, 14]], [30, [0, 1, 1, 14]], [1, [0, 1, 1, 15]], [7, [0, 1, 1, 15]], [8, [0, 1, 1, 15]], [9, [0, 1, 1, 15]], [18, [0, 1, 1, 15]], [21, [0, 1, 1, 15]], [23, [0, 1, 1, 15]], [29, [0, 1, 1, 15]], [2, [0, 1, 1, 21]], [9, [0, 1, 1, 21]], [17, [0, 1, 1, 21]], [18, [0, 1, 1, 21]], [2, [0, 1, 1, 22]], [9, [0, 1, 1, 22]], [17, [0, 1, 1, 22]], [18, [0, 1, 1, 22]], [1, [0, 1, 2, 7]], [6, [0, 1, 2, 7]], [8, [0, 1, 2, 7]], [5, [0, 1, 2, 8]], [20, [0, 1, 2, 8]], [21, [0, 1, 2, 8]], [1, [0, 1, 2, 13]], [3, [0, 1, 2, 13]], [6, [0, 1, 2, 14]], [8, [0, 1, 2, 14]], [3, [0, 1, 2, 15]], [5, [0, 1, 2, 15]], [6, [0, 1, 2, 15]], [8, [0, 1, 2, 15]], [20, [0, 1, 2, 15]], [21, [0, 1, 2, 15]], [2, [0, 1, 2, 21]], [4, [0, 1, 2, 21]], [2, [0, 1, 2, 22]], [4, [0, 1, 2, 22]], [5, [0, 1, 5, 5]], [6, [0, 1, 5, 5]], [6, [0, 1, 5, 7]], [8, [0, 1, 5, 7]], [5, [0, 1, 5, 8]], [20, [0, 1, 5, 8]], [22, [0, 1, 5, 8]], [29, [0, 1, 5, 8]], [30, [0, 1, 5, 8]], [22, [0, 1, 5, 14]], [23, [0, 1, 5, 14]], [30, [0, 1, 5, 14]], [2, [0, 1, 5, 15]], [5, [0, 1, 5, 15]], [8, [0, 1, 5, 15]], [17, [0, 1, 5, 15]], [21, [0, 1, 5, 15]], [23, [0, 1, 5, 15]], [29, [0, 1, 5, 15]], [5, [0, 1, 5, 21]], [6, [0, 1, 5, 21]], [7, [0, 1, 5, 21]], [8, [0, 1, 5, 21]], [5, [0, 1, 5, 22]], [6, [0, 1, 5, 22]], [7, [0, 1, 5, 22]], [8, [0, 1, 5, 22]], [9, [0, 1, 6, 15]], [18, [0, 1, 6, 15]], [20, [0, 1, 7, 7]], [21, [0, 1, 7, 8]], [22, [0, 1, 7, 8]], [29, [0, 1, 7, 8]], [30, [0, 1, 7, 8]], [6, [0, 1, 7, 14]], [22, [0, 1, 7, 14]], [23, [0, 1, 7, 14]], [30, [0, 1, 7, 14]], [2, [0, 1, 7, 15]], [4, [0, 1, 7, 15]], [6, [0, 1, 7, 15]], [23, [0, 1, 7, 15]], [29, [0, 1, 7, 15]], [1, [0, 1, 7, 21]], [3, [0, 1, 7, 21]], [1, [0, 1, 7, 22]], [3, [0, 1, 7, 22]], [20, [0, 1, 8, 8]], [1, [0, 1, 8, 14]], [22, [0, 1, 8, 14]], [29, [0, 1, 8, 14]], [30, [0, 1, 8, 14]], [1, [0, 1, 8, 15]], [20, [0, 1, 8, 15]], [21, [0, 1, 8, 15]], [1, [0, 1, 9, 15]], [2, [0, 1, 9, 15]], [3, [0, 1, 9, 15]], [17, [0, 1, 9, 15]], [20, [0, 1, 9, 15]], [26, [0, 1, 9, 15]], [2, [0, 1, 9, 21]], [4, [0, 1, 9, 21]], [2, [0, 1, 9, 22]], [4, [0, 1, 9, 22]], [22, [0, 1, 14, 14]], [23, [0, 1, 14, 14]], [30, [0, 1, 14, 14]], [3, [0, 1, 14, 15]], [7, [0, 1, 14, 15]], [8, [0, 1, 14, 15]], [18, [0, 1, 14, 15]], [23, [0, 1, 14, 15]], [29, [0, 1, 14, 15]], [2, [0, 1, 15, 21]], [4, [0, 1, 15, 21]], [2, [0, 1, 15, 22]], [4, [0, 1, 15, 22]], [2, [0, 1, 19, 21]], [4, [0, 1, 19, 21]], [2, [0, 1, 19, 22]], [4, [0, 1, 19, 22]], [2, [0, 1, 20, 21]], [4, [0, 1, 20, 21]], [2, [0, 1, 20, 22]], [4, [0, 1, 20, 22]], [5, [0, 2, 2, 5]], [20, [0, 2, 2, 5]], [21, [0, 2, 2, 5]], [1, [0, 2, 2, 7]], [20, [0, 2, 2, 7]], [21, [0, 2, 2, 7]], [1, [0, 2, 2, 8]], [5, [0, 2, 2, 8]], [20, [0, 2, 2, 8]], [22, [0, 2, 2, 8]], [29, [0, 2, 2, 8]], [30, [0, 2, 2, 8]], [9, [0, 2, 2, 11]], [12, [0, 2, 2, 11]], [14, [0, 2, 2, 11]], [24, [0, 2, 2, 11]], [27, [0, 2, 2, 11]], [9, [0, 2, 2, 12]], [12, [0, 2, 2, 12]], [13, [0, 2, 2, 12]], [24, [0, 2, 2, 12]], [1, [0, 2, 2, 14]], [6, [0, 2, 2, 14]], [22, [0, 2, 2, 14]], [23, [0, 2, 2, 14]], [30, [0, 2, 2, 14]], [1, [0, 2, 2, 15]], [2, [0, 2, 2, 15]], [3, [0, 2, 2, 15]], [4, [0, 2, 2, 15]], [6, [0, 2, 2, 15]], [9, [0, 2, 2, 15]], [18, [0, 2, 2, 15]], [20, [0, 2, 2, 15]], [23, [0, 2, 2, 15]], [29, [0, 2, 2, 15]], [1, [0, 2, 2, 21]], [2, [0, 2, 2, 21]], [4, [0, 2, 2, 21]], [9, [0, 2, 2, 21]], [19, [0, 2, 2, 21]], [25, [0, 2, 2, 21]], [1, [0, 2, 2, 22]], [2, [0, 2, 2, 22]], [4, [0, 2, 2, 22]], [9, [0, 2, 2, 22]], [19, [0, 2, 2, 22]], [25, [0, 2, 2, 22]], [10, [0, 2, 3, 11]], [11, [0, 2, 3, 11]], [24, [0, 2, 3, 11]], [10, [0, 2, 3, 12]], [11, [0, 2, 3, 12]], [24, [0, 2, 3, 12]], [5, [0, 2, 5, 5]], [6, [0, 2, 5, 5]], [5, [0, 2, 5, 8]], [20, [0, 2, 5, 8]], [22, [0, 2, 5, 8]], [29, [0, 2, 5, 8]], [30, [0, 2, 5, 8]], [6, [0, 2, 5, 14]], [8, [0, 2, 5, 14]], [22, [0, 2, 5, 14]], [23, [0, 2, 5, 14]], [30, [0, 2, 5, 14]], [6, [0, 2, 5, 15]], [7, [0, 2, 5, 15]], [9, [0, 2, 5, 15]], [18, [0, 2, 5, 15]], [21, [0, 2, 5, 15]], [23, [0, 2, 5, 15]], [29, [0, 2, 5, 15]], [2, [0, 2, 5, 21]], [4, [0, 2, 5, 21]], [6, [0, 2, 5, 21]], [7, [0, 2, 5, 21]], [8, [0, 2, 5, 21]], [19, [0, 2, 5, 21]], [21, [0, 2, 5, 21]], [25, [0, 2, 5, 21]], [26, [0, 2, 5, 21]], [2, [0, 2, 5, 22]], [4, [0, 2, 5, 22]], [6, [0, 2, 5, 22]], [7, [0, 2, 5, 22]], [8, [0, 2, 5, 22]], [19, [0, 2, 5, 22]], [21, [0, 2, 5, 22]], [25, [0, 2, 5, 22]], [26, [0, 2, 5, 22]], [20, [0, 2, 7, 7]], [21, [0, 2, 7, 8]], [22, [0, 2, 7, 8]], [29, [0, 2, 7, 8]], [30, [0, 2, 7, 8]], [6, [0, 2, 7, 14]], [22, [0, 2, 7, 14]], [23, [0, 2, 7, 14]], [30, [0, 2, 7, 14]], [8, [0, 2, 7, 15]], [23, [0, 2, 7, 15]], [29, [0, 2, 7, 15]], [1, [0, 2, 7, 21]], [9, [0, 2, 7, 21]], [20, [0, 2, 7, 21]], [26, [0, 2, 7, 21]], [1, [0, 2, 7, 22]], [9, [0, 2, 7, 22]], [20, [0, 2, 7, 22]], [26, [0, 2, 7, 22]], [20, [0, 2, 8, 8]], [1, [0, 2, 8, 14]], [22, [0, 2, 8, 14]], [29, [0, 2, 8, 14]], [30, [0, 2, 8, 14]], [1, [0, 2, 8, 15]], [20, [0, 2, 8, 15]], [21, [0, 2, 8, 15]], [10, [0, 2, 9, 11]], [12, [0, 2, 9, 11]], [10, [0, 2, 9, 12]], [12, [0, 2, 9, 12]], [2, [0, 2, 9, 15]], [4, [0, 2, 9, 15]], [20, [0, 2, 9, 15]], [26, [0, 2, 9, 15]], [2, [0, 2, 9, 21]], [4, [0, 2, 9, 21]], [7, [0, 2, 9, 21]], [19, [0, 2, 9, 21]], [20, [0, 2, 9, 21]], [21, [0, 2, 9, 21]], [25, [0, 2, 9, 21]], [2, [0, 2, 9, 22]], [4, [0, 2, 9, 22]], [7, [0, 2, 9, 22]], [19, [0, 2, 9, 22]], [20, [0, 2, 9, 22]], [21, [0, 2, 9, 22]], [25, [0, 2, 9, 22]], [1, [0, 2, 13, 21]], [9, [0, 2, 13, 21]], [1, [0, 2, 13, 22]], [9, [0, 2, 13, 22]], [22, [0, 2, 14, 14]], [23, [0, 2, 14, 14]], [30, [0, 2, 14, 14]], [3, [0, 2, 14, 15]], [6, [0, 2, 14, 15]], [7, [0, 2, 14, 15]], [18, [0, 2, 14, 15]], [23, [0, 2, 14, 15]], [29, [0, 2, 14, 15]], [33, [0, 2, 15, 15]], [34, [0, 2, 15, 15]], [39, [0, 2, 15, 15]], [32, [0, 2, 15, 16]], [34, [0, 2, 15, 16]], [32, [0, 2, 15, 19]], [34, [0, 2, 15, 19]], [31, [0, 2, 16, 16]], [32, [0, 2, 16, 16]], [39, [0, 2, 16, 16]], [32, [0, 2, 16, 19]], [34, [0, 2, 16, 19]], [36, [0, 2, 16, 21]], [40, [0, 2, 16, 21]], [35, [0, 2, 16, 22]], [2, [0, 5, 7, 15]], [4, [0, 5, 7, 15]], [6, [0, 5, 7, 15]], [8, [0, 5, 7, 15]], [19, [0, 5, 9, 21]], [25, [0, 5, 9, 21]], [19, [0, 5, 9, 22]], [25, [0, 5, 9, 22]], [18, [0, 5, 13, 21]], [18, [0, 5, 13, 22]], [6, [0, 5, 14, 15]], [8, [0, 5, 14, 15]], [33, [0, 5, 15, 15]], [34, [0, 5, 15, 15]], [39, [0, 5, 15, 15]], [32, [0, 5, 15, 16]], [34, [0, 5, 15, 16]], [32, [0, 5, 15, 19]], [34, [0, 5, 15, 19]], [2, [0, 5, 15, 21]], [4, [0, 5, 15, 21]], [2, [0, 5, 15, 22]], [4, [0, 5, 15, 22]], [31, [0, 5, 16, 16]], [32, [0, 5, 16, 16]], [39, [0, 5, 16, 16]], [32, [0, 5, 16, 19]], [34, [0, 5, 16, 19]], [36, [0, 5, 16, 21]], [40, [0, 5, 16, 21]], [35, [0, 5, 16, 22]], [2, [0, 5, 19, 21]], [4, [0, 5, 19, 21]], [2, [0, 5, 19, 22]], [4, [0, 5, 19, 22]], [2, [0, 5, 20, 21]], [4, [0, 5, 20, 21]], [2, [0, 5, 20, 22]], [4, [0, 5, 20, 22]], [35, [0, 7, 7, 13]], [36, [0, 7, 7, 13]], [37, [0, 7, 7, 13]], [38, [0, 7, 7, 13]], [35, [0, 7, 7, 16]], [36, [0, 7, 7, 16]], [37, [0, 7, 7, 16]], [38, [0, 7, 7, 16]], [35, [0, 7, 7, 17]], [36, [0, 7, 7, 17]], [37, [0, 7, 7, 17]], [38, [0, 7, 7, 17]], [28, [0, 7, 7, 21]], [36, [0, 7, 7, 21]], [40, [0, 7, 7, 21]], [28, [0, 7, 7, 22]], [35, [0, 7, 7, 22]], [35, [0, 7, 13, 15]], [36, [0, 7, 13, 15]], [37, [0, 7, 13, 15]], [38, [0, 7, 13, 15]], [35, [0, 7, 15, 16]], [36, [0, 7, 15, 16]], [37, [0, 7, 15, 16]], [38, [0, 7, 15, 16]], [35, [0, 7, 15, 17]], [36, [0, 7, 15, 17]], [37, [0, 7, 15, 17]], [38, [0, 7, 15, 17]], [28, [0, 7, 15, 21]], [36, [0, 7, 15, 21]], [40, [0, 7, 15, 21]], [28, [0, 7, 15, 22]], [35, [0, 7, 15, 22]], [22, [0, 13, 13, 21]], [22, [0, 13, 13, 22]], [35, [0, 13, 15, 15]], [36, [0, 13, 15, 15]], [37, [0, 13, 15, 15]], [38, [0, 13, 15, 15]], [22, [0, 13, 16, 21]], [22, [0, 13, 16, 22]], [35, [0, 15, 15, 16]], [36, [0, 15, 15, 16]], [37, [0, 15, 15, 16]], [38, [0, 15, 15, 16]], [35, [0, 15, 15, 17]], [36, [0, 15, 15, 17]], [37, [0, 15, 15, 17]], [38, [0, 15, 15, 17]], [28, [0, 15, 15, 21]], [31, [0, 15, 15, 21]], [34, [0, 15, 15, 21]], [39, [0, 15, 15, 21]], [28, [0, 15, 15, 22]], [31, [0, 15, 15, 22]], [34, [0, 15, 15, 22]], [39, [0, 15, 15, 22]], [32, [0, 15, 16, 21]], [33, [0, 15, 16, 21]], [39, [0, 15, 16, 21]], [32, [0, 15, 16, 22]], [33, [0, 15, 16, 22]], [39, [0, 15, 16, 22]], [34, [0, 15, 19, 21]], [39, [0, 15, 19, 21]], [34, [0, 15, 19, 22]], [39, [0, 15, 19, 22]], [31, [0, 15, 20, 21]], [31, [0, 15, 20, 22]], [1, [1, 1, 2, 2]], [9, [1, 1, 2, 2]], [18, [1, 1, 2, 2]], [9, [1, 1, 2, 5]], [18, [1, 1, 2, 5]], [19, [1, 1, 2, 9]], [25, [1, 1, 2, 9]], [1, [1, 1, 2, 13]], [18, [1, 1, 2, 13]], [2, [1, 1, 2, 21]], [5, [1, 1, 2, 21]], [6, [1, 1, 2, 21]], [7, [1, 1, 2, 21]], [8, [1, 1, 2, 21]], [9, [1, 1, 2, 21]], [17, [1, 1, 2, 21]], [18, [1, 1, 2, 21]], [2, [1, 1, 2, 22]], [5, [1, 1, 2, 22]], [6, [1, 1, 2, 22]], [7, [1, 1, 2, 22]], [8, [1, 1, 2, 22]], [9, [1, 1, 2, 22]], [17, [1, 1, 2, 22]], [18, [1, 1, 2, 22]], [2, [1, 1, 5, 21]], [9, [1, 1, 5, 21]], [17, [1, 1, 5, 21]], [20, [1, 1, 5, 21]], [26, [1, 1, 5, 21]], [2, [1, 1, 5, 22]], [9, [1, 1, 5, 22]], [17, [1, 1, 5, 22]], [20, [1, 1, 5, 22]], [26, [1, 1, 5, 22]], [9, [1, 1, 6, 21]], [18, [1, 1, 6, 21]], [9, [1, 1, 6, 22]], [18, [1, 1, 6, 22]], [1, [1, 1, 7, 15]], [2, [1, 1, 7, 15]], [17, [1, 1, 7, 15]], [6, [1, 1, 7, 21]], [8, [1, 1, 7, 21]], [9, [1, 1, 7, 21]], [21, [1, 1, 7, 21]], [26, [1, 1, 7, 21]], [6, [1, 1, 7, 22]], [8, [1, 1, 7, 22]], [9, [1, 1, 7, 22]], [21, [1, 1, 7, 22]], [26, [1, 1, 7, 22]], [1, [1, 1, 8, 21]], [5, [1, 1, 8, 21]], [20, [1, 1, 8, 21]], [22, [1, 1, 8, 21]], [29, [1, 1, 8, 21]], [30, [1, 1, 8, 21]], [1, [1, 1, 8, 22]], [5, [1, 1, 8, 22]], [20, [1, 1, 8, 22]], [22, [1, 1, 8, 22]], [29, [1, 1, 8, 22]], [30, [1, 1, 8, 22]], [1, [1, 1, 9, 21]], [2, [1, 1, 9, 21]], [7, [1, 1, 9, 21]], [17, [1, 1, 9, 21]], [21, [1, 1, 9, 21]], [26, [1, 1, 9, 21]], [1, [1, 1, 9, 22]], [2, [1, 1, 9, 22]], [7, [1, 1, 9, 22]], [17, [1, 1, 9, 22]], [21, [1, 1, 9, 22]], [26, [1, 1, 9, 22]], [8, [1, 1, 14, 21]], [18, [1, 1, 14, 21]], [22, [1, 1, 14, 21]], [23, [1, 1, 14, 21]], [30, [1, 1, 14, 21]], [8, [1, 1, 14, 22]], [18, [1, 1, 14, 22]], [22, [1, 1, 14, 22]], [23, [1, 1, 14, 22]], [30, [1, 1, 14, 22]], [1, [1, 1, 15, 21]], [2, [1, 1, 15, 21]], [7, [1, 1, 15, 21]], [8, [1, 1, 15, 21]], [17, [1, 1, 15, 21]], [21, [1, 1, 15, 21]], [23, [1, 1, 15, 21]], [29, [1, 1, 15, 21]], [1, [1, 1, 15, 22]], [2, [1, 1, 15, 22]], [7, [1, 1, 15, 22]], [8, [1, 1, 15, 22]], [17, [1, 1, 15, 22]], [21, [1, 1, 15, 22]], [23, [1, 1, 15, 22]], [29, [1, 1, 15, 22]], [5, [1, 1, 16, 21]], [7, [1, 1, 16, 21]], [5, [1, 1, 16, 22]], [7, [1, 1, 16, 22]], [1, [1, 1, 19, 21]], [2, [1, 1, 19, 21]], [5, [1, 1, 19, 21]], [7, [1, 1, 19, 21]], [17, [1, 1, 19, 21]], [1, [1, 1, 19, 22]], [2, [1, 1, 19, 22]], [5, [1, 1, 19, 22]], [7, [1, 1, 19, 22]], [17, [1, 1, 19, 22]], [1, [1, 1, 20, 21]], [2, [1, 1, 20, 21]], [5, [1, 1, 20, 21]], [7, [1, 1, 20, 21]], [17, [1, 1, 20, 21]], [1, [1, 1, 20, 22]], [2, [1, 1, 20, 22]], [5, [1, 1, 20, 22]], [7, [1, 1, 20, 22]], [17, [1, 1, 20, 22]], [2, [1, 2, 2, 21]], [4, [1, 2, 2, 21]], [5, [1, 2, 2, 21]], [20, [1, 2, 2, 21]], [21, [1, 2, 2, 21]], [2, [1, 2, 2, 22]], [4, [1, 2, 2, 22]], [5, [1, 2, 2, 22]], [20, [1, 2, 2, 22]], [21, [1, 2, 2, 22]], [35, [1, 2, 5, 13]], [36, [1, 2, 5, 13]], [37, [1, 2, 5, 13]], [38, [1, 2, 5, 13]], [35, [1, 2, 5, 16]], [36, [1, 2, 5, 16]], [37, [1, 2, 5, 16]], [38, [1, 2, 5, 16]], [35, [1, 2, 5, 17]], [36, [1, 2, 5, 17]], [37, [1, 2, 5, 17]], [38, [1, 2, 5, 17]], [2, [1, 2, 5, 21]], [4, [1, 2, 5, 21]], [7, [1, 2, 5, 21]], [19, [1, 2, 5, 21]], [20, [1, 2, 5, 21]], [21, [1, 2, 5, 21]], [28, [1, 2, 5, 21]], [36, [1, 2, 5, 21]], [40, [1, 2, 5, 21]], [2, [1, 2, 5, 22]], [4, [1, 2, 5, 22]], [7, [1, 2, 5, 22]], [19, [1, 2, 5, 22]], [20, [1, 2, 5, 22]], [21, [1, 2, 5, 22]], [28, [1, 2, 5, 22]], [35, [1, 2, 5, 22]], [1, [1, 2, 7, 21]], [6, [1, 2, 7, 21]], [8, [1, 2, 7, 21]], [20, [1, 2, 7, 21]], [21, [1, 2, 7, 21]], [1, [1, 2, 7, 22]], [6, [1, 2, 7, 22]], [8, [1, 2, 7, 22]], [20, [1, 2, 7, 22]], [21, [1, 2, 7, 22]], [2, [1, 2, 9, 21]], [4, [1, 2, 9, 21]], [19, [1, 2, 9, 21]], [25, [1, 2, 9, 21]], [2, [1, 2, 9, 22]], [4, [1, 2, 9, 22]], [19, [1, 2, 9, 22]], [25, [1, 2, 9, 22]], [35, [1, 2, 13, 13]], [36, [1, 2, 13, 13]], [37, [1, 2, 13, 13]], [38, [1, 2, 13, 13]], [35, [1, 2, 13, 16]], [36, [1, 2, 13, 16]], [37, [1, 2, 13, 16]], [38, [1, 2, 13, 16]], [35, [1, 2, 13, 17]], [36, [1, 2, 13, 17]], [37, [1, 2, 13, 17]], [38, [1, 2, 13, 17]], [18, [1, 2, 13, 21]], [28, [1, 2, 13, 21]], [36, [1, 2, 13, 21]], [40, [1, 2, 13, 21]], [18, [1, 2, 13, 22]], [28, [1, 2, 13, 22]], [35, [1, 2, 13, 22]], [3, [1, 2, 14, 21]], [6, [1, 2, 14, 21]], [7, [1, 2, 14, 21]], [8, [1, 2, 14, 21]], [3, [1, 2, 14, 22]], [6, [1, 2, 14, 22]], [7, [1, 2, 14, 22]], [8, [1, 2, 14, 22]], [6, [1, 2, 15, 21]], [8, [1, 2, 15, 21]], [6, [1, 2, 15, 22]], [8, [1, 2, 15, 22]], [5, [1, 2, 16, 21]], [7, [1, 2, 16, 21]], [9, [1, 2, 16, 21]], [18, [1, 2, 16, 21]], [19, [1, 2, 16, 21]], [5, [1, 2, 16, 22]], [7, [1, 2, 16, 22]], [9, [1, 2, 16, 22]], [18, [1, 2, 16, 22]], [19, [1, 2, 16, 22]], [3, [1, 2, 19, 21]], [5, [1, 2, 19, 21]], [7, [1, 2, 19, 21]], [9, [1, 2, 19, 21]], [19, [1, 2, 19, 21]], [25, [1, 2, 19, 21]], [3, [1, 2, 19, 22]], [5, [1, 2, 19, 22]], [7, [1, 2, 19, 22]], [9, [1, 2, 19, 22]], [19, [1, 2, 19, 22]], [25, [1, 2, 19, 22]], [3, [1, 2, 20, 21]], [5, [1, 2, 20, 21]], [7, [1, 2, 20, 21]], [9, [1, 2, 20, 21]], [19, [1, 2, 20, 21]], [25, [1, 2, 20, 21]], [3, [1, 2, 20, 22]], [5, [1, 2, 20, 22]], [7, [1, 2, 20, 22]], [9, [1, 2, 20, 22]], [19, [1, 2, 20, 22]], [25, [1, 2, 20, 22]], [9, [1, 5, 5, 21]], [19, [1, 5, 5, 21]], [25, [1, 5, 5, 21]], [9, [1, 5, 5, 22]], [19, [1, 5, 5, 22]], [25, [1, 5, 5, 22]], [2, [1, 5, 7, 15]], [4, [1, 5, 7, 15]], [35, [1, 5, 9, 13]], [36, [1, 5, 9, 13]], [37, [1, 5, 9, 13]], [38, [1, 5, 9, 13]], [35, [1, 5, 9, 16]], [36, [1, 5, 9, 16]], [37, [1, 5, 9, 16]], [38, [1, 5, 9, 16]], [35, [1, 5, 9, 17]], [36, [1, 5, 9, 17]], [37, [1, 5, 9, 17]], [38, [1, 5, 9, 17]], [19, [1, 5, 9, 21]], [28, [1, 5, 9, 21]], [36, [1, 5, 9, 21]], [40, [1, 5, 9, 21]], [19, [1, 5, 9, 22]], [28, [1, 5, 9, 22]], [35, [1, 5, 9, 22]], [35, [1, 5, 13, 13]], [36, [1, 5, 13, 13]], [37, [1, 5, 13, 13]], [38, [1, 5, 13, 13]], [35, [1, 5, 13, 16]], [36, [1, 5, 13, 16]], [37, [1, 5, 13, 16]], [38, [1, 5, 13, 16]], [35, [1, 5, 13, 17]], [36, [1, 5, 13, 17]], [37, [1, 5, 13, 17]], [38, [1, 5, 13, 17]], [28, [1, 5, 13, 21]], [36, [1, 5, 13, 21]], [40, [1, 5, 13, 21]], [28, [1, 5, 13, 22]], [35, [1, 5, 13, 22]], [6, [1, 5, 14, 21]], [8, [1, 5, 14, 21]], [6, [1, 5, 14, 22]], [8, [1, 5, 14, 22]], [2, [1, 5, 15, 21]], [4, [1, 5, 15, 21]], [2, [1, 5, 15, 22]], [4, [1, 5, 15, 22]], [5, [1, 5, 16, 21]], [9, [1, 5, 16, 21]], [18, [1, 5, 16, 21]], [21, [1, 5, 16, 21]], [25, [1, 5, 16, 21]], [26, [1, 5, 16, 21]], [5, [1, 5, 16, 22]], [9, [1, 5, 16, 22]], [18, [1, 5, 16, 22]], [21, [1, 5, 16, 22]], [25, [1, 5, 16, 22]], [26, [1, 5, 16, 22]], [2, [1, 5, 19, 21]], [4, [1, 5, 19, 21]], [7, [1, 5, 19, 21]], [19, [1, 5, 19, 21]], [21, [1, 5, 19, 21]], [25, [1, 5, 19, 21]], [26, [1, 5, 19, 21]], [2, [1, 5, 19, 22]], [4, [1, 5, 19, 22]], [7, [1, 5, 19, 22]], [19, [1, 5, 19, 22]], [21, [1, 5, 19, 22]], [25, [1, 5, 19, 22]], [26, [1, 5, 19, 22]], [2, [1, 5, 20, 21]], [4, [1, 5, 20, 21]], [7, [1, 5, 20, 21]], [19, [1, 5, 20, 21]], [21, [1, 5, 20, 21]], [25, [1, 5, 20, 21]], [26, [1, 5, 20, 21]], [2, [1, 5, 20, 22]], [4, [1, 5, 20, 22]], [7, [1, 5, 20, 22]], [19, [1, 5, 20, 22]], [21, [1, 5, 20, 22]], [25, [1, 5, 20, 22]], [26, [1, 5, 20, 22]], [35, [1, 7, 13, 19]], [36, [1, 7, 13, 19]], [37, [1, 7, 13, 19]], [38, [1, 7, 13, 19]], [35, [1, 7, 13, 20]], [36, [1, 7, 13, 20]], [37, [1, 7, 13, 20]], [38, [1, 7, 13, 20]], [31, [1, 7, 13, 21]], [32, [1, 7, 13, 21]], [33, [1, 7, 13, 21]], [34, [1, 7, 13, 21]], [31, [1, 7, 13, 22]], [32, [1, 7, 13, 22]], [33, [1, 7, 13, 22]], [34, [1, 7, 13, 22]], [6, [1, 7, 15, 21]], [8, [1, 7, 15, 21]], [31, [1, 7, 15, 21]], [32, [1, 7, 15, 21]], [33, [1, 7, 15, 21]], [34, [1, 7, 15, 21]], [6, [1, 7, 15, 22]], [8, [1, 7, 15, 22]], [31, [1, 7, 15, 22]], [32, [1, 7, 15, 22]], [33, [1, 7, 15, 22]], [34, [1, 7, 15, 22]], [35, [1, 7, 16, 19]], [36, [1, 7, 16, 19]], [37, [1, 7, 16, 19]], [38, [1, 7, 16, 19]], [35, [1, 7, 16, 20]], [36, [1, 7, 16, 20]], [37, [1, 7, 16, 20]], [38, [1, 7, 16, 20]], [3, [1, 7, 16, 21]], [9, [1, 7, 16, 21]], [20, [1, 7, 16, 21]], [26, [1, 7, 16, 21]], [31, [1, 7, 16, 21]], [32, [1, 7, 16, 21]], [33, [1, 7, 16, 21]], [34, [1, 7, 16, 21]], [3, [1, 7, 16, 22]], [9, [1, 7, 16, 22]], [20, [1, 7, 16, 22]], [26, [1, 7, 16, 22]], [31, [1, 7, 16, 22]], [32, [1, 7, 16, 22]], [33, [1, 7, 16, 22]], [34, [1, 7, 16, 22]], [35, [1, 7, 17, 19]], [36, [1, 7, 17, 19]], [37, [1, 7, 17, 19]], [38, [1, 7, 17, 19]], [35, [1, 7, 17, 20]], [36, [1, 7, 17, 20]], [37, [1, 7, 17, 20]], [38, [1, 7, 17, 20]], [9, [1, 7, 19, 21]], [19, [1, 7, 19, 21]], [20, [1, 7, 19, 21]], [26, [1, 7, 19, 21]], [28, [1, 7, 19, 21]], [32, [1, 7, 19, 21]], [39, [1, 7, 19, 21]], [9, [1, 7, 19, 22]], [19, [1, 7, 19, 22]], [20, [1, 7, 19, 22]], [26, [1, 7, 19, 22]], [28, [1, 7, 19, 22]], [32, [1, 7, 19, 22]], [39, [1, 7, 19, 22]], [9, [1, 7, 20, 21]], [19, [1, 7, 20, 21]], [20, [1, 7, 20, 21]], [26, [1, 7, 20, 21]], [28, [1, 7, 20, 21]], [31, [1, 7, 20, 21]], [9, [1, 7, 20, 22]], [19, [1, 7, 20, 22]], [20, [1, 7, 20, 22]], [26, [1, 7, 20, 22]], [28, [1, 7, 20, 22]], [31, [1, 7, 20, 22]], [7, [1, 9, 16, 21]], [20, [1, 9, 16, 21]], [21, [1, 9, 16, 21]], [7, [1, 9, 16, 22]], [20, [1, 9, 16, 22]], [21, [1, 9, 16, 22]], [7, [1, 9, 19, 21]], [19, [1, 9, 19, 21]], [20, [1, 9, 19, 21]], [21, [1, 9, 19, 21]], [25, [1, 9, 19, 21]], [7, [1, 9, 19, 22]], [19, [1, 9, 19, 22]], [20, [1, 9, 19, 22]], [21, [1, 9, 19, 22]], [25, [1, 9, 19, 22]], [7, [1, 9, 20, 21]], [19, [1, 9, 20, 21]], [20, [1, 9, 20, 21]], [21, [1, 9, 20, 21]], [25, [1, 9, 20, 21]], [7, [1, 9, 20, 22]], [19, [1, 9, 20, 22]], [20, [1, 9, 20, 22]], [21, [1, 9, 20, 22]], [25, [1, 9, 20, 22]], [3, [1, 13, 19, 21]], [7, [1, 13, 19, 21]], [9, [1, 13, 19, 21]], [22, [1, 13, 19, 21]], [32, [1, 13, 19, 21]], [39, [1, 13, 19, 21]], [3, [1, 13, 19, 22]], [7, [1, 13, 19, 22]], [9, [1, 13, 19, 22]], [22, [1, 13, 19, 22]], [32, [1, 13, 19, 22]], [39, [1, 13, 19, 22]], [3, [1, 13, 20, 21]], [7, [1, 13, 20, 21]], [9, [1, 13, 20, 21]], [22, [1, 13, 20, 21]], [31, [1, 13, 20, 21]], [3, [1, 13, 20, 22]], [7, [1, 13, 20, 22]], [9, [1, 13, 20, 22]], [22, [1, 13, 20, 22]], [31, [1, 13, 20, 22]], [35, [2, 2, 5, 13]], [36, [2, 2, 5, 13]], [37, [2, 2, 5, 13]], [38, [2, 2, 5, 13]], [35, [2, 2, 5, 16]], [36, [2, 2, 5, 16]], [37, [2, 2, 5, 16]], [38, [2, 2, 5, 16]], [35, [2, 2, 5, 17]], [36, [2, 2, 5, 17]], [37, [2, 2, 5, 17]], [38, [2, 2, 5, 17]], [5, [2, 2, 5, 21]], [9, [2, 2, 5, 21]], [18, [2, 2, 5, 21]], [19, [2, 2, 5, 21]], [20, [2, 2, 5, 21]], [21, [2, 2, 5, 21]], [28, [2, 2, 5, 21]], [36, [2, 2, 5, 21]], [40, [2, 2, 5, 21]], [5, [2, 2, 5, 22]], [9, [2, 2, 5, 22]], [18, [2, 2, 5, 22]], [19, [2, 2, 5, 22]], [20, [2, 2, 5, 22]], [21, [2, 2, 5, 22]], [28, [2, 2, 5, 22]], [35, [2, 2, 5, 22]], [1, [2, 2, 7, 21]], [20, [2, 2, 7, 21]], [21, [2, 2, 7, 21]], [1, [2, 2, 7, 22]], [20, [2, 2, 7, 22]], [21, [2, 2, 7, 22]], [1, [2, 2, 8, 21]], [5, [2, 2, 8, 21]], [20, [2, 2, 8, 21]], [22, [2, 2, 8, 21]], [29, [2, 2, 8, 21]], [30, [2, 2, 8, 21]], [1, [2, 2, 8, 22]], [5, [2, 2, 8, 22]], [20, [2, 2, 8, 22]], [22, [2, 2, 8, 22]], [29, [2, 2, 8, 22]], [30, [2, 2, 8, 22]], [20, [2, 2, 9, 21]], [26, [2, 2, 9, 21]], [20, [2, 2, 9, 22]], [26, [2, 2, 9, 22]], [35, [2, 2, 13, 13]], [36, [2, 2, 13, 13]], [37, [2, 2, 13, 13]], [38, [2, 2, 13, 13]], [35, [2, 2, 13, 16]], [36, [2, 2, 13, 16]], [37, [2, 2, 13, 16]], [38, [2, 2, 13, 16]], [35, [2, 2, 13, 17]], [36, [2, 2, 13, 17]], [37, [2, 2, 13, 17]], [38, [2, 2, 13, 17]], [1, [2, 2, 13, 21]], [28, [2, 2, 13, 21]], [36, [2, 2, 13, 21]], [40, [2, 2, 13, 21]], [1, [2, 2, 13, 22]], [28, [2, 2, 13, 22]], [35, [2, 2, 13, 22]], [6, [2, 2, 14, 21]], [18, [2, 2, 14, 21]], [22, [2, 2, 14, 21]], [23, [2, 2, 14, 21]], [30, [2, 2, 14, 21]], [6, [2, 2, 14, 22]], [18, [2, 2, 14, 22]], [22, [2, 2, 14, 22]], [23, [2, 2, 14, 22]], [30, [2, 2, 14, 22]], [5, [2, 2, 15, 21]], [6, [2, 2, 15, 21]], [21, [2, 2, 15, 21]], [23, [2, 2, 15, 21]], [29, [2, 2, 15, 21]], [5, [2, 2, 15, 22]], [6, [2, 2, 15, 22]], [21, [2, 2, 15, 22]], [23, [2, 2, 15, 22]], [29, [2, 2, 15, 22]], [3, [2, 2, 16, 21]], [19, [2, 2, 16, 21]], [3, [2, 2, 16, 22]], [19, [2, 2, 16, 22]], [3, [2, 2, 19, 21]], [9, [2, 2, 19, 21]], [19, [2, 2, 19, 21]], [25, [2, 2, 19, 21]], [3, [2, 2, 19, 22]], [9, [2, 2, 19, 22]], [19, [2, 2, 19, 22]], [25, [2, 2, 19, 22]], [3, [2, 2, 20, 21]], [9, [2, 2, 20, 21]], [19, [2, 2, 20, 21]], [25, [2, 2, 20, 21]], [3, [2, 2, 20, 22]], [9, [2, 2, 20, 22]], [19, [2, 2, 20, 22]], [25, [2, 2, 20, 22]], [6, [2, 5, 14, 21]], [8, [2, 5, 14, 21]], [6, [2, 5, 14, 22]], [8, [2, 5, 14, 22]], [5, [2, 5, 19, 21]], [19, [2, 5, 19, 21]], [21, [2, 5, 19, 21]], [25, [2, 5, 19, 21]], [26, [2, 5, 19, 21]], [5, [2, 5, 19, 22]], [19, [2, 5, 19, 22]], [21, [2, 5, 19, 22]], [25, [2, 5, 19, 22]], [26, [2, 5, 19, 22]], [5, [2, 5, 20, 21]], [19, [2, 5, 20, 21]], [21, [2, 5, 20, 21]], [25, [2, 5, 20, 21]], [26, [2, 5, 20, 21]], [5, [2, 5, 20, 22]], [19, [2, 5, 20, 22]], [21, [2, 5, 20, 22]], [25, [2, 5, 20, 22]], [26, [2, 5, 20, 22]], [35, [2, 7, 7, 13]], [36, [2, 7, 7, 13]], [37, [2, 7, 7, 13]], [38, [2, 7, 7, 13]], [35, [2, 7, 7, 16]], [36, [2, 7, 7, 16]], [37, [2, 7, 7, 16]], [38, [2, 7, 7, 16]], [35, [2, 7, 7, 17]], [36, [2, 7, 7, 17]], [37, [2, 7, 7, 17]], [38, [2, 7, 7, 17]], [28, [2, 7, 7, 21]], [36, [2, 7, 7, 21]], [40, [2, 7, 7, 21]], [28, [2, 7, 7, 22]], [35, [2, 7, 7, 22]], [35, [2, 7, 13, 15]], [36, [2, 7, 13, 15]], [37, [2, 7, 13, 15]], [38, [2, 7, 13, 15]], [35, [2, 7, 13, 19]], [36, [2, 7, 13, 19]], [37, [2, 7, 13, 19]], [38, [2, 7, 13, 19]], [35, [2, 7, 13, 20]], [36, [2, 7, 13, 20]], [37, [2, 7, 13, 20]], [38, [2, 7, 13, 20]], [31, [2, 7, 13, 21]], [32, [2, 7, 13, 21]], [33, [2, 7, 13, 21]], [34, [2, 7, 13, 21]], [31, [2, 7, 13, 22]], [32, [2, 7, 13, 22]], [33, [2, 7, 13, 22]], [34, [2, 7, 13, 22]], [35, [2, 7, 15, 16]], [36, [2, 7, 15, 16]], [37, [2, 7, 15, 16]], [38, [2, 7, 15, 16]], [35, [2, 7, 15, 17]], [36, [2, 7, 15, 17]], [37, [2, 7, 15, 17]], [38, [2, 7, 15, 17]], [6, [2, 7, 15, 21]], [8, [2, 7, 15, 21]], [28, [2, 7, 15, 21]], [31, [2, 7, 15, 21]], [32, [2, 7, 15, 21]], [33, [2, 7, 15, 21]], [34, [2, 7, 15, 21]], [36, [2, 7, 15, 21]], [40, [2, 7, 15, 21]], [6, [2, 7, 15, 22]], [8, [2, 7, 15, 22]], [28, [2, 7, 15, 22]], [31, [2, 7, 15, 22]], [32, [2, 7, 15, 22]], [33, [2, 7, 15, 22]], [34, [2, 7, 15, 22]], [35, [2, 7, 15, 22]], [35, [2, 7, 16, 19]], [36, [2, 7, 16, 19]], [37, [2, 7, 16, 19]], [38, [2, 7, 16, 19]], [35, [2, 7, 16, 20]], [36, [2, 7, 16, 20]], [37, [2, 7, 16, 20]], [38, [2, 7, 16, 20]], [31, [2, 7, 16, 21]], [32, [2, 7, 16, 21]], [33, [2, 7, 16, 21]], [34, [2, 7, 16, 21]], [31, [2, 7, 16, 22]], [32, [2, 7, 16, 22]], [33, [2, 7, 16, 22]], [34, [2, 7, 16, 22]], [35, [2, 7, 17, 19]], [36, [2, 7, 17, 19]], [37, [2, 7, 17, 19]], [38, [2, 7, 17, 19]], [35, [2, 7, 17, 20]], [36, [2, 7, 17, 20]], [37, [2, 7, 17, 20]], [38, [2, 7, 17, 20]], [9, [2, 7, 19, 21]], [19, [2, 7, 19, 21]], [20, [2, 7, 19, 21]], [26, [2, 7, 19, 21]], [28, [2, 7, 19, 21]], [32, [2, 7, 19, 21]], [39, [2, 7, 19, 21]], [9, [2, 7, 19, 22]], [19, [2, 7, 19, 22]], [20, [2, 7, 19, 22]], [26, [2, 7, 19, 22]], [28, [2, 7, 19, 22]], [32, [2, 7, 19, 22]], [39, [2, 7, 19, 22]], [9, [2, 7, 20, 21]], [19, [2, 7, 20, 21]], [20, [2, 7, 20, 21]], [26, [2, 7, 20, 21]], [28, [2, 7, 20, 21]], [31, [2, 7, 20, 21]], [9, [2, 7, 20, 22]], [19, [2, 7, 20, 22]], [20, [2, 7, 20, 22]], [26, [2, 7, 20, 22]], [28, [2, 7, 20, 22]], [31, [2, 7, 20, 22]], [33, [2, 9, 15, 15]], [34, [2, 9, 15, 15]], [39, [2, 9, 15, 15]], [32, [2, 9, 15, 16]], [34, [2, 9, 15, 16]], [32, [2, 9, 15, 19]], [34, [2, 9, 15, 19]], [31, [2, 9, 16, 16]], [32, [2, 9, 16, 16]], [39, [2, 9, 16, 16]], [32, [2, 9, 16, 19]], [34, [2, 9, 16, 19]], [36, [2, 9, 16, 21]], [40, [2, 9, 16, 21]], [35, [2, 9, 16, 22]], [7, [2, 9, 19, 21]], [19, [2, 9, 19, 21]], [20, [2, 9, 19, 21]], [21, [2, 9, 19, 21]], [25, [2, 9, 19, 21]], [7, [2, 9, 19, 22]], [19, [2, 9, 19, 22]], [20, [2, 9, 19, 22]], [21, [2, 9, 19, 22]], [25, [2, 9, 19, 22]], [7, [2, 9, 20, 21]], [19, [2, 9, 20, 21]], [20, [2, 9, 20, 21]], [21, [2, 9, 20, 21]], [25, [2, 9, 20, 21]], [7, [2, 9, 20, 22]], [19, [2, 9, 20, 22]], [20, [2, 9, 20, 22]], [21, [2, 9, 20, 22]], [25, [2, 9, 20, 22]], [22, [2, 13, 13, 21]], [22, [2, 13, 13, 22]], [35, [2, 13, 15, 15]], [36, [2, 13, 15, 15]], [37, [2, 13, 15, 15]], [38, [2, 13, 15, 15]], [22, [2, 13, 16, 21]], [22, [2, 13, 16, 22]], [3, [2, 13, 19, 21]], [5, [2, 13, 19, 21]], [9, [2, 13, 19, 21]], [22, [2, 13, 19, 21]], [32, [2, 13, 19, 21]], [39, [2, 13, 19, 21]], [3, [2, 13, 19, 22]], [5, [2, 13, 19, 22]], [9, [2, 13, 19, 22]], [22, [2, 13, 19, 22]], [32, [2, 13, 19, 22]], [39, [2, 13, 19, 22]], [3, [2, 13, 20, 21]], [5, [2, 13, 20, 21]], [9, [2, 13, 20, 21]], [22, [2, 13, 20, 21]], [31, [2, 13, 20, 21]], [3, [2, 13, 20, 22]], [5, [2, 13, 20, 22]], [9, [2, 13, 20, 22]], [22, [2, 13, 20, 22]], [31, [2, 13, 20, 22]], [35, [2, 15, 15, 16]], [36, [2, 15, 15, 16]], [37, [2, 15, 15, 16]], [38, [2, 15, 15, 16]], [35, [2, 15, 15, 17]], [36, [2, 15, 15, 17]], [37, [2, 15, 15, 17]], [38, [2, 15, 15, 17]], [28, [2, 15, 15, 21]], [31, [2, 15, 15, 21]], [34, [2, 15, 15, 21]], [39, [2, 15, 15, 21]], [28, [2, 15, 15, 22]], [31, [2, 15, 15, 22]], [34, [2, 15, 15, 22]], [39, [2, 15, 15, 22]], [32, [2, 15, 16, 21]], [33, [2, 15, 16, 21]], [39, [2, 15, 16, 21]], [32, [2, 15, 16, 22]], [33, [2, 15, 16, 22]], [39, [2, 15, 16, 22]], [34, [2, 15, 19, 21]], [39, [2, 15, 19, 21]], [34, [2, 15, 19, 22]], [39, [2, 15, 19, 22]], [31, [2, 15, 20, 21]], [31, [2, 15, 20, 22]], [5, [5, 13, 19, 21]], [7, [5, 13, 19, 21]], [5, [5, 13, 19, 22]], [7, [5, 13, 19, 22]], [5, [5, 13, 20, 21]], [7, [5, 13, 20, 21]], [5, [5, 13, 20, 22]], [7, [5, 13, 20, 22]]], "stats": {"rows": 398856, "rank": 241052, "columns": 257434, "seconds": 8.622093199985102, "solver": "sparse rows and derivation DAG"}}

==> anc/controlled/compression_artifacts/trial_12_n23_search.json <==
{"graph": {"n": 23, "edges": [[0, 4], [0, 5], [0, 6], [1, 5], [1, 6], [1, 7], [1, 8], [2, 7], [2, 8], [2, 9], [2, 10], [3, 9], [3, 10], [3, 11], [3, 12], [4, 11], [4, 12], [5, 6], [5, 11], [5, 13], [5, 14], [7, 14], [7, 15], [8, 18], [9, 10], [11, 12], [11, 13], [11, 14], [13, 17], [14, 18], [15, 18], [15, 19], [15, 20], [16, 19], [16, 20], [16, 21], [16, 22], [17, 21], [17, 22], [19, 20], [21, 22]]}, "coefficient_degree": 4, "kind": "f2-roots-refutation-v1", "status": "UNSAT", "terms": [[0, [0]], [1, [0]], [3, [0]], [5, [0]], [6, [0]], [7, [0]], [8, [0]], [0, [1]], [1, [1]], [3, [1]], [4, [1]], [13, [1]], [15, [1]], [17, [1]], [5, [2]], [14, [2]], [16, [2]], [20, [2]], [21, [2]], [4, [3]], [5, [3]], [6, [3]], [7, [3]], [8, [3]], [14, [3]], [17, [3]], [20, [3]], [25, [3]], [27, [3]], [5, [4]], [6, [4]], [7, [4]], [8, [4]], [18, [4]], [19, [4]], [26, [4]], [5, [5]], [6, [5]], [7, [5]], [8, [5]], [14, [5]], [15, [5]], [18, [5]], [19, [5]], [20, [5]], [21, [5]], [25, [5]], [26, [5]], [0, [7]], [1, [7]], [3, [7]], [4, [7]], [6, [7]], [8, [7]], [13, [7]], [17, [7]], [20, [7]], [22, [7]], [27, [7]], [31, [7]], [33, [7]], [5, [8]], [20, [8]], [22, [8]], [29, [8]], [30, [8]], [5, [11]], [6, [11]], [8, [11]], [20, [11]], [21, [11]], [1, [12]], [3, [12]], [4, [12]], [5, [12]], [6, [12]], [7, [12]], [8, [12]], [13, [12]], [17, [12]], [18, [12]], [0, [13]], [15, [13]], [18, [13]], [0, [14]], [1, [14]], [3, [14]], [6, [14]], [7, [14]], [13, [14]], [14, [14]], [16, [14]], [18, [14]], [22, [14]], [23, [14]], [30, [14]], [3, [15]], [4, [15]], [5, [15]], [7, [15]], [8, [15]], [9, [15]], [12, [15]], [13, [15]], [14, [15]], [15, [15]], [16, [15]], [17, [15]], [21, [15]], [23, [15]], [24, [15]], [29, [15]], [1, [21]], [3, [21]], [5, [21]], [1, [22]], [3, [22]], [5, [22]], [2, [0, 0, 1, 1]], [5, [0, 0, 1, 1]], [6, [0, 0, 1, 1]], [7, [0, 0, 1, 1]], [8, [0, 0, 1, 1]], [14, [0, 0, 1, 1]], [15, [0, 0, 1, 1]], [16, [0, 0, 1, 1]], [17, [0, 0, 1, 1]], [18, [0, 0, 1, 1]], [1, [0, 0, 1, 2]], [4, [0, 0, 1, 2]], [5, [0, 0, 1, 2]], [7, [0, 0, 1, 2]], [17, [0, 0, 1, 2]], [1, [0, 0, 1, 3]], [2, [0, 0, 1, 3]], [3, [0, 0, 1, 3]], [5, [0, 0, 1, 3]], [7, [0, 0, 1, 3]], [13, [0, 0, 1, 3]], [15, [0, 0, 1, 3]], [16, [0, 0, 1, 3]], [17, [0, 0, 1, 3]], [18, [0, 0, 1, 3]], [25, [0, 0, 1, 3]], [1, [0, 0, 1, 4]], [5, [0, 0, 1, 4]], [6, [0, 0, 1, 4]], [7, [0, 0, 1, 4]], [8, [0, 0, 1, 4]], [13, [0, 0, 1, 4]], [14, [0, 0, 1, 4]], [15, [0, 0, 1, 4]], [18, [0, 0, 1, 4]], [25, [0, 0, 1, 4]], [0, [0, 0, 1, 5]], [2, [0, 0, 1, 5]], [4, [0, 0, 1, 5]], [13, [0, 0, 1, 5]], [14, [0, 0, 1, 5]], [15, [0, 0, 1, 5]], [18, [0, 0, 1, 5]], [25, [0, 0, 1, 5]], [0, [0, 0, 1, 7]], [1, [0, 0, 1, 7]], [2, [0, 0, 1, 7]], [6, [0, 0, 1, 7]], [8, [0, 0, 1, 7]], [15, [0, 0, 1, 7]], [17, [0, 0, 1, 7]], [21, [0, 0, 1, 7]], [27, [0, 0, 1, 7]], [1, [0, 0, 1, 8]], [5, [0, 0, 1, 8]], [20, [0, 0, 1, 8]], [22, [0, 0, 1, 8]], [29, [0, 0, 1, 8]], [30, [0, 0, 1, 8]], [3, [0, 0, 1, 11]], [7, [0, 0, 1, 11]], [14, [0, 0, 1, 11]], [16, [0, 0, 1, 11]], [19, [0, 0, 1, 11]], [20, [0, 0, 1, 11]], [21, [0, 0, 1, 11]], [26, [0, 0, 1, 11]], [1, [0, 0, 1, 12]], [2, [0, 0, 1, 12]], [6, [0, 0, 1, 12]], [8, [0, 0, 1, 12]], [17, [0, 0, 1, 12]], [18, [0, 0, 1, 12]], [20, [0, 0, 1, 12]], [27, [0, 0, 1, 12]], [3, [0, 0, 1, 13]], [18, [0, 0, 1, 13]], [0, [0, 0, 1, 14]], [3, [0, 0, 1, 14]], [6, [0, 0, 1, 14]], [16, [0, 0, 1, 14]], [18, [0, 0, 1, 14]], [22, [0, 0, 1, 14]], [23, [0, 0, 1, 14]], [25, [0, 0, 1, 14]], [30, [0, 0, 1, 14]], [0, [0, 0, 1, 15]], [2, [0, 0, 1, 15]], [3, [0, 0, 1, 15]], [4, [0, 0, 1, 15]], [5, [0, 0, 1, 15]], [8, [0, 0, 1, 15]], [15, [0, 0, 1, 15]], [18, [0, 0, 1, 15]], [21, [0, 0, 1, 15]], [23, [0, 0, 1, 15]], [29, [0, 0, 1, 15]], [3, [0, 0, 1, 21]], [4, [0, 0, 1, 21]], [17, [0, 0, 1, 21]], [3, [0, 0, 1, 22]], [4, [0, 0, 1, 22]], [17, [0, 0, 1, 22]], [13, [0, 0, 2, 2]], [14, [0, 0, 2, 2]], [15, [0, 0, 2, 2]], [16, [0, 0, 2, 2]], [1, [0, 0, 2, 3]], [3, [0, 0, 2, 3]], [4, [0, 0, 2, 3]], [5, [0, 0, 2, 3]], [7, [0, 0, 2, 3]], [14, [0, 0, 2, 3]], [15, [0, 0, 2, 3]], [16, [0, 0, 2, 3]], [17, [0, 0, 2, 3]], [18, [0, 0, 2, 3]], [3, [0, 0, 2, 4]], [4, [0, 0, 2, 4]], [5, [0, 0, 2, 4]], [13, [0, 0, 2, 4]], [14, [0, 0, 2, 4]], [15, [0, 0, 2, 4]], [17, [0, 0, 2, 4]], [18, [0, 0, 2, 4]], [20, [0, 0, 2, 4]], [21, [0, 0, 2, 4]], [25, [0, 0, 2, 4]], [5, [0, 0, 2, 5]], [7, [0, 0, 2, 5]], [9, [0, 0, 2, 5]], [12, [0, 0, 2, 5]], [13, [0, 0, 2, 5]], [14, [0, 0, 2, 5]], [15, [0, 0, 2, 5]], [20, [0, 0, 2, 5]], [24, [0, 0, 2, 5]], [25, [0, 0, 2, 5]], [27, [0, 0, 2, 5]], [9, [0, 0, 2, 7]], [12, [0, 0, 2, 7]], [13, [0, 0, 2, 7]], [21, [0, 0, 2, 7]], [24, [0, 0, 2, 7]], [27, [0, 0, 2, 7]], [1, [0, 0, 2, 8]], [5, [0, 0, 2, 8]], [20, [0, 0, 2, 8]], [22, [0, 0, 2, 8]], [29, [0, 0, 2, 8]], [30, [0, 0, 2, 8]], [5, [0, 0, 2, 11]], [16, [0, 0, 2, 11]], [21, [0, 0, 2, 11]], [25, [0, 0, 2, 11]], [27, [0, 0, 2, 11]], [1, [0, 0, 2, 12]], [9, [0, 0, 2, 12]], [12, [0, 0, 2, 12]], [18, [0, 0, 2, 12]], [24, [0, 0, 2, 12]], [6, [0, 0, 2, 14]], [18, [0, 0, 2, 14]], [22, [0, 0, 2, 14]], [23, [0, 0, 2, 14]], [30, [0, 0, 2, 14]], [1, [0, 0, 2, 15]], [3, [0, 0, 2, 15]], [6, [0, 0, 2, 15]], [7, [0, 0, 2, 15]], [9, [0, 0, 2, 15]], [12, [0, 0, 2, 15]], [14, [0, 0, 2, 15]], [16, [0, 0, 2, 15]], [21, [0, 0, 2, 15]], [23, [0, 0, 2, 15]], [24, [0, 0, 2, 15]], [29, [0, 0, 2, 15]], [1, [0, 0, 3, 3]], [13, [0, 0, 3, 3]], [16, [0, 0, 3, 3]], [18, [0, 0, 3, 3]], [20, [0, 0, 3, 3]], [25, [0, 0, 3, 3]], [27, [0, 0, 3, 3]], [13, [0, 0, 3, 4]], [14, [0, 0, 3, 4]], [15, [0, 0, 3, 4]], [16, [0, 0, 3, 4]], [2, [0, 0, 3, 5]], [4, [0, 0, 3, 5]], [5, [0, 0, 3, 5]], [10, [0, 0, 3, 5]], [11, [0, 0, 3, 5]], [20, [0, 0, 3, 5]], [21, [0, 0, 3, 5]], [24, [0, 0, 3, 5]], [3, [0, 0, 3, 7]], [10, [0, 0, 3, 7]], [11, [0, 0, 3, 7]], [13, [0, 0, 3, 7]], [15, [0, 0, 3, 7]], [16, [0, 0, 3, 7]], [20, [0, 0, 3, 7]], [24, [0, 0, 3, 7]], [25, [0, 0, 3, 7]], [27, [0, 0, 3, 7]], [7, [0, 0, 3, 11]], [16, [0, 0, 3, 11]], [20, [0, 0, 3, 11]], [21, [0, 0, 3, 11]], [25, [0, 0, 3, 11]], [1, [0, 0, 3, 12]], [3, [0, 0, 3, 12]], [10, [0, 0, 3, 12]], [11, [0, 0, 3, 12]], [13, [0, 0, 3, 12]], [18, [0, 0, 3, 12]], [20, [0, 0, 3, 12]], [24, [0, 0, 3, 12]], [27, [0, 0, 3, 12]], [1, [0, 0, 3, 14]], [3, [0, 0, 3, 14]], [13, [0, 0, 3, 14]], [15, [0, 0, 3, 14]], [16, [0, 0, 3, 14]], [18, [0, 0, 3, 14]], [25, [0, 0, 3, 14]], [0, [0, 0, 3, 15]], [1, [0, 0, 3, 15]], [3, [0, 0, 3, 15]], [5, [0, 0, 3, 15]], [7, [0, 0, 3, 15]], [10, [0, 0, 3, 15]], [11, [0, 0, 3, 15]], [14, [0, 0, 3, 15]], [15, [0, 0, 3, 15]], [24, [0, 0, 3, 15]], [25, [0, 0, 3, 15]], [1, [0, 0, 4, 4]], [14, [0, 0, 4, 4]], [20, [0, 0, 4, 4]], [25, [0, 0, 4, 4]], [27, [0, 0, 4, 4]], [18, [0, 0, 4, 5]], [20, [0, 0, 4, 5]], [27, [0, 0, 4, 5]], [4, [0, 0, 4, 7]], [13, [0, 0, 4, 7]], [14, [0, 0, 4, 7]], [17, [0, 0, 4, 7]], [19, [0, 0, 4, 7]], [21, [0, 0, 4, 7]], [25, [0, 0, 4, 7]], [26, [0, 0, 4, 7]], [27, [0, 0, 4, 7]], [5, [0, 0, 4, 11]], [14, [0, 0, 4, 11]], [16, [0, 0, 4, 11]], [19, [0, 0, 4, 11]], [21, [0, 0, 4, 11]], [26, [0, 0, 4, 11]], [27, [0, 0, 4, 11]], [1, [0, 0, 4, 13]], [18, [0, 0, 4, 13]], [1, [0, 0, 4, 14]], [3, [0, 0, 4, 14]], [6, [0, 0, 4, 14]], [7, [0, 0, 4, 14]], [8, [0, 0, 4, 14]], [13, [0, 0, 4, 14]], [14, [0, 0, 4, 14]], [15, [0, 0, 4, 14]], [16, [0, 0, 4, 14]], [18, [0, 0, 4, 14]], [3, [0, 0, 4, 15]], [4, [0, 0, 4, 15]], [13, [0, 0, 4, 15]], [16, [0, 0, 4, 15]], [17, [0, 0, 4, 15]], [18, [0, 0, 4, 15]], [19, [0, 0, 4, 15]], [25, [0, 0, 4, 15]], [26, [0, 0, 4, 15]], [13, [0, 0, 5, 5]], [20, [0, 0, 5, 5]], [27, [0, 0, 5, 5]], [0, [0, 0, 5, 7]], [2, [0, 0, 5, 7]], [4, [0, 0, 5, 7]], [18, [0, 0, 5, 7]], [19, [0, 0, 5, 7]], [26, [0, 0, 5, 7]], [10, [0, 0, 5, 9]], [12, [0, 0, 5, 9]], [14, [0, 0, 5, 11]], [20, [0, 0, 5, 11]], [25, [0, 0, 5, 11]], [27, [0, 0, 5, 11]], [2, [0, 0, 5, 12]], [4, [0, 0, 5, 12]], [20, [0, 0, 5, 12]], [27, [0, 0, 5, 12]], [0, [0, 0, 5, 14]], [6, [0, 0, 5, 14]], [8, [0, 0, 5, 14]], [14, [0, 0, 5, 14]], [25, [0, 0, 5, 14]], [2, [0, 0, 5, 15]], [4, [0, 0, 5, 15]], [14, [0, 0, 5, 15]], [15, [0, 0, 5, 15]], [16, [0, 0, 5, 15]], [19, [0, 0, 5, 15]], [26, [0, 0, 5, 15]], [10, [0, 0, 7, 9]], [12, [0, 0, 7, 9]], [0, [0, 0, 7, 11]], [14, [0, 0, 7, 11]], [16, [0, 0, 7, 11]], [19, [0, 0, 7, 11]], [26, [0, 0, 7, 11]], [0, [0, 0, 7, 13]], [3, [0, 0, 7, 13]], [15, [0, 0, 7, 13]], [0, [0, 0, 7, 15]], [3, [0, 0, 7, 15]], [4, [0, 0, 7, 15]], [6, [0, 0, 7, 15]], [8, [0, 0, 7, 15]], [17, [0, 0, 7, 15]], [3, [0, 0, 7, 21]], [4, [0, 0, 7, 21]], [17, [0, 0, 7, 21]], [3, [0, 0, 7, 22]], [4, [0, 0, 7, 22]], [17, [0, 0, 7, 22]], [10, [0, 0, 9, 12]], [12, [0, 0, 9, 12]], [10, [0, 0, 9, 15]], [12, [0, 0, 9, 15]], [0, [0, 0, 11, 15]], [3, [0, 0, 11, 15]], [16, [0, 0, 11, 15]], [19, [0, 0, 11, 15]], [25, [0, 0, 11, 15]], [26, [0, 0, 11, 15]], [0, [0, 0, 12, 14]], [3, [0, 0, 12, 14]], [0, [0, 0, 12, 15]], [1, [0, 0, 12, 15]], [3, [0, 0, 12, 15]], [13, [0, 0, 12, 15]], [0, [0, 0, 13, 15]], [1, [0, 0, 13, 15]], [15, [0, 0, 13, 15]], [33, [0, 0, 15, 15]], [34, [0, 0, 15, 15]], [39, [0, 0, 15, 15]], [3, [0, 0, 15, 16]], [4, [0, 0, 15, 16]], [17, [0, 0, 15, 16]], [32, [0, 0, 15, 16]], [34, [0, 0, 15, 16]], [32, [0, 0, 15, 19]], [34, [0, 0, 15, 19]], [3, [0, 0, 16, 16]], [4, [0, 0, 16, 16]], [17, [0, 0, 16, 16]], [31, [0, 0, 16, 16]], [32, [0, 0, 16, 16]], [39, [0, 0, 16, 16]], [32, [0, 0, 16, 19]], [34, [0, 0, 16, 19]], [36, [0, 0, 16, 21]], [40, [0, 0, 16, 21]], [35, [0, 0, 16, 22]], [0, [0, 1, 1, 2]], [1, [0, 1, 1, 2]], [2, [0, 1, 1, 2]], [9, [0, 1, 1, 2]], [12, [0, 1, 1, 2]], [13, [0, 1, 1, 2]], [14, [0, 1, 1, 2]], [16, [0, 1, 1, 2]], [17, [0, 1, 1, 2]], [18, [0, 1, 1, 2]], [24, [0, 1, 1, 2]], [1, [0, 1, 1, 3]], [6, [0, 1, 1, 3]], [8, [0, 1, 1, 3]], [10, [0, 1, 1, 3]], [11, [0, 1, 1, 3]], [13, [0, 1, 1, 3]], [15, [0, 1, 1, 3]], [16, [0, 1, 1, 3]], [20, [0, 1, 1, 3]], [24, [0, 1, 1, 3]], [25, [0, 1, 1, 3]], [27, [0, 1, 1, 3]], [1, [0, 1, 1, 4]], [5, [0, 1, 1, 4]], [6, [0, 1, 1, 4]], [7, [0, 1, 1, 4]], [8, [0, 1, 1, 4]], [13, [0, 1, 1, 4]], [14, [0, 1, 1, 4]], [16, [0, 1, 1, 4]], [18, [0, 1, 1, 4]], [0, [0, 1, 1, 5]], [15, [0, 1, 1, 5]], [18, [0, 1, 1, 5]], [0, [0, 1, 1, 8]], [14, [0, 1, 1, 8]], [16, [0, 1, 1, 8]], [5, [0, 1, 1, 9]], [7, [0, 1, 1, 9]], [12, [0, 1, 1, 9]], [24, [0, 1, 1, 9]], [5, [0, 1, 1, 10]], [7, [0, 1, 1, 10]], [9, [0, 1, 1, 10]], [14, [0, 1, 1, 11]], [19, [0, 1, 1, 11]], [25, [0, 1, 1, 11]], [26, [0, 1, 1, 11]], [0, [0, 1, 1, 12]], [1, [0, 1, 1, 12]], [20, [0, 1, 1, 12]], [27, [0, 1, 1, 12]], [1, [0, 1, 1, 13]], [18, [0, 1, 1, 13]], [0, [0, 1, 1, 14]], [13, [0, 1, 1, 14]], [16, [0, 1, 1, 14]], [25, [0, 1, 1, 14]], [2, [0, 1, 1, 15]], [13, [0, 1, 1, 15]], [14, [0, 1, 1, 15]], [15, [0, 1, 1, 15]], [16, [0, 1, 1, 15]], [17, [0, 1, 1, 15]], [1, [0, 1, 1, 21]], [2, [0, 1, 1, 21]], [17, [0, 1, 1, 21]], [1, [0, 1, 1, 22]], [2, [0, 1, 1, 22]], [17, [0, 1, 1, 22]], [4, [0, 1, 2, 2]], [14, [0, 1, 2, 2]], [15, [0, 1, 2, 2]], [16, [0, 1, 2, 2]], [17, [0, 1, 2, 2]], [18, [0, 1, 2, 2]], [1, [0, 1, 2, 3]], [2, [0, 1, 2, 3]], [13, [0, 1, 2, 3]], [14, [0, 1, 2, 3]], [15, [0, 1, 2, 3]], [16, [0, 1, 2, 3]], [17, [0, 1, 2, 3]], [18, [0, 1, 2, 3]], [20, [0, 1, 2, 3]], [27, [0, 1, 2, 3]], [1, [0, 1, 2, 4]], [2, [0, 1, 2, 4]], [3, [0, 1, 2, 4]], [5, [0, 1, 2, 4]], [7, [0, 1, 2, 4]], [13, [0, 1, 2, 4]], [14, [0, 1, 2, 4]], [15, [0, 1, 2, 4]], [17, [0, 1, 2, 4]], [20, [0, 1, 2, 4]], [25, [0, 1, 2, 4]], [27, [0, 1, 2, 4]], [2, [0, 1, 2, 5]], [4, [0, 1, 2, 5]], [7, [0, 1, 2, 5]], [13, [0, 1, 2, 5]], [14, [0, 1, 2, 5]], [18, [0, 1, 2, 5]], [21, [0, 1, 2, 5]], [25, [0, 1, 2, 5]], [27, [0, 1, 2, 5]], [0, [0, 1, 2, 7]], [1, [0, 1, 2, 7]], [9, [0, 1, 2, 7]], [10, [0, 1, 2, 7]], [11, [0, 1, 2, 7]], [12, [0, 1, 2, 7]], [13, [0, 1, 2, 7]], [15, [0, 1, 2, 7]], [18, [0, 1, 2, 7]], [20, [0, 1, 2, 7]], [27, [0, 1, 2, 7]], [0, [0, 1, 2, 8]], [14, [0, 1, 2, 8]], [16, [0, 1, 2, 8]], [5, [0, 1, 2, 9]], [7, [0, 1, 2, 9]], [10, [0, 1, 2, 9]], [24, [0, 1, 2, 9]], [5, [0, 1, 2, 10]], [7, [0, 1, 2, 10]], [9, [0, 1, 2, 10]], [7, [0, 1, 2, 11]], [14, [0, 1, 2, 11]], [16, [0, 1, 2, 11]], [20, [0, 1, 2, 11]], [21, [0, 1, 2, 11]], [3, [0, 1, 2, 12]], [13, [0, 1, 2, 12]], [18, [0, 1, 2, 12]], [0, [0, 1, 2, 14]], [9, [0, 1, 2, 14]], [12, [0, 1, 2, 14]], [13, [0, 1, 2, 14]], [15, [0, 1, 2, 14]], [24, [0, 1, 2, 14]], [1, [0, 1, 2, 15]], [3, [0, 1, 2, 15]], [3, [0, 1, 3, 3]], [6, [0, 1, 3, 3]], [8, [0, 1, 3, 3]], [18, [0, 1, 3, 3]], [20, [0, 1, 3, 3]], [27, [0, 1, 3, 3]], [5, [0, 1, 3, 5]], [18, [0, 1, 3, 5]], [21, [0, 1, 3, 5]], [27, [0, 1, 3, 5]], [3, [0, 1, 3, 7]], [6, [0, 1, 3, 7]], [8, [0, 1, 3, 7]], [9, [0, 1, 3, 7]], [10, [0, 1, 3, 7]], [11, [0, 1, 3, 7]], [12, [0, 1, 3, 7]], [20, [0, 1, 3, 7]], [21, [0, 1, 3, 7]], [5, [0, 1, 3, 8]], [13, [0, 1, 3, 8]], [15, [0, 1, 3, 8]], [16, [0, 1, 3, 8]], [22, [0, 1, 3, 8]], [25, [0, 1, 3, 8]], [27, [0, 1, 3, 8]], [29, [0, 1, 3, 8]], [30, [0, 1, 3, 8]], [14, [0, 1, 3, 11]], [25, [0, 1, 3, 11]], [6, [0, 1, 3, 12]], [8, [0, 1, 3, 12]], [13, [0, 1, 3, 12]], [18, [0, 1, 3, 12]], [20, [0, 1, 3, 12]], [27, [0, 1, 3, 12]], [1, [0, 1, 3, 14]], [8, [0, 1, 3, 14]], [10, [0, 1, 3, 14]], [11, [0, 1, 3, 14]], [13, [0, 1, 3, 14]], [15, [0, 1, 3, 14]], [16, [0, 1, 3, 14]], [18, [0, 1, 3, 14]], [22, [0, 1, 3, 14]], [23, [0, 1, 3, 14]], [24, [0, 1, 3, 14]], [25, [0, 1, 3, 14]], [30, [0, 1, 3, 14]], [3, [0, 1, 3, 15]], [4, [0, 1, 3, 15]], [7, [0, 1, 3, 15]], [8, [0, 1, 3, 15]], [17, [0, 1, 3, 15]], [21, [0, 1, 3, 15]], [23, [0, 1, 3, 15]], [29, [0, 1, 3, 15]], [7, [0, 1, 4, 5]], [18, [0, 1, 4, 5]], [21, [0, 1, 4, 5]], [27, [0, 1, 4, 5]], [2, [0, 1, 4, 7]], [6, [0, 1, 4, 7]], [8, [0, 1, 4, 7]], [17, [0, 1, 4, 7]], [20, [0, 1, 4, 7]], [21, [0, 1, 4, 7]], [5, [0, 1, 4, 8]], [13, [0, 1, 4, 8]], [14, [0, 1, 4, 8]], [15, [0, 1, 4, 8]], [22, [0, 1, 4, 8]], [25, [0, 1, 4, 8]], [27, [0, 1, 4, 8]], [29, [0, 1, 4, 8]], [30, [0, 1, 4, 8]], [20, [0, 1, 4, 11]], [27, [0, 1, 4, 11]], [1, [0, 1, 4, 14]], [3, [0, 1, 4, 14]], [6, [0, 1, 4, 14]], [13, [0, 1, 4, 14]], [14, [0, 1, 4, 14]], [16, [0, 1, 4, 14]], [22, [0, 1, 4, 14]], [23, [0, 1, 4, 14]], [30, [0, 1, 4, 14]], [2, [0, 1, 4, 15]], [7, [0, 1, 4, 15]], [8, [0, 1, 4, 15]], [15, [0, 1, 4, 15]], [17, [0, 1, 4, 15]], [18, [0, 1, 4, 15]], [21, [0, 1, 4, 15]], [23, [0, 1, 4, 15]], [29, [0, 1, 4, 15]], [13, [0, 1, 5, 5]], [20, [0, 1, 5, 5]], [27, [0, 1, 5, 5]], [5, [0, 1, 5, 9]], [18, [0, 1, 5, 9]], [21, [0, 1, 5, 9]], [27, [0, 1, 5, 9]], [5, [0, 1, 5, 10]], [18, [0, 1, 5, 10]], [21, [0, 1, 5, 10]], [27, [0, 1, 5, 10]], [14, [0, 1, 5, 11]], [20, [0, 1, 5, 11]], [25, [0, 1, 5, 11]], [27, [0, 1, 5, 11]], [20, [0, 1, 5, 12]], [27, [0, 1, 5, 12]], [14, [0, 1, 5, 14]], [25, [0, 1, 5, 14]], [0, [0, 1, 5, 15]], [2, [0, 1, 5, 15]], [4, [0, 1, 5, 15]], [5, [0, 1, 5, 15]], [7, [0, 1, 5, 15]], [15, [0, 1, 5, 15]], [18, [0, 1, 5, 15]], [2, [0, 1, 5, 21]], [4, [0, 1, 5, 21]], [2, [0, 1, 5, 22]], [4, [0, 1, 5, 22]], [3, [0, 1, 7, 9]], [13, [0, 1, 7, 9]], [20, [0, 1, 7, 9]], [27, [0, 1, 7, 9]], [3, [0, 1, 7, 10]], [13, [0, 1, 7, 10]], [20, [0, 1, 7, 10]], [27, [0, 1, 7, 10]], [9, [0, 1, 7, 11]], [10, [0, 1, 7, 11]], [11, [0, 1, 7, 11]], [12, [0, 1, 7, 11]], [1, [0, 1, 7, 13]], [3, [0, 1, 7, 13]], [0, [0, 1, 7, 15]], [1, [0, 1, 7, 15]], [2, [0, 1, 7, 15]], [3, [0, 1, 7, 15]], [4, [0, 1, 7, 15]], [13, [0, 1, 7, 15]], [14, [0, 1, 7, 15]], [16, [0, 1, 7, 15]], [18, [0, 1, 7, 15]], [2, [0, 1, 7, 21]], [4, [0, 1, 7, 21]], [2, [0, 1, 7, 22]], [4, [0, 1, 7, 22]], [14, [0, 1, 8, 11]], [16, [0, 1, 8, 11]], [0, [0, 1, 8, 14]], [13, [0, 1, 8, 14]], [15, [0, 1, 8, 14]], [7, [0, 1, 9, 11]], [10, [0, 1, 9, 11]], [20, [0, 1, 9, 11]], [21, [0, 1, 9, 11]], [24, [0, 1, 9, 11]], [10, [0, 1, 9, 14]], [12, [0, 1, 9, 14]], [7, [0, 1, 10, 11]], [9, [0, 1, 10, 11]], [20, [0, 1, 10, 11]], [21, [0, 1, 10, 11]], [0, [0, 1, 11, 15]], [3, [0, 1, 11, 15]], [0, [0, 1, 12, 14]], [3, [0, 1, 12, 14]], [1, [0, 1, 12, 15]], [3, [0, 1, 12, 15]], [2, [0, 1, 15, 16]], [4, [0, 1, 15, 16]], [2, [0, 1, 16, 16]], [4, [0, 1, 16, 16]], [1, [0, 2, 2, 3]], [3, [0, 2, 2, 3]], [5, [0, 2, 2, 3]], [14, [0, 2, 2, 3]], [21, [0, 2, 2, 3]], [25, [0, 2, 2, 3]], [27, [0, 2, 2, 3]], [1, [0, 2, 2, 4]], [16, [0, 2, 2, 4]], [18, [0, 2, 2, 4]], [25, [0, 2, 2, 4]], [0, [0, 2, 2, 5]], [5, [0, 2, 2, 5]], [15, [0, 2, 2, 5]], [18, [0, 2, 2, 5]], [20, [0, 2, 2, 5]], [21, [0, 2, 2, 5]], [1, [0, 2, 2, 7]], [13, [0, 2, 2, 7]], [20, [0, 2, 2, 7]], [27, [0, 2, 2, 7]], [10, [0, 2, 2, 9]], [24, [0, 2, 2, 9]], [9, [0, 2, 2, 10]], [0, [0, 2, 2, 11]], [3, [0, 2, 2, 11]], [5, [0, 2, 2, 11]], [11, [0, 2, 2, 11]], [12, [0, 2, 2, 11]], [16, [0, 2, 2, 11]], [21, [0, 2, 2, 11]], [24, [0, 2, 2, 11]], [25, [0, 2, 2, 11]], [27, [0, 2, 2, 11]], [0, [0, 2, 2, 12]], [13, [0, 2, 2, 12]], [1, [0, 2, 2, 14]], [13, [0, 2, 2, 14]], [0, [0, 2, 2, 15]], [9, [0, 2, 2, 15]], [11, [0, 2, 2, 15]], [14, [0, 2, 2, 15]], [16, [0, 2, 2, 15]], [1, [0, 2, 3, 3]], [5, [0, 2, 3, 3]], [7, [0, 2, 3, 3]], [14, [0, 2, 3, 3]], [15, [0, 2, 3, 3]], [25, [0, 2, 3, 3]], [2, [0, 2, 3, 5]], [4, [0, 2, 3, 5]], [5, [0, 2, 3, 8]], [13, [0, 2, 3, 8]], [15, [0, 2, 3, 8]], [16, [0, 2, 3, 8]], [22, [0, 2, 3, 8]], [25, [0, 2, 3, 8]], [27, [0, 2, 3, 8]], [29, [0, 2, 3, 8]], [30, [0, 2, 3, 8]], [5, [0, 2, 3, 11]], [7, [0, 2, 3, 11]], [10, [0, 2, 3, 11]], [12, [0, 2, 3, 11]], [16, [0, 2, 3, 11]], [20, [0, 2, 3, 11]], [25, [0, 2, 3, 11]], [27, [0, 2, 3, 11]], [1, [0, 2, 3, 12]], [3, [0, 2, 3, 12]], [13, [0, 2, 3, 12]], [3, [0, 2, 3, 14]], [6, [0, 2, 3, 14]], [7, [0, 2, 3, 14]], [18, [0, 2, 3, 14]], [22, [0, 2, 3, 14]], [23, [0, 2, 3, 14]], [30, [0, 2, 3, 14]], [5, [0, 2, 3, 15]], [6, [0, 2, 3, 15]], [11, [0, 2, 3, 15]], [12, [0, 2, 3, 15]], [13, [0, 2, 3, 15]], [14, [0, 2, 3, 15]], [15, [0, 2, 3, 15]], [16, [0, 2, 3, 15]], [21, [0, 2, 3, 15]], [23, [0, 2, 3, 15]], [24, [0, 2, 3, 15]], [29, [0, 2, 3, 15]], [1, [0, 2, 4, 4]], [13, [0, 2, 4, 4]], [18, [0, 2, 4, 4]], [2, [0, 2, 4, 5]], [4, [0, 2, 4, 5]], [15, [0, 2, 4, 5]], [16, [0, 2, 4, 5]], [18, [0, 2, 4, 5]], [20, [0, 2, 4, 5]], [25, [0, 2, 4, 5]], [27, [0, 2, 4, 5]], [1, [0, 2, 4, 7]], [18, [0, 2, 4, 7]], [21, [0, 2, 4, 7]], [27, [0, 2, 4, 7]], [5, [0, 2, 4, 8]], [13, [0, 2, 4, 8]], [14, [0, 2, 4, 8]], [15, [0, 2, 4, 8]], [22, [0, 2, 4, 8]], [25, [0, 2, 4, 8]], [27, [0, 2, 4, 8]], [29, [0, 2, 4, 8]], [30, [0, 2, 4, 8]], [5, [0, 2, 4, 11]], [14, [0, 2, 4, 11]], [20, [0, 2, 4, 11]], [21, [0, 2, 4, 11]], [25, [0, 2, 4, 11]], [1, [0, 2, 4, 12]], [18, [0, 2, 4, 12]], [1, [0, 2, 4, 14]], [6, [0, 2, 4, 14]], [22, [0, 2, 4, 14]], [23, [0, 2, 4, 14]], [30, [0, 2, 4, 14]], [1, [0, 2, 4, 15]], [3, [0, 2, 4, 15]], [4, [0, 2, 4, 15]], [6, [0, 2, 4, 15]], [7, [0, 2, 4, 15]], [13, [0, 2, 4, 15]], [14, [0, 2, 4, 15]], [15, [0, 2, 4, 15]], [17, [0, 2, 4, 15]], [18, [0, 2, 4, 15]], [21, [0, 2, 4, 15]], [23, [0, 2, 4, 15]], [25, [0, 2, 4, 15]], [29, [0, 2, 4, 15]], [5, [0, 2, 5, 5]], [13, [0, 2, 5, 5]], [21, [0, 2, 5, 5]], [27, [0, 2, 5, 5]], [0, [0, 2, 5, 7]], [15, [0, 2, 5, 7]], [20, [0, 2, 5, 7]], [27, [0, 2, 5, 7]], [10, [0, 2, 5, 9]], [24, [0, 2, 5, 9]], [9, [0, 2, 5, 10]], [5, [0, 2, 5, 11]], [20, [0, 2, 5, 11]], [21, [0, 2, 5, 11]], [0, [0, 2, 5, 12]], [9, [0, 2, 5, 15]], [12, [0, 2, 5, 15]], [14, [0, 2, 5, 15]], [15, [0, 2, 5, 15]], [24, [0, 2, 5, 15]], [25, [0, 2, 5, 15]], [0, [0, 2, 7, 15]], [9, [0, 2, 7, 15]], [12, [0, 2, 7, 15]], [14, [0, 2, 7, 15]], [16, [0, 2, 7, 15]], [24, [0, 2, 7, 15]], [14, [0, 2, 8, 11]], [16, [0, 2, 8, 11]], [0, [0, 2, 8, 14]], [13, [0, 2, 8, 14]], [15, [0, 2, 8, 14]], [10, [0, 2, 9, 11]], [12, [0, 2, 9, 11]], [14, [0, 2, 11, 15]], [16, [0, 2, 11, 15]], [1, [0, 2, 12, 15]], [13, [0, 2, 12, 15]], [18, [0, 2, 12, 15]], [13, [0, 3, 3, 7]], [15, [0, 3, 3, 7]], [9, [0, 3, 3, 11]], [10, [0, 3, 3, 11]], [24, [0, 3, 3, 11]], [6, [0, 3, 3, 14]], [8, [0, 3, 3, 14]], [0, [0, 3, 3, 15]], [1, [0, 3, 3, 15]], [9, [0, 3, 3, 15]], [10, [0, 3, 3, 15]], [14, [0, 3, 3, 15]], [15, [0, 3, 3, 15]], [24, [0, 3, 3, 15]], [25, [0, 3, 3, 15]], [13, [0, 3, 4, 7]], [15, [0, 3, 4, 7]], [1, [0, 3, 4, 15]], [13, [0, 3, 4, 15]], [18, [0, 3, 4, 15]], [0, [0, 3, 5, 15]], [7, [0, 3, 5, 15]], [10, [0, 3, 5, 15]], [11, [0, 3, 5, 15]], [16, [0, 3, 5, 15]], [21, [0, 3, 5, 15]], [24, [0, 3, 5, 15]], [25, [0, 3, 5, 15]], [27, [0, 3, 5, 15]], [3, [0, 3, 7, 15]], [6, [0, 3, 7, 15]], [8, [0, 3, 7, 15]], [10, [0, 3, 7, 15]], [11, [0, 3, 7, 15]], [13, [0, 3, 7, 15]], [15, [0, 3, 7, 15]], [16, [0, 3, 7, 15]], [20, [0, 3, 7, 15]], [24, [0, 3, 7, 15]], [25, [0, 3, 7, 15]], [27, [0, 3, 7, 15]], [10, [0, 3, 9, 11]], [12, [0, 3, 9, 11]], [10, [0, 3, 9, 15]], [12, [0, 3, 9, 15]], [5, [0, 3, 11, 15]], [14, [0, 3, 11, 15]], [20, [0, 3, 11, 15]], [21, [0, 3, 11, 15]], [25, [0, 3, 11, 15]], [1, [0, 3, 12, 15]], [5, [0, 3, 12, 15]], [7, [0, 3, 12, 15]], [18, [0, 3, 12, 15]], [1, [0, 4, 4, 7]], [13, [0, 4, 4, 7]], [18, [0, 4, 4, 7]], [2, [0, 4, 5, 7]], [4, [0, 4, 5, 7]], [15, [0, 4, 5, 7]], [18, [0, 4, 5, 7]], [2, [0, 4, 5, 15]], [4, [0, 4, 5, 15]], [5, [0, 4, 5, 15]], [7, [0, 4, 5, 15]], [13, [0, 4, 5, 15]], [14, [0, 4, 5, 15]], [16, [0, 4, 5, 15]], [18, [0, 4, 5, 15]], [19, [0, 4, 7, 11]], [26, [0, 4, 7, 11]], [1, [0, 4, 7, 13]], [18, [0, 4, 7, 13]], [4, [0, 4, 7, 15]], [6, [0, 4, 7, 15]], [8, [0, 4, 7, 15]], [13, [0, 4, 7, 15]], [14, [0, 4, 7, 15]], [15, [0, 4, 7, 15]], [17, [0, 4, 7, 15]], [19, [0, 4, 7, 15]], [25, [0, 4, 7, 15]], [26, [0, 4, 7, 15]], [19, [0, 4, 11, 15]], [26, [0, 4, 11, 15]], [1, [0, 4, 13, 15]], [18, [0, 4, 13, 15]], [5, [0, 5, 5, 15]], [13, [0, 5, 5, 15]], [21, [0, 5, 5, 15]], [27, [0, 5, 5, 15]], [0, [0, 5, 7, 15]], [2, [0, 5, 7, 15]], [4, [0, 5, 7, 15]], [19, [0, 5, 7, 15]], [20, [0, 5, 7, 15]], [26, [0, 5, 7, 15]], [27, [0, 5, 7, 15]], [2, [0, 5, 7, 21]], [4, [0, 5, 7, 21]], [2, [0, 5, 7, 22]], [4, [0, 5, 7, 22]], [10, [0, 5, 9, 15]], [12, [0, 5, 9, 15]], [5, [0, 5, 11, 15]], [20, [0, 5, 11, 15]], [21, [0, 5, 11, 15]], [0, [0, 5, 12, 15]], [5, [0, 5, 12, 15]], [7, [0, 5, 12, 15]], [2, [0, 5, 15, 16]], [4, [0, 5, 15, 16]], [2, [0, 5, 16, 16]], [4, [0, 5, 16, 16]], [31, [0, 7, 7, 15]], [34, [0, 7, 7, 15]], [39, [0, 7, 7, 15]], [22, [0, 7, 7, 16]], [32, [0, 7, 7, 16]], [33, [0, 7, 7, 16]], [39, [0, 7, 7, 16]], [32, [0, 7, 7, 19]], [34, [0, 7, 7, 19]], [10, [0, 7, 9, 15]], [12, [0, 7, 9, 15]], [14, [0, 7, 11, 15]], [16, [0, 7, 11, 15]], [0, [0, 7, 13, 15]], [15, [0, 7, 13, 15]], [18, [0, 7, 13, 15]], [31, [0, 7, 15, 15]], [33, [0, 7, 15, 15]], [33, [0, 7, 15, 16]], [34, [0, 7, 15, 16]], [39, [0, 7, 15, 16]], [22, [0, 7, 16, 16]], [31, [0, 7, 16, 16]], [32, [0, 7, 16, 16]], [39, [0, 7, 16, 16]], [32, [0, 7, 16, 19]], [34, [0, 7, 16, 19]], [36, [0, 7, 16, 21]], [40, [0, 7, 16, 21]], [35, [0, 7, 16, 22]], [1, [1, 1, 2, 2]], [2, [1, 1, 2, 2]], [9, [1, 1, 2, 2]], [12, [1, 1, 2, 2]], [17, [1, 1, 2, 2]], [24, [1, 1, 2, 2]], [1, [1, 1, 2, 3]], [5, [1, 1, 2, 3]], [10, [1, 1, 2, 3]], [11, [1, 1, 2, 3]], [13, [1, 1, 2, 3]], [14, [1, 1, 2, 3]], [20, [1, 1, 2, 3]], [21, [1, 1, 2, 3]], [24, [1, 1, 2, 3]], [25, [1, 1, 2, 3]], [7, [1, 1, 2, 4]], [16, [1, 1, 2, 4]], [21, [1, 1, 2, 4]], [25, [1, 1, 2, 4]], [27, [1, 1, 2, 4]], [13, [1, 1, 2, 7]], [21, [1, 1, 2, 7]], [27, [1, 1, 2, 7]], [5, [1, 1, 2, 8]], [20, [1, 1, 2, 8]], [22, [1, 1, 2, 8]], [29, [1, 1, 2, 8]], [30, [1, 1, 2, 8]], [10, [1, 1, 2, 9]], [12, [1, 1, 2, 9]], [0, [1, 1, 2, 11]], [7, [1, 1, 2, 11]], [9, [1, 1, 2, 11]], [12, [1, 1, 2, 11]], [16, [1, 1, 2, 11]], [21, [1, 1, 2, 11]], [24, [1, 1, 2, 11]], [25, [1, 1, 2, 11]], [27, [1, 1, 2, 11]], [0, [1, 1, 2, 12]], [1, [1, 1, 2, 12]], [5, [1, 1, 2, 12]], [13, [1, 1, 2, 12]], [20, [1, 1, 2, 12]], [21, [1, 1, 2, 12]], [0, [1, 1, 2, 14]], [6, [1, 1, 2, 14]], [15, [1, 1, 2, 14]], [22, [1, 1, 2, 14]], [23, [1, 1, 2, 14]], [30, [1, 1, 2, 14]], [0, [1, 1, 2, 15]], [1, [1, 1, 2, 15]], [6, [1, 1, 2, 15]], [7, [1, 1, 2, 15]], [13, [1, 1, 2, 15]], [15, [1, 1, 2, 15]], [21, [1, 1, 2, 15]], [23, [1, 1, 2, 15]], [29, [1, 1, 2, 15]], [1, [1, 1, 3, 3]], [5, [1, 1, 3, 3]], [8, [1, 1, 3, 3]], [13, [1, 1, 3, 3]], [14, [1, 1, 3, 3]], [18, [1, 1, 3, 3]], [20, [1, 1, 3, 3]], [25, [1, 1, 3, 3]], [27, [1, 1, 3, 3]], [13, [1, 1, 3, 5]], [18, [1, 1, 3, 5]], [6, [1, 1, 3, 7]], [8, [1, 1, 3, 7]], [5, [1, 1, 3, 8]], [13, [1, 1, 3, 8]], [15, [1, 1, 3, 8]], [16, [1, 1, 3, 8]], [22, [1, 1, 3, 8]], [25, [1, 1, 3, 8]], [27, [1, 1, 3, 8]], [29, [1, 1, 3, 8]], [30, [1, 1, 3, 8]], [5, [1, 1, 3, 11]], [8, [1, 1, 3, 11]], [10, [1, 1, 3, 11]], [11, [1, 1, 3, 11]], [14, [1, 1, 3, 11]], [20, [1, 1, 3, 11]], [24, [1, 1, 3, 11]], [25, [1, 1, 3, 11]], [27, [1, 1, 3, 11]], [20, [1, 1, 3, 12]], [27, [1, 1, 3, 12]], [1, [1, 1, 3, 14]], [7, [1, 1, 3, 14]], [8, [1, 1, 3, 14]], [13, [1, 1, 3, 14]], [14, [1, 1, 3, 14]], [15, [1, 1, 3, 14]], [16, [1, 1, 3, 14]], [18, [1, 1, 3, 14]], [22, [1, 1, 3, 14]], [23, [1, 1, 3, 14]], [30, [1, 1, 3, 14]], [1, [1, 1, 3, 15]], [2, [1, 1, 3, 15]], [5, [1, 1, 3, 15]], [8, [1, 1, 3, 15]], [13, [1, 1, 3, 15]], [14, [1, 1, 3, 15]], [15, [1, 1, 3, 15]], [16, [1, 1, 3, 15]], [17, [1, 1, 3, 15]], [21, [1, 1, 3, 15]], [23, [1, 1, 3, 15]], [29, [1, 1, 3, 15]], [7, [1, 1, 4, 5]], [20, [1, 1, 4, 5]], [21, [1, 1, 4, 5]], [6, [1, 1, 4, 7]], [8, [1, 1, 4, 7]], [18, [1, 1, 4, 7]], [20, [1, 1, 4, 7]], [27, [1, 1, 4, 7]], [5, [1, 1, 4, 8]], [13, [1, 1, 4, 8]], [14, [1, 1, 4, 8]], [16, [1, 1, 4, 8]], [22, [1, 1, 4, 8]], [27, [1, 1, 4, 8]], [29, [1, 1, 4, 8]], [30, [1, 1, 4, 8]], [5, [1, 1, 4, 11]], [21, [1, 1, 4, 11]], [27, [1, 1, 4, 11]], [1, [1, 1, 4, 14]], [7, [1, 1, 4, 14]], [8, [1, 1, 4, 14]], [13, [1, 1, 4, 14]], [14, [1, 1, 4, 14]], [16, [1, 1, 4, 14]], [22, [1, 1, 4, 14]], [23, [1, 1, 4, 14]], [30, [1, 1, 4, 14]], [5, [1, 1, 4, 15]], [8, [1, 1, 4, 15]], [13, [1, 1, 4, 15]], [14, [1, 1, 4, 15]], [15, [1, 1, 4, 15]], [16, [1, 1, 4, 15]], [21, [1, 1, 4, 15]], [23, [1, 1, 4, 15]], [29, [1, 1, 4, 15]], [6, [1, 1, 5, 5]], [14, [1, 1, 5, 5]], [21, [1, 1, 5, 5]], [25, [1, 1, 5, 5]], [27, [1, 1, 5, 5]], [0, [1, 1, 5, 7]], [15, [1, 1, 5, 7]], [18, [1, 1, 5, 7]], [20, [1, 1, 5, 7]], [21, [1, 1, 5, 7]], [20, [1, 1, 5, 11]], [27, [1, 1, 5, 11]], [35, [1, 1, 5, 13]], [36, [1, 1, 5, 13]], [37, [1, 1, 5, 13]], [38, [1, 1, 5, 13]], [6, [1, 1, 5, 14]], [14, [1, 1, 5, 14]], [25, [1, 1, 5, 14]], [35, [1, 1, 5, 16]], [36, [1, 1, 5, 16]], [37, [1, 1, 5, 16]], [38, [1, 1, 5, 16]], [35, [1, 1, 5, 17]], [36, [1, 1, 5, 17]], [37, [1, 1, 5, 17]], [38, [1, 1, 5, 17]], [19, [1, 1, 5, 21]], [28, [1, 1, 5, 21]], [36, [1, 1, 5, 21]], [40, [1, 1, 5, 21]], [19, [1, 1, 5, 22]], [28, [1, 1, 5, 22]], [35, [1, 1, 5, 22]], [13, [1, 1, 7, 7]], [20, [1, 1, 7, 7]], [27, [1, 1, 7, 7]], [6, [1, 1, 7, 11]], [8, [1, 1, 7, 11]], [19, [1, 1, 7, 11]], [26, [1, 1, 7, 11]], [6, [1, 1, 7, 12]], [8, [1, 1, 7, 12]], [1, [1, 1, 7, 13]], [18, [1, 1, 7, 13]], [1, [1, 1, 7, 15]], [2, [1, 1, 7, 15]], [6, [1, 1, 7, 15]], [8, [1, 1, 7, 15]], [13, [1, 1, 7, 15]], [17, [1, 1, 7, 15]], [18, [1, 1, 7, 15]], [31, [1, 1, 7, 15]], [34, [1, 1, 7, 15]], [39, [1, 1, 7, 15]], [22, [1, 1, 7, 16]], [32, [1, 1, 7, 16]], [33, [1, 1, 7, 16]], [39, [1, 1, 7, 16]], [32, [1, 1, 7, 19]], [34, [1, 1, 7, 19]], [1, [1, 1, 7, 21]], [2, [1, 1, 7, 21]], [17, [1, 1, 7, 21]], [1, [1, 1, 7, 22]], [2, [1, 1, 7, 22]], [17, [1, 1, 7, 22]], [13, [1, 1, 8, 8]], [20, [1, 1, 8, 8]], [27, [1, 1, 8, 8]], [5, [1, 1, 8, 11]], [14, [1, 1, 8, 11]], [22, [1, 1, 8, 11]], [25, [1, 1, 8, 11]], [27, [1, 1, 8, 11]], [29, [1, 1, 8, 11]], [30, [1, 1, 8, 11]], [0, [1, 1, 8, 12]], [5, [1, 1, 8, 12]], [22, [1, 1, 8, 12]], [27, [1, 1, 8, 12]], [29, [1, 1, 8, 12]], [30, [1, 1, 8, 12]], [0, [1, 1, 8, 14]], [13, [1, 1, 8, 14]], [14, [1, 1, 8, 14]], [15, [1, 1, 8, 14]], [25, [1, 1, 8, 14]], [10, [1, 1, 9, 11]], [12, [1, 1, 9, 11]], [20, [1, 1, 11, 12]], [27, [1, 1, 11, 12]], [22, [1, 1, 11, 14]], [23, [1, 1, 11, 14]], [30, [1, 1, 11, 14]], [0, [1, 1, 11, 15]], [5, [1, 1, 11, 15]], [8, [1, 1, 11, 15]], [14, [1, 1, 11, 15]], [21, [1, 1, 11, 15]], [23, [1, 1, 11, 15]], [25, [1, 1, 11, 15]], [29, [1, 1, 11, 15]], [0, [1, 1, 12, 14]], [7, [1, 1, 12, 14]], [8, [1, 1, 12, 14]], [13, [1, 1, 12, 14]], [22, [1, 1, 12, 14]], [23, [1, 1, 12, 14]], [30, [1, 1, 12, 14]], [0, [1, 1, 12, 15]], [5, [1, 1, 12, 15]], [8, [1, 1, 12, 15]], [13, [1, 1, 12, 15]], [21, [1, 1, 12, 15]], [23, [1, 1, 12, 15]], [29, [1, 1, 12, 15]], [35, [1, 1, 13, 13]], [36, [1, 1, 13, 13]], [37, [1, 1, 13, 13]], [38, [1, 1, 13, 13]], [35, [1, 1, 13, 16]], [36, [1, 1, 13, 16]], [37, [1, 1, 13, 16]], [38, [1, 1, 13, 16]], [35, [1, 1, 13, 17]], [36, [1, 1, 13, 17]], [37, [1, 1, 13, 17]], [38, [1, 1, 13, 17]], [28, [1, 1, 13, 21]], [36, [1, 1, 13, 21]], [40, [1, 1, 13, 21]], [28, [1, 1, 13, 22]], [35, [1, 1, 13, 22]], [31, [1, 1, 15, 15]], [34, [1, 1, 15, 15]], [39, [1, 1, 15, 15]], [1, [1, 1, 15, 16]], [2, [1, 1, 15, 16]], [5, [1, 1, 15, 16]], [17, [1, 1, 15, 16]], [32, [1, 1, 15, 16]], [33, [1, 1, 15, 16]], [39, [1, 1, 15, 16]], [32, [1, 1, 15, 19]], [34, [1, 1, 15, 19]], [1, [1, 1, 16, 16]], [2, [1, 1, 16, 16]], [5, [1, 1, 16, 16]], [17, [1, 1, 16, 16]], [22, [1, 1, 16, 16]], [19, [1, 1, 16, 21]], [19, [1, 1, 16, 22]], [1, [1, 2, 2, 3]], [5, [1, 2, 2, 3]], [18, [1, 2, 2, 3]], [21, [1, 2, 2, 3]], [27, [1, 2, 2, 3]], [3, [1, 2, 2, 4]], [16, [1, 2, 2, 4]], [18, [1, 2, 2, 4]], [25, [1, 2, 2, 4]], [0, [1, 2, 2, 5]], [2, [1, 2, 2, 5]], [4, [1, 2, 2, 5]], [9, [1, 2, 2, 5]], [12, [1, 2, 2, 5]], [13, [1, 2, 2, 5]], [15, [1, 2, 2, 5]], [24, [1, 2, 2, 5]], [0, [1, 2, 2, 11]], [16, [1, 2, 2, 11]], [25, [1, 2, 2, 11]], [0, [1, 2, 2, 12]], [5, [1, 2, 2, 12]], [21, [1, 2, 2, 12]], [27, [1, 2, 2, 12]], [13, [1, 2, 2, 14]], [14, [1, 2, 2, 14]], [25, [1, 2, 2, 14]], [1, [1, 2, 2, 15]], [9, [1, 2, 2, 15]], [12, [1, 2, 2, 15]], [13, [1, 2, 2, 15]], [18, [1, 2, 2, 15]], [24, [1, 2, 2, 15]], [5, [1, 2, 3, 3]], [6, [1, 2, 3, 3]], [13, [1, 2, 3, 3]], [14, [1, 2, 3, 3]], [25, [1, 2, 3, 3]], [10, [1, 2, 3, 5]], [11, [1, 2, 3, 5]], [13, [1, 2, 3, 5]], [20, [1, 2, 3, 5]], [24, [1, 2, 3, 5]], [27, [1, 2, 3, 5]], [5, [1, 2, 3, 8]], [13, [1, 2, 3, 8]], [15, [1, 2, 3, 8]], [16, [1, 2, 3, 8]], [22, [1, 2, 3, 8]], [25, [1, 2, 3, 8]], [27, [1, 2, 3, 8]], [29, [1, 2, 3, 8]], [30, [1, 2, 3, 8]], [5, [1, 2, 3, 11]], [6, [1, 2, 3, 11]], [14, [1, 2, 3, 11]], [20, [1, 2, 3, 11]], [25, [1, 2, 3, 11]], [27, [1, 2, 3, 11]], [18, [1, 2, 3, 12]], [3, [1, 2, 3, 14]], [6, [1, 2, 3, 14]], [7, [1, 2, 3, 14]], [14, [1, 2, 3, 14]], [22, [1, 2, 3, 14]], [23, [1, 2, 3, 14]], [25, [1, 2, 3, 14]], [30, [1, 2, 3, 14]], [3, [1, 2, 3, 15]], [6, [1, 2, 3, 15]], [7, [1, 2, 3, 15]], [10, [1, 2, 3, 15]], [11, [1, 2, 3, 15]], [14, [1, 2, 3, 15]], [18, [1, 2, 3, 15]], [21, [1, 2, 3, 15]], [23, [1, 2, 3, 15]], [24, [1, 2, 3, 15]], [25, [1, 2, 3, 15]], [29, [1, 2, 3, 15]], [5, [1, 2, 4, 5]], [20, [1, 2, 4, 5]], [21, [1, 2, 4, 5]], [1, [1, 2, 4, 7]], [20, [1, 2, 4, 7]], [21, [1, 2, 4, 7]], [5, [1, 2, 4, 8]], [13, [1, 2, 4, 8]], [14, [1, 2, 4, 8]], [16, [1, 2, 4, 8]], [22, [1, 2, 4, 8]], [27, [1, 2, 4, 8]], [29, [1, 2, 4, 8]], [30, [1, 2, 4, 8]], [1, [1, 2, 4, 14]], [6, [1, 2, 4, 14]], [22, [1, 2, 4, 14]], [23, [1, 2, 4, 14]], [30, [1, 2, 4, 14]], [1, [1, 2, 4, 15]], [2, [1, 2, 4, 15]], [6, [1, 2, 4, 15]], [7, [1, 2, 4, 15]], [17, [1, 2, 4, 15]], [21, [1, 2, 4, 15]], [23, [1, 2, 4, 15]], [29, [1, 2, 4, 15]], [6, [1, 2, 5, 5]], [13, [1, 2, 5, 5]], [14, [1, 2, 5, 5]], [20, [1, 2, 5, 5]], [21, [1, 2, 5, 5]], [25, [1, 2, 5, 5]], [20, [1, 2, 5, 7]], [21, [1, 2, 5, 7]], [10, [1, 2, 5, 9]], [12, [1, 2, 5, 9]], [14, [1, 2, 5, 11]], [25, [1, 2, 5, 11]], [20, [1, 2, 5, 12]], [27, [1, 2, 5, 12]], [6, [1, 2, 5, 14]], [13, [1, 2, 5, 15]], [14, [1, 2, 5, 15]], [25, [1, 2, 5, 15]], [13, [1, 2, 7, 7]], [20, [1, 2, 7, 7]], [27, [1, 2, 7, 7]], [0, [1, 2, 7, 15]], [1, [1, 2, 7, 15]], [13, [1, 2, 7, 15]], [15, [1, 2, 7, 15]], [13, [1, 2, 8, 8]], [20, [1, 2, 8, 8]], [27, [1, 2, 8, 8]], [5, [1, 2, 8, 11]], [14, [1, 2, 8, 11]], [22, [1, 2, 8, 11]], [25, [1, 2, 8, 11]], [27, [1, 2, 8, 11]], [29, [1, 2, 8, 11]], [30, [1, 2, 8, 11]], [0, [1, 2, 8, 12]], [5, [1, 2, 8, 12]], [22, [1, 2, 8, 12]], [27, [1, 2, 8, 12]], [29, [1, 2, 8, 12]], [30, [1, 2, 8, 12]], [0, [1, 2, 8, 14]], [13, [1, 2, 8, 14]], [14, [1, 2, 8, 14]], [15, [1, 2, 8, 14]], [25, [1, 2, 8, 14]], [10, [1, 2, 9, 15]], [12, [1, 2, 9, 15]], [20, [1, 2, 11, 12]], [27, [1, 2, 11, 12]], [22, [1, 2, 11, 14]], [23, [1, 2, 11, 14]], [30, [1, 2, 11, 14]], [6, [1, 2, 11, 15]], [7, [1, 2, 11, 15]], [9, [1, 2, 11, 15]], [12, [1, 2, 11, 15]], [14, [1, 2, 11, 15]], [21, [1, 2, 11, 15]], [23, [1, 2, 11, 15]], [24, [1, 2, 11, 15]], [25, [1, 2, 11, 15]], [29, [1, 2, 11, 15]], [3, [1, 2, 12, 14]], [6, [1, 2, 12, 14]], [7, [1, 2, 12, 14]], [13, [1, 2, 12, 14]], [22, [1, 2, 12, 14]], [23, [1, 2, 12, 14]], [30, [1, 2, 12, 14]], [3, [1, 2, 12, 15]], [6, [1, 2, 12, 15]], [7, [1, 2, 12, 15]], [9, [1, 2, 12, 15]], [12, [1, 2, 12, 15]], [18, [1, 2, 12, 15]], [21, [1, 2, 12, 15]], [23, [1, 2, 12, 15]], [24, [1, 2, 12, 15]], [29, [1, 2, 12, 15]], [5, [1, 3, 3, 15]], [13, [1, 3, 3, 15]], [14, [1, 3, 3, 15]], [20, [1, 3, 3, 15]], [21, [1, 3, 3, 15]], [25, [1, 3, 3, 15]], [2, [1, 3, 5, 15]], [4, [1, 3, 5, 15]], [7, [1, 3, 5, 15]], [13, [1, 3, 5, 15]], [21, [1, 3, 5, 15]], [27, [1, 3, 5, 15]], [1, [1, 3, 7, 15]], [6, [1, 3, 7, 15]], [8, [1, 3, 7, 15]], [13, [1, 3, 7, 15]], [15, [1, 3, 7, 15]], [16, [1, 3, 7, 15]], [20, [1, 3, 7, 15]], [25, [1, 3, 7, 15]], [27, [1, 3, 7, 15]], [5, [1, 3, 11, 15]], [10, [1, 3, 11, 15]], [11, [1, 3, 11, 15]], [14, [1, 3, 11, 15]], [20, [1, 3, 11, 15]], [21, [1, 3, 11, 15]], [24, [1, 3, 11, 15]], [25, [1, 3, 11, 15]], [6, [1, 3, 12, 14]], [8, [1, 3, 12, 14]], [7, [1, 3, 12, 15]], [10, [1, 3, 12, 15]], [11, [1, 3, 12, 15]], [18, [1, 3, 12, 15]], [20, [1, 3, 12, 15]], [21, [1, 3, 12, 15]], [24, [1, 3, 12, 15]], [5, [1, 4, 5, 15]], [7, [1, 4, 5, 15]], [2, [1, 4, 7, 15]], [6, [1, 4, 7, 15]], [8, [1, 4, 7, 15]], [13, [1, 4, 7, 15]], [14, [1, 4, 7, 15]], [16, [1, 4, 7, 15]], [17, [1, 4, 7, 15]], [18, [1, 4, 7, 15]], [5, [1, 5, 5, 15]], [13, [1, 5, 5, 15]], [21, [1, 5, 5, 15]], [27, [1, 5, 5, 15]], [35, [1, 5, 7, 13]], [36, [1, 5, 7, 13]], [37, [1, 5, 7, 13]], [38, [1, 5, 7, 13]], [0, [1, 5, 7, 15]], [2, [1, 5, 7, 15]], [4, [1, 5, 7, 15]], [15, [1, 5, 7, 15]], [20, [1, 5, 7, 15]], [27, [1, 5, 7, 15]], [35, [1, 5, 7, 16]], [36, [1, 5, 7, 16]], [37, [1, 5, 7, 16]], [38, [1, 5, 7, 16]], [35, [1, 5, 7, 17]], [36, [1, 5, 7, 17]], [37, [1, 5, 7, 17]], [38, [1, 5, 7, 17]], [2, [1, 5, 7, 21]], [4, [1, 5, 7, 21]], [19, [1, 5, 7, 21]], [28, [1, 5, 7, 21]], [36, [1, 5, 7, 21]], [40, [1, 5, 7, 21]], [2, [1, 5, 7, 22]], [4, [1, 5, 7, 22]], [19, [1, 5, 7, 22]], [28, [1, 5, 7, 22]], [35, [1, 5, 7, 22]], [14, [1, 5, 11, 15]], [20, [1, 5, 11, 15]], [25, [1, 5, 11, 15]], [27, [1, 5, 11, 15]], [7, [1, 5, 12, 15]], [21, [1, 5, 12, 15]], [27, [1, 5, 12, 15]], [14, [1, 5, 14, 15]], [25, [1, 5, 14, 15]], [2, [1, 5, 15, 16]], [4, [1, 5, 15, 16]], [2, [1, 5, 16, 16]], [4, [1, 5, 16, 16]], [3, [1, 7, 11, 15]], [6, [1, 7, 11, 15]], [8, [1, 7, 11, 15]], [14, [1, 7, 11, 15]], [20, [1, 7, 11, 15]], [25, [1, 7, 11, 15]], [27, [1, 7, 11, 15]], [0, [1, 7, 12, 15]], [1, [1, 7, 12, 15]], [6, [1, 7, 12, 15]], [8, [1, 7, 12, 15]], [20, [1, 7, 12, 15]], [27, [1, 7, 12, 15]], [35, [1, 7, 13, 13]], [36, [1, 7, 13, 13]], [37, [1, 7, 13, 13]], [38, [1, 7, 13, 13]], [35, [1, 7, 13, 16]], [36, [1, 7, 13, 16]], [37, [1, 7, 13, 16]], [38, [1, 7, 13, 16]], [35, [1, 7, 13, 17]], [36, [1, 7, 13, 17]], [37, [1, 7, 13, 17]], [38, [1, 7, 13, 17]], [28, [1, 7, 13, 21]], [36, [1, 7, 13, 21]], [40, [1, 7, 13, 21]], [28, [1, 7, 13, 22]], [35, [1, 7, 13, 22]], [14, [1, 7, 14, 15]], [25, [1, 7, 14, 15]], [19, [1, 7, 16, 21]], [19, [1, 7, 16, 22]], [10, [1, 9, 11, 15]], [12, [1, 9, 11, 15]], [10, [1, 9, 12, 15]], [12, [1, 9, 12, 15]], [3, [2, 2, 3, 15]], [10, [2, 2, 3, 15]], [11, [2, 2, 3, 15]], [14, [2, 2, 3, 15]], [18, [2, 2, 3, 15]], [24, [2, 2, 3, 15]], [25, [2, 2, 3, 15]], [1, [2, 2, 4, 15]], [3, [2, 2, 4, 15]], [15, [2, 2, 4, 15]], [16, [2, 2, 4, 15]], [25, [2, 2, 4, 15]], [9, [2, 2, 5, 15]], [12, [2, 2, 5, 15]], [13, [2, 2, 5, 15]], [18, [2, 2, 5, 15]], [24, [2, 2, 5, 15]], [10, [2, 2, 9, 15]], [12, [2, 2, 9, 15]], [3, [2, 2, 11, 15]], [16, [2, 2, 11, 15]], [25, [2, 2, 11, 15]], [0, [2, 2, 12, 15]], [1, [2, 2, 12, 15]], [3, [2, 2, 12, 15]], [13, [2, 2, 12, 15]], [5, [2, 3, 3, 15]], [13, [2, 3, 3, 15]], [15, [2, 3, 3, 15]], [20, [2, 3, 3, 15]], [21, [2, 3, 3, 15]], [5, [2, 3, 5, 15]], [10, [2, 3, 5, 15]], [11, [2, 3, 5, 15]], [13, [2, 3, 5, 15]], [21, [2, 3, 5, 15]], [24, [2, 3, 5, 15]], [27, [2, 3, 5, 15]], [1, [2, 3, 7, 15]], [13, [2, 3, 7, 15]], [15, [2, 3, 7, 15]], [16, [2, 3, 7, 15]], [20, [2, 3, 7, 15]], [25, [2, 3, 7, 15]], [27, [2, 3, 7, 15]], [5, [2, 3, 11, 15]], [14, [2, 3, 11, 15]], [16, [2, 3, 11, 15]], [20, [2, 3, 11, 15]], [21, [2, 3, 11, 15]], [1, [2, 3, 12, 15]], [3, [2, 3, 12, 15]], [5, [2, 3, 12, 15]], [13, [2, 3, 12, 15]], [18, [2, 3, 12, 15]], [20, [2, 3, 12, 15]], [21, [2, 3, 12, 15]], [1, [2, 4, 4, 15]], [13, [2, 4, 4, 15]], [18, [2, 4, 4, 15]], [2, [2, 4, 5, 15]], [4, [2, 4, 5, 15]], [5, [2, 4, 5, 15]], [15, [2, 4, 5, 15]], [16, [2, 4, 5, 15]], [18, [2, 4, 5, 15]], [21, [2, 4, 5, 15]], [25, [2, 4, 5, 15]], [27, [2, 4, 5, 15]], [1, [2, 4, 7, 15]], [13, [2, 4, 7, 15]], [14, [2, 4, 7, 15]], [16, [2, 4, 7, 15]], [20, [2, 4, 7, 15]], [27, [2, 4, 7, 15]], [5, [2, 4, 11, 15]], [14, [2, 4, 11, 15]], [20, [2, 4, 11, 15]], [21, [2, 4, 11, 15]], [25, [2, 4, 11, 15]], [1, [2, 4, 12, 15]], [18, [2, 4, 12, 15]], [5, [2, 5, 5, 15]], [13, [2, 5, 5, 15]], [21, [2, 5, 5, 15]], [27, [2, 5, 5, 15]], [18, [2, 5, 7, 15]], [20, [2, 5, 7, 15]], [27, [2, 5, 7, 15]], [10, [2, 5, 9, 15]], [12, [2, 5, 9, 15]], [14, [2, 5, 11, 15]], [20, [2, 5, 11, 15]], [25, [2, 5, 11, 15]], [27, [2, 5, 11, 15]], [0, [2, 5, 12, 15]], [5, [2, 5, 12, 15]], [21, [2, 5, 12, 15]], [27, [2, 5, 12, 15]], [14, [2, 5, 14, 15]], [25, [2, 5, 14, 15]], [14, [2, 7, 11, 15]], [20, [2, 7, 11, 15]], [25, [2, 7, 11, 15]], [27, [2, 7, 11, 15]], [0, [2, 7, 12, 15]], [1, [2, 7, 12, 15]], [20, [2, 7, 12, 15]], [27, [2, 7, 12, 15]], [14, [2, 7, 14, 15]], [25, [2, 7, 14, 15]], [13, [3, 3, 7, 15]], [15, [3, 3, 7, 15]], [13, [3, 4, 7, 15]], [15, [3, 4, 7, 15]], [1, [4, 4, 7, 15]], [13, [4, 4, 7, 15]], [18, [4, 4, 7, 15]], [2, [4, 5, 7, 15]], [4, [4, 5, 7, 15]], [15, [4, 5, 7, 15]], [18, [4, 5, 7, 15]], [19, [4, 7, 11, 15]], [26, [4, 7, 11, 15]], [1, [4, 7, 13, 15]], [18, [4, 7, 13, 15]], [5, [5, 5, 13, 21]], [5, [5, 5, 13, 22]], [31, [5, 5, 15, 21]], [34, [5, 5, 15, 21]], [36, [5, 5, 15, 21]], [39, [5, 5, 15, 21]], [40, [5, 5, 15, 21]], [31, [5, 5, 15, 22]], [34, [5, 5, 15, 22]], [35, [5, 5, 15, 22]], [39, [5, 5, 15, 22]], [5, [5, 5, 16, 21]], [22, [5, 5, 16, 21]], [32, [5, 5, 16, 21]], [33, [5, 5, 16, 21]], [39, [5, 5, 16, 21]], [5, [5, 5, 16, 22]], [22, [5, 5, 16, 22]], [32, [5, 5, 16, 22]], [33, [5, 5, 16, 22]], [39, [5, 5, 16, 22]], [32, [5, 5, 19, 21]], [34, [5, 5, 19, 21]], [32, [5, 5, 19, 22]], [34, [5, 5, 19, 22]], [35, [5, 7, 7, 13]], [36, [5, 7, 7, 13]], [37, [5, 7, 7, 13]], [38, [5, 7, 7, 13]], [35, [5, 7, 7, 16]], [36, [5, 7, 7, 16]], [37, [5, 7, 7, 16]], [38, [5, 7, 7, 16]], [35, [5, 7, 7, 17]], [36, [5, 7, 7, 17]], [37, [5, 7, 7, 17]], [38, [5, 7, 7, 17]], [19, [5, 7, 7, 21]], [28, [5, 7, 7, 21]], [36, [5, 7, 7, 21]], [40, [5, 7, 7, 21]], [19, [5, 7, 7, 22]], [28, [5, 7, 7, 22]], [35, [5, 7, 7, 22]], [31, [5, 13, 15, 21]], [34, [5, 13, 15, 21]], [36, [5, 13, 15, 21]], [39, [5, 13, 15, 21]], [40, [5, 13, 15, 21]], [31, [5, 13, 15, 22]], [34, [5, 13, 15, 22]], [35, [5, 13, 15, 22]], [39, [5, 13, 15, 22]], [22, [5, 13, 16, 21]], [32, [5, 13, 16, 21]], [33, [5, 13, 16, 21]], [39, [5, 13, 16, 21]], [22, [5, 13, 16, 22]], [32, [5, 13, 16, 22]], [33, [5, 13, 16, 22]], [39, [5, 13, 16, 22]], [32, [5, 13, 19, 21]], [34, [5, 13, 19, 21]], [32, [5, 13, 19, 22]], [34, [5, 13, 19, 22]], [35, [7, 13, 13, 15]], [36, [7, 13, 13, 15]], [37, [7, 13, 13, 15]], [38, [7, 13, 13, 15]], [35, [7, 13, 15, 16]], [36, [7, 13, 15, 16]], [37, [7, 13, 15, 16]], [38, [7, 13, 15, 16]], [35, [7, 13, 15, 17]], [36, [7, 13, 15, 17]], [37, [7, 13, 15, 17]], [38, [7, 13, 15, 17]], [28, [7, 13, 15, 21]], [36, [7, 13, 15, 21]], [40, [7, 13, 15, 21]], [28, [7, 13, 15, 22]], [35, [7, 13, 15, 22]], [33, [7, 15, 15, 16]], [34, [7, 15, 15, 16]], [39, [7, 15, 15, 16]], [31, [7, 15, 16, 16]], [32, [7, 15, 16, 16]], [39, [7, 15, 16, 16]], [32, [7, 15, 16, 19]], [34, [7, 15, 16, 19]], [19, [7, 15, 16, 21]], [36, [7, 15, 16, 21]], [40, [7, 15, 16, 21]], [19, [7, 15, 16, 22]], [35, [7, 15, 16, 22]]], "stats": {"rows": 471946, "rank": 274287, "columns": 289935, "seconds": 14.16677080001682, "solver": "sparse rows and derivation DAG"}}

==> anc/controlled/compression_artifacts/trial_13_n23_search.json <==
{"graph": {"n": 23, "edges": [[0, 4], [0, 5], [0, 6], [1, 5], [1, 6], [1, 7], [1, 8], [2, 7], [2, 8], [2, 9], [2, 10], [3, 9], [3, 10], [3, 11], [3, 12], [4, 11], [4, 12], [5, 6], [5, 10], [5, 13], [5, 14], [7, 14], [7, 15], [8, 18], [9, 10], [10, 13], [10, 14], [11, 12], [13, 17], [14, 18], [15, 18], [15, 19], [15, 20], [16, 19], [16, 20], [16, 21], [16, 22], [17, 21], [17, 22], [19, 20], [21, 22]]}, "coefficient_degree": 4, "kind": "f2-roots-refutation-v1", "status": "UNSAT", "terms": [[3, [0]], [4, [0]], [6, [0]], [7, [0]], [8, [0]], [9, [0]], [13, [0]], [14, [0]], [15, [0]], [16, [0]], [17, [0]], [18, [0]], [24, [0]], [1, [1]], [2, [1]], [17, [1]], [1, [2]], [3, [2]], [6, [2]], [7, [2]], [8, [2]], [18, [2]], [19, [2]], [25, [2]], [13, [3]], [14, [3]], [15, [3]], [16, [3]], [13, [4]], [14, [4]], [15, [4]], [16, [4]], [2, [5]], [4, [5]], [10, [5]], [19, [5]], [25, [5]], [1, [7]], [4, [7]], [17, [7]], [5, [9]], [7, [9]], [3, [10]], [19, [10]], [25, [10]], [0, [11]], [14, [11]], [27, [11]], [0, [12]], [13, [12]], [3, [13]], [10, [13]], [6, [14]], [8, [14]], [1, [15]], [3, [15]], [5, [15]], [7, [15]], [3, [21]], [6, [21]], [8, [21]], [9, [21]], [18, [21]], [24, [21]], [3, [22]], [6, [22]], [8, [22]], [9, [22]], [18, [22]], [24, [22]], [5, [0, 0, 1, 1]], [7, [0, 0, 1, 1]], [3, [0, 0, 1, 2]], [5, [0, 0, 1, 2]], [7, [0, 0, 1, 2]], [10, [0, 0, 1, 2]], [18, [0, 0, 1, 2]], [7, [0, 0, 1, 5]], [10, [0, 0, 1, 5]], [21, [0, 0, 1, 5]], [26, [0, 0, 1, 5]], [2, [0, 0, 1, 7]], [10, [0, 0, 1, 7]], [17, [0, 0, 1, 7]], [20, [0, 0, 1, 7]], [26, [0, 0, 1, 7]], [7, [0, 0, 1, 10]], [19, [0, 0, 1, 10]], [20, [0, 0, 1, 10]], [21, [0, 0, 1, 10]], [25, [0, 0, 1, 10]], [3, [0, 0, 1, 13]], [18, [0, 0, 1, 13]], [3, [0, 0, 1, 15]], [4, [0, 0, 1, 15]], [17, [0, 0, 1, 15]], [4, [0, 0, 1, 21]], [5, [0, 0, 1, 21]], [6, [0, 0, 1, 21]], [7, [0, 0, 1, 21]], [8, [0, 0, 1, 21]], [10, [0, 0, 1, 21]], [17, [0, 0, 1, 21]], [18, [0, 0, 1, 21]], [4, [0, 0, 1, 22]], [5, [0, 0, 1, 22]], [6, [0, 0, 1, 22]], [7, [0, 0, 1, 22]], [8, [0, 0, 1, 22]], [10, [0, 0, 1, 22]], [17, [0, 0, 1, 22]], [18, [0, 0, 1, 22]], [11, [0, 0, 2, 2]], [12, [0, 0, 2, 2]], [24, [0, 0, 2, 2]], [10, [0, 0, 2, 3]], [12, [0, 0, 2, 3]], [5, [0, 0, 2, 5]], [6, [0, 0, 2, 5]], [7, [0, 0, 2, 5]], [8, [0, 0, 2, 5]], [10, [0, 0, 2, 9]], [12, [0, 0, 2, 9]], [1, [0, 0, 2, 13]], [3, [0, 0, 2, 13]], [1, [0, 0, 2, 15]], [3, [0, 0, 2, 15]], [4, [0, 0, 2, 15]], [9, [0, 0, 2, 15]], [17, [0, 0, 2, 15]], [18, [0, 0, 2, 15]], [24, [0, 0, 2, 15]], [1, [0, 0, 2, 21]], [3, [0, 0, 2, 21]], [4, [0, 0, 2, 21]], [6, [0, 0, 2, 21]], [8, [0, 0, 2, 21]], [9, [0, 0, 2, 21]], [17, [0, 0, 2, 21]], [19, [0, 0, 2, 21]], [24, [0, 0, 2, 21]], [25, [0, 0, 2, 21]], [1, [0, 0, 2, 22]], [3, [0, 0, 2, 22]], [4, [0, 0, 2, 22]], [6, [0, 0, 2, 22]], [8, [0, 0, 2, 22]], [9, [0, 0, 2, 22]], [17, [0, 0, 2, 22]], [19, [0, 0, 2, 22]], [24, [0, 0, 2, 22]], [25, [0, 0, 2, 22]], [9, [0, 0, 3, 3]], [10, [0, 0, 3, 3]], [24, [0, 0, 3, 3]], [10, [0, 0, 3, 9]], [12, [0, 0, 3, 9]], [14, [0, 0, 3, 11]], [27, [0, 0, 3, 11]], [13, [0, 0, 3, 12]], [2, [0, 0, 5, 7]], [4, [0, 0, 5, 7]], [5, [0, 0, 5, 9]], [7, [0, 0, 5, 9]], [35, [0, 0, 5, 13]], [36, [0, 0, 5, 13]], [37, [0, 0, 5, 13]], [38, [0, 0, 5, 13]], [6, [0, 0, 5, 14]], [8, [0, 0, 5, 14]], [9, [0, 0, 5, 15]], [10, [0, 0, 5, 15]], [24, [0, 0, 5, 15]], [35, [0, 0, 5, 16]], [36, [0, 0, 5, 16]], [37, [0, 0, 5, 16]], [38, [0, 0, 5, 16]], [35, [0, 0, 5, 17]], [36, [0, 0, 5, 17]], [37, [0, 0, 5, 17]], [38, [0, 0, 5, 17]], [4, [0, 0, 5, 21]], [7, [0, 0, 5, 21]], [9, [0, 0, 5, 21]], [17, [0, 0, 5, 21]], [18, [0, 0, 5, 21]], [21, [0, 0, 5, 21]], [24, [0, 0, 5, 21]], [25, [0, 0, 5, 21]], [26, [0, 0, 5, 21]], [28, [0, 0, 5, 21]], [36, [0, 0, 5, 21]], [40, [0, 0, 5, 21]], [4, [0, 0, 5, 22]], [7, [0, 0, 5, 22]], [9, [0, 0, 5, 22]], [17, [0, 0, 5, 22]], [18, [0, 0, 5, 22]], [21, [0, 0, 5, 22]], [24, [0, 0, 5, 22]], [25, [0, 0, 5, 22]], [26, [0, 0, 5, 22]], [28, [0, 0, 5, 22]], [35, [0, 0, 5, 22]], [10, [0, 0, 6, 21]], [18, [0, 0, 6, 21]], [10, [0, 0, 6, 22]], [18, [0, 0, 6, 22]], [3, [0, 0, 7, 15]], [4, [0, 0, 7, 15]], [17, [0, 0, 7, 15]], [3, [0, 0, 7, 21]], [10, [0, 0, 7, 21]], [20, [0, 0, 7, 21]], [26, [0, 0, 7, 21]], [3, [0, 0, 7, 22]], [10, [0, 0, 7, 22]], [20, [0, 0, 7, 22]], [26, [0, 0, 7, 22]], [1, [0, 0, 9, 15]], [3, [0, 0, 9, 15]], [4, [0, 0, 9, 15]], [10, [0, 0, 9, 15]], [17, [0, 0, 9, 15]], [18, [0, 0, 9, 15]], [1, [0, 0, 9, 21]], [18, [0, 0, 9, 21]], [24, [0, 0, 9, 21]], [1, [0, 0, 9, 22]], [18, [0, 0, 9, 22]], [24, [0, 0, 9, 22]], [1, [0, 0, 10, 21]], [3, [0, 0, 10, 21]], [4, [0, 0, 10, 21]], [7, [0, 0, 10, 21]], [9, [0, 0, 10, 21]], [17, [0, 0, 10, 21]], [19, [0, 0, 10, 21]], [20, [0, 0, 10, 21]], [21, [0, 0, 10, 21]], [25, [0, 0, 10, 21]], [1, [0, 0, 10, 22]], [3, [0, 0, 10, 22]], [4, [0, 0, 10, 22]], [7, [0, 0, 10, 22]], [9, [0, 0, 10, 22]], [17, [0, 0, 10, 22]], [19, [0, 0, 10, 22]], [20, [0, 0, 10, 22]], [21, [0, 0, 10, 22]], [25, [0, 0, 10, 22]], [35, [0, 0, 13, 13]], [36, [0, 0, 13, 13]], [37, [0, 0, 13, 13]], [38, [0, 0, 13, 13]], [35, [0, 0, 13, 16]], [36, [0, 0, 13, 16]], [37, [0, 0, 13, 16]], [38, [0, 0, 13, 16]], [35, [0, 0, 13, 17]], [36, [0, 0, 13, 17]], [37, [0, 0, 13, 17]], [38, [0, 0, 13, 17]], [10, [0, 0, 13, 21]], [28, [0, 0, 13, 21]], [36, [0, 0, 13, 21]], [40, [0, 0, 13, 21]], [10, [0, 0, 13, 22]], [28, [0, 0, 13, 22]], [35, [0, 0, 13, 22]], [3, [0, 0, 15, 21]], [4, [0, 0, 15, 21]], [17, [0, 0, 15, 21]], [3, [0, 0, 15, 22]], [4, [0, 0, 15, 22]], [17, [0, 0, 15, 22]], [1, [0, 0, 16, 21]], [19, [0, 0, 16, 21]], [1, [0, 0, 16, 22]], [19, [0, 0, 16, 22]], [3, [0, 0, 19, 21]], [4, [0, 0, 19, 21]], [17, [0, 0, 19, 21]], [3, [0, 0, 19, 22]], [4, [0, 0, 19, 22]], [17, [0, 0, 19, 22]], [3, [0, 0, 20, 21]], [4, [0, 0, 20, 21]], [17, [0, 0, 20, 21]], [3, [0, 0, 20, 22]], [4, [0, 0, 20, 22]], [17, [0, 0, 20, 22]], [1, [0, 1, 1, 2]], [6, [0, 1, 1, 2]], [8, [0, 1, 1, 2]], [9, [0, 1, 1, 2]], [18, [0, 1, 1, 2]], [24, [0, 1, 1, 2]], [7, [0, 1, 1, 5]], [9, [0, 1, 1, 5]], [10, [0, 1, 1, 5]], [18, [0, 1, 1, 5]], [21, [0, 1, 1, 5]], [24, [0, 1, 1, 5]], [26, [0, 1, 1, 5]], [1, [0, 1, 1, 7]], [10, [0, 1, 1, 7]], [20, [0, 1, 1, 7]], [26, [0, 1, 1, 7]], [1, [0, 1, 1, 9]], [5, [0, 1, 1, 9]], [6, [0, 1, 1, 9]], [7, [0, 1, 1, 9]], [8, [0, 1, 1, 9]], [10, [0, 1, 1, 9]], [18, [0, 1, 1, 9]], [6, [0, 1, 1, 10]], [7, [0, 1, 1, 10]], [8, [0, 1, 1, 10]], [19, [0, 1, 1, 10]], [21, [0, 1, 1, 10]], [25, [0, 1, 1, 10]], [26, [0, 1, 1, 10]], [1, [0, 1, 1, 13]], [18, [0, 1, 1, 13]], [1, [0, 1, 1, 14]], [6, [0, 1, 1, 14]], [8, [0, 1, 1, 14]], [18, [0, 1, 1, 14]], [1, [0, 1, 1, 15]], [2, [0, 1, 1, 15]], [17, [0, 1, 1, 15]], [2, [0, 1, 1, 21]], [10, [0, 1, 1, 21]], [17, [0, 1, 1, 21]], [18, [0, 1, 1, 21]], [2, [0, 1, 1, 22]], [10, [0, 1, 1, 22]], [17, [0, 1, 1, 22]], [18, [0, 1, 1, 22]], [3, [0, 1, 2, 2]], [5, [0, 1, 2, 2]], [10, [0, 1, 2, 2]], [18, [0, 1, 2, 2]], [20, [0, 1, 2, 2]], [21, [0, 1, 2, 2]], [5, [0, 1, 2, 5]], [7, [0, 1, 2, 5]], [10, [0, 1, 2, 5]], [20, [0, 1, 2, 5]], [26, [0, 1, 2, 5]], [6, [0, 1, 2, 7]], [8, [0, 1, 2, 7]], [1, [0, 1, 2, 8]], [5, [0, 1, 2, 8]], [9, [0, 1, 2, 8]], [10, [0, 1, 2, 8]], [20, [0, 1, 2, 8]], [22, [0, 1, 2, 8]], [24, [0, 1, 2, 8]], [29, [0, 1, 2, 8]], [30, [0, 1, 2, 8]], [5, [0, 1, 2, 9]], [7, [0, 1, 2, 9]], [18, [0, 1, 2, 9]], [20, [0, 1, 2, 9]], [26, [0, 1, 2, 9]], [6, [0, 1, 2, 10]], [8, [0, 1, 2, 10]], [20, [0, 1, 2, 10]], [26, [0, 1, 2, 10]], [1, [0, 1, 2, 13]], [3, [0, 1, 2, 13]], [3, [0, 1, 2, 14]], [6, [0, 1, 2, 14]], [7, [0, 1, 2, 14]], [9, [0, 1, 2, 14]], [22, [0, 1, 2, 14]], [23, [0, 1, 2, 14]], [24, [0, 1, 2, 14]], [30, [0, 1, 2, 14]], [1, [0, 1, 2, 15]], [2, [0, 1, 2, 15]], [3, [0, 1, 2, 15]], [5, [0, 1, 2, 15]], [8, [0, 1, 2, 15]], [9, [0, 1, 2, 15]], [17, [0, 1, 2, 15]], [18, [0, 1, 2, 15]], [21, [0, 1, 2, 15]], [23, [0, 1, 2, 15]], [24, [0, 1, 2, 15]], [29, [0, 1, 2, 15]], [2, [0, 1, 2, 21]], [4, [0, 1, 2, 21]], [2, [0, 1, 2, 22]], [4, [0, 1, 2, 22]], [10, [0, 1, 5, 5]], [20, [0, 1, 5, 5]], [26, [0, 1, 5, 5]], [18, [0, 1, 5, 8]], [20, [0, 1, 5, 8]], [26, [0, 1, 5, 8]], [7, [0, 1, 5, 9]], [10, [0, 1, 5, 9]], [21, [0, 1, 5, 9]], [26, [0, 1, 5, 9]], [20, [0, 1, 5, 10]], [26, [0, 1, 5, 10]], [9, [0, 1, 5, 14]], [24, [0, 1, 5, 14]], [2, [0, 1, 5, 15]], [4, [0, 1, 5, 15]], [5, [0, 1, 5, 15]], [9, [0, 1, 5, 15]], [10, [0, 1, 5, 15]], [18, [0, 1, 5, 15]], [21, [0, 1, 5, 15]], [24, [0, 1, 5, 15]], [26, [0, 1, 5, 15]], [5, [0, 1, 5, 21]], [6, [0, 1, 5, 21]], [7, [0, 1, 5, 21]], [8, [0, 1, 5, 21]], [5, [0, 1, 5, 22]], [6, [0, 1, 5, 22]], [7, [0, 1, 5, 22]], [8, [0, 1, 5, 22]], [1, [0, 1, 7, 9]], [6, [0, 1, 7, 9]], [8, [0, 1, 7, 9]], [20, [0, 1, 7, 9]], [21, [0, 1, 7, 9]], [2, [0, 1, 7, 15]], [3, [0, 1, 7, 15]], [4, [0, 1, 7, 15]], [10, [0, 1, 7, 15]], [20, [0, 1, 7, 15]], [26, [0, 1, 7, 15]], [1, [0, 1, 7, 21]], [3, [0, 1, 7, 21]], [1, [0, 1, 7, 22]], [3, [0, 1, 7, 22]], [5, [0, 1, 8, 9]], [10, [0, 1, 8, 9]], [22, [0, 1, 8, 9]], [26, [0, 1, 8, 9]], [29, [0, 1, 8, 9]], [30, [0, 1, 8, 9]], [20, [0, 1, 8, 10]], [26, [0, 1, 8, 10]], [1, [0, 1, 8, 14]], [9, [0, 1, 8, 14]], [24, [0, 1, 8, 14]], [8, [0, 1, 9, 14]], [22, [0, 1, 9, 14]], [23, [0, 1, 9, 14]], [30, [0, 1, 9, 14]], [1, [0, 1, 9, 15]], [2, [0, 1, 9, 15]], [3, [0, 1, 9, 15]], [5, [0, 1, 9, 15]], [8, [0, 1, 9, 15]], [17, [0, 1, 9, 15]], [18, [0, 1, 9, 15]], [21, [0, 1, 9, 15]], [23, [0, 1, 9, 15]], [24, [0, 1, 9, 15]], [29, [0, 1, 9, 15]], [7, [0, 1, 10, 15]], [9, [0, 1, 10, 15]], [20, [0, 1, 10, 15]], [21, [0, 1, 10, 15]], [2, [0, 1, 10, 21]], [4, [0, 1, 10, 21]], [2, [0, 1, 10, 22]], [4, [0, 1, 10, 22]], [2, [0, 1, 15, 21]], [4, [0, 1, 15, 21]], [2, [0, 1, 15, 22]], [4, [0, 1, 15, 22]], [2, [0, 1, 19, 21]], [4, [0, 1, 19, 21]], [2, [0, 1, 19, 22]], [4, [0, 1, 19, 22]], [2, [0, 1, 20, 21]], [4, [0, 1, 20, 21]], [2, [0, 1, 20, 22]], [4, [0, 1, 20, 22]], [5, [0, 2, 2, 5]], [9, [0, 2, 2, 5]], [10, [0, 2, 2, 5]], [18, [0, 2, 2, 5]], [21, [0, 2, 2, 5]], [24, [0, 2, 2, 5]], [26, [0, 2, 2, 5]], [1, [0, 2, 2, 7]], [20, [0, 2, 2, 7]], [21, [0, 2, 2, 7]], [1, [0, 2, 2, 8]], [5, [0, 2, 2, 8]], [9, [0, 2, 2, 8]], [10, [0, 2, 2, 8]], [20, [0, 2, 2, 8]], [22, [0, 2, 2, 8]], [24, [0, 2, 2, 8]], [29, [0, 2, 2, 8]], [30, [0, 2, 2, 8]], [1, [0, 2, 2, 9]], [10, [0, 2, 2, 9]], [20, [0, 2, 2, 9]], [26, [0, 2, 2, 9]], [9, [0, 2, 2, 11]], [12, [0, 2, 2, 11]], [14, [0, 2, 2, 11]], [24, [0, 2, 2, 11]], [27, [0, 2, 2, 11]], [9, [0, 2, 2, 12]], [12, [0, 2, 2, 12]], [13, [0, 2, 2, 12]], [24, [0, 2, 2, 12]], [1, [0, 2, 2, 14]], [6, [0, 2, 2, 14]], [9, [0, 2, 2, 14]], [18, [0, 2, 2, 14]], [22, [0, 2, 2, 14]], [23, [0, 2, 2, 14]], [24, [0, 2, 2, 14]], [30, [0, 2, 2, 14]], [5, [0, 2, 2, 15]], [6, [0, 2, 2, 15]], [21, [0, 2, 2, 15]], [23, [0, 2, 2, 15]], [29, [0, 2, 2, 15]], [2, [0, 2, 2, 21]], [4, [0, 2, 2, 21]], [9, [0, 2, 2, 21]], [10, [0, 2, 2, 21]], [18, [0, 2, 2, 21]], [19, [0, 2, 2, 21]], [24, [0, 2, 2, 21]], [25, [0, 2, 2, 21]], [2, [0, 2, 2, 22]], [4, [0, 2, 2, 22]], [9, [0, 2, 2, 22]], [10, [0, 2, 2, 22]], [18, [0, 2, 2, 22]], [19, [0, 2, 2, 22]], [24, [0, 2, 2, 22]], [25, [0, 2, 2, 22]], [10, [0, 2, 3, 11]], [11, [0, 2, 3, 11]], [24, [0, 2, 3, 11]], [10, [0, 2, 3, 12]], [11, [0, 2, 3, 12]], [24, [0, 2, 3, 12]], [10, [0, 2, 5, 5]], [20, [0, 2, 5, 5]], [26, [0, 2, 5, 5]], [18, [0, 2, 5, 8]], [20, [0, 2, 5, 8]], [26, [0, 2, 5, 8]], [5, [0, 2, 5, 9]], [10, [0, 2, 5, 9]], [21, [0, 2, 5, 9]], [26, [0, 2, 5, 9]], [20, [0, 2, 5, 10]], [26, [0, 2, 5, 10]], [6, [0, 2, 5, 14]], [8, [0, 2, 5, 14]], [9, [0, 2, 5, 14]], [24, [0, 2, 5, 14]], [2, [0, 2, 5, 15]], [4, [0, 2, 5, 15]], [2, [0, 2, 5, 21]], [4, [0, 2, 5, 21]], [6, [0, 2, 5, 21]], [7, [0, 2, 5, 21]], [8, [0, 2, 5, 21]], [9, [0, 2, 5, 21]], [10, [0, 2, 5, 21]], [19, [0, 2, 5, 21]], [21, [0, 2, 5, 21]], [24, [0, 2, 5, 21]], [25, [0, 2, 5, 21]], [26, [0, 2, 5, 21]], [2, [0, 2, 5, 22]], [4, [0, 2, 5, 22]], [6, [0, 2, 5, 22]], [7, [0, 2, 5, 22]], [8, [0, 2, 5, 22]], [9, [0, 2, 5, 22]], [10, [0, 2, 5, 22]], [19, [0, 2, 5, 22]], [21, [0, 2, 5, 22]], [24, [0, 2, 5, 22]], [25, [0, 2, 5, 22]], [26, [0, 2, 5, 22]], [1, [0, 2, 7, 9]], [20, [0, 2, 7, 9]], [21, [0, 2, 7, 9]], [6, [0, 2, 7, 15]], [8, [0, 2, 7, 15]], [1, [0, 2, 7, 21]], [10, [0, 2, 7, 21]], [20, [0, 2, 7, 21]], [26, [0, 2, 7, 21]], [1, [0, 2, 7, 22]], [10, [0, 2, 7, 22]], [20, [0, 2, 7, 22]], [26, [0, 2, 7, 22]], [5, [0, 2, 8, 9]], [10, [0, 2, 8, 9]], [22, [0, 2, 8, 9]], [26, [0, 2, 8, 9]], [29, [0, 2, 8, 9]], [30, [0, 2, 8, 9]], [20, [0, 2, 8, 10]], [26, [0, 2, 8, 10]], [1, [0, 2, 8, 14]], [9, [0, 2, 8, 14]], [24, [0, 2, 8, 14]], [10, [0, 2, 9, 11]], [12, [0, 2, 9, 11]], [10, [0, 2, 9, 12]], [12, [0, 2, 9, 12]], [8, [0, 2, 9, 14]], [22, [0, 2, 9, 14]], [23, [0, 2, 9, 14]], [30, [0, 2, 9, 14]], [1, [0, 2, 9, 15]], [3, [0, 2, 9, 15]], [6, [0, 2, 9, 15]], [7, [0, 2, 9, 15]], [21, [0, 2, 9, 15]], [23, [0, 2, 9, 15]], [29, [0, 2, 9, 15]], [1, [0, 2, 9, 21]], [18, [0, 2, 9, 21]], [24, [0, 2, 9, 21]], [1, [0, 2, 9, 22]], [18, [0, 2, 9, 22]], [24, [0, 2, 9, 22]], [2, [0, 2, 10, 21]], [4, [0, 2, 10, 21]], [7, [0, 2, 10, 21]], [9, [0, 2, 10, 21]], [19, [0, 2, 10, 21]], [20, [0, 2, 10, 21]], [21, [0, 2, 10, 21]], [25, [0, 2, 10, 21]], [2, [0, 2, 10, 22]], [4, [0, 2, 10, 22]], [7, [0, 2, 10, 22]], [9, [0, 2, 10, 22]], [19, [0, 2, 10, 22]], [20, [0, 2, 10, 22]], [21, [0, 2, 10, 22]], [25, [0, 2, 10, 22]], [1, [0, 2, 13, 21]], [10, [0, 2, 13, 21]], [1, [0, 2, 13, 22]], [10, [0, 2, 13, 22]], [33, [0, 2, 15, 15]], [34, [0, 2, 15, 15]], [39, [0, 2, 15, 15]], [32, [0, 2, 15, 16]], [34, [0, 2, 15, 16]], [32, [0, 2, 15, 19]], [34, [0, 2, 15, 19]], [31, [0, 2, 16, 16]], [32, [0, 2, 16, 16]], [39, [0, 2, 16, 16]], [32, [0, 2, 16, 19]], [34, [0, 2, 16, 19]], [36, [0, 2, 16, 21]], [40, [0, 2, 16, 21]], [35, [0, 2, 16, 22]], [2, [0, 5, 7, 15]], [4, [0, 5, 7, 15]], [2, [0, 5, 9, 15]], [4, [0, 5, 9, 15]], [19, [0, 5, 10, 21]], [25, [0, 5, 10, 21]], [19, [0, 5, 10, 22]], [25, [0, 5, 10, 22]], [18, [0, 5, 13, 21]], [18, [0, 5, 13, 22]], [33, [0, 5, 15, 15]], [34, [0, 5, 15, 15]], [39, [0, 5, 15, 15]], [32, [0, 5, 15, 16]], [34, [0, 5, 15, 16]], [32, [0, 5, 15, 19]], [34, [0, 5, 15, 19]], [2, [0, 5, 15, 21]], [4, [0, 5, 15, 21]], [2, [0, 5, 15, 22]], [4, [0, 5, 15, 22]], [31, [0, 5, 16, 16]], [32, [0, 5, 16, 16]], [39, [0, 5, 16, 16]], [32, [0, 5, 16, 19]], [34, [0, 5, 16, 19]], [36, [0, 5, 16, 21]], [40, [0, 5, 16, 21]], [35, [0, 5, 16, 22]], [2, [0, 5, 19, 21]], [4, [0, 5, 19, 21]], [2, [0, 5, 19, 22]], [4, [0, 5, 19, 22]], [2, [0, 5, 20, 21]], [4, [0, 5, 20, 21]], [2, [0, 5, 20, 22]], [4, [0, 5, 20, 22]], [35, [0, 7, 7, 13]], [36, [0, 7, 7, 13]], [37, [0, 7, 7, 13]], [38, [0, 7, 7, 13]], [35, [0, 7, 7, 16]], [36, [0, 7, 7, 16]], [37, [0, 7, 7, 16]], [38, [0, 7, 7, 16]], [35, [0, 7, 7, 17]], [36, [0, 7, 7, 17]], [37, [0, 7, 7, 17]], [38, [0, 7, 7, 17]], [28, [0, 7, 7, 21]], [36, [0, 7, 7, 21]], [40, [0, 7, 7, 21]], [28, [0, 7, 7, 22]], [35, [0, 7, 7, 22]], [6, [0, 7, 9, 15]], [8, [0, 7, 9, 15]], [35, [0, 7, 13, 15]], [36, [0, 7, 13, 15]], [37, [0, 7, 13, 15]], [38, [0, 7, 13, 15]], [35, [0, 7, 15, 16]], [36, [0, 7, 15, 16]], [37, [0, 7, 15, 16]], [38, [0, 7, 15, 16]], [35, [0, 7, 15, 17]], [36, [0, 7, 15, 17]], [37, [0, 7, 15, 17]], [38, [0, 7, 15, 17]], [28, [0, 7, 15, 21]], [36, [0, 7, 15, 21]], [40, [0, 7, 15, 21]], [28, [0, 7, 15, 22]], [35, [0, 7, 15, 22]], [22, [0, 13, 13, 21]], [22, [0, 13, 13, 22]], [35, [0, 13, 15, 15]], [36, [0, 13, 15, 15]], [37, [0, 13, 15, 15]], [38, [0, 13, 15, 15]], [22, [0, 13, 16, 21]], [22, [0, 13, 16, 22]], [35, [0, 15, 15, 16]], [36, [0, 15, 15, 16]], [37, [0, 15, 15, 16]], [38, [0, 15, 15, 16]], [35, [0, 15, 15, 17]], [36, [0, 15, 15, 17]], [37, [0, 15, 15, 17]], [38, [0, 15, 15, 17]], [28, [0, 15, 15, 21]], [31, [0, 15, 15, 21]], [34, [0, 15, 15, 21]], [39, [0, 15, 15, 21]], [28, [0, 15, 15, 22]], [31, [0, 15, 15, 22]], [34, [0, 15, 15, 22]], [39, [0, 15, 15, 22]], [32, [0, 15, 16, 21]], [33, [0, 15, 16, 21]], [39, [0, 15, 16, 21]], [32, [0, 15, 16, 22]], [33, [0, 15, 16, 22]], [39, [0, 15, 16, 22]], [34, [0, 15, 19, 21]], [39, [0, 15, 19, 21]], [34, [0, 15, 19, 22]], [39, [0, 15, 19, 22]], [31, [0, 15, 20, 21]], [31, [0, 15, 20, 22]], [1, [1, 1, 2, 2]], [10, [1, 1, 2, 2]], [18, [1, 1, 2, 2]], [10, [1, 1, 2, 5]], [18, [1, 1, 2, 5]], [19, [1, 1, 2, 10]], [25, [1, 1, 2, 10]], [1, [1, 1, 2, 13]], [18, [1, 1, 2, 13]], [2, [1, 1, 2, 21]], [5, [1, 1, 2, 21]], [6, [1, 1, 2, 21]], [7, [1, 1, 2, 21]], [8, [1, 1, 2, 21]], [10, [1, 1, 2, 21]], [17, [1, 1, 2, 21]], [18, [1, 1, 2, 21]], [2, [1, 1, 2, 22]], [5, [1, 1, 2, 22]], [6, [1, 1, 2, 22]], [7, [1, 1, 2, 22]], [8, [1, 1, 2, 22]], [10, [1, 1, 2, 22]], [17, [1, 1, 2, 22]], [18, [1, 1, 2, 22]], [2, [1, 1, 5, 21]], [10, [1, 1, 5, 21]], [17, [1, 1, 5, 21]], [20, [1, 1, 5, 21]], [26, [1, 1, 5, 21]], [2, [1, 1, 5, 22]], [10, [1, 1, 5, 22]], [17, [1, 1, 5, 22]], [20, [1, 1, 5, 22]], [26, [1, 1, 5, 22]], [10, [1, 1, 6, 21]], [18, [1, 1, 6, 21]], [10, [1, 1, 6, 22]], [18, [1, 1, 6, 22]], [1, [1, 1, 7, 15]], [2, [1, 1, 7, 15]], [17, [1, 1, 7, 15]], [6, [1, 1, 7, 21]], [8, [1, 1, 7, 21]], [10, [1, 1, 7, 21]], [21, [1, 1, 7, 21]], [26, [1, 1, 7, 21]], [6, [1, 1, 7, 22]], [8, [1, 1, 7, 22]], [10, [1, 1, 7, 22]], [21, [1, 1, 7, 22]], [26, [1, 1, 7, 22]], [1, [1, 1, 8, 21]], [5, [1, 1, 8, 21]], [20, [1, 1, 8, 21]], [22, [1, 1, 8, 21]], [29, [1, 1, 8, 21]], [30, [1, 1, 8, 21]], [1, [1, 1, 8, 22]], [5, [1, 1, 8, 22]], [20, [1, 1, 8, 22]], [22, [1, 1, 8, 22]], [29, [1, 1, 8, 22]], [30, [1, 1, 8, 22]], [1, [1, 1, 10, 21]], [2, [1, 1, 10, 21]], [7, [1, 1, 10, 21]], [17, [1, 1, 10, 21]], [21, [1, 1, 10, 21]], [26, [1, 1, 10, 21]], [1, [1, 1, 10, 22]], [2, [1, 1, 10, 22]], [7, [1, 1, 10, 22]], [17, [1, 1, 10, 22]], [21, [1, 1, 10, 22]], [26, [1, 1, 10, 22]], [8, [1, 1, 14, 21]], [18, [1, 1, 14, 21]], [22, [1, 1, 14, 21]], [23, [1, 1, 14, 21]], [30, [1, 1, 14, 21]], [8, [1, 1, 14, 22]], [18, [1, 1, 14, 22]], [22, [1, 1, 14, 22]], [23, [1, 1, 14, 22]], [30, [1, 1, 14, 22]], [1, [1, 1, 15, 21]], [2, [1, 1, 15, 21]], [7, [1, 1, 15, 21]], [8, [1, 1, 15, 21]], [17, [1, 1, 15, 21]], [21, [1, 1, 15, 21]], [23, [1, 1, 15, 21]], [29, [1, 1, 15, 21]], [1, [1, 1, 15, 22]], [2, [1, 1, 15, 22]], [7, [1, 1, 15, 22]], [8, [1, 1, 15, 22]], [17, [1, 1, 15, 22]], [21, [1, 1, 15, 22]], [23, [1, 1, 15, 22]], [29, [1, 1, 15, 22]], [5, [1, 1, 16, 21]], [7, [1, 1, 16, 21]], [5, [1, 1, 16, 22]], [7, [1, 1, 16, 22]], [1, [1, 1, 19, 21]], [2, [1, 1, 19, 21]], [5, [1, 1, 19, 21]], [7, [1, 1, 19, 21]], [17, [1, 1, 19, 21]], [1, [1, 1, 19, 22]], [2, [1, 1, 19, 22]], [5, [1, 1, 19, 22]], [7, [1, 1, 19, 22]], [17, [1, 1, 19, 22]], [1, [1, 1, 20, 21]], [2, [1, 1, 20, 21]], [5, [1, 1, 20, 21]], [7, [1, 1, 20, 21]], [17, [1, 1, 20, 21]], [1, [1, 1, 20, 22]], [2, [1, 1, 20, 22]], [5, [1, 1, 20, 22]], [7, [1, 1, 20, 22]], [17, [1, 1, 20, 22]], [2, [1, 2, 2, 21]], [4, [1, 2, 2, 21]], [5, [1, 2, 2, 21]], [20, [1, 2, 2, 21]], [21, [1, 2, 2, 21]], [2, [1, 2, 2, 22]], [4, [1, 2, 2, 22]], [5, [1, 2, 2, 22]], [20, [1, 2, 2, 22]], [21, [1, 2, 2, 22]], [35, [1, 2, 5, 13]], [36, [1, 2, 5, 13]], [37, [1, 2, 5, 13]], [38, [1, 2, 5, 13]], [35, [1, 2, 5, 16]], [36, [1, 2, 5, 16]], [37, [1, 2, 5, 16]], [38, [1, 2, 5, 16]], [35, [1, 2, 5, 17]], [36, [1, 2, 5, 17]], [37, [1, 2, 5, 17]], [38, [1, 2, 5, 17]], [2, [1, 2, 5, 21]], [4, [1, 2, 5, 21]], [7, [1, 2, 5, 21]], [19, [1, 2, 5, 21]], [20, [1, 2, 5, 21]], [21, [1, 2, 5, 21]], [28, [1, 2, 5, 21]], [36, [1, 2, 5, 21]], [40, [1, 2, 5, 21]], [2, [1, 2, 5, 22]], [4, [1, 2, 5, 22]], [7, [1, 2, 5, 22]], [19, [1, 2, 5, 22]], [20, [1, 2, 5, 22]], [21, [1, 2, 5, 22]], [28, [1, 2, 5, 22]], [35, [1, 2, 5, 22]], [1, [1, 2, 7, 21]], [6, [1, 2, 7, 21]], [8, [1, 2, 7, 21]], [20, [1, 2, 7, 21]], [21, [1, 2, 7, 21]], [1, [1, 2, 7, 22]], [6, [1, 2, 7, 22]], [8, [1, 2, 7, 22]], [20, [1, 2, 7, 22]], [21, [1, 2, 7, 22]], [2, [1, 2, 10, 21]], [4, [1, 2, 10, 21]], [19, [1, 2, 10, 21]], [25, [1, 2, 10, 21]], [2, [1, 2, 10, 22]], [4, [1, 2, 10, 22]], [19, [1, 2, 10, 22]], [25, [1, 2, 10, 22]], [35, [1, 2, 13, 13]], [36, [1, 2, 13, 13]], [37, [1, 2, 13, 13]], [38, [1, 2, 13, 13]], [35, [1, 2, 13, 16]], [36, [1, 2, 13, 16]], [37, [1, 2, 13, 16]], [38, [1, 2, 13, 16]], [35, [1, 2, 13, 17]], [36, [1, 2, 13, 17]], [37, [1, 2, 13, 17]], [38, [1, 2, 13, 17]], [18, [1, 2, 13, 21]], [28, [1, 2, 13, 21]], [36, [1, 2, 13, 21]], [40, [1, 2, 13, 21]], [18, [1, 2, 13, 22]], [28, [1, 2, 13, 22]], [35, [1, 2, 13, 22]], [3, [1, 2, 14, 21]], [6, [1, 2, 14, 21]], [7, [1, 2, 14, 21]], [8, [1, 2, 14, 21]], [3, [1, 2, 14, 22]], [6, [1, 2, 14, 22]], [7, [1, 2, 14, 22]], [8, [1, 2, 14, 22]], [6, [1, 2, 15, 21]], [8, [1, 2, 15, 21]], [6, [1, 2, 15, 22]], [8, [1, 2, 15, 22]], [5, [1, 2, 16, 21]], [7, [1, 2, 16, 21]], [10, [1, 2, 16, 21]], [18, [1, 2, 16, 21]], [19, [1, 2, 16, 21]], [5, [1, 2, 16, 22]], [7, [1, 2, 16, 22]], [10, [1, 2, 16, 22]], [18, [1, 2, 16, 22]], [19, [1, 2, 16, 22]], [3, [1, 2, 19, 21]], [5, [1, 2, 19, 21]], [7, [1, 2, 19, 21]], [10, [1, 2, 19, 21]], [19, [1, 2, 19, 21]], [25, [1, 2, 19, 21]], [3, [1, 2, 19, 22]], [5, [1, 2, 19, 22]], [7, [1, 2, 19, 22]], [10, [1, 2, 19, 22]], [19, [1, 2, 19, 22]], [25, [1, 2, 19, 22]], [3, [1, 2, 20, 21]], [5, [1, 2, 20, 21]], [7, [1, 2, 20, 21]], [10, [1, 2, 20, 21]], [19, [1, 2, 20, 21]], [25, [1, 2, 20, 21]], [3, [1, 2, 20, 22]], [5, [1, 2, 20, 22]], [7, [1, 2, 20, 22]], [10, [1, 2, 20, 22]], [19, [1, 2, 20, 22]], [25, [1, 2, 20, 22]], [10, [1, 5, 5, 21]], [19, [1, 5, 5, 21]], [25, [1, 5, 5, 21]], [10, [1, 5, 5, 22]], [19, [1, 5, 5, 22]], [25, [1, 5, 5, 22]], [2, [1, 5, 7, 15]], [4, [1, 5, 7, 15]], [35, [1, 5, 10, 13]], [36, [1, 5, 10, 13]], [37, [1, 5, 10, 13]], [38, [1, 5, 10, 13]], [35, [1, 5, 10, 16]], [36, [1, 5, 10, 16]], [37, [1, 5, 10, 16]], [38, [1, 5, 10, 16]], [35, [1, 5, 10, 17]], [36, [1, 5, 10, 17]], [37, [1, 5, 10, 17]], [38, [1, 5, 10, 17]], [19, [1, 5, 10, 21]], [28, [1, 5, 10, 21]], [36, [1, 5, 10, 21]], [40, [1, 5, 10, 21]], [19, [1, 5, 10, 22]], [28, [1, 5, 10, 22]], [35, [1, 5, 10, 22]], [35, [1, 5, 13, 13]], [36, [1, 5, 13, 13]], [37, [1, 5, 13, 13]], [38, [1, 5, 13, 13]], [35, [1, 5, 13, 16]], [36, [1, 5, 13, 16]], [37, [1, 5, 13, 16]], [38, [1, 5, 13, 16]], [35, [1, 5, 13, 17]], [36, [1, 5, 13, 17]], [37, [1, 5, 13, 17]], [38, [1, 5, 13, 17]], [28, [1, 5, 13, 21]], [36, [1, 5, 13, 21]], [40, [1, 5, 13, 21]], [28, [1, 5, 13, 22]], [35, [1, 5, 13, 22]], [6, [1, 5, 14, 21]], [8, [1, 5, 14, 21]], [6, [1, 5, 14, 22]], [8, [1, 5, 14, 22]], [2, [1, 5, 15, 21]], [4, [1, 5, 15, 21]], [2, [1, 5, 15, 22]], [4, [1, 5, 15, 22]], [5, [1, 5, 16, 21]], [10, [1, 5, 16, 21]], [18, [1, 5, 16, 21]], [21, [1, 5, 16, 21]], [25, [1, 5, 16, 21]], [26, [1, 5, 16, 21]], [5, [1, 5, 16, 22]], [10, [1, 5, 16, 22]], [18, [1, 5, 16, 22]], [21, [1, 5, 16, 22]], [25, [1, 5, 16, 22]], [26, [1, 5, 16, 22]], [2, [1, 5, 19, 21]], [4, [1, 5, 19, 21]], [7, [1, 5, 19, 21]], [19, [1, 5, 19, 21]], [21, [1, 5, 19, 21]], [25, [1, 5, 19, 21]], [26, [1, 5, 19, 21]], [2, [1, 5, 19, 22]], [4, [1, 5, 19, 22]], [7, [1, 5, 19, 22]], [19, [1, 5, 19, 22]], [21, [1, 5, 19, 22]], [25, [1, 5, 19, 22]], [26, [1, 5, 19, 22]], [2, [1, 5, 20, 21]], [4, [1, 5, 20, 21]], [7, [1, 5, 20, 21]], [19, [1, 5, 20, 21]], [21, [1, 5, 20, 21]], [25, [1, 5, 20, 21]], [26, [1, 5, 20, 21]], [2, [1, 5, 20, 22]], [4, [1, 5, 20, 22]], [7, [1, 5, 20, 22]], [19, [1, 5, 20, 22]], [21, [1, 5, 20, 22]], [25, [1, 5, 20, 22]], [26, [1, 5, 20, 22]], [35, [1, 7, 13, 19]], [36, [1, 7, 13, 19]], [37, [1, 7, 13, 19]], [38, [1, 7, 13, 19]], [35, [1, 7, 13, 20]], [36, [1, 7, 13, 20]], [37, [1, 7, 13, 20]], [38, [1, 7, 13, 20]], [31, [1, 7, 13, 21]], [32, [1, 7, 13, 21]], [33, [1, 7, 13, 21]], [34, [1, 7, 13, 21]], [31, [1, 7, 13, 22]], [32, [1, 7, 13, 22]], [33, [1, 7, 13, 22]], [34, [1, 7, 13, 22]], [6, [1, 7, 15, 21]], [8, [1, 7, 15, 21]], [31, [1, 7, 15, 21]], [32, [1, 7, 15, 21]], [33, [1, 7, 15, 21]], [34, [1, 7, 15, 21]], [6, [1, 7, 15, 22]], [8, [1, 7, 15, 22]], [31, [1, 7, 15, 22]], [32, [1, 7, 15, 22]], [33, [1, 7, 15, 22]], [34, [1, 7, 15, 22]], [35, [1, 7, 16, 19]], [36, [1, 7, 16, 19]], [37, [1, 7, 16, 19]], [38, [1, 7, 16, 19]], [35, [1, 7, 16, 20]], [36, [1, 7, 16, 20]], [37, [1, 7, 16, 20]], [38, [1, 7, 16, 20]], [3, [1, 7, 16, 21]], [10, [1, 7, 16, 21]], [20, [1, 7, 16, 21]], [26, [1, 7, 16, 21]], [31, [1, 7, 16, 21]], [32, [1, 7, 16, 21]], [33, [1, 7, 16, 21]], [34, [1, 7, 16, 21]], [3, [1, 7, 16, 22]], [10, [1, 7, 16, 22]], [20, [1, 7, 16, 22]], [26, [1, 7, 16, 22]], [31, [1, 7, 16, 22]], [32, [1, 7, 16, 22]], [33, [1, 7, 16, 22]], [34, [1, 7, 16, 22]], [35, [1, 7, 17, 19]], [36, [1, 7, 17, 19]], [37, [1, 7, 17, 19]], [38, [1, 7, 17, 19]], [35, [1, 7, 17, 20]], [36, [1, 7, 17, 20]], [37, [1, 7, 17, 20]], [38, [1, 7, 17, 20]], [10, [1, 7, 19, 21]], [19, [1, 7, 19, 21]], [20, [1, 7, 19, 21]], [26, [1, 7, 19, 21]], [28, [1, 7, 19, 21]], [32, [1, 7, 19, 21]], [39, [1, 7, 19, 21]], [10, [1, 7, 19, 22]], [19, [1, 7, 19, 22]], [20, [1, 7, 19, 22]], [26, [1, 7, 19, 22]], [28, [1, 7, 19, 22]], [32, [1, 7, 19, 22]], [39, [1, 7, 19, 22]], [10, [1, 7, 20, 21]], [19, [1, 7, 20, 21]], [20, [1, 7, 20, 21]], [26, [1, 7, 20, 21]], [28, [1, 7, 20, 21]], [31, [1, 7, 20, 21]], [10, [1, 7, 20, 22]], [19, [1, 7, 20, 22]], [20, [1, 7, 20, 22]], [26, [1, 7, 20, 22]], [28, [1, 7, 20, 22]], [31, [1, 7, 20, 22]], [7, [1, 10, 16, 21]], [20, [1, 10, 16, 21]], [21, [1, 10, 16, 21]], [7, [1, 10, 16, 22]], [20, [1, 10, 16, 22]], [21, [1, 10, 16, 22]], [7, [1, 10, 19, 21]], [19, [1, 10, 19, 21]], [20, [1, 10, 19, 21]], [21, [1, 10, 19, 21]], [25, [1, 10, 19, 21]], [7, [1, 10, 19, 22]], [19, [1, 10, 19, 22]], [20, [1, 10, 19, 22]], [21, [1, 10, 19, 22]], [25, [1, 10, 19, 22]], [7, [1, 10, 20, 21]], [19, [1, 10, 20, 21]], [20, [1, 10, 20, 21]], [21, [1, 10, 20, 21]], [25, [1, 10, 20, 21]], [7, [1, 10, 20, 22]], [19, [1, 10, 20, 22]], [20, [1, 10, 20, 22]], [21, [1, 10, 20, 22]], [25, [1, 10, 20, 22]], [3, [1, 13, 19, 21]], [7, [1, 13, 19, 21]], [10, [1, 13, 19, 21]], [22, [1, 13, 19, 21]], [32, [1, 13, 19, 21]], [39, [1, 13, 19, 21]], [3, [1, 13, 19, 22]], [7, [1, 13, 19, 22]], [10, [1, 13, 19, 22]], [22, [1, 13, 19, 22]], [32, [1, 13, 19, 22]], [39, [1, 13, 19, 22]], [3, [1, 13, 20, 21]], [7, [1, 13, 20, 21]], [10, [1, 13, 20, 21]], [22, [1, 13, 20, 21]], [31, [1, 13, 20, 21]], [3, [1, 13, 20, 22]], [7, [1, 13, 20, 22]], [10, [1, 13, 20, 22]], [22, [1, 13, 20, 22]], [31, [1, 13, 20, 22]], [35, [2, 2, 5, 13]], [36, [2, 2, 5, 13]], [37, [2, 2, 5, 13]], [38, [2, 2, 5, 13]], [35, [2, 2, 5, 16]], [36, [2, 2, 5, 16]], [37, [2, 2, 5, 16]], [38, [2, 2, 5, 16]], [35, [2, 2, 5, 17]], [36, [2, 2, 5, 17]], [37, [2, 2, 5, 17]], [38, [2, 2, 5, 17]], [5, [2, 2, 5, 21]], [9, [2, 2, 5, 21]], [18, [2, 2, 5, 21]], [19, [2, 2, 5, 21]], [20, [2, 2, 5, 21]], [21, [2, 2, 5, 21]], [24, [2, 2, 5, 21]], [28, [2, 2, 5, 21]], [36, [2, 2, 5, 21]], [40, [2, 2, 5, 21]], [5, [2, 2, 5, 22]], [9, [2, 2, 5, 22]], [18, [2, 2, 5, 22]], [19, [2, 2, 5, 22]], [20, [2, 2, 5, 22]], [21, [2, 2, 5, 22]], [24, [2, 2, 5, 22]], [28, [2, 2, 5, 22]], [35, [2, 2, 5, 22]], [1, [2, 2, 7, 21]], [20, [2, 2, 7, 21]], [21, [2, 2, 7, 21]], [1, [2, 2, 7, 22]], [20, [2, 2, 7, 22]], [21, [2, 2, 7, 22]], [1, [2, 2, 8, 21]], [5, [2, 2, 8, 21]], [20, [2, 2, 8, 21]], [22, [2, 2, 8, 21]], [29, [2, 2, 8, 21]], [30, [2, 2, 8, 21]], [1, [2, 2, 8, 22]], [5, [2, 2, 8, 22]], [20, [2, 2, 8, 22]], [22, [2, 2, 8, 22]], [29, [2, 2, 8, 22]], [30, [2, 2, 8, 22]], [1, [2, 2, 9, 21]], [10, [2, 2, 9, 21]], [18, [2, 2, 9, 21]], [1, [2, 2, 9, 22]], [10, [2, 2, 9, 22]], [18, [2, 2, 9, 22]], [20, [2, 2, 10, 21]], [26, [2, 2, 10, 21]], [20, [2, 2, 10, 22]], [26, [2, 2, 10, 22]], [35, [2, 2, 13, 13]], [36, [2, 2, 13, 13]], [37, [2, 2, 13, 13]], [38, [2, 2, 13, 13]], [35, [2, 2, 13, 16]], [36, [2, 2, 13, 16]], [37, [2, 2, 13, 16]], [38, [2, 2, 13, 16]], [35, [2, 2, 13, 17]], [36, [2, 2, 13, 17]], [37, [2, 2, 13, 17]], [38, [2, 2, 13, 17]], [1, [2, 2, 13, 21]], [28, [2, 2, 13, 21]], [36, [2, 2, 13, 21]], [40, [2, 2, 13, 21]], [1, [2, 2, 13, 22]], [28, [2, 2, 13, 22]], [35, [2, 2, 13, 22]], [6, [2, 2, 14, 21]], [18, [2, 2, 14, 21]], [22, [2, 2, 14, 21]], [23, [2, 2, 14, 21]], [30, [2, 2, 14, 21]], [6, [2, 2, 14, 22]], [18, [2, 2, 14, 22]], [22, [2, 2, 14, 22]], [23, [2, 2, 14, 22]], [30, [2, 2, 14, 22]], [33, [2, 2, 15, 15]], [34, [2, 2, 15, 15]], [39, [2, 2, 15, 15]], [32, [2, 2, 15, 16]], [34, [2, 2, 15, 16]], [32, [2, 2, 15, 19]], [34, [2, 2, 15, 19]], [5, [2, 2, 15, 21]], [6, [2, 2, 15, 21]], [21, [2, 2, 15, 21]], [23, [2, 2, 15, 21]], [29, [2, 2, 15, 21]], [5, [2, 2, 15, 22]], [6, [2, 2, 15, 22]], [21, [2, 2, 15, 22]], [23, [2, 2, 15, 22]], [29, [2, 2, 15, 22]], [31, [2, 2, 16, 16]], [32, [2, 2, 16, 16]], [39, [2, 2, 16, 16]], [32, [2, 2, 16, 19]], [34, [2, 2, 16, 19]], [3, [2, 2, 16, 21]], [19, [2, 2, 16, 21]], [36, [2, 2, 16, 21]], [40, [2, 2, 16, 21]], [3, [2, 2, 16, 22]], [19, [2, 2, 16, 22]], [35, [2, 2, 16, 22]], [3, [2, 2, 19, 21]], [10, [2, 2, 19, 21]], [19, [2, 2, 19, 21]], [25, [2, 2, 19, 21]], [3, [2, 2, 19, 22]], [10, [2, 2, 19, 22]], [19, [2, 2, 19, 22]], [25, [2, 2, 19, 22]], [3, [2, 2, 20, 21]], [10, [2, 2, 20, 21]], [19, [2, 2, 20, 21]], [25, [2, 2, 20, 21]], [3, [2, 2, 20, 22]], [10, [2, 2, 20, 22]], [19, [2, 2, 20, 22]], [25, [2, 2, 20, 22]], [6, [2, 5, 14, 21]], [8, [2, 5, 14, 21]], [6, [2, 5, 14, 22]], [8, [2, 5, 14, 22]], [5, [2, 5, 19, 21]], [19, [2, 5, 19, 21]], [21, [2, 5, 19, 21]], [25, [2, 5, 19, 21]], [26, [2, 5, 19, 21]], [5, [2, 5, 19, 22]], [19, [2, 5, 19, 22]], [21, [2, 5, 19, 22]], [25, [2, 5, 19, 22]], [26, [2, 5, 19, 22]], [5, [2, 5, 20, 21]], [19, [2, 5, 20, 21]], [21, [2, 5, 20, 21]], [25, [2, 5, 20, 21]], [26, [2, 5, 20, 21]], [5, [2, 5, 20, 22]], [19, [2, 5, 20, 22]], [21, [2, 5, 20, 22]], [25, [2, 5, 20, 22]], [26, [2, 5, 20, 22]], [35, [2, 7, 7, 13]], [36, [2, 7, 7, 13]], [37, [2, 7, 7, 13]], [38, [2, 7, 7, 13]], [35, [2, 7, 7, 16]], [36, [2, 7, 7, 16]], [37, [2, 7, 7, 16]], [38, [2, 7, 7, 16]], [35, [2, 7, 7, 17]], [36, [2, 7, 7, 17]], [37, [2, 7, 7, 17]], [38, [2, 7, 7, 17]], [28, [2, 7, 7, 21]], [36, [2, 7, 7, 21]], [40, [2, 7, 7, 21]], [28, [2, 7, 7, 22]], [35, [2, 7, 7, 22]], [35, [2, 7, 13, 15]], [36, [2, 7, 13, 15]], [37, [2, 7, 13, 15]], [38, [2, 7, 13, 15]], [35, [2, 7, 13, 19]], [36, [2, 7, 13, 19]], [37, [2, 7, 13, 19]], [38, [2, 7, 13, 19]], [35, [2, 7, 13, 20]], [36, [2, 7, 13, 20]], [37, [2, 7, 13, 20]], [38, [2, 7, 13, 20]], [31, [2, 7, 13, 21]], [32, [2, 7, 13, 21]], [33, [2, 7, 13, 21]], [34, [2, 7, 13, 21]], [31, [2, 7, 13, 22]], [32, [2, 7, 13, 22]], [33, [2, 7, 13, 22]], [34, [2, 7, 13, 22]], [35, [2, 7, 15, 16]], [36, [2, 7, 15, 16]], [37, [2, 7, 15, 16]], [38, [2, 7, 15, 16]], [35, [2, 7, 15, 17]], [36, [2, 7, 15, 17]], [37, [2, 7, 15, 17]], [38, [2, 7, 15, 17]], [6, [2, 7, 15, 21]], [8, [2, 7, 15, 21]], [28, [2, 7, 15, 21]], [31, [2, 7, 15, 21]], [32, [2, 7, 15, 21]], [33, [2, 7, 15, 21]], [34, [2, 7, 15, 21]], [36, [2, 7, 15, 21]], [40, [2, 7, 15, 21]], [6, [2, 7, 15, 22]], [8, [2, 7, 15, 22]], [28, [2, 7, 15, 22]], [31, [2, 7, 15, 22]], [32, [2, 7, 15, 22]], [33, [2, 7, 15, 22]], [34, [2, 7, 15, 22]], [35, [2, 7, 15, 22]], [35, [2, 7, 16, 19]], [36, [2, 7, 16, 19]], [37, [2, 7, 16, 19]], [38, [2, 7, 16, 19]], [35, [2, 7, 16, 20]], [36, [2, 7, 16, 20]], [37, [2, 7, 16, 20]], [38, [2, 7, 16, 20]], [31, [2, 7, 16, 21]], [32, [2, 7, 16, 21]], [33, [2, 7, 16, 21]], [34, [2, 7, 16, 21]], [31, [2, 7, 16, 22]], [32, [2, 7, 16, 22]], [33, [2, 7, 16, 22]], [34, [2, 7, 16, 22]], [35, [2, 7, 17, 19]], [36, [2, 7, 17, 19]], [37, [2, 7, 17, 19]], [38, [2, 7, 17, 19]], [35, [2, 7, 17, 20]], [36, [2, 7, 17, 20]], [37, [2, 7, 17, 20]], [38, [2, 7, 17, 20]], [10, [2, 7, 19, 21]], [19, [2, 7, 19, 21]], [20, [2, 7, 19, 21]], [26, [2, 7, 19, 21]], [28, [2, 7, 19, 21]], [32, [2, 7, 19, 21]], [39, [2, 7, 19, 21]], [10, [2, 7, 19, 22]], [19, [2, 7, 19, 22]], [20, [2, 7, 19, 22]], [26, [2, 7, 19, 22]], [28, [2, 7, 19, 22]], [32, [2, 7, 19, 22]], [39, [2, 7, 19, 22]], [10, [2, 7, 20, 21]], [19, [2, 7, 20, 21]], [20, [2, 7, 20, 21]], [26, [2, 7, 20, 21]], [28, [2, 7, 20, 21]], [31, [2, 7, 20, 21]], [10, [2, 7, 20, 22]], [19, [2, 7, 20, 22]], [20, [2, 7, 20, 22]], [26, [2, 7, 20, 22]], [28, [2, 7, 20, 22]], [31, [2, 7, 20, 22]], [33, [2, 9, 15, 15]], [34, [2, 9, 15, 15]], [39, [2, 9, 15, 15]], [32, [2, 9, 15, 16]], [34, [2, 9, 15, 16]], [32, [2, 9, 15, 19]], [34, [2, 9, 15, 19]], [31, [2, 9, 16, 16]], [32, [2, 9, 16, 16]], [39, [2, 9, 16, 16]], [32, [2, 9, 16, 19]], [34, [2, 9, 16, 19]], [36, [2, 9, 16, 21]], [40, [2, 9, 16, 21]], [35, [2, 9, 16, 22]], [7, [2, 10, 19, 21]], [19, [2, 10, 19, 21]], [20, [2, 10, 19, 21]], [21, [2, 10, 19, 21]], [25, [2, 10, 19, 21]], [7, [2, 10, 19, 22]], [19, [2, 10, 19, 22]], [20, [2, 10, 19, 22]], [21, [2, 10, 19, 22]], [25, [2, 10, 19, 22]], [7, [2, 10, 20, 21]], [19, [2, 10, 20, 21]], [20, [2, 10, 20, 21]], [21, [2, 10, 20, 21]], [25, [2, 10, 20, 21]], [7, [2, 10, 20, 22]], [19, [2, 10, 20, 22]], [20, [2, 10, 20, 22]], [21, [2, 10, 20, 22]], [25, [2, 10, 20, 22]], [22, [2, 13, 13, 21]], [22, [2, 13, 13, 22]], [35, [2, 13, 15, 15]], [36, [2, 13, 15, 15]], [37, [2, 13, 15, 15]], [38, [2, 13, 15, 15]], [22, [2, 13, 16, 21]], [22, [2, 13, 16, 22]], [3, [2, 13, 19, 21]], [5, [2, 13, 19, 21]], [10, [2, 13, 19, 21]], [22, [2, 13, 19, 21]], [32, [2, 13, 19, 21]], [39, [2, 13, 19, 21]], [3, [2, 13, 19, 22]], [5, [2, 13, 19, 22]], [10, [2, 13, 19, 22]], [22, [2, 13, 19, 22]], [32, [2, 13, 19, 22]], [39, [2, 13, 19, 22]], [3, [2, 13, 20, 21]], [5, [2, 13, 20, 21]], [10, [2, 13, 20, 21]], [22, [2, 13, 20, 21]], [31, [2, 13, 20, 21]], [3, [2, 13, 20, 22]], [5, [2, 13, 20, 22]], [10, [2, 13, 20, 22]], [22, [2, 13, 20, 22]], [31, [2, 13, 20, 22]], [35, [2, 15, 15, 16]], [36, [2, 15, 15, 16]], [37, [2, 15, 15, 16]], [38, [2, 15, 15, 16]], [35, [2, 15, 15, 17]], [36, [2, 15, 15, 17]], [37, [2, 15, 15, 17]], [38, [2, 15, 15, 17]], [28, [2, 15, 15, 21]], [31, [2, 15, 15, 21]], [34, [2, 15, 15, 21]], [39, [2, 15, 15, 21]], [28, [2, 15, 15, 22]], [31, [2, 15, 15, 22]], [34, [2, 15, 15, 22]], [39, [2, 15, 15, 22]], [32, [2, 15, 16, 21]], [33, [2, 15, 16, 21]], [39, [2, 15, 16, 21]], [32, [2, 15, 16, 22]], [33, [2, 15, 16, 22]], [39, [2, 15, 16, 22]], [34, [2, 15, 19, 21]], [39, [2, 15, 19, 21]], [34, [2, 15, 19, 22]], [39, [2, 15, 19, 22]], [31, [2, 15, 20, 21]], [31, [2, 15, 20, 22]], [5, [5, 13, 19, 21]], [7, [5, 13, 19, 21]], [5, [5, 13, 19, 22]], [7, [5, 13, 19, 22]], [5, [5, 13, 20, 21]], [7, [5, 13, 20, 21]], [5, [5, 13, 20, 22]], [7, [5, 13, 20, 22]]], "stats": {"rows": 398856, "rank": 241052, "columns": 257434, "seconds": 8.762541800038889, "solver": "sparse rows and derivation DAG"}}

==> anc/controlled/compression_artifacts/trial_14_n23_search.json <==
{"graph": {"n": 23, "edges": [[0, 4], [0, 5], [0, 6], [1, 5], [1, 6], [1, 7], [1, 8], [2, 7], [2, 8], [2, 9], [2, 10], [3, 9], [3, 10], [3, 11], [3, 12], [4, 11], [4, 12], [5, 6], [5, 12], [5, 13], [5, 14], [7, 14], [7, 15], [8, 18], [9, 10], [11, 12], [12, 13], [12, 14], [13, 17], [14, 18], [15, 18], [15, 19], [15, 20], [16, 19], [16, 20], [16, 21], [16, 22], [17, 21], [17, 22], [19, 20], [21, 22]]}, "coefficient_degree": 4, "kind": "f2-roots-refutation-v1", "status": "UNSAT", "terms": [[0, [0]], [1, [0]], [9, [0]], [11, [0]], [1, [1]], [2, [1]], [3, [1]], [6, [1]], [7, [1]], [8, [1]], [13, [1]], [15, [1]], [16, [1]], [17, [1]], [18, [1]], [20, [1]], [21, [1]], [0, [2]], [2, [2]], [3, [2]], [4, [2]], [5, [2]], [6, [2]], [7, [2]], [8, [2]], [13, [2]], [15, [2]], [0, [3]], [6, [3]], [8, [3]], [14, [3]], [15, [3]], [18, [3]], [20, [3]], [25, [3]], [27, [3]], [3, [4]], [6, [4]], [8, [4]], [13, [4]], [15, [4]], [16, [4]], [18, [4]], [19, [4]], [20, [4]], [26, [4]], [27, [4]], [0, [5]], [2, [5]], [6, [5]], [7, [5]], [8, [5]], [14, [5]], [15, [5]], [16, [5]], [17, [5]], [19, [5]], [25, [5]], [26, [5]], [5, [6]], [7, [6]], [14, [6]], [18, [6]], [1, [7]], [2, [7]], [3, [7]], [4, [7]], [14, [7]], [16, [7]], [22, [7]], [31, [7]], [33, [7]], [1, [8]], [21, [8]], [22, [8]], [29, [8]], [30, [8]], [0, [11]], [1, [11]], [3, [11]], [4, [11]], [5, [11]], [6, [11]], [7, [11]], [8, [11]], [17, [11]], [18, [11]], [25, [11]], [0, [12]], [3, [12]], [4, [12]], [6, [12]], [8, [12]], [13, [12]], [17, [12]], [0, [13]], [16, [13]], [18, [13]], [1, [14]], [3, [14]], [7, [14]], [8, [14]], [13, [14]], [14, [14]], [15, [14]], [16, [14]], [22, [14]], [23, [14]], [30, [14]], [8, [15]], [14, [15]], [16, [15]], [21, [15]], [23, [15]], [29, [15]], [1, [21]], [3, [21]], [5, [21]], [1, [22]], [3, [22]], [5, [22]], [1, [0, 0, 1, 1]], [2, [0, 0, 1, 1]], [5, [0, 0, 1, 1]], [7, [0, 0, 1, 1]], [14, [0, 0, 1, 1]], [17, [0, 0, 1, 1]], [18, [0, 0, 1, 1]], [0, [0, 0, 1, 2]], [3, [0, 0, 1, 2]], [4, [0, 0, 1, 2]], [5, [0, 0, 1, 2]], [7, [0, 0, 1, 2]], [9, [0, 0, 1, 2]], [12, [0, 0, 1, 2]], [13, [0, 0, 1, 2]], [15, [0, 0, 1, 2]], [17, [0, 0, 1, 2]], [24, [0, 0, 1, 2]], [4, [0, 0, 1, 3]], [5, [0, 0, 1, 3]], [7, [0, 0, 1, 3]], [10, [0, 0, 1, 3]], [11, [0, 0, 1, 3]], [14, [0, 0, 1, 3]], [15, [0, 0, 1, 3]], [16, [0, 0, 1, 3]], [17, [0, 0, 1, 3]], [18, [0, 0, 1, 3]], [24, [0, 0, 1, 3]], [25, [0, 0, 1, 3]], [3, [0, 0, 1, 4]], [13, [0, 0, 1, 4]], [14, [0, 0, 1, 4]], [16, [0, 0, 1, 4]], [18, [0, 0, 1, 4]], [25, [0, 0, 1, 4]], [0, [0, 0, 1, 5]], [5, [0, 0, 1, 5]], [6, [0, 0, 1, 5]], [8, [0, 0, 1, 5]], [13, [0, 0, 1, 5]], [14, [0, 0, 1, 5]], [16, [0, 0, 1, 5]], [21, [0, 0, 1, 5]], [25, [0, 0, 1, 5]], [27, [0, 0, 1, 5]], [4, [0, 0, 1, 7]], [6, [0, 0, 1, 7]], [8, [0, 0, 1, 7]], [14, [0, 0, 1, 7]], [17, [0, 0, 1, 7]], [18, [0, 0, 1, 7]], [20, [0, 0, 1, 7]], [21, [0, 0, 1, 7]], [0, [0, 0, 1, 8]], [1, [0, 0, 1, 8]], [5, [0, 0, 1, 8]], [14, [0, 0, 1, 8]], [16, [0, 0, 1, 8]], [20, [0, 0, 1, 8]], [22, [0, 0, 1, 8]], [29, [0, 0, 1, 8]], [30, [0, 0, 1, 8]], [10, [0, 0, 1, 9]], [12, [0, 0, 1, 9]], [0, [0, 0, 1, 11]], [1, [0, 0, 1, 11]], [2, [0, 0, 1, 11]], [16, [0, 0, 1, 11]], [17, [0, 0, 1, 11]], [18, [0, 0, 1, 11]], [20, [0, 0, 1, 11]], [25, [0, 0, 1, 11]], [27, [0, 0, 1, 11]], [0, [0, 0, 1, 12]], [2, [0, 0, 1, 12]], [4, [0, 0, 1, 12]], [13, [0, 0, 1, 12]], [19, [0, 0, 1, 12]], [20, [0, 0, 1, 12]], [26, [0, 0, 1, 12]], [27, [0, 0, 1, 12]], [3, [0, 0, 1, 13]], [18, [0, 0, 1, 13]], [0, [0, 0, 1, 14]], [1, [0, 0, 1, 14]], [4, [0, 0, 1, 14]], [8, [0, 0, 1, 14]], [15, [0, 0, 1, 14]], [17, [0, 0, 1, 14]], [22, [0, 0, 1, 14]], [23, [0, 0, 1, 14]], [25, [0, 0, 1, 14]], [30, [0, 0, 1, 14]], [1, [0, 0, 1, 15]], [6, [0, 0, 1, 15]], [7, [0, 0, 1, 15]], [13, [0, 0, 1, 15]], [15, [0, 0, 1, 15]], [16, [0, 0, 1, 15]], [18, [0, 0, 1, 15]], [21, [0, 0, 1, 15]], [23, [0, 0, 1, 15]], [29, [0, 0, 1, 15]], [3, [0, 0, 1, 21]], [4, [0, 0, 1, 21]], [17, [0, 0, 1, 21]], [3, [0, 0, 1, 22]], [4, [0, 0, 1, 22]], [17, [0, 0, 1, 22]], [1, [0, 0, 2, 2]], [2, [0, 0, 2, 2]], [13, [0, 0, 2, 2]], [14, [0, 0, 2, 2]], [15, [0, 0, 2, 2]], [16, [0, 0, 2, 2]], [17, [0, 0, 2, 2]], [5, [0, 0, 2, 3]], [7, [0, 0, 2, 3]], [15, [0, 0, 2, 3]], [16, [0, 0, 2, 3]], [25, [0, 0, 2, 3]], [1, [0, 0, 2, 4]], [13, [0, 0, 2, 4]], [14, [0, 0, 2, 4]], [15, [0, 0, 2, 4]], [18, [0, 0, 2, 4]], [0, [0, 0, 2, 5]], [5, [0, 0, 2, 5]], [6, [0, 0, 2, 5]], [8, [0, 0, 2, 5]], [13, [0, 0, 2, 5]], [16, [0, 0, 2, 5]], [20, [0, 0, 2, 5]], [21, [0, 0, 2, 5]], [25, [0, 0, 2, 5]], [1, [0, 0, 2, 7]], [9, [0, 0, 2, 7]], [12, [0, 0, 2, 7]], [20, [0, 0, 2, 7]], [21, [0, 0, 2, 7]], [24, [0, 0, 2, 7]], [0, [0, 0, 2, 8]], [1, [0, 0, 2, 8]], [5, [0, 0, 2, 8]], [14, [0, 0, 2, 8]], [16, [0, 0, 2, 8]], [20, [0, 0, 2, 8]], [22, [0, 0, 2, 8]], [29, [0, 0, 2, 8]], [30, [0, 0, 2, 8]], [0, [0, 0, 2, 11]], [1, [0, 0, 2, 11]], [3, [0, 0, 2, 11]], [4, [0, 0, 2, 11]], [9, [0, 0, 2, 11]], [12, [0, 0, 2, 11]], [14, [0, 0, 2, 11]], [17, [0, 0, 2, 11]], [18, [0, 0, 2, 11]], [24, [0, 0, 2, 11]], [1, [0, 0, 2, 14]], [6, [0, 0, 2, 14]], [22, [0, 0, 2, 14]], [23, [0, 0, 2, 14]], [30, [0, 0, 2, 14]], [6, [0, 0, 2, 15]], [7, [0, 0, 2, 15]], [21, [0, 0, 2, 15]], [23, [0, 0, 2, 15]], [29, [0, 0, 2, 15]], [0, [0, 0, 3, 3]], [1, [0, 0, 3, 3]], [2, [0, 0, 3, 3]], [3, [0, 0, 3, 3]], [4, [0, 0, 3, 3]], [5, [0, 0, 3, 3]], [6, [0, 0, 3, 3]], [7, [0, 0, 3, 3]], [8, [0, 0, 3, 3]], [13, [0, 0, 3, 3]], [14, [0, 0, 3, 3]], [15, [0, 0, 3, 3]], [16, [0, 0, 3, 3]], [18, [0, 0, 3, 3]], [20, [0, 0, 3, 3]], [27, [0, 0, 3, 3]], [1, [0, 0, 3, 4]], [13, [0, 0, 3, 4]], [14, [0, 0, 3, 4]], [15, [0, 0, 3, 4]], [18, [0, 0, 3, 4]], [0, [0, 0, 3, 5]], [5, [0, 0, 3, 5]], [13, [0, 0, 3, 5]], [14, [0, 0, 3, 5]], [15, [0, 0, 3, 5]], [18, [0, 0, 3, 5]], [20, [0, 0, 3, 5]], [21, [0, 0, 3, 5]], [1, [0, 0, 3, 7]], [10, [0, 0, 3, 7]], [11, [0, 0, 3, 7]], [13, [0, 0, 3, 7]], [20, [0, 0, 3, 7]], [24, [0, 0, 3, 7]], [25, [0, 0, 3, 7]], [27, [0, 0, 3, 7]], [10, [0, 0, 3, 11]], [11, [0, 0, 3, 11]], [14, [0, 0, 3, 11]], [18, [0, 0, 3, 11]], [20, [0, 0, 3, 11]], [24, [0, 0, 3, 11]], [25, [0, 0, 3, 11]], [27, [0, 0, 3, 11]], [2, [0, 0, 3, 12]], [4, [0, 0, 3, 12]], [5, [0, 0, 3, 12]], [6, [0, 0, 3, 12]], [8, [0, 0, 3, 12]], [13, [0, 0, 3, 12]], [20, [0, 0, 3, 12]], [21, [0, 0, 3, 12]], [1, [0, 0, 3, 14]], [3, [0, 0, 3, 14]], [14, [0, 0, 3, 14]], [15, [0, 0, 3, 14]], [16, [0, 0, 3, 14]], [18, [0, 0, 3, 14]], [25, [0, 0, 3, 14]], [0, [0, 0, 3, 15]], [3, [0, 0, 3, 15]], [4, [0, 0, 3, 15]], [5, [0, 0, 3, 15]], [7, [0, 0, 3, 15]], [14, [0, 0, 3, 15]], [15, [0, 0, 3, 15]], [17, [0, 0, 3, 15]], [25, [0, 0, 3, 15]], [1, [0, 0, 4, 4]], [13, [0, 0, 4, 4]], [20, [0, 0, 4, 4]], [25, [0, 0, 4, 4]], [27, [0, 0, 4, 4]], [13, [0, 0, 4, 5]], [14, [0, 0, 4, 5]], [25, [0, 0, 4, 5]], [15, [0, 0, 4, 7]], [16, [0, 0, 4, 7]], [18, [0, 0, 4, 7]], [19, [0, 0, 4, 7]], [25, [0, 0, 4, 7]], [26, [0, 0, 4, 7]], [1, [0, 0, 4, 11]], [16, [0, 0, 4, 11]], [18, [0, 0, 4, 11]], [19, [0, 0, 4, 12]], [20, [0, 0, 4, 12]], [26, [0, 0, 4, 12]], [27, [0, 0, 4, 12]], [1, [0, 0, 4, 13]], [18, [0, 0, 4, 13]], [3, [0, 0, 4, 14]], [13, [0, 0, 4, 14]], [14, [0, 0, 4, 14]], [15, [0, 0, 4, 14]], [16, [0, 0, 4, 14]], [18, [0, 0, 4, 14]], [1, [0, 0, 4, 15]], [4, [0, 0, 4, 15]], [13, [0, 0, 4, 15]], [15, [0, 0, 4, 15]], [17, [0, 0, 4, 15]], [18, [0, 0, 4, 15]], [19, [0, 0, 4, 15]], [26, [0, 0, 4, 15]], [5, [0, 0, 5, 5]], [20, [0, 0, 5, 5]], [21, [0, 0, 5, 5]], [2, [0, 0, 5, 7]], [4, [0, 0, 5, 7]], [16, [0, 0, 5, 7]], [18, [0, 0, 5, 7]], [19, [0, 0, 5, 7]], [20, [0, 0, 5, 7]], [26, [0, 0, 5, 7]], [27, [0, 0, 5, 7]], [2, [0, 0, 5, 11]], [4, [0, 0, 5, 11]], [14, [0, 0, 5, 11]], [20, [0, 0, 5, 11]], [27, [0, 0, 5, 11]], [5, [0, 0, 5, 12]], [21, [0, 0, 5, 12]], [27, [0, 0, 5, 12]], [0, [0, 0, 5, 14]], [6, [0, 0, 5, 14]], [8, [0, 0, 5, 14]], [13, [0, 0, 5, 14]], [25, [0, 0, 5, 14]], [0, [0, 0, 5, 15]], [4, [0, 0, 5, 15]], [15, [0, 0, 5, 15]], [16, [0, 0, 5, 15]], [17, [0, 0, 5, 15]], [18, [0, 0, 5, 15]], [19, [0, 0, 5, 15]], [25, [0, 0, 5, 15]], [26, [0, 0, 5, 15]], [14, [0, 0, 6, 15]], [18, [0, 0, 6, 15]], [10, [0, 0, 7, 9]], [12, [0, 0, 7, 9]], [14, [0, 0, 7, 11]], [16, [0, 0, 7, 11]], [0, [0, 0, 7, 12]], [19, [0, 0, 7, 12]], [26, [0, 0, 7, 12]], [0, [0, 0, 7, 13]], [3, [0, 0, 7, 13]], [16, [0, 0, 7, 13]], [0, [0, 0, 7, 15]], [3, [0, 0, 7, 15]], [4, [0, 0, 7, 15]], [6, [0, 0, 7, 15]], [8, [0, 0, 7, 15]], [17, [0, 0, 7, 15]], [3, [0, 0, 7, 21]], [4, [0, 0, 7, 21]], [17, [0, 0, 7, 21]], [3, [0, 0, 7, 22]], [4, [0, 0, 7, 22]], [17, [0, 0, 7, 22]], [10, [0, 0, 9, 11]], [12, [0, 0, 9, 11]], [0, [0, 0, 11, 14]], [3, [0, 0, 11, 14]], [0, [0, 0, 11, 15]], [1, [0, 0, 11, 15]], [3, [0, 0, 11, 15]], [4, [0, 0, 11, 15]], [5, [0, 0, 11, 15]], [7, [0, 0, 11, 15]], [17, [0, 0, 11, 15]], [18, [0, 0, 11, 15]], [25, [0, 0, 11, 15]], [3, [0, 0, 12, 15]], [4, [0, 0, 12, 15]], [13, [0, 0, 12, 15]], [17, [0, 0, 12, 15]], [19, [0, 0, 12, 15]], [26, [0, 0, 12, 15]], [0, [0, 0, 13, 15]], [1, [0, 0, 13, 15]], [16, [0, 0, 13, 15]], [1, [0, 0, 14, 15]], [3, [0, 0, 14, 15]], [33, [0, 0, 15, 15]], [34, [0, 0, 15, 15]], [39, [0, 0, 15, 15]], [3, [0, 0, 15, 16]], [4, [0, 0, 15, 16]], [17, [0, 0, 15, 16]], [32, [0, 0, 15, 16]], [34, [0, 0, 15, 16]], [32, [0, 0, 15, 19]], [34, [0, 0, 15, 19]], [3, [0, 0, 16, 16]], [4, [0, 0, 16, 16]], [17, [0, 0, 16, 16]], [31, [0, 0, 16, 16]], [32, [0, 0, 16, 16]], [39, [0, 0, 16, 16]], [32, [0, 0, 16, 19]], [34, [0, 0, 16, 19]], [36, [0, 0, 16, 21]], [40, [0, 0, 16, 21]], [35, [0, 0, 16, 22]], [0, [0, 1, 1, 2]], [1, [0, 1, 1, 2]], [2, [0, 1, 1, 2]], [5, [0, 1, 1, 2]], [6, [0, 1, 1, 2]], [7, [0, 1, 1, 2]], [8, [0, 1, 1, 2]], [9, [0, 1, 1, 2]], [12, [0, 1, 1, 2]], [13, [0, 1, 1, 2]], [14, [0, 1, 1, 2]], [15, [0, 1, 1, 2]], [17, [0, 1, 1, 2]], [18, [0, 1, 1, 2]], [24, [0, 1, 1, 2]], [1, [0, 1, 1, 3]], [2, [0, 1, 1, 3]], [5, [0, 1, 1, 3]], [6, [0, 1, 1, 3]], [7, [0, 1, 1, 3]], [8, [0, 1, 1, 3]], [10, [0, 1, 1, 3]], [11, [0, 1, 1, 3]], [17, [0, 1, 1, 3]], [18, [0, 1, 1, 3]], [20, [0, 1, 1, 3]], [24, [0, 1, 1, 3]], [27, [0, 1, 1, 3]], [1, [0, 1, 1, 4]], [15, [0, 1, 1, 4]], [20, [0, 1, 1, 4]], [25, [0, 1, 1, 4]], [27, [0, 1, 1, 4]], [2, [0, 1, 1, 5]], [5, [0, 1, 1, 5]], [7, [0, 1, 1, 5]], [14, [0, 1, 1, 5]], [17, [0, 1, 1, 5]], [18, [0, 1, 1, 5]], [5, [0, 1, 1, 6]], [7, [0, 1, 1, 6]], [14, [0, 1, 1, 6]], [18, [0, 1, 1, 6]], [0, [0, 1, 1, 7]], [2, [0, 1, 1, 7]], [6, [0, 1, 1, 7]], [8, [0, 1, 1, 7]], [16, [0, 1, 1, 7]], [17, [0, 1, 1, 7]], [21, [0, 1, 1, 7]], [27, [0, 1, 1, 7]], [1, [0, 1, 1, 8]], [5, [0, 1, 1, 8]], [20, [0, 1, 1, 8]], [22, [0, 1, 1, 8]], [29, [0, 1, 1, 8]], [30, [0, 1, 1, 8]], [5, [0, 1, 1, 9]], [7, [0, 1, 1, 9]], [12, [0, 1, 1, 9]], [24, [0, 1, 1, 9]], [5, [0, 1, 1, 10]], [7, [0, 1, 1, 10]], [9, [0, 1, 1, 10]], [1, [0, 1, 1, 11]], [16, [0, 1, 1, 11]], [20, [0, 1, 1, 11]], [27, [0, 1, 1, 11]], [2, [0, 1, 1, 12]], [7, [0, 1, 1, 12]], [17, [0, 1, 1, 12]], [19, [0, 1, 1, 12]], [20, [0, 1, 1, 12]], [21, [0, 1, 1, 12]], [26, [0, 1, 1, 12]], [1, [0, 1, 1, 13]], [18, [0, 1, 1, 13]], [2, [0, 1, 1, 14]], [8, [0, 1, 1, 14]], [14, [0, 1, 1, 14]], [15, [0, 1, 1, 14]], [16, [0, 1, 1, 14]], [17, [0, 1, 1, 14]], [18, [0, 1, 1, 14]], [22, [0, 1, 1, 14]], [23, [0, 1, 1, 14]], [25, [0, 1, 1, 14]], [30, [0, 1, 1, 14]], [0, [0, 1, 1, 15]], [1, [0, 1, 1, 15]], [7, [0, 1, 1, 15]], [8, [0, 1, 1, 15]], [13, [0, 1, 1, 15]], [15, [0, 1, 1, 15]], [21, [0, 1, 1, 15]], [23, [0, 1, 1, 15]], [29, [0, 1, 1, 15]], [1, [0, 1, 1, 21]], [2, [0, 1, 1, 21]], [17, [0, 1, 1, 21]], [1, [0, 1, 1, 22]], [2, [0, 1, 1, 22]], [17, [0, 1, 1, 22]], [3, [0, 1, 2, 3]], [5, [0, 1, 2, 3]], [7, [0, 1, 2, 3]], [13, [0, 1, 2, 3]], [15, [0, 1, 2, 3]], [16, [0, 1, 2, 3]], [20, [0, 1, 2, 3]], [27, [0, 1, 2, 3]], [1, [0, 1, 2, 4]], [13, [0, 1, 2, 4]], [14, [0, 1, 2, 4]], [15, [0, 1, 2, 4]], [18, [0, 1, 2, 4]], [0, [0, 1, 2, 5]], [2, [0, 1, 2, 5]], [5, [0, 1, 2, 5]], [7, [0, 1, 2, 5]], [16, [0, 1, 2, 5]], [17, [0, 1, 2, 5]], [20, [0, 1, 2, 5]], [27, [0, 1, 2, 5]], [5, [0, 1, 2, 6]], [20, [0, 1, 2, 6]], [21, [0, 1, 2, 6]], [1, [0, 1, 2, 7]], [6, [0, 1, 2, 7]], [8, [0, 1, 2, 7]], [10, [0, 1, 2, 7]], [11, [0, 1, 2, 7]], [24, [0, 1, 2, 7]], [5, [0, 1, 2, 9]], [7, [0, 1, 2, 9]], [10, [0, 1, 2, 9]], [24, [0, 1, 2, 9]], [5, [0, 1, 2, 10]], [7, [0, 1, 2, 10]], [9, [0, 1, 2, 10]], [0, [0, 1, 2, 11]], [1, [0, 1, 2, 11]], [2, [0, 1, 2, 11]], [14, [0, 1, 2, 11]], [17, [0, 1, 2, 11]], [25, [0, 1, 2, 11]], [3, [0, 1, 2, 12]], [5, [0, 1, 2, 12]], [7, [0, 1, 2, 12]], [9, [0, 1, 2, 12]], [12, [0, 1, 2, 12]], [13, [0, 1, 2, 12]], [20, [0, 1, 2, 12]], [24, [0, 1, 2, 12]], [27, [0, 1, 2, 12]], [4, [0, 1, 2, 14]], [6, [0, 1, 2, 14]], [8, [0, 1, 2, 14]], [9, [0, 1, 2, 14]], [12, [0, 1, 2, 14]], [14, [0, 1, 2, 14]], [17, [0, 1, 2, 14]], [24, [0, 1, 2, 14]], [6, [0, 1, 2, 15]], [8, [0, 1, 2, 15]], [1, [0, 1, 3, 3]], [2, [0, 1, 3, 3]], [4, [0, 1, 3, 3]], [13, [0, 1, 3, 3]], [14, [0, 1, 3, 3]], [18, [0, 1, 3, 3]], [20, [0, 1, 3, 3]], [25, [0, 1, 3, 3]], [27, [0, 1, 3, 3]], [2, [0, 1, 3, 5]], [4, [0, 1, 3, 5]], [13, [0, 1, 3, 5]], [14, [0, 1, 3, 5]], [25, [0, 1, 3, 5]], [1, [0, 1, 3, 7]], [3, [0, 1, 3, 7]], [6, [0, 1, 3, 7]], [8, [0, 1, 3, 7]], [9, [0, 1, 3, 7]], [12, [0, 1, 3, 7]], [13, [0, 1, 3, 7]], [21, [0, 1, 3, 7]], [24, [0, 1, 3, 7]], [25, [0, 1, 3, 7]], [27, [0, 1, 3, 7]], [5, [0, 1, 3, 8]], [13, [0, 1, 3, 8]], [22, [0, 1, 3, 8]], [25, [0, 1, 3, 8]], [27, [0, 1, 3, 8]], [29, [0, 1, 3, 8]], [30, [0, 1, 3, 8]], [1, [0, 1, 3, 11]], [14, [0, 1, 3, 11]], [20, [0, 1, 3, 11]], [27, [0, 1, 3, 11]], [2, [0, 1, 3, 12]], [4, [0, 1, 3, 12]], [7, [0, 1, 3, 12]], [10, [0, 1, 3, 12]], [11, [0, 1, 3, 12]], [20, [0, 1, 3, 12]], [21, [0, 1, 3, 12]], [24, [0, 1, 3, 12]], [1, [0, 1, 3, 14]], [8, [0, 1, 3, 14]], [10, [0, 1, 3, 14]], [11, [0, 1, 3, 14]], [14, [0, 1, 3, 14]], [15, [0, 1, 3, 14]], [16, [0, 1, 3, 14]], [18, [0, 1, 3, 14]], [22, [0, 1, 3, 14]], [23, [0, 1, 3, 14]], [24, [0, 1, 3, 14]], [25, [0, 1, 3, 14]], [30, [0, 1, 3, 14]], [1, [0, 1, 3, 15]], [2, [0, 1, 3, 15]], [7, [0, 1, 3, 15]], [8, [0, 1, 3, 15]], [13, [0, 1, 3, 15]], [14, [0, 1, 3, 15]], [15, [0, 1, 3, 15]], [16, [0, 1, 3, 15]], [17, [0, 1, 3, 15]], [21, [0, 1, 3, 15]], [23, [0, 1, 3, 15]], [29, [0, 1, 3, 15]], [5, [0, 1, 4, 5]], [20, [0, 1, 4, 5]], [21, [0, 1, 4, 5]], [3, [0, 1, 4, 7]], [15, [0, 1, 4, 7]], [20, [0, 1, 4, 7]], [25, [0, 1, 4, 7]], [27, [0, 1, 4, 7]], [15, [0, 1, 4, 8]], [16, [0, 1, 4, 8]], [25, [0, 1, 4, 8]], [5, [0, 1, 4, 12]], [21, [0, 1, 4, 12]], [27, [0, 1, 4, 12]], [1, [0, 1, 4, 14]], [13, [0, 1, 4, 14]], [14, [0, 1, 4, 14]], [15, [0, 1, 4, 14]], [2, [0, 1, 4, 15]], [3, [0, 1, 4, 15]], [13, [0, 1, 4, 15]], [14, [0, 1, 4, 15]], [15, [0, 1, 4, 15]], [16, [0, 1, 4, 15]], [17, [0, 1, 4, 15]], [5, [0, 1, 5, 5]], [14, [0, 1, 5, 5]], [21, [0, 1, 5, 5]], [27, [0, 1, 5, 5]], [5, [0, 1, 5, 6]], [20, [0, 1, 5, 6]], [21, [0, 1, 5, 6]], [4, [0, 1, 5, 7]], [6, [0, 1, 5, 7]], [8, [0, 1, 5, 7]], [17, [0, 1, 5, 7]], [20, [0, 1, 5, 7]], [21, [0, 1, 5, 7]], [5, [0, 1, 5, 8]], [18, [0, 1, 5, 8]], [22, [0, 1, 5, 8]], [27, [0, 1, 5, 8]], [29, [0, 1, 5, 8]], [30, [0, 1, 5, 8]], [5, [0, 1, 5, 9]], [18, [0, 1, 5, 9]], [21, [0, 1, 5, 9]], [27, [0, 1, 5, 9]], [5, [0, 1, 5, 10]], [18, [0, 1, 5, 10]], [21, [0, 1, 5, 10]], [27, [0, 1, 5, 10]], [14, [0, 1, 5, 11]], [20, [0, 1, 5, 11]], [27, [0, 1, 5, 11]], [20, [0, 1, 5, 12]], [27, [0, 1, 5, 12]], [2, [0, 1, 5, 14]], [6, [0, 1, 5, 14]], [13, [0, 1, 5, 14]], [17, [0, 1, 5, 14]], [22, [0, 1, 5, 14]], [23, [0, 1, 5, 14]], [25, [0, 1, 5, 14]], [30, [0, 1, 5, 14]], [2, [0, 1, 5, 15]], [6, [0, 1, 5, 15]], [7, [0, 1, 5, 15]], [17, [0, 1, 5, 15]], [21, [0, 1, 5, 15]], [23, [0, 1, 5, 15]], [29, [0, 1, 5, 15]], [2, [0, 1, 5, 21]], [4, [0, 1, 5, 21]], [2, [0, 1, 5, 22]], [4, [0, 1, 5, 22]], [20, [0, 1, 6, 7]], [21, [0, 1, 6, 7]], [7, [0, 1, 6, 14]], [14, [0, 1, 6, 15]], [18, [0, 1, 6, 15]], [3, [0, 1, 7, 9]], [10, [0, 1, 7, 9]], [12, [0, 1, 7, 9]], [14, [0, 1, 7, 9]], [20, [0, 1, 7, 9]], [27, [0, 1, 7, 9]], [3, [0, 1, 7, 10]], [14, [0, 1, 7, 10]], [20, [0, 1, 7, 10]], [27, [0, 1, 7, 10]], [14, [0, 1, 7, 11]], [16, [0, 1, 7, 11]], [9, [0, 1, 7, 12]], [10, [0, 1, 7, 12]], [11, [0, 1, 7, 12]], [12, [0, 1, 7, 12]], [1, [0, 1, 7, 13]], [3, [0, 1, 7, 13]], [1, [0, 1, 7, 15]], [2, [0, 1, 7, 15]], [3, [0, 1, 7, 15]], [4, [0, 1, 7, 15]], [6, [0, 1, 7, 15]], [8, [0, 1, 7, 15]], [14, [0, 1, 7, 15]], [18, [0, 1, 7, 15]], [2, [0, 1, 7, 21]], [4, [0, 1, 7, 21]], [2, [0, 1, 7, 22]], [4, [0, 1, 7, 22]], [14, [0, 1, 8, 11]], [16, [0, 1, 8, 11]], [0, [0, 1, 8, 12]], [20, [0, 1, 8, 12]], [27, [0, 1, 8, 12]], [14, [0, 1, 8, 14]], [7, [0, 1, 9, 12]], [12, [0, 1, 9, 12]], [20, [0, 1, 9, 12]], [21, [0, 1, 9, 12]], [24, [0, 1, 9, 12]], [10, [0, 1, 9, 14]], [12, [0, 1, 9, 14]], [7, [0, 1, 10, 12]], [9, [0, 1, 10, 12]], [20, [0, 1, 10, 12]], [21, [0, 1, 10, 12]], [0, [0, 1, 11, 14]], [3, [0, 1, 11, 14]], [0, [0, 1, 11, 15]], [1, [0, 1, 11, 15]], [2, [0, 1, 11, 15]], [14, [0, 1, 11, 15]], [17, [0, 1, 11, 15]], [25, [0, 1, 11, 15]], [0, [0, 1, 12, 15]], [2, [0, 1, 12, 15]], [3, [0, 1, 12, 15]], [13, [0, 1, 12, 15]], [17, [0, 1, 12, 15]], [1, [0, 1, 14, 15]], [3, [0, 1, 14, 15]], [2, [0, 1, 15, 16]], [4, [0, 1, 15, 16]], [2, [0, 1, 16, 16]], [4, [0, 1, 16, 16]], [5, [0, 2, 2, 3]], [11, [0, 2, 2, 3]], [12, [0, 2, 2, 3]], [14, [0, 2, 2, 3]], [15, [0, 2, 2, 3]], [16, [0, 2, 2, 3]], [21, [0, 2, 2, 3]], [24, [0, 2, 2, 3]], [25, [0, 2, 2, 3]], [27, [0, 2, 2, 3]], [1, [0, 2, 2, 4]], [13, [0, 2, 2, 4]], [14, [0, 2, 2, 4]], [16, [0, 2, 2, 4]], [18, [0, 2, 2, 4]], [25, [0, 2, 2, 4]], [0, [0, 2, 2, 5]], [2, [0, 2, 2, 5]], [4, [0, 2, 2, 5]], [16, [0, 2, 2, 5]], [18, [0, 2, 2, 5]], [14, [0, 2, 2, 7]], [21, [0, 2, 2, 7]], [27, [0, 2, 2, 7]], [1, [0, 2, 2, 8]], [5, [0, 2, 2, 8]], [20, [0, 2, 2, 8]], [22, [0, 2, 2, 8]], [29, [0, 2, 2, 8]], [30, [0, 2, 2, 8]], [10, [0, 2, 2, 9]], [24, [0, 2, 2, 9]], [9, [0, 2, 2, 10]], [0, [0, 2, 2, 11]], [9, [0, 2, 2, 11]], [11, [0, 2, 2, 11]], [14, [0, 2, 2, 11]], [16, [0, 2, 2, 11]], [0, [0, 2, 2, 12]], [5, [0, 2, 2, 12]], [9, [0, 2, 2, 12]], [12, [0, 2, 2, 12]], [20, [0, 2, 2, 12]], [21, [0, 2, 2, 12]], [24, [0, 2, 2, 12]], [1, [0, 2, 2, 14]], [6, [0, 2, 2, 14]], [14, [0, 2, 2, 14]], [18, [0, 2, 2, 14]], [22, [0, 2, 2, 14]], [23, [0, 2, 2, 14]], [30, [0, 2, 2, 14]], [5, [0, 2, 2, 15]], [6, [0, 2, 2, 15]], [9, [0, 2, 2, 15]], [11, [0, 2, 2, 15]], [21, [0, 2, 2, 15]], [23, [0, 2, 2, 15]], [29, [0, 2, 2, 15]], [1, [0, 2, 3, 3]], [5, [0, 2, 3, 3]], [7, [0, 2, 3, 3]], [9, [0, 2, 3, 3]], [10, [0, 2, 3, 3]], [14, [0, 2, 3, 3]], [18, [0, 2, 3, 3]], [24, [0, 2, 3, 3]], [14, [0, 2, 3, 5]], [18, [0, 2, 3, 5]], [5, [0, 2, 3, 8]], [13, [0, 2, 3, 8]], [22, [0, 2, 3, 8]], [25, [0, 2, 3, 8]], [27, [0, 2, 3, 8]], [29, [0, 2, 3, 8]], [30, [0, 2, 3, 8]], [10, [0, 2, 3, 9]], [12, [0, 2, 3, 9]], [1, [0, 2, 3, 11]], [3, [0, 2, 3, 11]], [11, [0, 2, 3, 11]], [12, [0, 2, 3, 11]], [14, [0, 2, 3, 11]], [24, [0, 2, 3, 11]], [25, [0, 2, 3, 11]], [5, [0, 2, 3, 12]], [7, [0, 2, 3, 12]], [10, [0, 2, 3, 12]], [11, [0, 2, 3, 12]], [13, [0, 2, 3, 12]], [20, [0, 2, 3, 12]], [24, [0, 2, 3, 12]], [27, [0, 2, 3, 12]], [3, [0, 2, 3, 14]], [6, [0, 2, 3, 14]], [7, [0, 2, 3, 14]], [18, [0, 2, 3, 14]], [22, [0, 2, 3, 14]], [23, [0, 2, 3, 14]], [30, [0, 2, 3, 14]], [5, [0, 2, 3, 15]], [6, [0, 2, 3, 15]], [11, [0, 2, 3, 15]], [12, [0, 2, 3, 15]], [21, [0, 2, 3, 15]], [23, [0, 2, 3, 15]], [24, [0, 2, 3, 15]], [29, [0, 2, 3, 15]], [15, [0, 2, 4, 8]], [16, [0, 2, 4, 8]], [25, [0, 2, 4, 8]], [5, [0, 2, 5, 5]], [20, [0, 2, 5, 5]], [21, [0, 2, 5, 5]], [20, [0, 2, 5, 7]], [21, [0, 2, 5, 7]], [5, [0, 2, 5, 8]], [18, [0, 2, 5, 8]], [22, [0, 2, 5, 8]], [27, [0, 2, 5, 8]], [29, [0, 2, 5, 8]], [30, [0, 2, 5, 8]], [10, [0, 2, 5, 9]], [24, [0, 2, 5, 9]], [9, [0, 2, 5, 10]], [2, [0, 2, 5, 11]], [4, [0, 2, 5, 11]], [8, [0, 2, 5, 14]], [22, [0, 2, 5, 14]], [23, [0, 2, 5, 14]], [30, [0, 2, 5, 14]], [6, [0, 2, 5, 15]], [7, [0, 2, 5, 15]], [21, [0, 2, 5, 15]], [23, [0, 2, 5, 15]], [29, [0, 2, 5, 15]], [6, [0, 2, 7, 15]], [8, [0, 2, 7, 15]], [9, [0, 2, 7, 15]], [12, [0, 2, 7, 15]], [24, [0, 2, 7, 15]], [14, [0, 2, 8, 11]], [16, [0, 2, 8, 11]], [0, [0, 2, 8, 12]], [20, [0, 2, 8, 12]], [27, [0, 2, 8, 12]], [14, [0, 2, 8, 14]], [10, [0, 2, 9, 12]], [12, [0, 2, 9, 12]], [14, [0, 3, 3, 7]], [16, [0, 3, 3, 7]], [9, [0, 3, 3, 11]], [10, [0, 3, 3, 11]], [24, [0, 3, 3, 11]], [6, [0, 3, 3, 14]], [8, [0, 3, 3, 14]], [0, [0, 3, 3, 15]], [2, [0, 3, 3, 15]], [3, [0, 3, 3, 15]], [4, [0, 3, 3, 15]], [5, [0, 3, 3, 15]], [7, [0, 3, 3, 15]], [9, [0, 3, 3, 15]], [10, [0, 3, 3, 15]], [15, [0, 3, 3, 15]], [16, [0, 3, 3, 15]], [24, [0, 3, 3, 15]], [25, [0, 3, 3, 15]], [14, [0, 3, 4, 7]], [16, [0, 3, 4, 7]], [1, [0, 3, 4, 15]], [13, [0, 3, 4, 15]], [14, [0, 3, 4, 15]], [15, [0, 3, 4, 15]], [18, [0, 3, 4, 15]], [0, [0, 3, 5, 15]], [2, [0, 3, 5, 15]], [4, [0, 3, 5, 15]], [7, [0, 3, 5, 15]], [15, [0, 3, 5, 15]], [21, [0, 3, 5, 15]], [25, [0, 3, 5, 15]], [27, [0, 3, 5, 15]], [3, [0, 3, 7, 15]], [6, [0, 3, 7, 15]], [8, [0, 3, 7, 15]], [10, [0, 3, 7, 15]], [11, [0, 3, 7, 15]], [13, [0, 3, 7, 15]], [20, [0, 3, 7, 15]], [24, [0, 3, 7, 15]], [25, [0, 3, 7, 15]], [27, [0, 3, 7, 15]], [10, [0, 3, 9, 11]], [12, [0, 3, 9, 11]], [10, [0, 3, 9, 15]], [12, [0, 3, 9, 15]], [3, [0, 3, 11, 15]], [14, [0, 3, 11, 15]], [18, [0, 3, 11, 15]], [2, [0, 3, 12, 15]], [4, [0, 3, 12, 15]], [5, [0, 3, 12, 15]], [20, [0, 3, 12, 15]], [21, [0, 3, 12, 15]], [1, [0, 4, 4, 7]], [14, [0, 4, 4, 7]], [18, [0, 4, 4, 7]], [1, [0, 4, 4, 15]], [13, [0, 4, 4, 15]], [18, [0, 4, 4, 15]], [25, [0, 4, 4, 15]], [16, [0, 4, 5, 7]], [18, [0, 4, 5, 7]], [2, [0, 4, 5, 15]], [4, [0, 4, 5, 15]], [13, [0, 4, 5, 15]], [14, [0, 4, 5, 15]], [16, [0, 4, 5, 15]], [18, [0, 4, 5, 15]], [25, [0, 4, 5, 15]], [19, [0, 4, 7, 12]], [26, [0, 4, 7, 12]], [1, [0, 4, 7, 13]], [18, [0, 4, 7, 13]], [4, [0, 4, 7, 15]], [15, [0, 4, 7, 15]], [17, [0, 4, 7, 15]], [19, [0, 4, 7, 15]], [25, [0, 4, 7, 15]], [26, [0, 4, 7, 15]], [1, [0, 4, 11, 15]], [16, [0, 4, 11, 15]], [18, [0, 4, 11, 15]], [19, [0, 4, 12, 15]], [26, [0, 4, 12, 15]], [1, [0, 4, 13, 15]], [18, [0, 4, 13, 15]], [5, [0, 5, 5, 15]], [14, [0, 5, 5, 15]], [21, [0, 5, 5, 15]], [27, [0, 5, 5, 15]], [0, [0, 5, 7, 15]], [2, [0, 5, 7, 15]], [4, [0, 5, 7, 15]], [6, [0, 5, 7, 15]], [8, [0, 5, 7, 15]], [19, [0, 5, 7, 15]], [20, [0, 5, 7, 15]], [26, [0, 5, 7, 15]], [27, [0, 5, 7, 15]], [2, [0, 5, 7, 21]], [4, [0, 5, 7, 21]], [2, [0, 5, 7, 22]], [4, [0, 5, 7, 22]], [2, [0, 5, 11, 15]], [4, [0, 5, 11, 15]], [5, [0, 5, 11, 15]], [7, [0, 5, 11, 15]], [5, [0, 5, 12, 15]], [20, [0, 5, 12, 15]], [21, [0, 5, 12, 15]], [2, [0, 5, 15, 16]], [4, [0, 5, 15, 16]], [2, [0, 5, 16, 16]], [4, [0, 5, 16, 16]], [31, [0, 7, 7, 15]], [34, [0, 7, 7, 15]], [39, [0, 7, 7, 15]], [22, [0, 7, 7, 16]], [32, [0, 7, 7, 16]], [33, [0, 7, 7, 16]], [39, [0, 7, 7, 16]], [32, [0, 7, 7, 19]], [34, [0, 7, 7, 19]], [10, [0, 7, 9, 15]], [12, [0, 7, 9, 15]], [14, [0, 7, 11, 15]], [16, [0, 7, 11, 15]], [0, [0, 7, 13, 15]], [16, [0, 7, 13, 15]], [18, [0, 7, 13, 15]], [31, [0, 7, 15, 15]], [33, [0, 7, 15, 15]], [33, [0, 7, 15, 16]], [34, [0, 7, 15, 16]], [39, [0, 7, 15, 16]], [22, [0, 7, 16, 16]], [31, [0, 7, 16, 16]], [32, [0, 7, 16, 16]], [39, [0, 7, 16, 16]], [32, [0, 7, 16, 19]], [34, [0, 7, 16, 19]], [36, [0, 7, 16, 21]], [40, [0, 7, 16, 21]], [35, [0, 7, 16, 22]], [2, [1, 1, 2, 2]], [5, [1, 1, 2, 2]], [9, [1, 1, 2, 2]], [12, [1, 1, 2, 2]], [17, [1, 1, 2, 2]], [20, [1, 1, 2, 2]], [21, [1, 1, 2, 2]], [24, [1, 1, 2, 2]], [1, [1, 1, 2, 3]], [7, [1, 1, 2, 3]], [10, [1, 1, 2, 3]], [11, [1, 1, 2, 3]], [13, [1, 1, 2, 3]], [14, [1, 1, 2, 3]], [15, [1, 1, 2, 3]], [16, [1, 1, 2, 3]], [20, [1, 1, 2, 3]], [21, [1, 1, 2, 3]], [24, [1, 1, 2, 3]], [1, [1, 1, 2, 4]], [13, [1, 1, 2, 4]], [14, [1, 1, 2, 4]], [15, [1, 1, 2, 4]], [18, [1, 1, 2, 4]], [0, [1, 1, 2, 5]], [2, [1, 1, 2, 5]], [16, [1, 1, 2, 5]], [17, [1, 1, 2, 5]], [18, [1, 1, 2, 5]], [5, [1, 1, 2, 6]], [20, [1, 1, 2, 6]], [21, [1, 1, 2, 6]], [9, [1, 1, 2, 7]], [12, [1, 1, 2, 7]], [24, [1, 1, 2, 7]], [1, [1, 1, 2, 8]], [21, [1, 1, 2, 8]], [22, [1, 1, 2, 8]], [29, [1, 1, 2, 8]], [30, [1, 1, 2, 8]], [10, [1, 1, 2, 9]], [12, [1, 1, 2, 9]], [0, [1, 1, 2, 11]], [1, [1, 1, 2, 11]], [5, [1, 1, 2, 11]], [14, [1, 1, 2, 11]], [20, [1, 1, 2, 11]], [21, [1, 1, 2, 11]], [25, [1, 1, 2, 11]], [13, [1, 1, 2, 12]], [20, [1, 1, 2, 12]], [27, [1, 1, 2, 12]], [2, [1, 1, 2, 14]], [6, [1, 1, 2, 14]], [7, [1, 1, 2, 14]], [17, [1, 1, 2, 14]], [18, [1, 1, 2, 14]], [22, [1, 1, 2, 14]], [23, [1, 1, 2, 14]], [30, [1, 1, 2, 14]], [1, [1, 1, 2, 15]], [5, [1, 1, 2, 15]], [6, [1, 1, 2, 15]], [7, [1, 1, 2, 15]], [14, [1, 1, 2, 15]], [18, [1, 1, 2, 15]], [20, [1, 1, 2, 15]], [23, [1, 1, 2, 15]], [29, [1, 1, 2, 15]], [1, [1, 1, 3, 3]], [5, [1, 1, 3, 3]], [7, [1, 1, 3, 3]], [13, [1, 1, 3, 3]], [14, [1, 1, 3, 3]], [18, [1, 1, 3, 3]], [20, [1, 1, 3, 3]], [25, [1, 1, 3, 3]], [27, [1, 1, 3, 3]], [5, [1, 1, 3, 5]], [14, [1, 1, 3, 5]], [21, [1, 1, 3, 5]], [27, [1, 1, 3, 5]], [1, [1, 1, 3, 7]], [6, [1, 1, 3, 7]], [8, [1, 1, 3, 7]], [10, [1, 1, 3, 7]], [11, [1, 1, 3, 7]], [13, [1, 1, 3, 7]], [20, [1, 1, 3, 7]], [24, [1, 1, 3, 7]], [25, [1, 1, 3, 7]], [27, [1, 1, 3, 7]], [5, [1, 1, 3, 8]], [13, [1, 1, 3, 8]], [22, [1, 1, 3, 8]], [25, [1, 1, 3, 8]], [27, [1, 1, 3, 8]], [29, [1, 1, 3, 8]], [30, [1, 1, 3, 8]], [14, [1, 1, 3, 11]], [20, [1, 1, 3, 11]], [27, [1, 1, 3, 11]], [5, [1, 1, 3, 12]], [21, [1, 1, 3, 12]], [27, [1, 1, 3, 12]], [1, [1, 1, 3, 14]], [7, [1, 1, 3, 14]], [8, [1, 1, 3, 14]], [13, [1, 1, 3, 14]], [14, [1, 1, 3, 14]], [15, [1, 1, 3, 14]], [16, [1, 1, 3, 14]], [18, [1, 1, 3, 14]], [22, [1, 1, 3, 14]], [23, [1, 1, 3, 14]], [30, [1, 1, 3, 14]], [1, [1, 1, 3, 15]], [5, [1, 1, 3, 15]], [8, [1, 1, 3, 15]], [14, [1, 1, 3, 15]], [15, [1, 1, 3, 15]], [16, [1, 1, 3, 15]], [18, [1, 1, 3, 15]], [21, [1, 1, 3, 15]], [23, [1, 1, 3, 15]], [25, [1, 1, 3, 15]], [29, [1, 1, 3, 15]], [18, [1, 1, 4, 5]], [20, [1, 1, 4, 5]], [27, [1, 1, 4, 5]], [1, [1, 1, 4, 7]], [15, [1, 1, 4, 7]], [18, [1, 1, 4, 7]], [25, [1, 1, 4, 7]], [20, [1, 1, 4, 12]], [27, [1, 1, 4, 12]], [1, [1, 1, 4, 14]], [13, [1, 1, 4, 14]], [14, [1, 1, 4, 14]], [15, [1, 1, 4, 14]], [13, [1, 1, 4, 15]], [14, [1, 1, 4, 15]], [25, [1, 1, 4, 15]], [6, [1, 1, 5, 5]], [13, [1, 1, 5, 5]], [21, [1, 1, 5, 5]], [25, [1, 1, 5, 5]], [27, [1, 1, 5, 5]], [5, [1, 1, 5, 6]], [20, [1, 1, 5, 6]], [21, [1, 1, 5, 6]], [0, [1, 1, 5, 7]], [2, [1, 1, 5, 7]], [16, [1, 1, 5, 7]], [17, [1, 1, 5, 7]], [18, [1, 1, 5, 7]], [20, [1, 1, 5, 7]], [21, [1, 1, 5, 7]], [20, [1, 1, 5, 12]], [27, [1, 1, 5, 12]], [35, [1, 1, 5, 13]], [36, [1, 1, 5, 13]], [37, [1, 1, 5, 13]], [38, [1, 1, 5, 13]], [2, [1, 1, 5, 14]], [8, [1, 1, 5, 14]], [13, [1, 1, 5, 14]], [17, [1, 1, 5, 14]], [25, [1, 1, 5, 14]], [14, [1, 1, 5, 15]], [18, [1, 1, 5, 15]], [35, [1, 1, 5, 16]], [36, [1, 1, 5, 16]], [37, [1, 1, 5, 16]], [38, [1, 1, 5, 16]], [35, [1, 1, 5, 17]], [36, [1, 1, 5, 17]], [37, [1, 1, 5, 17]], [38, [1, 1, 5, 17]], [19, [1, 1, 5, 21]], [28, [1, 1, 5, 21]], [36, [1, 1, 5, 21]], [40, [1, 1, 5, 21]], [19, [1, 1, 5, 22]], [28, [1, 1, 5, 22]], [35, [1, 1, 5, 22]], [20, [1, 1, 6, 7]], [21, [1, 1, 6, 7]], [7, [1, 1, 6, 14]], [20, [1, 1, 7, 7]], [21, [1, 1, 7, 8]], [22, [1, 1, 7, 8]], [29, [1, 1, 7, 8]], [30, [1, 1, 7, 8]], [10, [1, 1, 7, 9]], [12, [1, 1, 7, 9]], [6, [1, 1, 7, 11]], [8, [1, 1, 7, 11]], [14, [1, 1, 7, 11]], [16, [1, 1, 7, 11]], [19, [1, 1, 7, 12]], [26, [1, 1, 7, 12]], [1, [1, 1, 7, 13]], [18, [1, 1, 7, 13]], [6, [1, 1, 7, 14]], [22, [1, 1, 7, 14]], [23, [1, 1, 7, 14]], [30, [1, 1, 7, 14]], [0, [1, 1, 7, 15]], [1, [1, 1, 7, 15]], [2, [1, 1, 7, 15]], [6, [1, 1, 7, 15]], [16, [1, 1, 7, 15]], [17, [1, 1, 7, 15]], [18, [1, 1, 7, 15]], [23, [1, 1, 7, 15]], [29, [1, 1, 7, 15]], [31, [1, 1, 7, 15]], [34, [1, 1, 7, 15]], [39, [1, 1, 7, 15]], [22, [1, 1, 7, 16]], [32, [1, 1, 7, 16]], [33, [1, 1, 7, 16]], [39, [1, 1, 7, 16]], [32, [1, 1, 7, 19]], [34, [1, 1, 7, 19]], [1, [1, 1, 7, 21]], [2, [1, 1, 7, 21]], [17, [1, 1, 7, 21]], [1, [1, 1, 7, 22]], [2, [1, 1, 7, 22]], [17, [1, 1, 7, 22]], [20, [1, 1, 8, 8]], [5, [1, 1, 8, 11]], [14, [1, 1, 8, 11]], [22, [1, 1, 8, 11]], [27, [1, 1, 8, 11]], [29, [1, 1, 8, 11]], [30, [1, 1, 8, 11]], [13, [1, 1, 8, 14]], [14, [1, 1, 8, 14]], [22, [1, 1, 8, 14]], [25, [1, 1, 8, 14]], [29, [1, 1, 8, 14]], [30, [1, 1, 8, 14]], [1, [1, 1, 8, 15]], [20, [1, 1, 8, 15]], [21, [1, 1, 8, 15]], [20, [1, 1, 11, 12]], [27, [1, 1, 11, 12]], [0, [1, 1, 11, 14]], [7, [1, 1, 11, 14]], [8, [1, 1, 11, 14]], [14, [1, 1, 11, 14]], [22, [1, 1, 11, 14]], [23, [1, 1, 11, 14]], [30, [1, 1, 11, 14]], [0, [1, 1, 11, 15]], [5, [1, 1, 11, 15]], [8, [1, 1, 11, 15]], [16, [1, 1, 11, 15]], [21, [1, 1, 11, 15]], [23, [1, 1, 11, 15]], [25, [1, 1, 11, 15]], [29, [1, 1, 11, 15]], [13, [1, 1, 12, 15]], [20, [1, 1, 12, 15]], [27, [1, 1, 12, 15]], [35, [1, 1, 13, 13]], [36, [1, 1, 13, 13]], [37, [1, 1, 13, 13]], [38, [1, 1, 13, 13]], [35, [1, 1, 13, 16]], [36, [1, 1, 13, 16]], [37, [1, 1, 13, 16]], [38, [1, 1, 13, 16]], [35, [1, 1, 13, 17]], [36, [1, 1, 13, 17]], [37, [1, 1, 13, 17]], [38, [1, 1, 13, 17]], [28, [1, 1, 13, 21]], [36, [1, 1, 13, 21]], [40, [1, 1, 13, 21]], [28, [1, 1, 13, 22]], [35, [1, 1, 13, 22]], [22, [1, 1, 14, 14]], [23, [1, 1, 14, 14]], [30, [1, 1, 14, 14]], [1, [1, 1, 14, 15]], [7, [1, 1, 14, 15]], [8, [1, 1, 14, 15]], [18, [1, 1, 14, 15]], [23, [1, 1, 14, 15]], [29, [1, 1, 14, 15]], [31, [1, 1, 15, 15]], [34, [1, 1, 15, 15]], [39, [1, 1, 15, 15]], [1, [1, 1, 15, 16]], [2, [1, 1, 15, 16]], [5, [1, 1, 15, 16]], [17, [1, 1, 15, 16]], [32, [1, 1, 15, 16]], [33, [1, 1, 15, 16]], [39, [1, 1, 15, 16]], [32, [1, 1, 15, 19]], [34, [1, 1, 15, 19]], [1, [1, 1, 16, 16]], [2, [1, 1, 16, 16]], [5, [1, 1, 16, 16]], [17, [1, 1, 16, 16]], [22, [1, 1, 16, 16]], [19, [1, 1, 16, 21]], [19, [1, 1, 16, 22]], [5, [1, 2, 2, 3]], [13, [1, 2, 2, 3]], [21, [1, 2, 2, 3]], [25, [1, 2, 2, 3]], [27, [1, 2, 2, 3]], [2, [1, 2, 2, 5]], [4, [1, 2, 2, 5]], [5, [1, 2, 2, 11]], [14, [1, 2, 2, 11]], [21, [1, 2, 2, 11]], [27, [1, 2, 2, 11]], [2, [1, 2, 2, 14]], [4, [1, 2, 2, 14]], [13, [1, 2, 2, 14]], [14, [1, 2, 2, 14]], [25, [1, 2, 2, 14]], [1, [1, 2, 2, 15]], [5, [1, 2, 2, 15]], [9, [1, 2, 2, 15]], [12, [1, 2, 2, 15]], [20, [1, 2, 2, 15]], [21, [1, 2, 2, 15]], [24, [1, 2, 2, 15]], [13, [1, 2, 3, 5]], [20, [1, 2, 3, 5]], [25, [1, 2, 3, 5]], [27, [1, 2, 3, 5]], [5, [1, 2, 3, 8]], [13, [1, 2, 3, 8]], [22, [1, 2, 3, 8]], [25, [1, 2, 3, 8]], [27, [1, 2, 3, 8]], [29, [1, 2, 3, 8]], [30, [1, 2, 3, 8]], [1, [1, 2, 3, 11]], [20, [1, 2, 3, 12]], [27, [1, 2, 3, 12]], [3, [1, 2, 3, 14]], [6, [1, 2, 3, 14]], [7, [1, 2, 3, 14]], [13, [1, 2, 3, 14]], [22, [1, 2, 3, 14]], [23, [1, 2, 3, 14]], [25, [1, 2, 3, 14]], [30, [1, 2, 3, 14]], [3, [1, 2, 3, 15]], [6, [1, 2, 3, 15]], [7, [1, 2, 3, 15]], [10, [1, 2, 3, 15]], [11, [1, 2, 3, 15]], [13, [1, 2, 3, 15]], [18, [1, 2, 3, 15]], [21, [1, 2, 3, 15]], [23, [1, 2, 3, 15]], [24, [1, 2, 3, 15]], [25, [1, 2, 3, 15]], [29, [1, 2, 3, 15]], [6, [1, 2, 5, 5]], [13, [1, 2, 5, 5]], [14, [1, 2, 5, 5]], [20, [1, 2, 5, 5]], [21, [1, 2, 5, 5]], [25, [1, 2, 5, 5]], [20, [1, 2, 5, 7]], [21, [1, 2, 5, 7]], [14, [1, 2, 5, 11]], [20, [1, 2, 5, 11]], [27, [1, 2, 5, 11]], [6, [1, 2, 5, 14]], [13, [1, 2, 5, 15]], [14, [1, 2, 5, 15]], [25, [1, 2, 5, 15]], [20, [1, 2, 7, 7]], [21, [1, 2, 7, 8]], [22, [1, 2, 7, 8]], [29, [1, 2, 7, 8]], [30, [1, 2, 7, 8]], [6, [1, 2, 7, 14]], [22, [1, 2, 7, 14]], [23, [1, 2, 7, 14]], [30, [1, 2, 7, 14]], [1, [1, 2, 7, 15]], [6, [1, 2, 7, 15]], [23, [1, 2, 7, 15]], [29, [1, 2, 7, 15]], [20, [1, 2, 8, 8]], [5, [1, 2, 8, 11]], [14, [1, 2, 8, 11]], [22, [1, 2, 8, 11]], [27, [1, 2, 8, 11]], [29, [1, 2, 8, 11]], [30, [1, 2, 8, 11]], [13, [1, 2, 8, 14]], [14, [1, 2, 8, 14]], [22, [1, 2, 8, 14]], [25, [1, 2, 8, 14]], [29, [1, 2, 8, 14]], [30, [1, 2, 8, 14]], [1, [1, 2, 8, 15]], [20, [1, 2, 8, 15]], [21, [1, 2, 8, 15]], [10, [1, 2, 9, 15]], [12, [1, 2, 9, 15]], [20, [1, 2, 11, 12]], [27, [1, 2, 11, 12]], [3, [1, 2, 11, 14]], [6, [1, 2, 11, 14]], [7, [1, 2, 11, 14]], [14, [1, 2, 11, 14]], [22, [1, 2, 11, 14]], [23, [1, 2, 11, 14]], [30, [1, 2, 11, 14]], [3, [1, 2, 11, 15]], [6, [1, 2, 11, 15]], [7, [1, 2, 11, 15]], [9, [1, 2, 11, 15]], [12, [1, 2, 11, 15]], [18, [1, 2, 11, 15]], [21, [1, 2, 11, 15]], [23, [1, 2, 11, 15]], [24, [1, 2, 11, 15]], [25, [1, 2, 11, 15]], [29, [1, 2, 11, 15]], [3, [1, 2, 12, 15]], [9, [1, 2, 12, 15]], [12, [1, 2, 12, 15]], [13, [1, 2, 12, 15]], [20, [1, 2, 12, 15]], [24, [1, 2, 12, 15]], [27, [1, 2, 12, 15]], [22, [1, 2, 14, 14]], [23, [1, 2, 14, 14]], [30, [1, 2, 14, 14]], [3, [1, 2, 14, 15]], [6, [1, 2, 14, 15]], [7, [1, 2, 14, 15]], [18, [1, 2, 14, 15]], [23, [1, 2, 14, 15]], [29, [1, 2, 14, 15]], [1, [1, 3, 3, 15]], [3, [1, 3, 3, 15]], [7, [1, 3, 3, 15]], [20, [1, 3, 3, 15]], [21, [1, 3, 3, 15]], [7, [1, 3, 5, 15]], [13, [1, 3, 5, 15]], [21, [1, 3, 5, 15]], [25, [1, 3, 5, 15]], [27, [1, 3, 5, 15]], [1, [1, 3, 7, 15]], [6, [1, 3, 7, 15]], [8, [1, 3, 7, 15]], [13, [1, 3, 7, 15]], [20, [1, 3, 7, 15]], [25, [1, 3, 7, 15]], [27, [1, 3, 7, 15]], [6, [1, 3, 11, 14]], [8, [1, 3, 11, 14]], [1, [1, 3, 11, 15]], [7, [1, 3, 11, 15]], [10, [1, 3, 11, 15]], [11, [1, 3, 11, 15]], [14, [1, 3, 11, 15]], [20, [1, 3, 11, 15]], [21, [1, 3, 11, 15]], [24, [1, 3, 11, 15]], [25, [1, 3, 11, 15]], [7, [1, 3, 12, 15]], [10, [1, 3, 12, 15]], [11, [1, 3, 12, 15]], [13, [1, 3, 12, 15]], [20, [1, 3, 12, 15]], [21, [1, 3, 12, 15]], [24, [1, 3, 12, 15]], [5, [1, 4, 5, 15]], [18, [1, 4, 5, 15]], [21, [1, 4, 5, 15]], [27, [1, 4, 5, 15]], [1, [1, 4, 7, 15]], [2, [1, 4, 7, 15]], [17, [1, 4, 7, 15]], [18, [1, 4, 7, 15]], [20, [1, 4, 7, 15]], [27, [1, 4, 7, 15]], [5, [1, 4, 12, 15]], [20, [1, 4, 12, 15]], [21, [1, 4, 12, 15]], [5, [1, 5, 5, 15]], [14, [1, 5, 5, 15]], [21, [1, 5, 5, 15]], [27, [1, 5, 5, 15]], [35, [1, 5, 7, 13]], [36, [1, 5, 7, 13]], [37, [1, 5, 7, 13]], [38, [1, 5, 7, 13]], [0, [1, 5, 7, 15]], [2, [1, 5, 7, 15]], [4, [1, 5, 7, 15]], [16, [1, 5, 7, 15]], [20, [1, 5, 7, 15]], [27, [1, 5, 7, 15]], [35, [1, 5, 7, 16]], [36, [1, 5, 7, 16]], [37, [1, 5, 7, 16]], [38, [1, 5, 7, 16]], [35, [1, 5, 7, 17]], [36, [1, 5, 7, 17]], [37, [1, 5, 7, 17]], [38, [1, 5, 7, 17]], [2, [1, 5, 7, 21]], [4, [1, 5, 7, 21]], [19, [1, 5, 7, 21]], [28, [1, 5, 7, 21]], [36, [1, 5, 7, 21]], [40, [1, 5, 7, 21]], [2, [1, 5, 7, 22]], [4, [1, 5, 7, 22]], [19, [1, 5, 7, 22]], [28, [1, 5, 7, 22]], [35, [1, 5, 7, 22]], [7, [1, 5, 11, 15]], [14, [1, 5, 11, 15]], [21, [1, 5, 11, 15]], [27, [1, 5, 11, 15]], [20, [1, 5, 12, 15]], [27, [1, 5, 12, 15]], [6, [1, 5, 14, 15]], [8, [1, 5, 14, 15]], [13, [1, 5, 14, 15]], [25, [1, 5, 14, 15]], [2, [1, 5, 15, 16]], [4, [1, 5, 15, 16]], [2, [1, 5, 16, 16]], [4, [1, 5, 16, 16]], [1, [1, 7, 11, 15]], [6, [1, 7, 11, 15]], [8, [1, 7, 11, 15]], [14, [1, 7, 11, 15]], [20, [1, 7, 11, 15]], [27, [1, 7, 11, 15]], [3, [1, 7, 12, 15]], [20, [1, 7, 12, 15]], [27, [1, 7, 12, 15]], [35, [1, 7, 13, 13]], [36, [1, 7, 13, 13]], [37, [1, 7, 13, 13]], [38, [1, 7, 13, 13]], [35, [1, 7, 13, 16]], [36, [1, 7, 13, 16]], [37, [1, 7, 13, 16]], [38, [1, 7, 13, 16]], [35, [1, 7, 13, 17]], [36, [1, 7, 13, 17]], [37, [1, 7, 13, 17]], [38, [1, 7, 13, 17]], [28, [1, 7, 13, 21]], [36, [1, 7, 13, 21]], [40, [1, 7, 13, 21]], [28, [1, 7, 13, 22]], [35, [1, 7, 13, 22]], [13, [1, 7, 14, 15]], [25, [1, 7, 14, 15]], [19, [1, 7, 16, 21]], [19, [1, 7, 16, 22]], [10, [1, 9, 11, 15]], [12, [1, 9, 11, 15]], [10, [1, 9, 12, 15]], [12, [1, 9, 12, 15]], [1, [2, 2, 3, 15]], [3, [2, 2, 3, 15]], [1, [2, 2, 11, 15]], [3, [2, 2, 11, 15]], [5, [2, 3, 3, 15]], [20, [2, 3, 3, 15]], [21, [2, 3, 3, 15]], [5, [2, 3, 5, 15]], [13, [2, 3, 5, 15]], [21, [2, 3, 5, 15]], [25, [2, 3, 5, 15]], [27, [2, 3, 5, 15]], [1, [2, 3, 7, 15]], [13, [2, 3, 7, 15]], [20, [2, 3, 7, 15]], [25, [2, 3, 7, 15]], [27, [2, 3, 7, 15]], [3, [2, 3, 11, 15]], [5, [2, 3, 11, 15]], [20, [2, 3, 11, 15]], [21, [2, 3, 11, 15]], [5, [2, 3, 12, 15]], [20, [2, 3, 12, 15]], [21, [2, 3, 12, 15]], [5, [2, 5, 5, 15]], [14, [2, 5, 5, 15]], [21, [2, 5, 5, 15]], [27, [2, 5, 5, 15]], [18, [2, 5, 7, 15]], [20, [2, 5, 7, 15]], [27, [2, 5, 7, 15]], [5, [2, 5, 11, 15]], [14, [2, 5, 11, 15]], [21, [2, 5, 11, 15]], [27, [2, 5, 11, 15]], [20, [2, 5, 12, 15]], [27, [2, 5, 12, 15]], [13, [2, 5, 14, 15]], [25, [2, 5, 14, 15]], [1, [2, 7, 11, 15]], [14, [2, 7, 11, 15]], [20, [2, 7, 11, 15]], [27, [2, 7, 11, 15]], [20, [2, 7, 12, 15]], [27, [2, 7, 12, 15]], [13, [2, 7, 14, 15]], [25, [2, 7, 14, 15]], [14, [3, 3, 7, 15]], [16, [3, 3, 7, 15]], [14, [3, 4, 7, 15]], [16, [3, 4, 7, 15]], [1, [4, 4, 7, 15]], [14, [4, 4, 7, 15]], [18, [4, 4, 7, 15]], [2, [4, 5, 7, 15]], [4, [4, 5, 7, 15]], [16, [4, 5, 7, 15]], [18, [4, 5, 7, 15]], [19, [4, 7, 12, 15]], [26, [4, 7, 12, 15]], [1, [4, 7, 13, 15]], [18, [4, 7, 13, 15]], [5, [5, 5, 13, 21]], [5, [5, 5, 13, 22]], [31, [5, 5, 15, 21]], [34, [5, 5, 15, 21]], [36, [5, 5, 15, 21]], [39, [5, 5, 15, 21]], [40, [5, 5, 15, 21]], [31, [5, 5, 15, 22]], [34, [5, 5, 15, 22]], [35, [5, 5, 15, 22]], [39, [5, 5, 15, 22]], [5, [5, 5, 16, 21]], [22, [5, 5, 16, 21]], [32, [5, 5, 16, 21]], [33, [5, 5, 16, 21]], [39, [5, 5, 16, 21]], [5, [5, 5, 16, 22]], [22, [5, 5, 16, 22]], [32, [5, 5, 16, 22]], [33, [5, 5, 16, 22]], [39, [5, 5, 16, 22]], [32, [5, 5, 19, 21]], [34, [5, 5, 19, 21]], [32, [5, 5, 19, 22]], [34, [5, 5, 19, 22]], [35, [5, 7, 7, 13]], [36, [5, 7, 7, 13]], [37, [5, 7, 7, 13]], [38, [5, 7, 7, 13]], [35, [5, 7, 7, 16]], [36, [5, 7, 7, 16]], [37, [5, 7, 7, 16]], [38, [5, 7, 7, 16]], [35, [5, 7, 7, 17]], [36, [5, 7, 7, 17]], [37, [5, 7, 7, 17]], [38, [5, 7, 7, 17]], [19, [5, 7, 7, 21]], [28, [5, 7, 7, 21]], [36, [5, 7, 7, 21]], [40, [5, 7, 7, 21]], [19, [5, 7, 7, 22]], [28, [5, 7, 7, 22]], [35, [5, 7, 7, 22]], [31, [5, 13, 15, 21]], [34, [5, 13, 15, 21]], [36, [5, 13, 15, 21]], [39, [5, 13, 15, 21]], [40, [5, 13, 15, 21]], [31, [5, 13, 15, 22]], [34, [5, 13, 15, 22]], [35, [5, 13, 15, 22]], [39, [5, 13, 15, 22]], [22, [5, 13, 16, 21]], [32, [5, 13, 16, 21]], [33, [5, 13, 16, 21]], [39, [5, 13, 16, 21]], [22, [5, 13, 16, 22]], [32, [5, 13, 16, 22]], [33, [5, 13, 16, 22]], [39, [5, 13, 16, 22]], [32, [5, 13, 19, 21]], [34, [5, 13, 19, 21]], [32, [5, 13, 19, 22]], [34, [5, 13, 19, 22]], [35, [7, 13, 13, 15]], [36, [7, 13, 13, 15]], [37, [7, 13, 13, 15]], [38, [7, 13, 13, 15]], [35, [7, 13, 15, 16]], [36, [7, 13, 15, 16]], [37, [7, 13, 15, 16]], [38, [7, 13, 15, 16]], [35, [7, 13, 15, 17]], [36, [7, 13, 15, 17]], [37, [7, 13, 15, 17]], [38, [7, 13, 15, 17]], [28, [7, 13, 15, 21]], [36, [7, 13, 15, 21]], [40, [7, 13, 15, 21]], [28, [7, 13, 15, 22]], [35, [7, 13, 15, 22]], [33, [7, 15, 15, 16]], [34, [7, 15, 15, 16]], [39, [7, 15, 15, 16]], [31, [7, 15, 16, 16]], [32, [7, 15, 16, 16]], [39, [7, 15, 16, 16]], [32, [7, 15, 16, 19]], [34, [7, 15, 16, 19]], [19, [7, 15, 16, 21]], [36, [7, 15, 16, 21]], [40, [7, 15, 16, 21]], [19, [7, 15, 16, 22]], [35, [7, 15, 16, 22]]], "stats": {"rows": 471946, "rank": 274287, "columns": 289935, "seconds": 14.138042300008237, "solver": "sparse rows and derivation DAG"}}

==> anc/controlled/compression_artifacts/trial_15_n23_search.json <==
{"graph": {"n": 23, "edges": [[0, 4], [0, 5], [0, 6], [1, 5], [1, 6], [1, 7], [1, 8], [2, 7], [2, 8], [2, 9], [2, 10], [3, 9], [3, 10], [3, 11], [3, 12], [4, 11], [4, 12], [5, 6], [5, 13], [5, 14], [5, 18], [6, 15], [6, 16], [6, 20], [7, 14], [7, 15], [8, 19], [9, 10], [11, 12], [13, 17], [13, 18], [14, 18], [14, 19], [15, 19], [15, 20], [16, 20], [16, 21], [16, 22], [17, 21], [17, 22], [21, 22]]}, "coefficient_degree": 4, "kind": "f2-roots-refutation-v1", "status": "UNSAT", "terms": [[1, [0]], [3, [0]], [4, [0]], [6, [0]], [7, [0]], [8, [0]], [17, [0]], [18, [0]], [24, [0]], [30, [0]], [31, [0]], [2, [1]], [3, [1]], [4, [1]], [2, [5]], [4, [5]], [18, [5]], [19, [5]], [30, [5]], [31, [5]], [1, [7]], [2, [7]], [3, [7]], [4, [7]], [4, [8]], [17, [8]], [5, [11]], [6, [11]], [7, [11]], [8, [11]], [5, [12]], [6, [12]], [7, [12]], [8, [12]], [1, [13]], [2, [13]], [4, [13]], [19, [13]], [20, [13]], [31, [13]], [1, [14]], [18, [14]], [20, [14]], [30, [14]], [1, [15]], [2, [15]], [3, [15]], [4, [15]], [1, [17]], [2, [17]], [17, [17]], [1, [19]], [2, [19]], [4, [19]], [3, [21]], [4, [21]], [17, [21]], [3, [22]], [4, [22]], [17, [22]], [2, [0, 0, 1, 1]], [17, [0, 0, 1, 1]], [19, [0, 0, 1, 1]], [21, [0, 0, 1, 1]], [24, [0, 0, 1, 1]], [25, [0, 0, 1, 1]], [2, [0, 0, 1, 5]], [5, [0, 0, 1, 5]], [6, [0, 0, 1, 5]], [17, [0, 0, 1, 5]], [24, [0, 0, 1, 5]], [26, [0, 0, 1, 5]], [32, [0, 0, 1, 5]], [5, [0, 0, 1, 6]], [6, [0, 0, 1, 6]], [25, [0, 0, 1, 6]], [26, [0, 0, 1, 6]], [33, [0, 0, 1, 6]], [2, [0, 0, 1, 7]], [13, [0, 0, 1, 7]], [14, [0, 0, 1, 7]], [15, [0, 0, 1, 7]], [16, [0, 0, 1, 7]], [17, [0, 0, 1, 7]], [19, [0, 0, 1, 7]], [21, [0, 0, 1, 7]], [24, [0, 0, 1, 7]], [25, [0, 0, 1, 7]], [1, [0, 0, 1, 8]], [2, [0, 0, 1, 8]], [3, [0, 0, 1, 8]], [4, [0, 0, 1, 8]], [13, [0, 0, 1, 8]], [14, [0, 0, 1, 8]], [15, [0, 0, 1, 8]], [16, [0, 0, 1, 8]], [17, [0, 0, 1, 8]], [19, [0, 0, 1, 8]], [21, [0, 0, 1, 8]], [24, [0, 0, 1, 8]], [25, [0, 0, 1, 8]], [2, [0, 0, 1, 13]], [4, [0, 0, 1, 13]], [25, [0, 0, 1, 14]], [32, [0, 0, 1, 14]], [33, [0, 0, 1, 14]], [2, [0, 0, 1, 15]], [4, [0, 0, 1, 15]], [24, [0, 0, 1, 15]], [32, [0, 0, 1, 15]], [33, [0, 0, 1, 15]], [1, [0, 0, 1, 19]], [2, [0, 0, 1, 19]], [19, [0, 0, 1, 19]], [21, [0, 0, 1, 19]], [1, [0, 0, 1, 21]], [2, [0, 0, 1, 21]], [3, [0, 0, 1, 21]], [4, [0, 0, 1, 21]], [1, [0, 0, 1, 22]], [2, [0, 0, 1, 22]], [3, [0, 0, 1, 22]], [4, [0, 0, 1, 22]], [13, [0, 0, 2, 7]], [14, [0, 0, 2, 7]], [15, [0, 0, 2, 7]], [16, [0, 0, 2, 7]], [13, [0, 0, 2, 8]], [14, [0, 0, 2, 8]], [15, [0, 0, 2, 8]], [16, [0, 0, 2, 8]], [3, [0, 0, 3, 7]], [4, [0, 0, 3, 7]], [17, [0, 0, 3, 7]], [3, [0, 0, 3, 8]], [4, [0, 0, 3, 8]], [17, [0, 0, 3, 8]], [5, [0, 0, 3, 11]], [6, [0, 0, 3, 11]], [7, [0, 0, 3, 11]], [8, [0, 0, 3, 11]], [5, [0, 0, 3, 12]], [6, [0, 0, 3, 12]], [7, [0, 0, 3, 12]], [8, [0, 0, 3, 12]], [18, [0, 0, 5, 5]], [21, [0, 0, 5, 5]], [24, [0, 0, 5, 5]], [25, [0, 0, 5, 5]], [30, [0, 0, 5, 5]], [31, [0, 0, 5, 5]], [5, [0, 0, 5, 6]], [22, [0, 0, 5, 6]], [24, [0, 0, 5, 6]], [32, [0, 0, 5, 6]], [33, [0, 0, 5, 6]], [34, [0, 0, 5, 6]], [35, [0, 0, 5, 6]], [4, [0, 0, 5, 7]], [17, [0, 0, 5, 7]], [19, [0, 0, 5, 7]], [24, [0, 0, 5, 7]], [2, [0, 0, 5, 8]], [5, [0, 0, 5, 8]], [19, [0, 0, 5, 8]], [21, [0, 0, 5, 8]], [24, [0, 0, 5, 8]], [26, [0, 0, 5, 8]], [33, [0, 0, 5, 8]], [20, [0, 0, 5, 13]], [30, [0, 0, 5, 13]], [20, [0, 0, 5, 14]], [21, [0, 0, 5, 14]], [25, [0, 0, 5, 14]], [30, [0, 0, 5, 14]], [4, [0, 0, 5, 15]], [6, [0, 0, 5, 15]], [17, [0, 0, 5, 15]], [18, [0, 0, 5, 15]], [19, [0, 0, 5, 15]], [22, [0, 0, 5, 15]], [23, [0, 0, 5, 15]], [26, [0, 0, 5, 15]], [30, [0, 0, 5, 15]], [31, [0, 0, 5, 15]], [33, [0, 0, 5, 15]], [35, [0, 0, 5, 15]], [17, [0, 0, 5, 16]], [18, [0, 0, 5, 16]], [21, [0, 0, 5, 16]], [23, [0, 0, 5, 16]], [29, [0, 0, 5, 16]], [34, [0, 0, 5, 16]], [36, [0, 0, 5, 16]], [39, [0, 0, 5, 16]], [40, [0, 0, 5, 16]], [17, [0, 0, 5, 17]], [18, [0, 0, 5, 17]], [19, [0, 0, 5, 17]], [22, [0, 0, 5, 17]], [30, [0, 0, 5, 17]], [31, [0, 0, 5, 17]], [37, [0, 0, 5, 17]], [38, [0, 0, 5, 17]], [40, [0, 0, 5, 17]], [4, [0, 0, 5, 19]], [6, [0, 0, 5, 19]], [21, [0, 0, 5, 19]], [2, [0, 0, 5, 21]], [17, [0, 0, 5, 21]], [18, [0, 0, 5, 21]], [19, [0, 0, 5, 21]], [30, [0, 0, 5, 21]], [31, [0, 0, 5, 21]], [37, [0, 0, 5, 21]], [39, [0, 0, 5, 21]], [2, [0, 0, 5, 22]], [17, [0, 0, 5, 22]], [18, [0, 0, 5, 22]], [19, [0, 0, 5, 22]], [30, [0, 0, 5, 22]], [31, [0, 0, 5, 22]], [5, [0, 0, 6, 6]], [19, [0, 0, 6, 6]], [24, [0, 0, 6, 6]], [19, [0, 0, 6, 7]], [24, [0, 0, 6, 7]], [5, [0, 0, 6, 8]], [19, [0, 0, 6, 8]], [21, [0, 0, 6, 8]], [25, [0, 0, 6, 8]], [26, [0, 0, 6, 8]], [32, [0, 0, 6, 8]], [21, [0, 0, 6, 13]], [22, [0, 0, 6, 13]], [34, [0, 0, 6, 13]], [35, [0, 0, 6, 13]], [36, [0, 0, 6, 13]], [37, [0, 0, 6, 13]], [38, [0, 0, 6, 13]], [39, [0, 0, 6, 13]], [6, [0, 0, 6, 14]], [21, [0, 0, 6, 14]], [25, [0, 0, 6, 14]], [26, [0, 0, 6, 14]], [32, [0, 0, 6, 14]], [18, [0, 0, 6, 16]], [29, [0, 0, 6, 16]], [37, [0, 0, 6, 16]], [38, [0, 0, 6, 16]], [40, [0, 0, 6, 16]], [1, [0, 0, 6, 17]], [22, [0, 0, 6, 17]], [36, [0, 0, 6, 17]], [39, [0, 0, 6, 17]], [40, [0, 0, 6, 17]], [6, [0, 0, 6, 19]], [19, [0, 0, 6, 19]], [18, [0, 0, 6, 21]], [29, [0, 0, 6, 21]], [39, [0, 0, 6, 21]], [40, [0, 0, 6, 21]], [18, [0, 0, 6, 22]], [29, [0, 0, 6, 22]], [36, [0, 0, 6, 22]], [3, [0, 0, 7, 8]], [4, [0, 0, 7, 8]], [19, [0, 0, 7, 8]], [21, [0, 0, 7, 8]], [32, [0, 0, 7, 8]], [33, [0, 0, 7, 8]], [1, [0, 0, 7, 11]], [4, [0, 0, 7, 11]], [17, [0, 0, 7, 11]], [1, [0, 0, 7, 12]], [4, [0, 0, 7, 12]], [17, [0, 0, 7, 12]], [6, [0, 0, 7, 14]], [21, [0, 0, 7, 14]], [26, [0, 0, 7, 14]], [33, [0, 0, 7, 14]], [6, [0, 0, 7, 15]], [19, [0, 0, 7, 15]], [26, [0, 0, 7, 15]], [32, [0, 0, 7, 15]], [1, [0, 0, 7, 17]], [2, [0, 0, 7, 17]], [3, [0, 0, 7, 17]], [4, [0, 0, 7, 17]], [1, [0, 0, 8, 11]], [4, [0, 0, 8, 11]], [17, [0, 0, 8, 11]], [1, [0, 0, 8, 12]], [4, [0, 0, 8, 12]], [17, [0, 0, 8, 12]], [1, [0, 0, 8, 14]], [1, [0, 0, 8, 15]], [3, [0, 0, 8, 15]], [4, [0, 0, 8, 15]], [1, [0, 0, 8, 17]], [2, [0, 0, 8, 17]], [3, [0, 0, 8, 17]], [4, [0, 0, 8, 17]], [19, [0, 0, 13, 13]], [20, [0, 0, 13, 13]], [31, [0, 0, 13, 13]], [1, [0, 0, 13, 14]], [3, [0, 0, 13, 14]], [4, [0, 0, 13, 14]], [17, [0, 0, 13, 14]], [20, [0, 0, 13, 14]], [30, [0, 0, 13, 14]], [3, [0, 0, 13, 15]], [4, [0, 0, 13, 15]], [19, [0, 0, 13, 15]], [20, [0, 0, 13, 15]], [22, [0, 0, 13, 15]], [23, [0, 0, 13, 15]], [31, [0, 0, 13, 15]], [35, [0, 0, 13, 15]], [17, [0, 0, 13, 16]], [21, [0, 0, 13, 16]], [23, [0, 0, 13, 16]], [29, [0, 0, 13, 16]], [34, [0, 0, 13, 16]], [36, [0, 0, 13, 16]], [39, [0, 0, 13, 16]], [40, [0, 0, 13, 16]], [3, [0, 0, 13, 17]], [4, [0, 0, 13, 17]], [19, [0, 0, 13, 17]], [20, [0, 0, 13, 17]], [22, [0, 0, 13, 17]], [31, [0, 0, 13, 17]], [37, [0, 0, 13, 17]], [38, [0, 0, 13, 17]], [40, [0, 0, 13, 17]], [17, [0, 0, 13, 21]], [19, [0, 0, 13, 21]], [20, [0, 0, 13, 21]], [22, [0, 0, 13, 21]], [31, [0, 0, 13, 21]], [39, [0, 0, 13, 21]], [40, [0, 0, 13, 21]], [17, [0, 0, 13, 22]], [19, [0, 0, 13, 22]], [20, [0, 0, 13, 22]], [22, [0, 0, 13, 22]], [31, [0, 0, 13, 22]], [36, [0, 0, 13, 22]], [17, [0, 0, 14, 15]], [18, [0, 0, 14, 15]], [20, [0, 0, 14, 15]], [30, [0, 0, 14, 15]], [1, [0, 0, 14, 17]], [3, [0, 0, 14, 17]], [4, [0, 0, 14, 17]], [17, [0, 0, 14, 17]], [18, [0, 0, 14, 17]], [20, [0, 0, 14, 17]], [30, [0, 0, 14, 17]], [1, [0, 0, 14, 21]], [3, [0, 0, 14, 21]], [4, [0, 0, 14, 21]], [17, [0, 0, 14, 21]], [18, [0, 0, 14, 21]], [20, [0, 0, 14, 21]], [30, [0, 0, 14, 21]], [1, [0, 0, 14, 22]], [3, [0, 0, 14, 22]], [4, [0, 0, 14, 22]], [17, [0, 0, 14, 22]], [18, [0, 0, 14, 22]], [20, [0, 0, 14, 22]], [30, [0, 0, 14, 22]], [17, [0, 0, 16, 17]], [18, [0, 0, 16, 17]], [37, [0, 0, 16, 21]], [40, [0, 0, 16, 21]], [36, [0, 0, 16, 22]], [5, [0, 1, 1, 3]], [6, [0, 1, 1, 3]], [7, [0, 1, 1, 3]], [8, [0, 1, 1, 3]], [6, [0, 1, 1, 5]], [17, [0, 1, 1, 5]], [18, [0, 1, 1, 5]], [26, [0, 1, 1, 5]], [30, [0, 1, 1, 5]], [31, [0, 1, 1, 5]], [32, [0, 1, 1, 5]], [2, [0, 1, 1, 7]], [13, [0, 1, 1, 7]], [14, [0, 1, 1, 7]], [15, [0, 1, 1, 7]], [16, [0, 1, 1, 7]], [17, [0, 1, 1, 7]], [1, [0, 1, 1, 8]], [2, [0, 1, 1, 8]], [13, [0, 1, 1, 8]], [14, [0, 1, 1, 8]], [15, [0, 1, 1, 8]], [16, [0, 1, 1, 8]], [17, [0, 1, 1, 8]], [19, [0, 1, 1, 8]], [26, [0, 1, 1, 8]], [32, [0, 1, 1, 8]], [2, [0, 1, 1, 13]], [19, [0, 1, 1, 13]], [20, [0, 1, 1, 13]], [31, [0, 1, 1, 13]], [1, [0, 1, 1, 14]], [2, [0, 1, 1, 14]], [6, [0, 1, 1, 14]], [17, [0, 1, 1, 14]], [18, [0, 1, 1, 14]], [20, [0, 1, 1, 14]], [26, [0, 1, 1, 14]], [30, [0, 1, 1, 14]], [32, [0, 1, 1, 14]], [17, [0, 1, 1, 17]], [19, [0, 1, 1, 17]], [21, [0, 1, 1, 17]], [24, [0, 1, 1, 17]], [25, [0, 1, 1, 17]], [2, [0, 1, 1, 19]], [6, [0, 1, 1, 19]], [17, [0, 1, 1, 19]], [19, [0, 1, 1, 19]], [1, [0, 1, 1, 21]], [2, [0, 1, 1, 21]], [17, [0, 1, 1, 21]], [19, [0, 1, 1, 21]], [21, [0, 1, 1, 21]], [24, [0, 1, 1, 21]], [25, [0, 1, 1, 21]], [1, [0, 1, 1, 22]], [2, [0, 1, 1, 22]], [17, [0, 1, 1, 22]], [19, [0, 1, 1, 22]], [21, [0, 1, 1, 22]], [24, [0, 1, 1, 22]], [25, [0, 1, 1, 22]], [5, [0, 1, 2, 3]], [6, [0, 1, 2, 3]], [7, [0, 1, 2, 3]], [8, [0, 1, 2, 3]], [9, [0, 1, 2, 7]], [12, [0, 1, 2, 7]], [27, [0, 1, 2, 7]], [9, [0, 1, 2, 8]], [12, [0, 1, 2, 8]], [27, [0, 1, 2, 8]], [2, [0, 1, 3, 7]], [4, [0, 1, 3, 7]], [10, [0, 1, 3, 7]], [11, [0, 1, 3, 7]], [13, [0, 1, 3, 7]], [14, [0, 1, 3, 7]], [15, [0, 1, 3, 7]], [16, [0, 1, 3, 7]], [27, [0, 1, 3, 7]], [2, [0, 1, 3, 8]], [4, [0, 1, 3, 8]], [10, [0, 1, 3, 8]], [11, [0, 1, 3, 8]], [13, [0, 1, 3, 8]], [14, [0, 1, 3, 8]], [15, [0, 1, 3, 8]], [16, [0, 1, 3, 8]], [27, [0, 1, 3, 8]], [5, [0, 1, 3, 11]], [6, [0, 1, 3, 11]], [7, [0, 1, 3, 11]], [8, [0, 1, 3, 11]], [5, [0, 1, 3, 12]], [6, [0, 1, 3, 12]], [7, [0, 1, 3, 12]], [8, [0, 1, 3, 12]], [13, [0, 1, 4, 7]], [14, [0, 1, 4, 7]], [15, [0, 1, 4, 7]], [16, [0, 1, 4, 7]], [13, [0, 1, 4, 8]], [14, [0, 1, 4, 8]], [15, [0, 1, 4, 8]], [16, [0, 1, 4, 8]], [2, [0, 1, 5, 5]], [5, [0, 1, 5, 5]], [6, [0, 1, 5, 5]], [24, [0, 1, 5, 5]], [26, [0, 1, 5, 5]], [32, [0, 1, 5, 5]], [5, [0, 1, 5, 6]], [6, [0, 1, 5, 6]], [25, [0, 1, 5, 6]], [26, [0, 1, 5, 6]], [33, [0, 1, 5, 6]], [2, [0, 1, 5, 7]], [17, [0, 1, 5, 7]], [19, [0, 1, 5, 7]], [21, [0, 1, 5, 7]], [24, [0, 1, 5, 7]], [25, [0, 1, 5, 7]], [2, [0, 1, 5, 8]], [17, [0, 1, 5, 8]], [4, [0, 1, 5, 13]], [6, [0, 1, 5, 13]], [26, [0, 1, 5, 13]], [30, [0, 1, 5, 13]], [31, [0, 1, 5, 13]], [32, [0, 1, 5, 13]], [18, [0, 1, 5, 14]], [25, [0, 1, 5, 14]], [32, [0, 1, 5, 14]], [33, [0, 1, 5, 14]], [2, [0, 1, 5, 15]], [17, [0, 1, 5, 15]], [18, [0, 1, 5, 15]], [19, [0, 1, 5, 15]], [24, [0, 1, 5, 15]], [30, [0, 1, 5, 15]], [31, [0, 1, 5, 15]], [32, [0, 1, 5, 15]], [33, [0, 1, 5, 15]], [5, [0, 1, 5, 17]], [18, [0, 1, 5, 17]], [24, [0, 1, 5, 17]], [30, [0, 1, 5, 17]], [31, [0, 1, 5, 17]], [2, [0, 1, 5, 19]], [19, [0, 1, 5, 19]], [21, [0, 1, 5, 19]], [18, [0, 1, 6, 6]], [19, [0, 1, 6, 8]], [21, [0, 1, 6, 8]], [32, [0, 1, 6, 8]], [33, [0, 1, 6, 8]], [6, [0, 1, 6, 13]], [21, [0, 1, 6, 13]], [26, [0, 1, 6, 13]], [33, [0, 1, 6, 13]], [6, [0, 1, 6, 14]], [21, [0, 1, 6, 14]], [26, [0, 1, 6, 14]], [33, [0, 1, 6, 14]], [6, [0, 1, 6, 15]], [19, [0, 1, 6, 15]], [26, [0, 1, 6, 15]], [32, [0, 1, 6, 15]], [29, [0, 1, 6, 16]], [36, [0, 1, 6, 16]], [39, [0, 1, 6, 16]], [40, [0, 1, 6, 16]], [5, [0, 1, 6, 17]], [25, [0, 1, 6, 17]], [34, [0, 1, 6, 17]], [35, [0, 1, 6, 17]], [37, [0, 1, 6, 17]], [38, [0, 1, 6, 17]], [40, [0, 1, 6, 17]], [37, [0, 1, 6, 21]], [39, [0, 1, 6, 21]], [10, [0, 1, 7, 9]], [12, [0, 1, 7, 9]], [0, [0, 1, 7, 11]], [2, [0, 1, 7, 11]], [3, [0, 1, 7, 11]], [14, [0, 1, 7, 11]], [17, [0, 1, 7, 11]], [28, [0, 1, 7, 11]], [0, [0, 1, 7, 12]], [2, [0, 1, 7, 12]], [3, [0, 1, 7, 12]], [13, [0, 1, 7, 12]], [17, [0, 1, 7, 12]], [17, [0, 1, 7, 13]], [1, [0, 1, 7, 17]], [2, [0, 1, 7, 17]], [3, [0, 1, 7, 17]], [4, [0, 1, 7, 17]], [17, [0, 1, 7, 17]], [19, [0, 1, 7, 17]], [21, [0, 1, 7, 17]], [24, [0, 1, 7, 17]], [25, [0, 1, 7, 17]], [17, [0, 1, 7, 21]], [17, [0, 1, 7, 22]], [10, [0, 1, 8, 9]], [12, [0, 1, 8, 9]], [0, [0, 1, 8, 11]], [2, [0, 1, 8, 11]], [3, [0, 1, 8, 11]], [14, [0, 1, 8, 11]], [17, [0, 1, 8, 11]], [28, [0, 1, 8, 11]], [0, [0, 1, 8, 12]], [2, [0, 1, 8, 12]], [3, [0, 1, 8, 12]], [13, [0, 1, 8, 12]], [17, [0, 1, 8, 12]], [3, [0, 1, 8, 13]], [4, [0, 1, 8, 13]], [19, [0, 1, 8, 13]], [21, [0, 1, 8, 13]], [32, [0, 1, 8, 13]], [33, [0, 1, 8, 13]], [1, [0, 1, 8, 14]], [2, [0, 1, 8, 14]], [3, [0, 1, 8, 14]], [4, [0, 1, 8, 14]], [4, [0, 1, 8, 15]], [1, [0, 1, 8, 17]], [2, [0, 1, 8, 17]], [3, [0, 1, 8, 17]], [4, [0, 1, 8, 17]], [24, [0, 1, 8, 17]], [25, [0, 1, 8, 17]], [32, [0, 1, 8, 17]], [33, [0, 1, 8, 17]], [3, [0, 1, 8, 19]], [3, [0, 1, 8, 21]], [4, [0, 1, 8, 21]], [19, [0, 1, 8, 21]], [21, [0, 1, 8, 21]], [24, [0, 1, 8, 21]], [25, [0, 1, 8, 21]], [3, [0, 1, 8, 22]], [4, [0, 1, 8, 22]], [19, [0, 1, 8, 22]], [21, [0, 1, 8, 22]], [24, [0, 1, 8, 22]], [25, [0, 1, 8, 22]], [19, [0, 1, 13, 13]], [20, [0, 1, 13, 13]], [22, [0, 1, 13, 13]], [31, [0, 1, 13, 13]], [1, [0, 1, 13, 14]], [2, [0, 1, 13, 14]], [3, [0, 1, 13, 14]], [4, [0, 1, 13, 14]], [6, [0, 1, 13, 14]], [20, [0, 1, 13, 14]], [26, [0, 1, 13, 14]], [30, [0, 1, 13, 14]], [32, [0, 1, 13, 14]], [1, [0, 1, 13, 15]], [2, [0, 1, 13, 15]], [6, [0, 1, 13, 15]], [19, [0, 1, 13, 15]], [20, [0, 1, 13, 15]], [26, [0, 1, 13, 15]], [31, [0, 1, 13, 15]], [33, [0, 1, 13, 15]], [1, [0, 1, 13, 17]], [2, [0, 1, 13, 17]], [19, [0, 1, 13, 17]], [20, [0, 1, 13, 17]], [22, [0, 1, 13, 17]], [31, [0, 1, 13, 17]], [3, [0, 1, 13, 19]], [4, [0, 1, 13, 19]], [19, [0, 1, 13, 19]], [21, [0, 1, 13, 19]], [17, [0, 1, 14, 15]], [18, [0, 1, 14, 15]], [20, [0, 1, 14, 15]], [30, [0, 1, 14, 15]], [1, [0, 1, 14, 17]], [2, [0, 1, 14, 17]], [3, [0, 1, 14, 17]], [4, [0, 1, 14, 17]], [6, [0, 1, 14, 17]], [18, [0, 1, 14, 17]], [20, [0, 1, 14, 17]], [25, [0, 1, 14, 17]], [26, [0, 1, 14, 17]], [30, [0, 1, 14, 17]], [33, [0, 1, 14, 17]], [1, [0, 1, 14, 21]], [2, [0, 1, 14, 21]], [3, [0, 1, 14, 21]], [4, [0, 1, 14, 21]], [1, [0, 1, 14, 22]], [2, [0, 1, 14, 22]], [3, [0, 1, 14, 22]], [4, [0, 1, 14, 22]], [6, [0, 1, 15, 17]], [22, [0, 1, 15, 17]], [23, [0, 1, 15, 17]], [24, [0, 1, 15, 17]], [26, [0, 1, 15, 17]], [32, [0, 1, 15, 17]], [35, [0, 1, 15, 17]], [29, [0, 1, 16, 16]], [36, [0, 1, 16, 16]], [39, [0, 1, 16, 16]], [40, [0, 1, 16, 16]], [21, [0, 1, 16, 17]], [23, [0, 1, 16, 17]], [34, [0, 1, 16, 17]], [37, [0, 1, 16, 17]], [38, [0, 1, 16, 17]], [40, [0, 1, 16, 17]], [37, [0, 1, 16, 21]], [39, [0, 1, 16, 21]], [9, [0, 2, 2, 7]], [11, [0, 2, 2, 7]], [9, [0, 2, 2, 8]], [11, [0, 2, 2, 8]], [5, [0, 2, 3, 3]], [6, [0, 2, 3, 3]], [7, [0, 2, 3, 3]], [8, [0, 2, 3, 3]], [11, [0, 2, 3, 7]], [12, [0, 2, 3, 7]], [13, [0, 2, 3, 7]], [14, [0, 2, 3, 7]], [15, [0, 2, 3, 7]], [16, [0, 2, 3, 7]], [27, [0, 2, 3, 7]], [11, [0, 2, 3, 8]], [12, [0, 2, 3, 8]], [13, [0, 2, 3, 8]], [14, [0, 2, 3, 8]], [15, [0, 2, 3, 8]], [16, [0, 2, 3, 8]], [27, [0, 2, 3, 8]], [5, [0, 2, 3, 11]], [6, [0, 2, 3, 11]], [7, [0, 2, 3, 11]], [8, [0, 2, 3, 11]], [5, [0, 2, 3, 12]], [6, [0, 2, 3, 12]], [7, [0, 2, 3, 12]], [8, [0, 2, 3, 12]], [13, [0, 2, 4, 7]], [14, [0, 2, 4, 7]], [15, [0, 2, 4, 7]], [16, [0, 2, 4, 7]], [13, [0, 2, 4, 8]], [14, [0, 2, 4, 8]], [15, [0, 2, 4, 8]], [16, [0, 2, 4, 8]], [0, [0, 2, 7, 11]], [9, [0, 2, 7, 11]], [12, [0, 2, 7, 11]], [27, [0, 2, 7, 11]], [0, [0, 2, 7, 12]], [9, [0, 2, 7, 12]], [12, [0, 2, 7, 12]], [27, [0, 2, 7, 12]], [0, [0, 2, 8, 11]], [9, [0, 2, 8, 11]], [12, [0, 2, 8, 11]], [27, [0, 2, 8, 11]], [0, [0, 2, 8, 12]], [9, [0, 2, 8, 12]], [12, [0, 2, 8, 12]], [27, [0, 2, 8, 12]], [9, [0, 3, 3, 7]], [10, [0, 3, 3, 7]], [27, [0, 3, 3, 7]], [9, [0, 3, 3, 8]], [10, [0, 3, 3, 8]], [27, [0, 3, 3, 8]], [2, [0, 3, 5, 7]], [4, [0, 3, 5, 7]], [2, [0, 3, 5, 8]], [4, [0, 3, 5, 8]], [10, [0, 3, 7, 9]], [12, [0, 3, 7, 9]], [10, [0, 3, 7, 11]], [11, [0, 3, 7, 11]], [27, [0, 3, 7, 11]], [10, [0, 3, 7, 12]], [11, [0, 3, 7, 12]], [27, [0, 3, 7, 12]], [10, [0, 3, 8, 9]], [12, [0, 3, 8, 9]], [10, [0, 3, 8, 11]], [11, [0, 3, 8, 11]], [27, [0, 3, 8, 11]], [10, [0, 3, 8, 12]], [11, [0, 3, 8, 12]], [27, [0, 3, 8, 12]], [5, [0, 5, 5, 6]], [19, [0, 5, 5, 6]], [25, [0, 5, 5, 6]], [32, [0, 5, 5, 6]], [33, [0, 5, 5, 6]], [19, [0, 5, 5, 7]], [21, [0, 5, 5, 7]], [24, [0, 5, 5, 7]], [25, [0, 5, 5, 7]], [2, [0, 5, 5, 8]], [18, [0, 5, 5, 8]], [19, [0, 5, 5, 8]], [30, [0, 5, 5, 8]], [31, [0, 5, 5, 8]], [5, [0, 5, 5, 13]], [20, [0, 5, 5, 13]], [24, [0, 5, 5, 13]], [26, [0, 5, 5, 13]], [30, [0, 5, 5, 13]], [32, [0, 5, 5, 13]], [18, [0, 5, 5, 14]], [20, [0, 5, 5, 14]], [25, [0, 5, 5, 14]], [31, [0, 5, 5, 14]], [32, [0, 5, 5, 14]], [33, [0, 5, 5, 14]], [24, [0, 5, 5, 15]], [32, [0, 5, 5, 15]], [33, [0, 5, 5, 15]], [19, [0, 5, 5, 17]], [21, [0, 5, 5, 17]], [24, [0, 5, 5, 17]], [25, [0, 5, 5, 17]], [26, [0, 5, 5, 18]], [32, [0, 5, 5, 18]], [2, [0, 5, 5, 19]], [18, [0, 5, 5, 19]], [21, [0, 5, 5, 19]], [30, [0, 5, 5, 19]], [31, [0, 5, 5, 19]], [5, [0, 5, 5, 21]], [21, [0, 5, 5, 21]], [25, [0, 5, 5, 21]], [5, [0, 5, 5, 22]], [21, [0, 5, 5, 22]], [25, [0, 5, 5, 22]], [5, [0, 5, 6, 6]], [21, [0, 5, 6, 6]], [25, [0, 5, 6, 6]], [21, [0, 5, 6, 7]], [22, [0, 5, 6, 7]], [34, [0, 5, 6, 7]], [35, [0, 5, 6, 7]], [19, [0, 5, 6, 8]], [21, [0, 5, 6, 8]], [22, [0, 5, 6, 8]], [26, [0, 5, 6, 8]], [32, [0, 5, 6, 8]], [34, [0, 5, 6, 8]], [35, [0, 5, 6, 8]], [5, [0, 5, 6, 13]], [19, [0, 5, 6, 13]], [25, [0, 5, 6, 13]], [32, [0, 5, 6, 13]], [33, [0, 5, 6, 13]], [6, [0, 5, 6, 14]], [26, [0, 5, 6, 14]], [32, [0, 5, 6, 14]], [5, [0, 5, 6, 17]], [19, [0, 5, 6, 17]], [24, [0, 5, 6, 17]], [6, [0, 5, 6, 19]], [19, [0, 5, 6, 19]], [5, [0, 5, 6, 21]], [19, [0, 5, 6, 21]], [24, [0, 5, 6, 21]], [5, [0, 5, 6, 22]], [19, [0, 5, 6, 22]], [24, [0, 5, 6, 22]], [2, [0, 5, 7, 11]], [4, [0, 5, 7, 11]], [2, [0, 5, 7, 12]], [4, [0, 5, 7, 12]], [19, [0, 5, 7, 13]], [21, [0, 5, 7, 13]], [24, [0, 5, 7, 13]], [25, [0, 5, 7, 13]], [22, [0, 5, 7, 15]], [23, [0, 5, 7, 15]], [35, [0, 5, 7, 15]], [17, [0, 5, 7, 16]], [18, [0, 5, 7, 16]], [21, [0, 5, 7, 16]], [23, [0, 5, 7, 16]], [29, [0, 5, 7, 16]], [34, [0, 5, 7, 16]], [36, [0, 5, 7, 16]], [39, [0, 5, 7, 16]], [40, [0, 5, 7, 16]], [2, [0, 5, 7, 17]], [19, [0, 5, 7, 17]], [22, [0, 5, 7, 17]], [24, [0, 5, 7, 17]], [37, [0, 5, 7, 17]], [38, [0, 5, 7, 17]], [40, [0, 5, 7, 17]], [18, [0, 5, 7, 21]], [24, [0, 5, 7, 21]], [30, [0, 5, 7, 21]], [31, [0, 5, 7, 21]], [37, [0, 5, 7, 21]], [39, [0, 5, 7, 21]], [18, [0, 5, 7, 22]], [24, [0, 5, 7, 22]], [30, [0, 5, 7, 22]], [31, [0, 5, 7, 22]], [18, [0, 5, 8, 8]], [20, [0, 5, 8, 8]], [30, [0, 5, 8, 8]], [2, [0, 5, 8, 11]], [4, [0, 5, 8, 11]], [2, [0, 5, 8, 12]], [4, [0, 5, 8, 12]], [17, [0, 5, 8, 13]], [20, [0, 5, 8, 13]], [26, [0, 5, 8, 13]], [31, [0, 5, 8, 13]], [32, [0, 5, 8, 13]], [2, [0, 5, 8, 14]], [17, [0, 5, 8, 14]], [18, [0, 5, 8, 14]], [20, [0, 5, 8, 14]], [30, [0, 5, 8, 14]], [2, [0, 5, 8, 15]], [22, [0, 5, 8, 15]], [23, [0, 5, 8, 15]], [35, [0, 5, 8, 15]], [17, [0, 5, 8, 16]], [18, [0, 5, 8, 16]], [21, [0, 5, 8, 16]], [23, [0, 5, 8, 16]], [29, [0, 5, 8, 16]], [34, [0, 5, 8, 16]], [36, [0, 5, 8, 16]], [39, [0, 5, 8, 16]], [40, [0, 5, 8, 16]], [2, [0, 5, 8, 17]], [5, [0, 5, 8, 17]], [19, [0, 5, 8, 17]], [22, [0, 5, 8, 17]], [24, [0, 5, 8, 17]], [37, [0, 5, 8, 17]], [38, [0, 5, 8, 17]], [40, [0, 5, 8, 17]], [18, [0, 5, 8, 19]], [20, [0, 5, 8, 19]], [30, [0, 5, 8, 19]], [5, [0, 5, 8, 21]], [18, [0, 5, 8, 21]], [24, [0, 5, 8, 21]], [30, [0, 5, 8, 21]], [31, [0, 5, 8, 21]], [37, [0, 5, 8, 21]], [39, [0, 5, 8, 21]], [5, [0, 5, 8, 22]], [18, [0, 5, 8, 22]], [24, [0, 5, 8, 22]], [30, [0, 5, 8, 22]], [31, [0, 5, 8, 22]], [19, [0, 5, 13, 13]], [20, [0, 5, 13, 13]], [31, [0, 5, 13, 13]], [2, [0, 5, 13, 14]], [6, [0, 5, 13, 14]], [17, [0, 5, 13, 14]], [25, [0, 5, 13, 14]], [26, [0, 5, 13, 14]], [30, [0, 5, 13, 14]], [31, [0, 5, 13, 14]], [33, [0, 5, 13, 14]], [24, [0, 5, 13, 15]], [32, [0, 5, 13, 15]], [33, [0, 5, 13, 15]], [26, [0, 5, 13, 18]], [32, [0, 5, 13, 18]], [6, [0, 5, 13, 19]], [17, [0, 5, 13, 19]], [19, [0, 5, 13, 19]], [20, [0, 5, 13, 19]], [21, [0, 5, 13, 19]], [31, [0, 5, 13, 19]], [2, [0, 5, 14, 17]], [17, [0, 5, 14, 17]], [21, [0, 5, 14, 17]], [25, [0, 5, 14, 17]], [2, [0, 5, 14, 21]], [17, [0, 5, 14, 21]], [21, [0, 5, 14, 21]], [25, [0, 5, 14, 21]], [2, [0, 5, 14, 22]], [17, [0, 5, 14, 22]], [21, [0, 5, 14, 22]], [25, [0, 5, 14, 22]], [18, [0, 6, 6, 7]], [18, [0, 6, 6, 8]], [5, [0, 6, 6, 13]], [21, [0, 6, 6, 13]], [25, [0, 6, 6, 13]], [19, [0, 6, 6, 17]], [21, [0, 6, 6, 17]], [24, [0, 6, 6, 17]], [25, [0, 6, 6, 17]], [5, [0, 6, 6, 21]], [19, [0, 6, 6, 21]], [24, [0, 6, 6, 21]], [5, [0, 6, 6, 22]], [19, [0, 6, 6, 22]], [24, [0, 6, 6, 22]], [21, [0, 6, 7, 13]], [22, [0, 6, 7, 13]], [34, [0, 6, 7, 13]], [35, [0, 6, 7, 13]], [36, [0, 6, 7, 13]], [37, [0, 6, 7, 13]], [38, [0, 6, 7, 13]], [39, [0, 6, 7, 13]], [18, [0, 6, 7, 16]], [36, [0, 6, 7, 16]], [37, [0, 6, 7, 16]], [38, [0, 6, 7, 16]], [39, [0, 6, 7, 16]], [1, [0, 6, 7, 17]], [19, [0, 6, 7, 17]], [21, [0, 6, 7, 17]], [22, [0, 6, 7, 17]], [24, [0, 6, 7, 17]], [34, [0, 6, 7, 17]], [35, [0, 6, 7, 17]], [36, [0, 6, 7, 17]], [37, [0, 6, 7, 17]], [38, [0, 6, 7, 17]], [39, [0, 6, 7, 17]], [18, [0, 6, 7, 21]], [19, [0, 6, 7, 21]], [24, [0, 6, 7, 21]], [29, [0, 6, 7, 21]], [37, [0, 6, 7, 21]], [40, [0, 6, 7, 21]], [18, [0, 6, 7, 22]], [19, [0, 6, 7, 22]], [24, [0, 6, 7, 22]], [29, [0, 6, 7, 22]], [36, [0, 6, 7, 22]], [19, [0, 6, 8, 13]], [21, [0, 6, 8, 13]], [22, [0, 6, 8, 13]], [26, [0, 6, 8, 13]], [32, [0, 6, 8, 13]], [34, [0, 6, 8, 13]], [35, [0, 6, 8, 13]], [36, [0, 6, 8, 13]], [37, [0, 6, 8, 13]], [38, [0, 6, 8, 13]], [39, [0, 6, 8, 13]], [18, [0, 6, 8, 16]], [36, [0, 6, 8, 16]], [37, [0, 6, 8, 16]], [38, [0, 6, 8, 16]], [39, [0, 6, 8, 16]], [1, [0, 6, 8, 17]], [5, [0, 6, 8, 17]], [19, [0, 6, 8, 17]], [21, [0, 6, 8, 17]], [22, [0, 6, 8, 17]], [25, [0, 6, 8, 17]], [32, [0, 6, 8, 17]], [33, [0, 6, 8, 17]], [34, [0, 6, 8, 17]], [35, [0, 6, 8, 17]], [36, [0, 6, 8, 17]], [37, [0, 6, 8, 17]], [38, [0, 6, 8, 17]], [39, [0, 6, 8, 17]], [5, [0, 6, 8, 21]], [18, [0, 6, 8, 21]], [19, [0, 6, 8, 21]], [25, [0, 6, 8, 21]], [29, [0, 6, 8, 21]], [32, [0, 6, 8, 21]], [33, [0, 6, 8, 21]], [37, [0, 6, 8, 21]], [40, [0, 6, 8, 21]], [5, [0, 6, 8, 22]], [18, [0, 6, 8, 22]], [19, [0, 6, 8, 22]], [25, [0, 6, 8, 22]], [29, [0, 6, 8, 22]], [32, [0, 6, 8, 22]], [33, [0, 6, 8, 22]], [36, [0, 6, 8, 22]], [6, [0, 6, 13, 14]], [26, [0, 6, 13, 14]], [32, [0, 6, 13, 14]], [6, [0, 6, 13, 19]], [19, [0, 6, 13, 19]], [6, [0, 6, 14, 17]], [25, [0, 6, 14, 17]], [26, [0, 6, 14, 17]], [33, [0, 6, 14, 17]], [6, [0, 6, 14, 21]], [25, [0, 6, 14, 21]], [26, [0, 6, 14, 21]], [33, [0, 6, 14, 21]], [6, [0, 6, 14, 22]], [25, [0, 6, 14, 22]], [26, [0, 6, 14, 22]], [33, [0, 6, 14, 22]], [6, [0, 6, 15, 17]], [19, [0, 6, 15, 17]], [26, [0, 6, 15, 17]], [32, [0, 6, 15, 17]], [6, [0, 6, 15, 21]], [19, [0, 6, 15, 21]], [26, [0, 6, 15, 21]], [32, [0, 6, 15, 21]], [6, [0, 6, 15, 22]], [19, [0, 6, 15, 22]], [26, [0, 6, 15, 22]], [32, [0, 6, 15, 22]], [3, [0, 7, 8, 17]], [4, [0, 7, 8, 17]], [19, [0, 7, 8, 17]], [21, [0, 7, 8, 17]], [32, [0, 7, 8, 17]], [33, [0, 7, 8, 17]], [3, [0, 7, 8, 21]], [4, [0, 7, 8, 21]], [19, [0, 7, 8, 21]], [21, [0, 7, 8, 21]], [32, [0, 7, 8, 21]], [33, [0, 7, 8, 21]], [3, [0, 7, 8, 22]], [4, [0, 7, 8, 22]], [19, [0, 7, 8, 22]], [21, [0, 7, 8, 22]], [32, [0, 7, 8, 22]], [33, [0, 7, 8, 22]], [10, [0, 7, 9, 11]], [12, [0, 7, 9, 11]], [10, [0, 7, 9, 12]], [12, [0, 7, 9, 12]], [22, [0, 7, 13, 13]], [22, [0, 7, 13, 15]], [23, [0, 7, 13, 15]], [35, [0, 7, 13, 15]], [17, [0, 7, 13, 16]], [21, [0, 7, 13, 16]], [23, [0, 7, 13, 16]], [29, [0, 7, 13, 16]], [34, [0, 7, 13, 16]], [36, [0, 7, 13, 16]], [39, [0, 7, 13, 16]], [40, [0, 7, 13, 16]], [37, [0, 7, 13, 17]], [38, [0, 7, 13, 17]], [40, [0, 7, 13, 17]], [17, [0, 7, 13, 21]], [19, [0, 7, 13, 21]], [20, [0, 7, 13, 21]], [22, [0, 7, 13, 21]], [31, [0, 7, 13, 21]], [39, [0, 7, 13, 21]], [40, [0, 7, 13, 21]], [17, [0, 7, 13, 22]], [19, [0, 7, 13, 22]], [20, [0, 7, 13, 22]], [22, [0, 7, 13, 22]], [31, [0, 7, 13, 22]], [36, [0, 7, 13, 22]], [6, [0, 7, 14, 17]], [21, [0, 7, 14, 17]], [26, [0, 7, 14, 17]], [33, [0, 7, 14, 17]], [6, [0, 7, 14, 21]], [18, [0, 7, 14, 21]], [20, [0, 7, 14, 21]], [21, [0, 7, 14, 21]], [26, [0, 7, 14, 21]], [30, [0, 7, 14, 21]], [33, [0, 7, 14, 21]], [6, [0, 7, 14, 22]], [18, [0, 7, 14, 22]], [20, [0, 7, 14, 22]], [21, [0, 7, 14, 22]], [26, [0, 7, 14, 22]], [30, [0, 7, 14, 22]], [33, [0, 7, 14, 22]], [6, [0, 7, 15, 17]], [19, [0, 7, 15, 17]], [22, [0, 7, 15, 17]], [23, [0, 7, 15, 17]], [26, [0, 7, 15, 17]], [32, [0, 7, 15, 17]], [35, [0, 7, 15, 17]], [6, [0, 7, 15, 21]], [19, [0, 7, 15, 21]], [26, [0, 7, 15, 21]], [32, [0, 7, 15, 21]], [6, [0, 7, 15, 22]], [19, [0, 7, 15, 22]], [26, [0, 7, 15, 22]], [32, [0, 7, 15, 22]], [29, [0, 7, 16, 16]], [36, [0, 7, 16, 16]], [39, [0, 7, 16, 16]], [40, [0, 7, 16, 16]], [17, [0, 7, 16, 17]], [18, [0, 7, 16, 17]], [21, [0, 7, 16, 17]], [23, [0, 7, 16, 17]], [34, [0, 7, 16, 17]], [37, [0, 7, 16, 17]], [38, [0, 7, 16, 17]], [40, [0, 7, 16, 17]], [39, [0, 7, 16, 21]], [40, [0, 7, 16, 21]], [36, [0, 7, 16, 22]], [10, [0, 8, 9, 11]], [12, [0, 8, 9, 11]], [10, [0, 8, 9, 12]], [12, [0, 8, 9, 12]], [22, [0, 8, 13, 13]], [4, [0, 8, 13, 14]], [17, [0, 8, 13, 14]], [4, [0, 8, 13, 15]], [22, [0, 8, 13, 15]], [23, [0, 8, 13, 15]], [35, [0, 8, 13, 15]], [17, [0, 8, 13, 16]], [21, [0, 8, 13, 16]], [23, [0, 8, 13, 16]], [29, [0, 8, 13, 16]], [34, [0, 8, 13, 16]], [36, [0, 8, 13, 16]], [39, [0, 8, 13, 16]], [40, [0, 8, 13, 16]], [37, [0, 8, 13, 17]], [38, [0, 8, 13, 17]], [40, [0, 8, 13, 17]], [17, [0, 8, 13, 21]], [19, [0, 8, 13, 21]], [20, [0, 8, 13, 21]], [22, [0, 8, 13, 21]], [31, [0, 8, 13, 21]], [39, [0, 8, 13, 21]], [40, [0, 8, 13, 21]], [17, [0, 8, 13, 22]], [19, [0, 8, 13, 22]], [20, [0, 8, 13, 22]], [22, [0, 8, 13, 22]], [31, [0, 8, 13, 22]], [36, [0, 8, 13, 22]], [4, [0, 8, 14, 17]], [17, [0, 8, 14, 17]], [3, [0, 8, 14, 21]], [4, [0, 8, 14, 21]], [17, [0, 8, 14, 21]], [18, [0, 8, 14, 21]], [20, [0, 8, 14, 21]], [30, [0, 8, 14, 21]], [3, [0, 8, 14, 22]], [4, [0, 8, 14, 22]], [17, [0, 8, 14, 22]], [18, [0, 8, 14, 22]], [20, [0, 8, 14, 22]], [30, [0, 8, 14, 22]], [4, [0, 8, 15, 17]], [22, [0, 8, 15, 17]], [23, [0, 8, 15, 17]], [35, [0, 8, 15, 17]], [29, [0, 8, 16, 16]], [36, [0, 8, 16, 16]], [39, [0, 8, 16, 16]], [40, [0, 8, 16, 16]], [17, [0, 8, 16, 17]], [18, [0, 8, 16, 17]], [21, [0, 8, 16, 17]], [23, [0, 8, 16, 17]], [34, [0, 8, 16, 17]], [37, [0, 8, 16, 17]], [38, [0, 8, 16, 17]], [40, [0, 8, 16, 17]], [39, [0, 8, 16, 21]], [40, [0, 8, 16, 21]], [36, [0, 8, 16, 22]], [1, [1, 1, 3, 7]], [2, [1, 1, 3, 7]], [13, [1, 1, 3, 7]], [14, [1, 1, 3, 7]], [15, [1, 1, 3, 7]], [16, [1, 1, 3, 7]], [17, [1, 1, 3, 7]], [1, [1, 1, 3, 8]], [2, [1, 1, 3, 8]], [13, [1, 1, 3, 8]], [14, [1, 1, 3, 8]], [15, [1, 1, 3, 8]], [16, [1, 1, 3, 8]], [17, [1, 1, 3, 8]], [13, [1, 1, 4, 7]], [14, [1, 1, 4, 7]], [15, [1, 1, 4, 7]], [16, [1, 1, 4, 7]], [13, [1, 1, 4, 8]], [14, [1, 1, 4, 8]], [15, [1, 1, 4, 8]], [16, [1, 1, 4, 8]], [0, [1, 1, 7, 11]], [14, [1, 1, 7, 11]], [28, [1, 1, 7, 11]], [0, [1, 1, 7, 12]], [13, [1, 1, 7, 12]], [0, [1, 1, 8, 11]], [14, [1, 1, 8, 11]], [28, [1, 1, 8, 11]], [0, [1, 1, 8, 12]], [13, [1, 1, 8, 12]], [2, [1, 3, 5, 7]], [4, [1, 3, 5, 7]], [2, [1, 3, 5, 8]], [4, [1, 3, 5, 8]], [14, [1, 3, 7, 11]], [28, [1, 3, 7, 11]], [13, [1, 3, 7, 12]], [14, [1, 3, 8, 11]], [28, [1, 3, 8, 11]], [13, [1, 3, 8, 12]]], "stats": {"rows": 116126, "rank": 80672, "columns": 91164, "seconds": 1.2205481000710279, "solver": "sparse rows and derivation DAG"}}

==> anc/controlled/compression_artifacts/trial_16_n23_search.json <==
{"graph": {"n": 23, "edges": [[0, 4], [0, 5], [0, 6], [1, 5], [1, 6], [1, 7], [1, 8], [2, 7], [2, 8], [2, 9], [2, 10], [3, 9], [3, 10], [3, 11], [3, 12], [4, 11], [4, 12], [5, 6], [5, 13], [5, 14], [5, 18], [6, 16], [6, 17], [6, 22], [7, 14], [7, 15], [8, 19], [9, 10], [11, 12], [13, 17], [13, 18], [14, 18], [14, 19], [15, 19], [15, 20], [15, 21], [16, 20], [16, 21], [16, 22], [17, 22], [20, 21]]}, "coefficient_degree": 4, "kind": "f2-roots-refutation-v1", "status": "UNSAT", "terms": [[1, [0]], [4, [0]], [5, [0]], [6, [0]], [7, [0]], [8, [0]], [17, [0]], [23, [0]], [34, [0]], [36, [0]], [38, [0]], [1, [1]], [3, [1]], [5, [5]], [6, [5]], [19, [5]], [20, [5]], [24, [5]], [26, [5]], [31, [5]], [32, [5]], [1, [6]], [1, [7]], [2, [7]], [4, [7]], [19, [7]], [20, [7]], [31, [7]], [2, [8]], [3, [8]], [4, [8]], [19, [8]], [26, [8]], [32, [8]], [5, [11]], [6, [11]], [7, [11]], [8, [11]], [5, [12]], [6, [12]], [7, [12]], [8, [12]], [2, [13]], [3, [13]], [17, [13]], [1, [14]], [2, [14]], [6, [14]], [17, [14]], [20, [14]], [26, [14]], [31, [14]], [32, [14]], [1, [15]], [3, [15]], [1, [16]], [2, [16]], [17, [16]], [1, [18]], [2, [18]], [5, [18]], [17, [18]], [24, [18]], [1, [19]], [4, [19]], [6, [19]], [17, [19]], [19, [19]], [3, [20]], [4, [20]], [17, [20]], [3, [21]], [4, [21]], [17, [21]], [1, [22]], [4, [22]], [17, [22]], [2, [0, 0, 1, 7]], [4, [0, 0, 1, 7]], [13, [0, 0, 1, 7]], [14, [0, 0, 1, 7]], [15, [0, 0, 1, 7]], [16, [0, 0, 1, 7]], [1, [0, 0, 1, 8]], [2, [0, 0, 1, 8]], [13, [0, 0, 1, 8]], [14, [0, 0, 1, 8]], [15, [0, 0, 1, 8]], [16, [0, 0, 1, 8]], [17, [0, 0, 1, 8]], [4, [0, 0, 1, 13]], [17, [0, 0, 1, 13]], [20, [0, 0, 1, 13]], [30, [0, 0, 1, 13]], [1, [0, 0, 1, 15]], [3, [0, 0, 1, 15]], [1, [0, 0, 1, 16]], [3, [0, 0, 1, 16]], [1, [0, 0, 1, 18]], [3, [0, 0, 1, 18]], [4, [0, 0, 1, 18]], [17, [0, 0, 1, 18]], [18, [0, 0, 1, 18]], [1, [0, 0, 1, 19]], [2, [0, 0, 1, 19]], [3, [0, 0, 1, 19]], [4, [0, 0, 1, 19]], [2, [0, 0, 1, 20]], [4, [0, 0, 1, 20]], [2, [0, 0, 1, 21]], [4, [0, 0, 1, 21]], [2, [0, 0, 1, 22]], [4, [0, 0, 1, 22]], [13, [0, 0, 2, 7]], [14, [0, 0, 2, 7]], [15, [0, 0, 2, 7]], [16, [0, 0, 2, 7]], [13, [0, 0, 2, 8]], [14, [0, 0, 2, 8]], [15, [0, 0, 2, 8]], [16, [0, 0, 2, 8]], [3, [0, 0, 3, 7]], [4, [0, 0, 3, 7]], [17, [0, 0, 3, 7]], [3, [0, 0, 3, 8]], [4, [0, 0, 3, 8]], [17, [0, 0, 3, 8]], [5, [0, 0, 3, 11]], [6, [0, 0, 3, 11]], [7, [0, 0, 3, 11]], [8, [0, 0, 3, 11]], [5, [0, 0, 3, 12]], [6, [0, 0, 3, 12]], [7, [0, 0, 3, 12]], [8, [0, 0, 3, 12]], [2, [0, 0, 5, 5]], [18, [0, 0, 5, 5]], [20, [0, 0, 5, 5]], [30, [0, 0, 5, 5]], [6, [0, 0, 5, 6]], [19, [0, 0, 5, 6]], [26, [0, 0, 5, 6]], [32, [0, 0, 5, 6]], [2, [0, 0, 5, 7]], [4, [0, 0, 5, 7]], [18, [0, 0, 5, 7]], [20, [0, 0, 5, 7]], [30, [0, 0, 5, 7]], [2, [0, 0, 5, 8]], [4, [0, 0, 5, 8]], [17, [0, 0, 5, 13]], [19, [0, 0, 5, 13]], [20, [0, 0, 5, 13]], [31, [0, 0, 5, 13]], [18, [0, 0, 5, 14]], [30, [0, 0, 5, 14]], [31, [0, 0, 5, 14]], [4, [0, 0, 5, 16]], [17, [0, 0, 5, 16]], [2, [0, 0, 5, 17]], [17, [0, 0, 5, 17]], [2, [0, 0, 5, 18]], [5, [0, 0, 5, 18]], [17, [0, 0, 5, 18]], [24, [0, 0, 5, 18]], [4, [0, 0, 5, 19]], [17, [0, 0, 5, 19]], [4, [0, 0, 5, 20]], [17, [0, 0, 5, 20]], [4, [0, 0, 5, 21]], [17, [0, 0, 5, 21]], [2, [0, 0, 5, 22]], [17, [0, 0, 5, 22]], [18, [0, 0, 5, 22]], [19, [0, 0, 5, 22]], [30, [0, 0, 5, 22]], [31, [0, 0, 5, 22]], [18, [0, 0, 6, 6]], [23, [0, 0, 6, 6]], [29, [0, 0, 6, 6]], [39, [0, 0, 6, 6]], [1, [0, 0, 6, 7]], [21, [0, 0, 6, 7]], [22, [0, 0, 6, 7]], [38, [0, 0, 6, 7]], [39, [0, 0, 6, 7]], [1, [0, 0, 6, 8]], [19, [0, 0, 6, 8]], [21, [0, 0, 6, 8]], [22, [0, 0, 6, 8]], [26, [0, 0, 6, 8]], [32, [0, 0, 6, 8]], [38, [0, 0, 6, 8]], [39, [0, 0, 6, 8]], [1, [0, 0, 6, 13]], [22, [0, 0, 6, 13]], [23, [0, 0, 6, 13]], [39, [0, 0, 6, 13]], [1, [0, 0, 6, 14]], [6, [0, 0, 6, 14]], [26, [0, 0, 6, 14]], [32, [0, 0, 6, 14]], [1, [0, 0, 6, 16]], [1, [0, 0, 6, 17]], [23, [0, 0, 6, 17]], [39, [0, 0, 6, 17]], [1, [0, 0, 6, 19]], [6, [0, 0, 6, 19]], [19, [0, 0, 6, 19]], [21, [0, 0, 6, 19]], [22, [0, 0, 6, 19]], [38, [0, 0, 6, 19]], [39, [0, 0, 6, 19]], [1, [0, 0, 6, 20]], [1, [0, 0, 6, 21]], [18, [0, 0, 6, 22]], [29, [0, 0, 6, 22]], [1, [0, 0, 7, 11]], [4, [0, 0, 7, 11]], [17, [0, 0, 7, 11]], [1, [0, 0, 7, 12]], [4, [0, 0, 7, 12]], [17, [0, 0, 7, 12]], [2, [0, 0, 7, 13]], [17, [0, 0, 7, 13]], [19, [0, 0, 7, 13]], [20, [0, 0, 7, 13]], [31, [0, 0, 7, 13]], [18, [0, 0, 7, 14]], [20, [0, 0, 7, 14]], [30, [0, 0, 7, 14]], [1, [0, 0, 7, 15]], [2, [0, 0, 7, 15]], [3, [0, 0, 7, 15]], [4, [0, 0, 7, 15]], [1, [0, 0, 7, 16]], [2, [0, 0, 7, 16]], [3, [0, 0, 7, 16]], [4, [0, 0, 7, 16]], [22, [0, 0, 7, 16]], [38, [0, 0, 7, 16]], [39, [0, 0, 7, 16]], [2, [0, 0, 7, 17]], [3, [0, 0, 7, 17]], [4, [0, 0, 7, 17]], [17, [0, 0, 7, 17]], [21, [0, 0, 7, 17]], [23, [0, 0, 7, 17]], [38, [0, 0, 7, 17]], [2, [0, 0, 7, 18]], [3, [0, 0, 7, 18]], [4, [0, 0, 7, 18]], [1, [0, 0, 7, 20]], [2, [0, 0, 7, 20]], [3, [0, 0, 7, 20]], [4, [0, 0, 7, 20]], [1, [0, 0, 7, 21]], [2, [0, 0, 7, 21]], [3, [0, 0, 7, 21]], [4, [0, 0, 7, 21]], [2, [0, 0, 7, 22]], [3, [0, 0, 7, 22]], [4, [0, 0, 7, 22]], [17, [0, 0, 7, 22]], [21, [0, 0, 7, 22]], [1, [0, 0, 8, 11]], [4, [0, 0, 8, 11]], [17, [0, 0, 8, 11]], [1, [0, 0, 8, 12]], [4, [0, 0, 8, 12]], [17, [0, 0, 8, 12]], [1, [0, 0, 8, 13]], [2, [0, 0, 8, 13]], [3, [0, 0, 8, 13]], [4, [0, 0, 8, 13]], [1, [0, 0, 8, 15]], [2, [0, 0, 8, 15]], [3, [0, 0, 8, 15]], [4, [0, 0, 8, 15]], [22, [0, 0, 8, 16]], [38, [0, 0, 8, 16]], [39, [0, 0, 8, 16]], [1, [0, 0, 8, 17]], [17, [0, 0, 8, 17]], [21, [0, 0, 8, 17]], [23, [0, 0, 8, 17]], [38, [0, 0, 8, 17]], [1, [0, 0, 8, 20]], [2, [0, 0, 8, 20]], [3, [0, 0, 8, 20]], [4, [0, 0, 8, 20]], [1, [0, 0, 8, 21]], [2, [0, 0, 8, 21]], [3, [0, 0, 8, 21]], [4, [0, 0, 8, 21]], [1, [0, 0, 8, 22]], [17, [0, 0, 8, 22]], [21, [0, 0, 8, 22]], [1, [0, 0, 13, 15]], [3, [0, 0, 13, 15]], [4, [0, 0, 13, 15]], [17, [0, 0, 13, 15]], [20, [0, 0, 13, 15]], [30, [0, 0, 13, 15]], [1, [0, 0, 13, 16]], [3, [0, 0, 13, 16]], [4, [0, 0, 13, 16]], [17, [0, 0, 13, 16]], [20, [0, 0, 13, 16]], [30, [0, 0, 13, 16]], [17, [0, 0, 13, 22]], [19, [0, 0, 13, 22]], [20, [0, 0, 13, 22]], [31, [0, 0, 13, 22]], [1, [0, 0, 14, 16]], [17, [0, 0, 14, 16]], [23, [0, 0, 14, 16]], [38, [0, 0, 14, 16]], [3, [0, 0, 14, 22]], [4, [0, 0, 14, 22]], [18, [0, 0, 14, 22]], [20, [0, 0, 14, 22]], [21, [0, 0, 14, 22]], [30, [0, 0, 14, 22]], [36, [0, 0, 15, 15]], [37, [0, 0, 15, 15]], [40, [0, 0, 15, 15]], [35, [0, 0, 15, 16]], [37, [0, 0, 15, 16]], [1, [0, 0, 15, 18]], [3, [0, 0, 15, 18]], [4, [0, 0, 15, 18]], [17, [0, 0, 15, 18]], [18, [0, 0, 15, 18]], [35, [0, 0, 15, 20]], [37, [0, 0, 15, 20]], [34, [0, 0, 16, 16]], [35, [0, 0, 16, 16]], [40, [0, 0, 16, 16]], [1, [0, 0, 16, 18]], [3, [0, 0, 16, 18]], [4, [0, 0, 16, 18]], [17, [0, 0, 16, 18]], [18, [0, 0, 16, 18]], [2, [0, 0, 16, 19]], [3, [0, 0, 16, 19]], [4, [0, 0, 16, 19]], [17, [0, 0, 16, 19]], [22, [0, 0, 16, 19]], [23, [0, 0, 16, 19]], [39, [0, 0, 16, 19]], [35, [0, 0, 16, 20]], [37, [0, 0, 16, 20]], [1, [0, 0, 17, 19]], [17, [0, 0, 17, 19]], [21, [0, 0, 17, 19]], [23, [0, 0, 17, 19]], [38, [0, 0, 17, 19]], [5, [0, 1, 1, 3]], [6, [0, 1, 1, 3]], [7, [0, 1, 1, 3]], [8, [0, 1, 1, 3]], [2, [0, 1, 1, 5]], [6, [0, 1, 1, 5]], [18, [0, 1, 1, 5]], [26, [0, 1, 1, 5]], [30, [0, 1, 1, 5]], [31, [0, 1, 1, 5]], [32, [0, 1, 1, 5]], [34, [0, 1, 1, 6]], [35, [0, 1, 1, 6]], [36, [0, 1, 1, 6]], [37, [0, 1, 1, 6]], [1, [0, 1, 1, 7]], [2, [0, 1, 1, 7]], [6, [0, 1, 1, 7]], [13, [0, 1, 1, 7]], [14, [0, 1, 1, 7]], [15, [0, 1, 1, 7]], [16, [0, 1, 1, 7]], [17, [0, 1, 1, 7]], [19, [0, 1, 1, 7]], [26, [0, 1, 1, 7]], [32, [0, 1, 1, 7]], [1, [0, 1, 1, 8]], [13, [0, 1, 1, 8]], [14, [0, 1, 1, 8]], [15, [0, 1, 1, 8]], [16, [0, 1, 1, 8]], [2, [0, 1, 1, 13]], [17, [0, 1, 1, 13]], [19, [0, 1, 1, 13]], [20, [0, 1, 1, 13]], [31, [0, 1, 1, 13]], [2, [0, 1, 1, 14]], [18, [0, 1, 1, 14]], [20, [0, 1, 1, 14]], [30, [0, 1, 1, 14]], [1, [0, 1, 1, 15]], [17, [0, 1, 1, 15]], [34, [0, 1, 1, 15]], [35, [0, 1, 1, 15]], [36, [0, 1, 1, 15]], [37, [0, 1, 1, 15]], [17, [0, 1, 1, 16]], [23, [0, 1, 1, 16]], [34, [0, 1, 1, 16]], [35, [0, 1, 1, 16]], [36, [0, 1, 1, 16]], [37, [0, 1, 1, 16]], [38, [0, 1, 1, 16]], [2, [0, 1, 1, 18]], [5, [0, 1, 1, 19]], [17, [0, 1, 1, 19]], [19, [0, 1, 1, 19]], [24, [0, 1, 1, 19]], [1, [0, 1, 1, 20]], [2, [0, 1, 1, 20]], [5, [0, 1, 1, 20]], [17, [0, 1, 1, 20]], [19, [0, 1, 1, 20]], [21, [0, 1, 1, 20]], [24, [0, 1, 1, 20]], [35, [0, 1, 1, 20]], [40, [0, 1, 1, 20]], [1, [0, 1, 1, 21]], [2, [0, 1, 1, 21]], [5, [0, 1, 1, 21]], [17, [0, 1, 1, 21]], [19, [0, 1, 1, 21]], [21, [0, 1, 1, 21]], [24, [0, 1, 1, 21]], [34, [0, 1, 1, 21]], [2, [0, 1, 1, 22]], [5, [0, 1, 1, 22]], [17, [0, 1, 1, 22]], [19, [0, 1, 1, 22]], [21, [0, 1, 1, 22]], [24, [0, 1, 1, 22]], [5, [0, 1, 2, 3]], [6, [0, 1, 2, 3]], [7, [0, 1, 2, 3]], [8, [0, 1, 2, 3]], [9, [0, 1, 2, 7]], [12, [0, 1, 2, 7]], [27, [0, 1, 2, 7]], [9, [0, 1, 2, 8]], [12, [0, 1, 2, 8]], [27, [0, 1, 2, 8]], [2, [0, 1, 3, 7]], [4, [0, 1, 3, 7]], [10, [0, 1, 3, 7]], [11, [0, 1, 3, 7]], [13, [0, 1, 3, 7]], [14, [0, 1, 3, 7]], [15, [0, 1, 3, 7]], [16, [0, 1, 3, 7]], [27, [0, 1, 3, 7]], [2, [0, 1, 3, 8]], [4, [0, 1, 3, 8]], [10, [0, 1, 3, 8]], [11, [0, 1, 3, 8]], [13, [0, 1, 3, 8]], [14, [0, 1, 3, 8]], [15, [0, 1, 3, 8]], [16, [0, 1, 3, 8]], [27, [0, 1, 3, 8]], [5, [0, 1, 3, 11]], [6, [0, 1, 3, 11]], [7, [0, 1, 3, 11]], [8, [0, 1, 3, 11]], [5, [0, 1, 3, 12]], [6, [0, 1, 3, 12]], [7, [0, 1, 3, 12]], [8, [0, 1, 3, 12]], [13, [0, 1, 4, 7]], [14, [0, 1, 4, 7]], [15, [0, 1, 4, 7]], [16, [0, 1, 4, 7]], [13, [0, 1, 4, 8]], [14, [0, 1, 4, 8]], [15, [0, 1, 4, 8]], [16, [0, 1, 4, 8]], [5, [0, 1, 5, 5]], [20, [0, 1, 5, 5]], [24, [0, 1, 5, 5]], [31, [0, 1, 5, 5]], [20, [0, 1, 5, 6]], [22, [0, 1, 5, 6]], [29, [0, 1, 5, 6]], [30, [0, 1, 5, 6]], [2, [0, 1, 5, 7]], [4, [0, 1, 5, 7]], [19, [0, 1, 5, 7]], [20, [0, 1, 5, 7]], [31, [0, 1, 5, 7]], [2, [0, 1, 5, 8]], [5, [0, 1, 5, 8]], [18, [0, 1, 5, 8]], [19, [0, 1, 5, 8]], [24, [0, 1, 5, 8]], [26, [0, 1, 5, 8]], [30, [0, 1, 5, 8]], [31, [0, 1, 5, 8]], [32, [0, 1, 5, 8]], [2, [0, 1, 5, 13]], [4, [0, 1, 5, 13]], [17, [0, 1, 5, 13]], [22, [0, 1, 5, 13]], [29, [0, 1, 5, 13]], [6, [0, 1, 5, 14]], [17, [0, 1, 5, 14]], [18, [0, 1, 5, 14]], [20, [0, 1, 5, 14]], [22, [0, 1, 5, 14]], [26, [0, 1, 5, 14]], [29, [0, 1, 5, 14]], [31, [0, 1, 5, 14]], [32, [0, 1, 5, 14]], [4, [0, 1, 5, 15]], [21, [0, 1, 5, 15]], [34, [0, 1, 5, 15]], [37, [0, 1, 5, 15]], [40, [0, 1, 5, 15]], [2, [0, 1, 5, 16]], [4, [0, 1, 5, 16]], [6, [0, 1, 5, 16]], [24, [0, 1, 5, 16]], [25, [0, 1, 5, 16]], [26, [0, 1, 5, 16]], [32, [0, 1, 5, 16]], [35, [0, 1, 5, 16]], [36, [0, 1, 5, 16]], [40, [0, 1, 5, 16]], [5, [0, 1, 5, 17]], [17, [0, 1, 5, 17]], [19, [0, 1, 5, 17]], [20, [0, 1, 5, 17]], [24, [0, 1, 5, 17]], [30, [0, 1, 5, 17]], [2, [0, 1, 5, 18]], [5, [0, 1, 5, 18]], [17, [0, 1, 5, 18]], [24, [0, 1, 5, 18]], [2, [0, 1, 5, 19]], [4, [0, 1, 5, 19]], [5, [0, 1, 5, 19]], [6, [0, 1, 5, 19]], [24, [0, 1, 5, 19]], [2, [0, 1, 5, 20]], [4, [0, 1, 5, 20]], [5, [0, 1, 5, 20]], [6, [0, 1, 5, 20]], [24, [0, 1, 5, 20]], [26, [0, 1, 5, 20]], [32, [0, 1, 5, 20]], [35, [0, 1, 5, 20]], [37, [0, 1, 5, 20]], [2, [0, 1, 5, 21]], [4, [0, 1, 5, 21]], [5, [0, 1, 5, 21]], [6, [0, 1, 5, 21]], [24, [0, 1, 5, 21]], [26, [0, 1, 5, 21]], [32, [0, 1, 5, 21]], [21, [0, 1, 6, 7]], [22, [0, 1, 6, 7]], [34, [0, 1, 6, 7]], [35, [0, 1, 6, 7]], [36, [0, 1, 6, 7]], [37, [0, 1, 6, 7]], [38, [0, 1, 6, 7]], [39, [0, 1, 6, 7]], [34, [0, 1, 6, 8]], [35, [0, 1, 6, 8]], [36, [0, 1, 6, 8]], [37, [0, 1, 6, 8]], [20, [0, 1, 6, 13]], [21, [0, 1, 6, 13]], [29, [0, 1, 6, 13]], [30, [0, 1, 6, 13]], [38, [0, 1, 6, 13]], [39, [0, 1, 6, 13]], [18, [0, 1, 6, 14]], [22, [0, 1, 6, 14]], [29, [0, 1, 6, 14]], [21, [0, 1, 6, 15]], [34, [0, 1, 6, 15]], [37, [0, 1, 6, 15]], [40, [0, 1, 6, 15]], [5, [0, 1, 6, 16]], [25, [0, 1, 6, 16]], [35, [0, 1, 6, 16]], [36, [0, 1, 6, 16]], [40, [0, 1, 6, 16]], [20, [0, 1, 6, 17]], [30, [0, 1, 6, 17]], [22, [0, 1, 6, 18]], [29, [0, 1, 6, 18]], [34, [0, 1, 6, 19]], [35, [0, 1, 6, 19]], [36, [0, 1, 6, 19]], [37, [0, 1, 6, 19]], [5, [0, 1, 6, 20]], [6, [0, 1, 6, 20]], [25, [0, 1, 6, 20]], [26, [0, 1, 6, 20]], [33, [0, 1, 6, 20]], [35, [0, 1, 6, 20]], [37, [0, 1, 6, 20]], [5, [0, 1, 6, 21]], [6, [0, 1, 6, 21]], [25, [0, 1, 6, 21]], [26, [0, 1, 6, 21]], [33, [0, 1, 6, 21]], [3, [0, 1, 7, 8]], [25, [0, 1, 7, 8]], [26, [0, 1, 7, 8]], [33, [0, 1, 7, 8]], [10, [0, 1, 7, 9]], [12, [0, 1, 7, 9]], [0, [0, 1, 7, 11]], [2, [0, 1, 7, 11]], [3, [0, 1, 7, 11]], [14, [0, 1, 7, 11]], [17, [0, 1, 7, 11]], [28, [0, 1, 7, 11]], [0, [0, 1, 7, 12]], [2, [0, 1, 7, 12]], [3, [0, 1, 7, 12]], [13, [0, 1, 7, 12]], [17, [0, 1, 7, 12]], [25, [0, 1, 7, 14]], [32, [0, 1, 7, 14]], [33, [0, 1, 7, 14]], [1, [0, 1, 7, 15]], [2, [0, 1, 7, 15]], [6, [0, 1, 7, 15]], [17, [0, 1, 7, 15]], [21, [0, 1, 7, 15]], [24, [0, 1, 7, 15]], [26, [0, 1, 7, 15]], [32, [0, 1, 7, 15]], [35, [0, 1, 7, 15]], [36, [0, 1, 7, 15]], [40, [0, 1, 7, 15]], [1, [0, 1, 7, 16]], [2, [0, 1, 7, 16]], [4, [0, 1, 7, 16]], [19, [0, 1, 7, 16]], [22, [0, 1, 7, 16]], [24, [0, 1, 7, 16]], [25, [0, 1, 7, 16]], [34, [0, 1, 7, 16]], [37, [0, 1, 7, 16]], [38, [0, 1, 7, 16]], [39, [0, 1, 7, 16]], [40, [0, 1, 7, 16]], [1, [0, 1, 7, 17]], [2, [0, 1, 7, 17]], [3, [0, 1, 7, 17]], [19, [0, 1, 7, 17]], [20, [0, 1, 7, 17]], [21, [0, 1, 7, 17]], [23, [0, 1, 7, 17]], [31, [0, 1, 7, 17]], [38, [0, 1, 7, 17]], [2, [0, 1, 7, 18]], [3, [0, 1, 7, 18]], [3, [0, 1, 7, 19]], [6, [0, 1, 7, 19]], [19, [0, 1, 7, 19]], [1, [0, 1, 7, 20]], [2, [0, 1, 7, 20]], [3, [0, 1, 7, 20]], [4, [0, 1, 7, 20]], [6, [0, 1, 7, 20]], [19, [0, 1, 7, 20]], [21, [0, 1, 7, 20]], [26, [0, 1, 7, 20]], [32, [0, 1, 7, 20]], [37, [0, 1, 7, 20]], [40, [0, 1, 7, 20]], [1, [0, 1, 7, 21]], [2, [0, 1, 7, 21]], [3, [0, 1, 7, 21]], [4, [0, 1, 7, 21]], [6, [0, 1, 7, 21]], [19, [0, 1, 7, 21]], [21, [0, 1, 7, 21]], [26, [0, 1, 7, 21]], [32, [0, 1, 7, 21]], [34, [0, 1, 7, 21]], [1, [0, 1, 7, 22]], [2, [0, 1, 7, 22]], [17, [0, 1, 7, 22]], [21, [0, 1, 7, 22]], [10, [0, 1, 8, 9]], [12, [0, 1, 8, 9]], [0, [0, 1, 8, 11]], [2, [0, 1, 8, 11]], [3, [0, 1, 8, 11]], [14, [0, 1, 8, 11]], [17, [0, 1, 8, 11]], [28, [0, 1, 8, 11]], [0, [0, 1, 8, 12]], [2, [0, 1, 8, 12]], [3, [0, 1, 8, 12]], [13, [0, 1, 8, 12]], [17, [0, 1, 8, 12]], [1, [0, 1, 8, 13]], [2, [0, 1, 8, 13]], [3, [0, 1, 8, 13]], [17, [0, 1, 8, 13]], [19, [0, 1, 8, 13]], [20, [0, 1, 8, 13]], [31, [0, 1, 8, 13]], [2, [0, 1, 8, 14]], [3, [0, 1, 8, 14]], [18, [0, 1, 8, 14]], [20, [0, 1, 8, 14]], [30, [0, 1, 8, 14]], [1, [0, 1, 8, 15]], [2, [0, 1, 8, 15]], [3, [0, 1, 8, 15]], [5, [0, 1, 8, 15]], [21, [0, 1, 8, 15]], [35, [0, 1, 8, 15]], [36, [0, 1, 8, 15]], [40, [0, 1, 8, 15]], [3, [0, 1, 8, 16]], [26, [0, 1, 8, 16]], [33, [0, 1, 8, 16]], [34, [0, 1, 8, 16]], [37, [0, 1, 8, 16]], [40, [0, 1, 8, 16]], [2, [0, 1, 8, 19]], [1, [0, 1, 8, 20]], [2, [0, 1, 8, 20]], [5, [0, 1, 8, 20]], [19, [0, 1, 8, 20]], [21, [0, 1, 8, 20]], [24, [0, 1, 8, 20]], [37, [0, 1, 8, 20]], [40, [0, 1, 8, 20]], [1, [0, 1, 8, 21]], [2, [0, 1, 8, 21]], [5, [0, 1, 8, 21]], [19, [0, 1, 8, 21]], [21, [0, 1, 8, 21]], [24, [0, 1, 8, 21]], [34, [0, 1, 8, 21]], [3, [0, 1, 8, 22]], [5, [0, 1, 8, 22]], [19, [0, 1, 8, 22]], [24, [0, 1, 8, 22]], [17, [0, 1, 13, 14]], [22, [0, 1, 13, 14]], [29, [0, 1, 13, 14]], [1, [0, 1, 13, 15]], [2, [0, 1, 13, 15]], [3, [0, 1, 13, 15]], [17, [0, 1, 13, 15]], [20, [0, 1, 13, 15]], [30, [0, 1, 13, 15]], [1, [0, 1, 13, 16]], [2, [0, 1, 13, 16]], [20, [0, 1, 13, 16]], [22, [0, 1, 13, 16]], [23, [0, 1, 13, 16]], [30, [0, 1, 13, 16]], [39, [0, 1, 13, 16]], [19, [0, 1, 13, 17]], [20, [0, 1, 13, 17]], [21, [0, 1, 13, 17]], [23, [0, 1, 13, 17]], [31, [0, 1, 13, 17]], [38, [0, 1, 13, 17]], [25, [0, 1, 14, 16]], [32, [0, 1, 14, 16]], [33, [0, 1, 14, 16]], [17, [0, 1, 14, 17]], [30, [0, 1, 14, 17]], [31, [0, 1, 14, 17]], [1, [0, 1, 14, 22]], [2, [0, 1, 14, 22]], [3, [0, 1, 14, 22]], [4, [0, 1, 14, 22]], [3, [0, 1, 15, 16]], [6, [0, 1, 15, 16]], [17, [0, 1, 15, 16]], [24, [0, 1, 15, 16]], [26, [0, 1, 15, 16]], [32, [0, 1, 15, 16]], [1, [0, 1, 15, 18]], [2, [0, 1, 15, 18]], [18, [0, 1, 15, 18]], [21, [0, 1, 15, 18]], [34, [0, 1, 15, 18]], [37, [0, 1, 15, 18]], [40, [0, 1, 15, 18]], [34, [0, 1, 15, 19]], [35, [0, 1, 15, 19]], [36, [0, 1, 15, 19]], [37, [0, 1, 15, 19]], [1, [0, 1, 16, 18]], [2, [0, 1, 16, 18]], [4, [0, 1, 16, 18]], [5, [0, 1, 16, 18]], [18, [0, 1, 16, 18]], [25, [0, 1, 16, 18]], [35, [0, 1, 16, 18]], [36, [0, 1, 16, 18]], [40, [0, 1, 16, 18]], [1, [0, 1, 16, 19]], [2, [0, 1, 16, 19]], [3, [0, 1, 16, 19]], [6, [0, 1, 16, 19]], [17, [0, 1, 16, 19]], [19, [0, 1, 16, 19]], [34, [0, 1, 16, 19]], [35, [0, 1, 16, 19]], [36, [0, 1, 16, 19]], [37, [0, 1, 16, 19]], [5, [0, 1, 17, 18]], [17, [0, 1, 17, 18]], [24, [0, 1, 17, 18]], [35, [0, 1, 18, 20]], [37, [0, 1, 18, 20]], [3, [0, 1, 19, 20]], [4, [0, 1, 19, 20]], [5, [0, 1, 19, 20]], [19, [0, 1, 19, 20]], [21, [0, 1, 19, 20]], [24, [0, 1, 19, 20]], [35, [0, 1, 19, 20]], [40, [0, 1, 19, 20]], [3, [0, 1, 19, 21]], [4, [0, 1, 19, 21]], [5, [0, 1, 19, 21]], [19, [0, 1, 19, 21]], [21, [0, 1, 19, 21]], [24, [0, 1, 19, 21]], [34, [0, 1, 19, 21]], [9, [0, 2, 2, 7]], [11, [0, 2, 2, 7]], [9, [0, 2, 2, 8]], [11, [0, 2, 2, 8]], [5, [0, 2, 3, 3]], [6, [0, 2, 3, 3]], [7, [0, 2, 3, 3]], [8, [0, 2, 3, 3]], [11, [0, 2, 3, 7]], [12, [0, 2, 3, 7]], [13, [0, 2, 3, 7]], [14, [0, 2, 3, 7]], [15, [0, 2, 3, 7]], [16, [0, 2, 3, 7]], [27, [0, 2, 3, 7]], [11, [0, 2, 3, 8]], [12, [0, 2, 3, 8]], [13, [0, 2, 3, 8]], [14, [0, 2, 3, 8]], [15, [0, 2, 3, 8]], [16, [0, 2, 3, 8]], [27, [0, 2, 3, 8]], [5, [0, 2, 3, 11]], [6, [0, 2, 3, 11]], [7, [0, 2, 3, 11]], [8, [0, 2, 3, 11]], [5, [0, 2, 3, 12]], [6, [0, 2, 3, 12]], [7, [0, 2, 3, 12]], [8, [0, 2, 3, 12]], [13, [0, 2, 4, 7]], [14, [0, 2, 4, 7]], [15, [0, 2, 4, 7]], [16, [0, 2, 4, 7]], [13, [0, 2, 4, 8]], [14, [0, 2, 4, 8]], [15, [0, 2, 4, 8]], [16, [0, 2, 4, 8]], [0, [0, 2, 7, 11]], [9, [0, 2, 7, 11]], [12, [0, 2, 7, 11]], [27, [0, 2, 7, 11]], [0, [0, 2, 7, 12]], [9, [0, 2, 7, 12]], [12, [0, 2, 7, 12]], [27, [0, 2, 7, 12]], [0, [0, 2, 8, 11]], [9, [0, 2, 8, 11]], [12, [0, 2, 8, 11]], [27, [0, 2, 8, 11]], [0, [0, 2, 8, 12]], [9, [0, 2, 8, 12]], [12, [0, 2, 8, 12]], [27, [0, 2, 8, 12]], [9, [0, 3, 3, 7]], [10, [0, 3, 3, 7]], [27, [0, 3, 3, 7]], [9, [0, 3, 3, 8]], [10, [0, 3, 3, 8]], [27, [0, 3, 3, 8]], [2, [0, 3, 5, 7]], [4, [0, 3, 5, 7]], [2, [0, 3, 5, 8]], [4, [0, 3, 5, 8]], [10, [0, 3, 7, 9]], [12, [0, 3, 7, 9]], [10, [0, 3, 7, 11]], [11, [0, 3, 7, 11]], [27, [0, 3, 7, 11]], [10, [0, 3, 7, 12]], [11, [0, 3, 7, 12]], [27, [0, 3, 7, 12]], [10, [0, 3, 8, 9]], [12, [0, 3, 8, 9]], [10, [0, 3, 8, 11]], [11, [0, 3, 8, 11]], [27, [0, 3, 8, 11]], [10, [0, 3, 8, 12]], [11, [0, 3, 8, 12]], [27, [0, 3, 8, 12]], [18, [0, 5, 5, 6]], [20, [0, 5, 5, 6]], [30, [0, 5, 5, 6]], [34, [0, 5, 5, 6]], [35, [0, 5, 5, 6]], [36, [0, 5, 5, 6]], [37, [0, 5, 5, 6]], [2, [0, 5, 5, 7]], [18, [0, 5, 5, 7]], [20, [0, 5, 5, 7]], [30, [0, 5, 5, 7]], [5, [0, 5, 5, 8]], [19, [0, 5, 5, 8]], [24, [0, 5, 5, 8]], [18, [0, 5, 5, 15]], [19, [0, 5, 5, 15]], [30, [0, 5, 5, 15]], [31, [0, 5, 5, 15]], [34, [0, 5, 5, 15]], [35, [0, 5, 5, 15]], [36, [0, 5, 5, 15]], [37, [0, 5, 5, 15]], [6, [0, 5, 5, 16]], [19, [0, 5, 5, 16]], [20, [0, 5, 5, 16]], [31, [0, 5, 5, 16]], [34, [0, 5, 5, 16]], [35, [0, 5, 5, 16]], [36, [0, 5, 5, 16]], [37, [0, 5, 5, 16]], [2, [0, 5, 5, 18]], [2, [0, 5, 5, 19]], [18, [0, 5, 5, 19]], [20, [0, 5, 5, 19]], [30, [0, 5, 5, 19]], [5, [0, 5, 5, 20]], [21, [0, 5, 5, 20]], [25, [0, 5, 5, 20]], [5, [0, 5, 5, 21]], [21, [0, 5, 5, 21]], [25, [0, 5, 5, 21]], [6, [0, 5, 6, 6]], [19, [0, 5, 6, 6]], [20, [0, 5, 6, 6]], [26, [0, 5, 6, 6]], [31, [0, 5, 6, 6]], [33, [0, 5, 6, 6]], [20, [0, 5, 6, 7]], [21, [0, 5, 6, 7]], [29, [0, 5, 6, 7]], [30, [0, 5, 6, 7]], [34, [0, 5, 6, 7]], [35, [0, 5, 6, 7]], [36, [0, 5, 6, 7]], [37, [0, 5, 6, 7]], [38, [0, 5, 6, 7]], [39, [0, 5, 6, 7]], [21, [0, 5, 6, 8]], [22, [0, 5, 6, 8]], [38, [0, 5, 6, 8]], [39, [0, 5, 6, 8]], [20, [0, 5, 6, 13]], [21, [0, 5, 6, 13]], [29, [0, 5, 6, 13]], [30, [0, 5, 6, 13]], [38, [0, 5, 6, 13]], [39, [0, 5, 6, 13]], [34, [0, 5, 6, 14]], [35, [0, 5, 6, 14]], [36, [0, 5, 6, 14]], [37, [0, 5, 6, 14]], [21, [0, 5, 6, 15]], [34, [0, 5, 6, 15]], [37, [0, 5, 6, 15]], [40, [0, 5, 6, 15]], [19, [0, 5, 6, 16]], [20, [0, 5, 6, 16]], [24, [0, 5, 6, 16]], [25, [0, 5, 6, 16]], [31, [0, 5, 6, 16]], [32, [0, 5, 6, 16]], [33, [0, 5, 6, 16]], [35, [0, 5, 6, 16]], [36, [0, 5, 6, 16]], [40, [0, 5, 6, 16]], [20, [0, 5, 6, 17]], [30, [0, 5, 6, 17]], [22, [0, 5, 6, 18]], [29, [0, 5, 6, 18]], [18, [0, 5, 6, 19]], [22, [0, 5, 6, 19]], [29, [0, 5, 6, 19]], [34, [0, 5, 6, 19]], [35, [0, 5, 6, 19]], [36, [0, 5, 6, 19]], [37, [0, 5, 6, 19]], [24, [0, 5, 6, 20]], [25, [0, 5, 6, 20]], [32, [0, 5, 6, 20]], [33, [0, 5, 6, 20]], [35, [0, 5, 6, 20]], [37, [0, 5, 6, 20]], [24, [0, 5, 6, 21]], [25, [0, 5, 6, 21]], [32, [0, 5, 6, 21]], [33, [0, 5, 6, 21]], [5, [0, 5, 6, 22]], [19, [0, 5, 6, 22]], [24, [0, 5, 6, 22]], [19, [0, 5, 7, 8]], [25, [0, 5, 7, 8]], [32, [0, 5, 7, 8]], [33, [0, 5, 7, 8]], [2, [0, 5, 7, 11]], [4, [0, 5, 7, 11]], [2, [0, 5, 7, 12]], [4, [0, 5, 7, 12]], [20, [0, 5, 7, 13]], [22, [0, 5, 7, 13]], [29, [0, 5, 7, 13]], [30, [0, 5, 7, 13]], [6, [0, 5, 7, 14]], [25, [0, 5, 7, 14]], [26, [0, 5, 7, 14]], [33, [0, 5, 7, 14]], [2, [0, 5, 7, 15]], [4, [0, 5, 7, 15]], [6, [0, 5, 7, 15]], [17, [0, 5, 7, 15]], [21, [0, 5, 7, 15]], [24, [0, 5, 7, 15]], [26, [0, 5, 7, 15]], [32, [0, 5, 7, 15]], [35, [0, 5, 7, 15]], [36, [0, 5, 7, 15]], [40, [0, 5, 7, 15]], [2, [0, 5, 7, 16]], [22, [0, 5, 7, 16]], [23, [0, 5, 7, 16]], [25, [0, 5, 7, 16]], [34, [0, 5, 7, 16]], [37, [0, 5, 7, 16]], [39, [0, 5, 7, 16]], [40, [0, 5, 7, 16]], [20, [0, 5, 7, 17]], [21, [0, 5, 7, 17]], [23, [0, 5, 7, 17]], [30, [0, 5, 7, 17]], [38, [0, 5, 7, 17]], [2, [0, 5, 7, 18]], [22, [0, 5, 7, 18]], [29, [0, 5, 7, 18]], [2, [0, 5, 7, 20]], [21, [0, 5, 7, 20]], [25, [0, 5, 7, 20]], [35, [0, 5, 7, 20]], [37, [0, 5, 7, 20]], [2, [0, 5, 7, 21]], [21, [0, 5, 7, 21]], [25, [0, 5, 7, 21]], [2, [0, 5, 8, 11]], [4, [0, 5, 8, 11]], [2, [0, 5, 8, 12]], [4, [0, 5, 8, 12]], [2, [0, 5, 8, 13]], [4, [0, 5, 8, 13]], [17, [0, 5, 8, 13]], [2, [0, 5, 8, 14]], [2, [0, 5, 8, 15]], [5, [0, 5, 8, 15]], [17, [0, 5, 8, 15]], [22, [0, 5, 8, 16]], [38, [0, 5, 8, 16]], [39, [0, 5, 8, 16]], [2, [0, 5, 8, 17]], [21, [0, 5, 8, 17]], [23, [0, 5, 8, 17]], [38, [0, 5, 8, 17]], [2, [0, 5, 8, 19]], [2, [0, 5, 8, 20]], [5, [0, 5, 8, 20]], [17, [0, 5, 8, 20]], [24, [0, 5, 8, 20]], [26, [0, 5, 8, 20]], [32, [0, 5, 8, 20]], [2, [0, 5, 8, 21]], [5, [0, 5, 8, 21]], [17, [0, 5, 8, 21]], [24, [0, 5, 8, 21]], [26, [0, 5, 8, 21]], [32, [0, 5, 8, 21]], [2, [0, 5, 8, 22]], [5, [0, 5, 8, 22]], [18, [0, 5, 8, 22]], [21, [0, 5, 8, 22]], [24, [0, 5, 8, 22]], [30, [0, 5, 8, 22]], [31, [0, 5, 8, 22]], [2, [0, 5, 13, 15]], [4, [0, 5, 13, 15]], [19, [0, 5, 13, 15]], [30, [0, 5, 13, 15]], [31, [0, 5, 13, 15]], [2, [0, 5, 13, 16]], [20, [0, 5, 13, 16]], [22, [0, 5, 13, 16]], [23, [0, 5, 13, 16]], [30, [0, 5, 13, 16]], [39, [0, 5, 13, 16]], [21, [0, 5, 13, 17]], [23, [0, 5, 13, 17]], [38, [0, 5, 13, 17]], [17, [0, 5, 13, 19]], [22, [0, 5, 13, 19]], [29, [0, 5, 13, 19]], [18, [0, 5, 14, 15]], [20, [0, 5, 14, 15]], [30, [0, 5, 14, 15]], [34, [0, 5, 14, 15]], [35, [0, 5, 14, 15]], [36, [0, 5, 14, 15]], [37, [0, 5, 14, 15]], [2, [0, 5, 14, 16]], [20, [0, 5, 14, 16]], [23, [0, 5, 14, 16]], [25, [0, 5, 14, 16]], [31, [0, 5, 14, 16]], [32, [0, 5, 14, 16]], [33, [0, 5, 14, 16]], [34, [0, 5, 14, 16]], [35, [0, 5, 14, 16]], [36, [0, 5, 14, 16]], [37, [0, 5, 14, 16]], [38, [0, 5, 14, 16]], [6, [0, 5, 14, 20]], [21, [0, 5, 14, 20]], [26, [0, 5, 14, 20]], [33, [0, 5, 14, 20]], [6, [0, 5, 14, 21]], [21, [0, 5, 14, 21]], [26, [0, 5, 14, 21]], [33, [0, 5, 14, 21]], [17, [0, 5, 14, 22]], [21, [0, 5, 14, 22]], [21, [0, 5, 15, 15]], [34, [0, 5, 15, 15]], [36, [0, 5, 15, 15]], [5, [0, 5, 15, 16]], [17, [0, 5, 15, 16]], [20, [0, 5, 15, 16]], [31, [0, 5, 15, 16]], [32, [0, 5, 15, 16]], [33, [0, 5, 15, 16]], [36, [0, 5, 15, 16]], [37, [0, 5, 15, 16]], [40, [0, 5, 15, 16]], [2, [0, 5, 15, 18]], [18, [0, 5, 15, 18]], [21, [0, 5, 15, 18]], [34, [0, 5, 15, 18]], [37, [0, 5, 15, 18]], [40, [0, 5, 15, 18]], [21, [0, 5, 15, 19]], [35, [0, 5, 15, 19]], [36, [0, 5, 15, 19]], [40, [0, 5, 15, 19]], [24, [0, 5, 15, 20]], [32, [0, 5, 15, 20]], [33, [0, 5, 15, 20]], [24, [0, 5, 15, 21]], [32, [0, 5, 15, 21]], [33, [0, 5, 15, 21]], [34, [0, 5, 16, 16]], [35, [0, 5, 16, 16]], [40, [0, 5, 16, 16]], [2, [0, 5, 16, 18]], [17, [0, 5, 16, 18]], [18, [0, 5, 16, 18]], [25, [0, 5, 16, 18]], [26, [0, 5, 16, 18]], [32, [0, 5, 16, 18]], [35, [0, 5, 16, 18]], [36, [0, 5, 16, 18]], [40, [0, 5, 16, 18]], [4, [0, 5, 16, 19]], [17, [0, 5, 16, 19]], [20, [0, 5, 16, 19]], [31, [0, 5, 16, 19]], [34, [0, 5, 16, 19]], [37, [0, 5, 16, 19]], [40, [0, 5, 16, 19]], [35, [0, 5, 16, 20]], [37, [0, 5, 16, 20]], [17, [0, 5, 17, 18]], [2, [0, 5, 17, 19]], [20, [0, 5, 17, 19]], [30, [0, 5, 17, 19]], [18, [0, 5, 18, 19]], [22, [0, 5, 18, 19]], [29, [0, 5, 18, 19]], [35, [0, 5, 18, 20]], [37, [0, 5, 18, 20]], [6, [0, 5, 19, 20]], [17, [0, 5, 19, 20]], [21, [0, 5, 19, 20]], [35, [0, 5, 19, 20]], [37, [0, 5, 19, 20]], [6, [0, 5, 19, 21]], [17, [0, 5, 19, 21]], [21, [0, 5, 19, 21]], [18, [0, 6, 6, 7]], [22, [0, 6, 6, 7]], [25, [0, 6, 6, 7]], [29, [0, 6, 6, 7]], [18, [0, 6, 6, 8]], [19, [0, 6, 6, 8]], [26, [0, 6, 6, 8]], [29, [0, 6, 6, 8]], [32, [0, 6, 6, 8]], [34, [0, 6, 6, 8]], [36, [0, 6, 6, 8]], [38, [0, 6, 6, 8]], [39, [0, 6, 6, 8]], [6, [0, 6, 6, 14]], [20, [0, 6, 6, 14]], [26, [0, 6, 6, 14]], [31, [0, 6, 6, 14]], [32, [0, 6, 6, 14]], [5, [0, 6, 6, 15]], [23, [0, 6, 6, 15]], [34, [0, 6, 6, 15]], [37, [0, 6, 6, 15]], [38, [0, 6, 6, 15]], [40, [0, 6, 6, 15]], [23, [0, 6, 6, 16]], [35, [0, 6, 6, 16]], [36, [0, 6, 6, 16]], [38, [0, 6, 6, 16]], [40, [0, 6, 6, 16]], [5, [0, 6, 6, 18]], [25, [0, 6, 6, 18]], [32, [0, 6, 6, 18]], [33, [0, 6, 6, 18]], [6, [0, 6, 6, 19]], [20, [0, 6, 6, 19]], [31, [0, 6, 6, 19]], [5, [0, 6, 6, 20]], [19, [0, 6, 6, 20]], [24, [0, 6, 6, 20]], [35, [0, 6, 6, 20]], [37, [0, 6, 6, 20]], [5, [0, 6, 6, 21]], [19, [0, 6, 6, 21]], [24, [0, 6, 6, 21]], [5, [0, 6, 6, 22]], [25, [0, 6, 6, 22]], [34, [0, 6, 6, 22]], [36, [0, 6, 6, 22]], [34, [0, 6, 7, 8]], [35, [0, 6, 7, 8]], [36, [0, 6, 7, 8]], [37, [0, 6, 7, 8]], [1, [0, 6, 7, 13]], [20, [0, 6, 7, 13]], [22, [0, 6, 7, 13]], [29, [0, 6, 7, 13]], [30, [0, 6, 7, 13]], [34, [0, 6, 7, 14]], [35, [0, 6, 7, 14]], [36, [0, 6, 7, 14]], [37, [0, 6, 7, 14]], [1, [0, 6, 7, 15]], [1, [0, 6, 7, 16]], [19, [0, 6, 7, 16]], [24, [0, 6, 7, 16]], [25, [0, 6, 7, 16]], [1, [0, 6, 7, 17]], [20, [0, 6, 7, 17]], [30, [0, 6, 7, 17]], [1, [0, 6, 7, 18]], [21, [0, 6, 7, 18]], [29, [0, 6, 7, 18]], [38, [0, 6, 7, 18]], [39, [0, 6, 7, 18]], [1, [0, 6, 7, 20]], [19, [0, 6, 7, 20]], [24, [0, 6, 7, 20]], [1, [0, 6, 7, 21]], [19, [0, 6, 7, 21]], [24, [0, 6, 7, 21]], [1, [0, 6, 7, 22]], [19, [0, 6, 7, 22]], [24, [0, 6, 7, 22]], [1, [0, 6, 8, 13]], [22, [0, 6, 8, 13]], [23, [0, 6, 8, 13]], [39, [0, 6, 8, 13]], [1, [0, 6, 8, 15]], [23, [0, 6, 8, 15]], [34, [0, 6, 8, 15]], [37, [0, 6, 8, 15]], [38, [0, 6, 8, 15]], [40, [0, 6, 8, 15]], [23, [0, 6, 8, 16]], [35, [0, 6, 8, 16]], [36, [0, 6, 8, 16]], [38, [0, 6, 8, 16]], [40, [0, 6, 8, 16]], [23, [0, 6, 8, 17]], [39, [0, 6, 8, 17]], [1, [0, 6, 8, 20]], [5, [0, 6, 8, 20]], [25, [0, 6, 8, 20]], [26, [0, 6, 8, 20]], [33, [0, 6, 8, 20]], [35, [0, 6, 8, 20]], [37, [0, 6, 8, 20]], [1, [0, 6, 8, 21]], [5, [0, 6, 8, 21]], [25, [0, 6, 8, 21]], [26, [0, 6, 8, 21]], [33, [0, 6, 8, 21]], [18, [0, 6, 8, 22]], [19, [0, 6, 8, 22]], [29, [0, 6, 8, 22]], [32, [0, 6, 8, 22]], [33, [0, 6, 8, 22]], [34, [0, 6, 8, 22]], [36, [0, 6, 8, 22]], [21, [0, 6, 14, 15]], [34, [0, 6, 14, 15]], [37, [0, 6, 14, 15]], [40, [0, 6, 14, 15]], [20, [0, 6, 14, 16]], [25, [0, 6, 14, 16]], [31, [0, 6, 14, 16]], [35, [0, 6, 14, 16]], [36, [0, 6, 14, 16]], [40, [0, 6, 14, 16]], [25, [0, 6, 14, 20]], [32, [0, 6, 14, 20]], [33, [0, 6, 14, 20]], [35, [0, 6, 14, 20]], [37, [0, 6, 14, 20]], [25, [0, 6, 14, 21]], [32, [0, 6, 14, 21]], [33, [0, 6, 14, 21]], [6, [0, 6, 14, 22]], [25, [0, 6, 14, 22]], [26, [0, 6, 14, 22]], [33, [0, 6, 14, 22]], [21, [0, 6, 15, 15]], [34, [0, 6, 15, 15]], [36, [0, 6, 15, 15]], [19, [0, 6, 15, 16]], [23, [0, 6, 15, 16]], [24, [0, 6, 15, 16]], [34, [0, 6, 15, 16]], [36, [0, 6, 15, 16]], [38, [0, 6, 15, 16]], [6, [0, 6, 15, 20]], [19, [0, 6, 15, 20]], [23, [0, 6, 15, 20]], [26, [0, 6, 15, 20]], [32, [0, 6, 15, 20]], [38, [0, 6, 15, 20]], [6, [0, 6, 15, 21]], [19, [0, 6, 15, 21]], [26, [0, 6, 15, 21]], [32, [0, 6, 15, 21]], [5, [0, 6, 15, 22]], [6, [0, 6, 15, 22]], [24, [0, 6, 15, 22]], [26, [0, 6, 15, 22]], [32, [0, 6, 15, 22]], [34, [0, 6, 15, 22]], [37, [0, 6, 15, 22]], [40, [0, 6, 15, 22]], [5, [0, 6, 16, 18]], [25, [0, 6, 16, 18]], [32, [0, 6, 16, 18]], [33, [0, 6, 16, 18]], [1, [0, 6, 16, 19]], [19, [0, 6, 16, 19]], [20, [0, 6, 16, 19]], [31, [0, 6, 16, 19]], [23, [0, 6, 16, 20]], [38, [0, 6, 16, 20]], [34, [0, 6, 16, 22]], [35, [0, 6, 16, 22]], [40, [0, 6, 16, 22]], [21, [0, 6, 18, 19]], [22, [0, 6, 18, 19]], [38, [0, 6, 18, 19]], [39, [0, 6, 18, 19]], [6, [0, 6, 19, 20]], [19, [0, 6, 19, 20]], [6, [0, 6, 19, 21]], [19, [0, 6, 19, 21]], [35, [0, 6, 20, 22]], [37, [0, 6, 20, 22]], [19, [0, 7, 7, 16]], [20, [0, 7, 7, 16]], [31, [0, 7, 7, 16]], [34, [0, 7, 8, 15]], [35, [0, 7, 8, 15]], [36, [0, 7, 8, 15]], [37, [0, 7, 8, 15]], [34, [0, 7, 8, 16]], [35, [0, 7, 8, 16]], [36, [0, 7, 8, 16]], [37, [0, 7, 8, 16]], [3, [0, 7, 8, 20]], [4, [0, 7, 8, 20]], [19, [0, 7, 8, 20]], [21, [0, 7, 8, 20]], [26, [0, 7, 8, 20]], [32, [0, 7, 8, 20]], [35, [0, 7, 8, 20]], [40, [0, 7, 8, 20]], [3, [0, 7, 8, 21]], [4, [0, 7, 8, 21]], [19, [0, 7, 8, 21]], [21, [0, 7, 8, 21]], [26, [0, 7, 8, 21]], [32, [0, 7, 8, 21]], [34, [0, 7, 8, 21]], [3, [0, 7, 8, 22]], [19, [0, 7, 8, 22]], [25, [0, 7, 8, 22]], [32, [0, 7, 8, 22]], [33, [0, 7, 8, 22]], [10, [0, 7, 9, 11]], [12, [0, 7, 9, 11]], [10, [0, 7, 9, 12]], [12, [0, 7, 9, 12]], [34, [0, 7, 14, 15]], [35, [0, 7, 14, 15]], [36, [0, 7, 14, 15]], [37, [0, 7, 14, 15]], [34, [0, 7, 14, 16]], [35, [0, 7, 14, 16]], [36, [0, 7, 14, 16]], [37, [0, 7, 14, 16]], [6, [0, 7, 14, 20]], [21, [0, 7, 14, 20]], [26, [0, 7, 14, 20]], [33, [0, 7, 14, 20]], [6, [0, 7, 14, 21]], [21, [0, 7, 14, 21]], [26, [0, 7, 14, 21]], [33, [0, 7, 14, 21]], [6, [0, 7, 14, 22]], [25, [0, 7, 14, 22]], [26, [0, 7, 14, 22]], [33, [0, 7, 14, 22]], [21, [0, 7, 15, 15]], [34, [0, 7, 15, 15]], [37, [0, 7, 15, 15]], [40, [0, 7, 15, 15]], [19, [0, 7, 15, 16]], [20, [0, 7, 15, 16]], [31, [0, 7, 15, 16]], [35, [0, 7, 15, 16]], [36, [0, 7, 15, 16]], [40, [0, 7, 15, 16]], [21, [0, 7, 15, 18]], [34, [0, 7, 15, 18]], [37, [0, 7, 15, 18]], [40, [0, 7, 15, 18]], [19, [0, 7, 15, 20]], [32, [0, 7, 15, 20]], [33, [0, 7, 15, 20]], [35, [0, 7, 15, 20]], [37, [0, 7, 15, 20]], [19, [0, 7, 15, 21]], [32, [0, 7, 15, 21]], [33, [0, 7, 15, 21]], [4, [0, 7, 15, 22]], [6, [0, 7, 15, 22]], [24, [0, 7, 15, 22]], [26, [0, 7, 15, 22]], [32, [0, 7, 15, 22]], [4, [0, 7, 16, 18]], [22, [0, 7, 16, 18]], [23, [0, 7, 16, 18]], [25, [0, 7, 16, 18]], [35, [0, 7, 16, 18]], [36, [0, 7, 16, 18]], [39, [0, 7, 16, 18]], [40, [0, 7, 16, 18]], [3, [0, 7, 17, 18]], [21, [0, 7, 17, 18]], [23, [0, 7, 17, 18]], [38, [0, 7, 17, 18]], [35, [0, 7, 18, 20]], [37, [0, 7, 18, 20]], [6, [0, 7, 19, 20]], [35, [0, 7, 19, 20]], [40, [0, 7, 19, 20]], [6, [0, 7, 19, 21]], [34, [0, 7, 19, 21]], [20, [0, 8, 8, 16]], [26, [0, 8, 8, 16]], [31, [0, 8, 8, 16]], [32, [0, 8, 8, 16]], [10, [0, 8, 9, 11]], [12, [0, 8, 9, 11]], [10, [0, 8, 9, 12]], [12, [0, 8, 9, 12]], [17, [0, 8, 13, 22]], [19, [0, 8, 13, 22]], [20, [0, 8, 13, 22]], [31, [0, 8, 13, 22]], [26, [0, 8, 14, 16]], [32, [0, 8, 14, 16]], [3, [0, 8, 14, 22]], [4, [0, 8, 14, 22]], [17, [0, 8, 14, 22]], [18, [0, 8, 14, 22]], [20, [0, 8, 14, 22]], [30, [0, 8, 14, 22]], [21, [0, 8, 15, 15]], [34, [0, 8, 15, 15]], [37, [0, 8, 15, 15]], [40, [0, 8, 15, 15]], [4, [0, 8, 15, 16]], [23, [0, 8, 15, 16]], [34, [0, 8, 15, 16]], [35, [0, 8, 15, 16]], [36, [0, 8, 15, 16]], [37, [0, 8, 15, 16]], [38, [0, 8, 15, 16]], [23, [0, 8, 15, 20]], [35, [0, 8, 15, 20]], [37, [0, 8, 15, 20]], [38, [0, 8, 15, 20]], [4, [0, 8, 15, 22]], [5, [0, 8, 15, 22]], [34, [0, 8, 15, 22]], [37, [0, 8, 15, 22]], [40, [0, 8, 15, 22]], [34, [0, 8, 16, 16]], [35, [0, 8, 16, 16]], [40, [0, 8, 16, 16]], [3, [0, 8, 16, 19]], [20, [0, 8, 16, 19]], [31, [0, 8, 16, 19]], [23, [0, 8, 16, 20]], [35, [0, 8, 16, 20]], [37, [0, 8, 16, 20]], [38, [0, 8, 16, 20]], [34, [0, 8, 16, 22]], [35, [0, 8, 16, 22]], [40, [0, 8, 16, 22]], [35, [0, 8, 20, 22]], [37, [0, 8, 20, 22]], [17, [0, 14, 15, 16]], [20, [0, 14, 15, 16]], [31, [0, 14, 15, 16]], [25, [0, 14, 16, 18]], [26, [0, 14, 16, 18]], [33, [0, 14, 16, 18]], [4, [0, 15, 16, 18]], [5, [0, 15, 16, 18]], [17, [0, 15, 16, 18]], [32, [0, 15, 16, 18]], [33, [0, 15, 16, 18]], [21, [0, 15, 18, 19]], [34, [0, 15, 18, 19]], [37, [0, 15, 18, 19]], [40, [0, 15, 18, 19]], [17, [0, 16, 18, 19]], [22, [0, 16, 18, 19]], [23, [0, 16, 18, 19]], [35, [0, 16, 18, 19]], [36, [0, 16, 18, 19]], [39, [0, 16, 18, 19]], [40, [0, 16, 18, 19]], [17, [0, 17, 18, 19]], [21, [0, 17, 18, 19]], [23, [0, 17, 18, 19]], [38, [0, 17, 18, 19]], [35, [0, 18, 19, 20]], [37, [0, 18, 19, 20]], [1, [1, 1, 3, 7]], [2, [1, 1, 3, 7]], [13, [1, 1, 3, 7]], [14, [1, 1, 3, 7]], [15, [1, 1, 3, 7]], [16, [1, 1, 3, 7]], [17, [1, 1, 3, 7]], [1, [1, 1, 3, 8]], [2, [1, 1, 3, 8]], [13, [1, 1, 3, 8]], [14, [1, 1, 3, 8]], [15, [1, 1, 3, 8]], [16, [1, 1, 3, 8]], [17, [1, 1, 3, 8]], [13, [1, 1, 4, 7]], [14, [1, 1, 4, 7]], [15, [1, 1, 4, 7]], [16, [1, 1, 4, 7]], [13, [1, 1, 4, 8]], [14, [1, 1, 4, 8]], [15, [1, 1, 4, 8]], [16, [1, 1, 4, 8]], [0, [1, 1, 7, 11]], [14, [1, 1, 7, 11]], [28, [1, 1, 7, 11]], [0, [1, 1, 7, 12]], [13, [1, 1, 7, 12]], [0, [1, 1, 8, 11]], [14, [1, 1, 8, 11]], [28, [1, 1, 8, 11]], [0, [1, 1, 8, 12]], [13, [1, 1, 8, 12]], [2, [1, 3, 5, 7]], [4, [1, 3, 5, 7]], [2, [1, 3, 5, 8]], [4, [1, 3, 5, 8]], [14, [1, 3, 7, 11]], [28, [1, 3, 7, 11]], [13, [1, 3, 7, 12]], [14, [1, 3, 8, 11]], [28, [1, 3, 8, 11]], [13, [1, 3, 8, 12]]], "stats": {"rows": 116126, "rank": 80778, "columns": 91142, "seconds": 1.1348214999306947, "solver": "sparse rows and derivation DAG"}}

==> anc/controlled/compression_artifacts/trial_1_n23_search.json <==
{"graph": {"n": 23, "edges": [[0, 4], [0, 5], [0, 6], [1, 5], [1, 6], [1, 7], [1, 8], [2, 7], [2, 8], [2, 9], [2, 10], [3, 9], [3, 10], [3, 11], [3, 12], [4, 11], [4, 12], [5, 6], [5, 13], [5, 14], [5, 18], [7, 14], [7, 15], [8, 19], [9, 10], [9, 15], [9, 16], [9, 20], [11, 12], [13, 17], [13, 18], [14, 18], [14, 19], [15, 19], [15, 20], [16, 20], [16, 21], [16, 22], [17, 21], [17, 22], [21, 22]]}, "coefficient_degree": 4, "kind": "f2-roots-refutation-v1", "status": "UNSAT", "terms": [[3, [0]], [4, [0]], [6, [0]], [7, [0]], [8, [0]], [9, [0]], [11, [0]], [12, [0]], [13, [0]], [14, [0]], [15, [0]], [16, [0]], [17, [0]], [18, [0]], [19, [0]], [21, [0]], [24, [0]], [2, [1]], [4, [1]], [5, [1]], [6, [1]], [7, [1]], [8, [1]], [9, [1]], [10, [1]], [24, [1]], [5, [2]], [6, [2]], [7, [2]], [8, [2]], [18, [2]], [1, [3]], [3, [3]], [13, [3]], [14, [3]], [15, [3]], [16, [3]], [1, [4]], [3, [4]], [4, [4]], [5, [4]], [6, [4]], [9, [4]], [12, [4]], [13, [4]], [14, [4]], [15, [4]], [16, [4]], [17, [4]], [24, [4]], [2, [5]], [4, [5]], [18, [5]], [19, [5]], [30, [5]], [31, [5]], [4, [7]], [9, [7]], [10, [7]], [12, [7]], [17, [7]], [22, [7]], [25, [7]], [3, [9]], [4, [9]], [7, [9]], [17, [9]], [22, [9]], [26, [9]], [34, [9]], [35, [9]], [0, [11]], [1, [11]], [4, [11]], [6, [11]], [8, [11]], [11, [11]], [12, [11]], [17, [11]], [24, [11]], [0, [12]], [1, [12]], [4, [12]], [6, [12]], [8, [12]], [11, [12]], [12, [12]], [17, [12]], [24, [12]], [1, [13]], [3, [13]], [4, [13]], [17, [13]], [19, [13]], [20, [13]], [31, [13]], [1, [14]], [9, [14]], [12, [14]], [18, [14]], [20, [14]], [24, [14]], [30, [14]], [1, [15]], [3, [15]], [7, [15]], [13, [15]], [14, [15]], [15, [15]], [16, [15]], [26, [15]], [27, [15]], [35, [15]], [9, [16]], [25, [16]], [27, [16]], [34, [16]], [6, [17]], [8, [17]], [8, [21]], [9, [21]], [19, [21]], [21, [21]], [8, [22]], [9, [22]], [19, [22]], [21, [22]], [2, [0, 0, 1, 1]], [5, [0, 0, 1, 1]], [7, [0, 0, 1, 1]], [10, [0, 0, 1, 1]], [12, [0, 0, 1, 1]], [13, [0, 0, 1, 1]], [14, [0, 0, 1, 1]], [15, [0, 0, 1, 1]], [16, [0, 0, 1, 1]], [17, [0, 0, 1, 1]], [5, [0, 0, 1, 2]], [7, [0, 0, 1, 2]], [11, [0, 0, 1, 2]], [12, [0, 0, 1, 2]], [24, [0, 0, 1, 2]], [10, [0, 0, 1, 3]], [11, [0, 0, 1, 3]], [24, [0, 0, 1, 3]], [2, [0, 0, 1, 4]], [4, [0, 0, 1, 4]], [5, [0, 0, 1, 4]], [7, [0, 0, 1, 4]], [2, [0, 0, 1, 5]], [4, [0, 0, 1, 5]], [6, [0, 0, 1, 5]], [8, [0, 0, 1, 5]], [9, [0, 0, 1, 5]], [11, [0, 0, 1, 5]], [2, [0, 0, 1, 7]], [10, [0, 0, 1, 7]], [12, [0, 0, 1, 7]], [13, [0, 0, 1, 7]], [14, [0, 0, 1, 7]], [15, [0, 0, 1, 7]], [16, [0, 0, 1, 7]], [17, [0, 0, 1, 7]], [1, [0, 0, 1, 9]], [2, [0, 0, 1, 9]], [3, [0, 0, 1, 9]], [4, [0, 0, 1, 9]], [5, [0, 0, 1, 9]], [7, [0, 0, 1, 9]], [10, [0, 0, 1, 9]], [12, [0, 0, 1, 9]], [2, [0, 0, 1, 11]], [3, [0, 0, 1, 11]], [5, [0, 0, 1, 11]], [7, [0, 0, 1, 11]], [17, [0, 0, 1, 11]], [2, [0, 0, 1, 12]], [3, [0, 0, 1, 12]], [5, [0, 0, 1, 12]], [7, [0, 0, 1, 12]], [17, [0, 0, 1, 12]], [1, [0, 0, 1, 13]], [2, [0, 0, 1, 13]], [3, [0, 0, 1, 13]], [4, [0, 0, 1, 13]], [3, [0, 0, 1, 15]], [4, [0, 0, 1, 15]], [17, [0, 0, 1, 15]], [5, [0, 0, 1, 17]], [6, [0, 0, 1, 17]], [7, [0, 0, 1, 17]], [8, [0, 0, 1, 17]], [5, [0, 0, 1, 21]], [7, [0, 0, 1, 21]], [5, [0, 0, 1, 22]], [7, [0, 0, 1, 22]], [9, [0, 0, 2, 2]], [11, [0, 0, 2, 2]], [0, [0, 0, 2, 3]], [3, [0, 0, 2, 3]], [4, [0, 0, 2, 3]], [11, [0, 0, 2, 3]], [12, [0, 0, 2, 3]], [13, [0, 0, 2, 3]], [16, [0, 0, 2, 3]], [17, [0, 0, 2, 3]], [24, [0, 0, 2, 3]], [28, [0, 0, 2, 3]], [1, [0, 0, 2, 4]], [4, [0, 0, 2, 4]], [5, [0, 0, 2, 4]], [6, [0, 0, 2, 4]], [7, [0, 0, 2, 4]], [8, [0, 0, 2, 4]], [9, [0, 0, 2, 4]], [11, [0, 0, 2, 4]], [14, [0, 0, 2, 4]], [15, [0, 0, 2, 4]], [17, [0, 0, 2, 4]], [28, [0, 0, 2, 4]], [5, [0, 0, 2, 5]], [6, [0, 0, 2, 5]], [7, [0, 0, 2, 5]], [8, [0, 0, 2, 5]], [9, [0, 0, 2, 7]], [13, [0, 0, 2, 7]], [14, [0, 0, 2, 7]], [15, [0, 0, 2, 7]], [16, [0, 0, 2, 7]], [22, [0, 0, 2, 7]], [25, [0, 0, 2, 7]], [3, [0, 0, 2, 9]], [5, [0, 0, 2, 9]], [7, [0, 0, 2, 9]], [12, [0, 0, 2, 9]], [19, [0, 0, 2, 9]], [21, [0, 0, 2, 9]], [22, [0, 0, 2, 9]], [24, [0, 0, 2, 9]], [25, [0, 0, 2, 9]], [5, [0, 0, 2, 10]], [22, [0, 0, 2, 10]], [25, [0, 0, 2, 10]], [3, [0, 0, 2, 11]], [5, [0, 0, 2, 11]], [9, [0, 0, 2, 11]], [12, [0, 0, 2, 11]], [16, [0, 0, 2, 11]], [19, [0, 0, 2, 11]], [21, [0, 0, 2, 11]], [24, [0, 0, 2, 11]], [28, [0, 0, 2, 11]], [3, [0, 0, 2, 12]], [5, [0, 0, 2, 12]], [9, [0, 0, 2, 12]], [12, [0, 0, 2, 12]], [13, [0, 0, 2, 12]], [19, [0, 0, 2, 12]], [21, [0, 0, 2, 12]], [24, [0, 0, 2, 12]], [11, [0, 0, 2, 14]], [12, [0, 0, 2, 14]], [24, [0, 0, 2, 14]], [3, [0, 0, 2, 15]], [4, [0, 0, 2, 15]], [7, [0, 0, 2, 15]], [12, [0, 0, 2, 15]], [17, [0, 0, 2, 15]], [24, [0, 0, 2, 15]], [3, [0, 0, 2, 17]], [6, [0, 0, 2, 17]], [7, [0, 0, 2, 17]], [8, [0, 0, 2, 17]], [19, [0, 0, 2, 17]], [21, [0, 0, 2, 17]], [3, [0, 0, 2, 21]], [5, [0, 0, 2, 21]], [6, [0, 0, 2, 21]], [8, [0, 0, 2, 21]], [19, [0, 0, 2, 21]], [21, [0, 0, 2, 21]], [3, [0, 0, 2, 22]], [5, [0, 0, 2, 22]], [6, [0, 0, 2, 22]], [8, [0, 0, 2, 22]], [19, [0, 0, 2, 22]], [21, [0, 0, 2, 22]], [3, [0, 0, 3, 3]], [4, [0, 0, 3, 3]], [5, [0, 0, 3, 3]], [10, [0, 0, 3, 3]], [17, [0, 0, 3, 3]], [22, [0, 0, 3, 3]], [24, [0, 0, 3, 3]], [25, [0, 0, 3, 3]], [3, [0, 0, 3, 4]], [4, [0, 0, 3, 4]], [7, [0, 0, 3, 4]], [9, [0, 0, 3, 4]], [17, [0, 0, 3, 4]], [22, [0, 0, 3, 4]], [25, [0, 0, 3, 4]], [0, [0, 0, 3, 5]], [13, [0, 0, 3, 5]], [16, [0, 0, 3, 5]], [18, [0, 0, 3, 5]], [19, [0, 0, 3, 5]], [28, [0, 0, 3, 5]], [30, [0, 0, 3, 5]], [31, [0, 0, 3, 5]], [3, [0, 0, 3, 7]], [4, [0, 0, 3, 7]], [17, [0, 0, 3, 7]], [12, [0, 0, 3, 9]], [24, [0, 0, 3, 9]], [5, [0, 0, 3, 10]], [22, [0, 0, 3, 10]], [25, [0, 0, 3, 10]], [5, [0, 0, 3, 11]], [7, [0, 0, 3, 11]], [10, [0, 0, 3, 11]], [11, [0, 0, 3, 11]], [24, [0, 0, 3, 11]], [5, [0, 0, 3, 12]], [7, [0, 0, 3, 12]], [10, [0, 0, 3, 12]], [11, [0, 0, 3, 12]], [24, [0, 0, 3, 12]], [0, [0, 0, 3, 13]], [1, [0, 0, 3, 13]], [13, [0, 0, 3, 13]], [16, [0, 0, 3, 13]], [19, [0, 0, 3, 13]], [20, [0, 0, 3, 13]], [28, [0, 0, 3, 13]], [31, [0, 0, 3, 13]], [1, [0, 0, 3, 14]], [10, [0, 0, 3, 14]], [11, [0, 0, 3, 14]], [18, [0, 0, 3, 14]], [20, [0, 0, 3, 14]], [24, [0, 0, 3, 14]], [30, [0, 0, 3, 14]], [0, [0, 0, 3, 15]], [10, [0, 0, 3, 15]], [11, [0, 0, 3, 15]], [14, [0, 0, 3, 15]], [15, [0, 0, 3, 15]], [24, [0, 0, 3, 15]], [28, [0, 0, 3, 15]], [2, [0, 0, 4, 5]], [4, [0, 0, 4, 5]], [5, [0, 0, 4, 5]], [6, [0, 0, 4, 5]], [7, [0, 0, 4, 5]], [8, [0, 0, 4, 5]], [14, [0, 0, 4, 5]], [15, [0, 0, 4, 5]], [28, [0, 0, 4, 5]], [1, [0, 0, 4, 7]], [3, [0, 0, 4, 7]], [6, [0, 0, 4, 7]], [8, [0, 0, 4, 7]], [9, [0, 0, 4, 7]], [22, [0, 0, 4, 7]], [25, [0, 0, 4, 7]], [3, [0, 0, 4, 9]], [4, [0, 0, 4, 9]], [5, [0, 0, 4, 9]], [6, [0, 0, 4, 9]], [8, [0, 0, 4, 9]], [17, [0, 0, 4, 9]], [22, [0, 0, 4, 9]], [25, [0, 0, 4, 9]], [3, [0, 0, 4, 13]], [4, [0, 0, 4, 13]], [14, [0, 0, 4, 13]], [15, [0, 0, 4, 13]], [17, [0, 0, 4, 13]], [28, [0, 0, 4, 13]], [6, [0, 0, 4, 14]], [8, [0, 0, 4, 14]], [1, [0, 0, 4, 15]], [4, [0, 0, 4, 15]], [5, [0, 0, 4, 15]], [11, [0, 0, 4, 15]], [13, [0, 0, 4, 15]], [16, [0, 0, 4, 15]], [17, [0, 0, 4, 15]], [28, [0, 0, 4, 15]], [5, [0, 0, 5, 5]], [18, [0, 0, 5, 5]], [21, [0, 0, 5, 5]], [30, [0, 0, 5, 5]], [31, [0, 0, 5, 5]], [2, [0, 0, 5, 7]], [4, [0, 0, 5, 7]], [18, [0, 0, 5, 7]], [19, [0, 0, 5, 7]], [30, [0, 0, 5, 7]], [31, [0, 0, 5, 7]], [2, [0, 0, 5, 9]], [4, [0, 0, 5, 9]], [5, [0, 0, 5, 9]], [18, [0, 0, 5, 9]], [21, [0, 0, 5, 9]], [30, [0, 0, 5, 9]], [31, [0, 0, 5, 9]], [2, [0, 0, 5, 11]], [4, [0, 0, 5, 11]], [5, [0, 0, 5, 11]], [6, [0, 0, 5, 11]], [8, [0, 0, 5, 11]], [14, [0, 0, 5, 11]], [16, [0, 0, 5, 11]], [18, [0, 0, 5, 11]], [21, [0, 0, 5, 11]], [30, [0, 0, 5, 11]], [31, [0, 0, 5, 11]], [2, [0, 0, 5, 12]], [4, [0, 0, 5, 12]], [5, [0, 0, 5, 12]], [6, [0, 0, 5, 12]], [8, [0, 0, 5, 12]], [18, [0, 0, 5, 12]], [21, [0, 0, 5, 12]], [30, [0, 0, 5, 12]], [31, [0, 0, 5, 12]], [2, [0, 0, 5, 13]], [4, [0, 0, 5, 13]], [19, [0, 0, 5, 13]], [20, [0, 0, 5, 13]], [31, [0, 0, 5, 13]], [9, [0, 0, 5, 14]], [11, [0, 0, 5, 14]], [18, [0, 0, 5, 14]], [20, [0, 0, 5, 14]], [30, [0, 0, 5, 14]], [7, [0, 0, 5, 17]], [18, [0, 0, 5, 17]], [21, [0, 0, 5, 17]], [30, [0, 0, 5, 17]], [31, [0, 0, 5, 17]], [7, [0, 0, 5, 21]], [19, [0, 0, 5, 21]], [21, [0, 0, 5, 21]], [7, [0, 0, 5, 22]], [19, [0, 0, 5, 22]], [21, [0, 0, 5, 22]], [3, [0, 0, 7, 9]], [19, [0, 0, 7, 9]], [21, [0, 0, 7, 9]], [1, [0, 0, 7, 11]], [3, [0, 0, 7, 11]], [4, [0, 0, 7, 11]], [17, [0, 0, 7, 11]], [19, [0, 0, 7, 11]], [21, [0, 0, 7, 11]], [1, [0, 0, 7, 12]], [3, [0, 0, 7, 12]], [4, [0, 0, 7, 12]], [17, [0, 0, 7, 12]], [19, [0, 0, 7, 12]], [21, [0, 0, 7, 12]], [1, [0, 0, 7, 13]], [19, [0, 0, 7, 13]], [20, [0, 0, 7, 13]], [31, [0, 0, 7, 13]], [18, [0, 0, 7, 14]], [20, [0, 0, 7, 14]], [30, [0, 0, 7, 14]], [10, [0, 0, 7, 15]], [12, [0, 0, 7, 15]], [1, [0, 0, 7, 17]], [19, [0, 0, 7, 17]], [21, [0, 0, 7, 17]], [4, [0, 0, 7, 21]], [6, [0, 0, 7, 21]], [8, [0, 0, 7, 21]], [17, [0, 0, 7, 21]], [19, [0, 0, 7, 21]], [21, [0, 0, 7, 21]], [4, [0, 0, 7, 22]], [6, [0, 0, 7, 22]], [8, [0, 0, 7, 22]], [17, [0, 0, 7, 22]], [19, [0, 0, 7, 22]], [21, [0, 0, 7, 22]], [10, [0, 0, 9, 11]], [12, [0, 0, 9, 11]], [10, [0, 0, 9, 12]], [12, [0, 0, 9, 12]], [1, [0, 0, 9, 13]], [3, [0, 0, 9, 13]], [4, [0, 0, 9, 13]], [17, [0, 0, 9, 13]], [19, [0, 0, 9, 13]], [20, [0, 0, 9, 13]], [31, [0, 0, 9, 13]], [7, [0, 0, 9, 14]], [10, [0, 0, 9, 14]], [12, [0, 0, 9, 14]], [18, [0, 0, 9, 14]], [20, [0, 0, 9, 14]], [30, [0, 0, 9, 14]], [1, [0, 0, 9, 21]], [3, [0, 0, 9, 21]], [6, [0, 0, 9, 21]], [8, [0, 0, 9, 21]], [1, [0, 0, 9, 22]], [3, [0, 0, 9, 22]], [6, [0, 0, 9, 22]], [8, [0, 0, 9, 22]], [1, [0, 0, 11, 13]], [3, [0, 0, 11, 13]], [4, [0, 0, 11, 13]], [14, [0, 0, 11, 13]], [16, [0, 0, 11, 13]], [17, [0, 0, 11, 13]], [19, [0, 0, 11, 13]], [20, [0, 0, 11, 13]], [31, [0, 0, 11, 13]], [7, [0, 0, 11, 14]], [18, [0, 0, 11, 14]], [20, [0, 0, 11, 14]], [30, [0, 0, 11, 14]], [0, [0, 0, 11, 15]], [1, [0, 0, 11, 15]], [4, [0, 0, 11, 15]], [16, [0, 0, 11, 15]], [17, [0, 0, 11, 15]], [28, [0, 0, 11, 15]], [1, [0, 0, 12, 13]], [3, [0, 0, 12, 13]], [4, [0, 0, 12, 13]], [17, [0, 0, 12, 13]], [19, [0, 0, 12, 13]], [20, [0, 0, 12, 13]], [31, [0, 0, 12, 13]], [7, [0, 0, 12, 14]], [18, [0, 0, 12, 14]], [20, [0, 0, 12, 14]], [30, [0, 0, 12, 14]], [0, [0, 0, 12, 15]], [1, [0, 0, 12, 15]], [4, [0, 0, 12, 15]], [13, [0, 0, 12, 15]], [17, [0, 0, 12, 15]], [4, [0, 0, 13, 17]], [17, [0, 0, 13, 17]], [19, [0, 0, 13, 17]], [20, [0, 0, 13, 17]], [31, [0, 0, 13, 17]], [1, [0, 0, 13, 21]], [3, [0, 0, 13, 21]], [1, [0, 0, 13, 22]], [3, [0, 0, 13, 22]], [7, [0, 0, 14, 17]], [18, [0, 0, 14, 17]], [20, [0, 0, 14, 17]], [30, [0, 0, 14, 17]], [1, [0, 0, 14, 21]], [6, [0, 0, 14, 21]], [7, [0, 0, 14, 21]], [8, [0, 0, 14, 21]], [1, [0, 0, 14, 22]], [6, [0, 0, 14, 22]], [7, [0, 0, 14, 22]], [8, [0, 0, 14, 22]], [3, [0, 0, 15, 17]], [4, [0, 0, 15, 17]], [17, [0, 0, 15, 17]], [3, [0, 0, 15, 21]], [4, [0, 0, 15, 21]], [17, [0, 0, 15, 21]], [3, [0, 0, 15, 22]], [4, [0, 0, 15, 22]], [17, [0, 0, 15, 22]], [1, [0, 0, 16, 21]], [3, [0, 0, 16, 21]], [1, [0, 0, 16, 22]], [3, [0, 0, 16, 22]], [6, [0, 1, 1, 2]], [8, [0, 1, 1, 2]], [9, [0, 1, 1, 2]], [12, [0, 1, 1, 2]], [24, [0, 1, 1, 2]], [5, [0, 1, 1, 3]], [7, [0, 1, 1, 3]], [10, [0, 1, 1, 3]], [11, [0, 1, 1, 3]], [13, [0, 1, 1, 3]], [14, [0, 1, 1, 3]], [15, [0, 1, 1, 3]], [16, [0, 1, 1, 3]], [24, [0, 1, 1, 3]], [1, [0, 1, 1, 4]], [2, [0, 1, 1, 4]], [5, [0, 1, 1, 4]], [6, [0, 1, 1, 4]], [7, [0, 1, 1, 4]], [8, [0, 1, 1, 4]], [9, [0, 1, 1, 4]], [11, [0, 1, 1, 4]], [13, [0, 1, 1, 4]], [14, [0, 1, 1, 4]], [15, [0, 1, 1, 4]], [16, [0, 1, 1, 4]], [17, [0, 1, 1, 4]], [5, [0, 1, 1, 5]], [18, [0, 1, 1, 5]], [21, [0, 1, 1, 5]], [30, [0, 1, 1, 5]], [31, [0, 1, 1, 5]], [1, [0, 1, 1, 7]], [6, [0, 1, 1, 7]], [8, [0, 1, 1, 7]], [13, [0, 1, 1, 7]], [14, [0, 1, 1, 7]], [15, [0, 1, 1, 7]], [16, [0, 1, 1, 7]], [19, [0, 1, 1, 7]], [21, [0, 1, 1, 7]], [1, [0, 1, 1, 8]], [5, [0, 1, 1, 8]], [19, [0, 1, 1, 8]], [22, [0, 1, 1, 8]], [32, [0, 1, 1, 8]], [33, [0, 1, 1, 8]], [1, [0, 1, 1, 9]], [2, [0, 1, 1, 9]], [5, [0, 1, 1, 9]], [7, [0, 1, 1, 9]], [10, [0, 1, 1, 9]], [12, [0, 1, 1, 9]], [17, [0, 1, 1, 9]], [0, [0, 1, 1, 11]], [5, [0, 1, 1, 11]], [6, [0, 1, 1, 11]], [7, [0, 1, 1, 11]], [8, [0, 1, 1, 11]], [10, [0, 1, 1, 11]], [12, [0, 1, 1, 11]], [14, [0, 1, 1, 11]], [28, [0, 1, 1, 11]], [0, [0, 1, 1, 12]], [5, [0, 1, 1, 12]], [6, [0, 1, 1, 12]], [7, [0, 1, 1, 12]], [8, [0, 1, 1, 12]], [10, [0, 1, 1, 12]], [12, [0, 1, 1, 12]], [13, [0, 1, 1, 12]], [2, [0, 1, 1, 13]], [17, [0, 1, 1, 13]], [19, [0, 1, 1, 13]], [20, [0, 1, 1, 13]], [31, [0, 1, 1, 13]], [8, [0, 1, 1, 14]], [18, [0, 1, 1, 14]], [20, [0, 1, 1, 14]], [22, [0, 1, 1, 14]], [23, [0, 1, 1, 14]], [30, [0, 1, 1, 14]], [33, [0, 1, 1, 14]], [1, [0, 1, 1, 15]], [2, [0, 1, 1, 15]], [5, [0, 1, 1, 15]], [8, [0, 1, 1, 15]], [13, [0, 1, 1, 15]], [14, [0, 1, 1, 15]], [15, [0, 1, 1, 15]], [16, [0, 1, 1, 15]], [17, [0, 1, 1, 15]], [21, [0, 1, 1, 15]], [23, [0, 1, 1, 15]], [32, [0, 1, 1, 15]], [5, [0, 1, 1, 17]], [7, [0, 1, 1, 17]], [5, [0, 1, 1, 21]], [7, [0, 1, 1, 21]], [5, [0, 1, 1, 22]], [7, [0, 1, 1, 22]], [3, [0, 1, 2, 2]], [5, [0, 1, 2, 2]], [13, [0, 1, 2, 2]], [14, [0, 1, 2, 2]], [15, [0, 1, 2, 2]], [16, [0, 1, 2, 2]], [19, [0, 1, 2, 2]], [21, [0, 1, 2, 2]], [2, [0, 1, 2, 3]], [4, [0, 1, 2, 3]], [5, [0, 1, 2, 3]], [7, [0, 1, 2, 3]], [2, [0, 1, 2, 4]], [5, [0, 1, 2, 4]], [11, [0, 1, 2, 4]], [12, [0, 1, 2, 4]], [17, [0, 1, 2, 4]], [19, [0, 1, 2, 4]], [21, [0, 1, 2, 4]], [24, [0, 1, 2, 4]], [7, [0, 1, 2, 5]], [19, [0, 1, 2, 5]], [21, [0, 1, 2, 5]], [1, [0, 1, 2, 7]], [6, [0, 1, 2, 7]], [8, [0, 1, 2, 7]], [9, [0, 1, 2, 7]], [12, [0, 1, 2, 7]], [19, [0, 1, 2, 7]], [21, [0, 1, 2, 7]], [24, [0, 1, 2, 7]], [5, [0, 1, 2, 9]], [7, [0, 1, 2, 9]], [1, [0, 1, 2, 11]], [5, [0, 1, 2, 11]], [9, [0, 1, 2, 11]], [11, [0, 1, 2, 11]], [14, [0, 1, 2, 11]], [19, [0, 1, 2, 11]], [21, [0, 1, 2, 11]], [28, [0, 1, 2, 11]], [1, [0, 1, 2, 12]], [5, [0, 1, 2, 12]], [9, [0, 1, 2, 12]], [11, [0, 1, 2, 12]], [13, [0, 1, 2, 12]], [19, [0, 1, 2, 12]], [21, [0, 1, 2, 12]], [3, [0, 1, 2, 14]], [6, [0, 1, 2, 14]], [7, [0, 1, 2, 14]], [8, [0, 1, 2, 14]], [2, [0, 1, 2, 15]], [4, [0, 1, 2, 15]], [5, [0, 1, 2, 15]], [6, [0, 1, 2, 15]], [7, [0, 1, 2, 15]], [8, [0, 1, 2, 15]], [1, [0, 1, 2, 17]], [3, [0, 1, 2, 17]], [5, [0, 1, 2, 17]], [7, [0, 1, 2, 17]], [1, [0, 1, 2, 21]], [3, [0, 1, 2, 21]], [5, [0, 1, 2, 21]], [7, [0, 1, 2, 21]], [1, [0, 1, 2, 22]], [3, [0, 1, 2, 22]], [5, [0, 1, 2, 22]], [7, [0, 1, 2, 22]], [2, [0, 1, 3, 3]], [3, [0, 1, 3, 3]], [17, [0, 1, 3, 3]], [2, [0, 1, 3, 4]], [3, [0, 1, 3, 4]], [10, [0, 1, 3, 4]], [11, [0, 1, 3, 4]], [17, [0, 1, 3, 4]], [24, [0, 1, 3, 4]], [0, [0, 1, 3, 5]], [13, [0, 1, 3, 5]], [16, [0, 1, 3, 5]], [28, [0, 1, 3, 5]], [2, [0, 1, 3, 7]], [4, [0, 1, 3, 7]], [10, [0, 1, 3, 7]], [11, [0, 1, 3, 7]], [13, [0, 1, 3, 7]], [14, [0, 1, 3, 7]], [15, [0, 1, 3, 7]], [16, [0, 1, 3, 7]], [24, [0, 1, 3, 7]], [5, [0, 1, 3, 11]], [9, [0, 1, 3, 11]], [22, [0, 1, 3, 11]], [25, [0, 1, 3, 11]], [5, [0, 1, 3, 12]], [9, [0, 1, 3, 12]], [22, [0, 1, 3, 12]], [25, [0, 1, 3, 12]], [2, [0, 1, 4, 5]], [4, [0, 1, 4, 5]], [5, [0, 1, 4, 5]], [7, [0, 1, 4, 5]], [9, [0, 1, 4, 5]], [11, [0, 1, 4, 5]], [14, [0, 1, 4, 5]], [15, [0, 1, 4, 5]], [18, [0, 1, 4, 5]], [19, [0, 1, 4, 5]], [28, [0, 1, 4, 5]], [30, [0, 1, 4, 5]], [31, [0, 1, 4, 5]], [1, [0, 1, 4, 7]], [4, [0, 1, 4, 7]], [6, [0, 1, 4, 7]], [8, [0, 1, 4, 7]], [9, [0, 1, 4, 7]], [11, [0, 1, 4, 7]], [13, [0, 1, 4, 7]], [14, [0, 1, 4, 7]], [15, [0, 1, 4, 7]], [16, [0, 1, 4, 7]], [17, [0, 1, 4, 7]], [1, [0, 1, 4, 8]], [5, [0, 1, 4, 8]], [19, [0, 1, 4, 8]], [22, [0, 1, 4, 8]], [32, [0, 1, 4, 8]], [33, [0, 1, 4, 8]], [1, [0, 1, 4, 9]], [2, [0, 1, 4, 9]], [5, [0, 1, 4, 9]], [7, [0, 1, 4, 9]], [10, [0, 1, 4, 9]], [12, [0, 1, 4, 9]], [17, [0, 1, 4, 9]], [1, [0, 1, 4, 13]], [2, [0, 1, 4, 13]], [3, [0, 1, 4, 13]], [17, [0, 1, 4, 13]], [19, [0, 1, 4, 13]], [20, [0, 1, 4, 13]], [31, [0, 1, 4, 13]], [3, [0, 1, 4, 14]], [7, [0, 1, 4, 14]], [8, [0, 1, 4, 14]], [18, [0, 1, 4, 14]], [20, [0, 1, 4, 14]], [22, [0, 1, 4, 14]], [23, [0, 1, 4, 14]], [30, [0, 1, 4, 14]], [33, [0, 1, 4, 14]], [2, [0, 1, 4, 15]], [3, [0, 1, 4, 15]], [7, [0, 1, 4, 15]], [8, [0, 1, 4, 15]], [17, [0, 1, 4, 15]], [21, [0, 1, 4, 15]], [23, [0, 1, 4, 15]], [32, [0, 1, 4, 15]], [2, [0, 1, 5, 9]], [4, [0, 1, 5, 9]], [14, [0, 1, 5, 11]], [16, [0, 1, 5, 11]], [18, [0, 1, 5, 11]], [19, [0, 1, 5, 11]], [30, [0, 1, 5, 11]], [31, [0, 1, 5, 11]], [18, [0, 1, 5, 12]], [19, [0, 1, 5, 12]], [30, [0, 1, 5, 12]], [31, [0, 1, 5, 12]], [2, [0, 1, 5, 13]], [4, [0, 1, 5, 13]], [6, [0, 1, 5, 14]], [8, [0, 1, 5, 14]], [2, [0, 1, 5, 15]], [4, [0, 1, 5, 15]], [5, [0, 1, 5, 17]], [6, [0, 1, 5, 17]], [7, [0, 1, 5, 17]], [8, [0, 1, 5, 17]], [5, [0, 1, 5, 21]], [7, [0, 1, 5, 21]], [5, [0, 1, 5, 22]], [7, [0, 1, 5, 22]], [10, [0, 1, 7, 9]], [12, [0, 1, 7, 9]], [0, [0, 1, 7, 11]], [2, [0, 1, 7, 11]], [3, [0, 1, 7, 11]], [6, [0, 1, 7, 11]], [8, [0, 1, 7, 11]], [9, [0, 1, 7, 11]], [10, [0, 1, 7, 11]], [12, [0, 1, 7, 11]], [14, [0, 1, 7, 11]], [17, [0, 1, 7, 11]], [22, [0, 1, 7, 11]], [25, [0, 1, 7, 11]], [28, [0, 1, 7, 11]], [0, [0, 1, 7, 12]], [2, [0, 1, 7, 12]], [3, [0, 1, 7, 12]], [6, [0, 1, 7, 12]], [8, [0, 1, 7, 12]], [9, [0, 1, 7, 12]], [10, [0, 1, 7, 12]], [12, [0, 1, 7, 12]], [13, [0, 1, 7, 12]], [17, [0, 1, 7, 12]], [22, [0, 1, 7, 12]], [25, [0, 1, 7, 12]], [6, [0, 1, 7, 15]], [8, [0, 1, 7, 15]], [1, [0, 1, 7, 21]], [2, [0, 1, 7, 21]], [3, [0, 1, 7, 21]], [4, [0, 1, 7, 21]], [1, [0, 1, 7, 22]], [2, [0, 1, 7, 22]], [3, [0, 1, 7, 22]], [4, [0, 1, 7, 22]], [1, [0, 1, 8, 11]], [5, [0, 1, 8, 11]], [19, [0, 1, 8, 11]], [22, [0, 1, 8, 11]], [32, [0, 1, 8, 11]], [33, [0, 1, 8, 11]], [1, [0, 1, 8, 12]], [5, [0, 1, 8, 12]], [19, [0, 1, 8, 12]], [22, [0, 1, 8, 12]], [32, [0, 1, 8, 12]], [33, [0, 1, 8, 12]], [7, [0, 1, 9, 11]], [22, [0, 1, 9, 11]], [25, [0, 1, 9, 11]], [7, [0, 1, 9, 12]], [22, [0, 1, 9, 12]], [25, [0, 1, 9, 12]], [2, [0, 1, 9, 13]], [4, [0, 1, 9, 13]], [1, [0, 1, 9, 21]], [3, [0, 1, 9, 21]], [1, [0, 1, 9, 22]], [3, [0, 1, 9, 22]], [1, [0, 1, 11, 13]], [2, [0, 1, 11, 13]], [3, [0, 1, 11, 13]], [17, [0, 1, 11, 13]], [19, [0, 1, 11, 13]], [20, [0, 1, 11, 13]], [31, [0, 1, 11, 13]], [3, [0, 1, 11, 14]], [7, [0, 1, 11, 14]], [8, [0, 1, 11, 14]], [18, [0, 1, 11, 14]], [20, [0, 1, 11, 14]], [22, [0, 1, 11, 14]], [23, [0, 1, 11, 14]], [30, [0, 1, 11, 14]], [33, [0, 1, 11, 14]], [2, [0, 1, 11, 15]], [3, [0, 1, 11, 15]], [5, [0, 1, 11, 15]], [7, [0, 1, 11, 15]], [8, [0, 1, 11, 15]], [11, [0, 1, 11, 15]], [14, [0, 1, 11, 15]], [17, [0, 1, 11, 15]], [21, [0, 1, 11, 15]], [23, [0, 1, 11, 15]], [28, [0, 1, 11, 15]], [32, [0, 1, 11, 15]], [1, [0, 1, 12, 13]], [2, [0, 1, 12, 13]], [3, [0, 1, 12, 13]], [17, [0, 1, 12, 13]], [19, [0, 1, 12, 13]], [20, [0, 1, 12, 13]], [31, [0, 1, 12, 13]], [3, [0, 1, 12, 14]], [7, [0, 1, 12, 14]], [8, [0, 1, 12, 14]], [18, [0, 1, 12, 14]], [20, [0, 1, 12, 14]], [22, [0, 1, 12, 14]], [23, [0, 1, 12, 14]], [30, [0, 1, 12, 14]], [33, [0, 1, 12, 14]], [2, [0, 1, 12, 15]], [3, [0, 1, 12, 15]], [5, [0, 1, 12, 15]], [7, [0, 1, 12, 15]], [8, [0, 1, 12, 15]], [11, [0, 1, 12, 15]], [13, [0, 1, 12, 15]], [17, [0, 1, 12, 15]], [21, [0, 1, 12, 15]], [23, [0, 1, 12, 15]], [32, [0, 1, 12, 15]], [1, [0, 1, 13, 17]], [2, [0, 1, 13, 17]], [3, [0, 1, 13, 17]], [4, [0, 1, 13, 17]], [1, [0, 1, 13, 21]], [3, [0, 1, 13, 21]], [1, [0, 1, 13, 22]], [3, [0, 1, 13, 22]], [2, [0, 1, 15, 17]], [4, [0, 1, 15, 17]], [2, [0, 1, 15, 21]], [4, [0, 1, 15, 21]], [2, [0, 1, 15, 22]], [4, [0, 1, 15, 22]], [1, [0, 1, 16, 21]], [3, [0, 1, 16, 21]], [1, [0, 1, 16, 22]], [3, [0, 1, 16, 22]], [10, [0, 2, 2, 3]], [12, [0, 2, 2, 3]], [1, [0, 2, 2, 4]], [4, [0, 2, 2, 4]], [9, [0, 2, 2, 4]], [11, [0, 2, 2, 4]], [17, [0, 2, 2, 4]], [5, [0, 2, 2, 5]], [19, [0, 2, 2, 5]], [21, [0, 2, 2, 5]], [1, [0, 2, 2, 7]], [11, [0, 2, 2, 7]], [19, [0, 2, 2, 7]], [21, [0, 2, 2, 7]], [22, [0, 2, 2, 7]], [25, [0, 2, 2, 7]], [1, [0, 2, 2, 8]], [5, [0, 2, 2, 8]], [19, [0, 2, 2, 8]], [22, [0, 2, 2, 8]], [32, [0, 2, 2, 8]], [33, [0, 2, 2, 8]], [5, [0, 2, 2, 9]], [10, [0, 2, 2, 9]], [12, [0, 2, 2, 9]], [22, [0, 2, 2, 9]], [26, [0, 2, 2, 9]], [34, [0, 2, 2, 9]], [35, [0, 2, 2, 9]], [1, [0, 2, 2, 11]], [5, [0, 2, 2, 11]], [9, [0, 2, 2, 11]], [12, [0, 2, 2, 11]], [19, [0, 2, 2, 11]], [21, [0, 2, 2, 11]], [24, [0, 2, 2, 11]], [1, [0, 2, 2, 12]], [5, [0, 2, 2, 12]], [9, [0, 2, 2, 12]], [12, [0, 2, 2, 12]], [19, [0, 2, 2, 12]], [21, [0, 2, 2, 12]], [24, [0, 2, 2, 12]], [11, [0, 2, 2, 13]], [12, [0, 2, 2, 13]], [24, [0, 2, 2, 13]], [1, [0, 2, 2, 14]], [6, [0, 2, 2, 14]], [13, [0, 2, 2, 14]], [14, [0, 2, 2, 14]], [15, [0, 2, 2, 14]], [16, [0, 2, 2, 14]], [22, [0, 2, 2, 14]], [23, [0, 2, 2, 14]], [33, [0, 2, 2, 14]], [6, [0, 2, 2, 15]], [21, [0, 2, 2, 15]], [23, [0, 2, 2, 15]], [26, [0, 2, 2, 15]], [27, [0, 2, 2, 15]], [32, [0, 2, 2, 15]], [35, [0, 2, 2, 15]], [9, [0, 2, 2, 16]], [25, [0, 2, 2, 16]], [27, [0, 2, 2, 16]], [34, [0, 2, 2, 16]], [1, [0, 2, 2, 17]], [5, [0, 2, 2, 17]], [19, [0, 2, 2, 17]], [21, [0, 2, 2, 17]], [1, [0, 2, 2, 21]], [5, [0, 2, 2, 21]], [19, [0, 2, 2, 21]], [21, [0, 2, 2, 21]], [1, [0, 2, 2, 22]], [5, [0, 2, 2, 22]], [19, [0, 2, 2, 22]], [21, [0, 2, 2, 22]], [5, [0, 2, 3, 3]], [7, [0, 2, 3, 3]], [9, [0, 2, 3, 3]], [10, [0, 2, 3, 3]], [24, [0, 2, 3, 3]], [7, [0, 2, 3, 4]], [11, [0, 2, 3, 4]], [22, [0, 2, 3, 4]], [25, [0, 2, 3, 4]], [2, [0, 2, 3, 5]], [4, [0, 2, 3, 5]], [0, [0, 2, 3, 7]], [11, [0, 2, 3, 7]], [12, [0, 2, 3, 7]], [14, [0, 2, 3, 7]], [15, [0, 2, 3, 7]], [24, [0, 2, 3, 7]], [28, [0, 2, 3, 7]], [10, [0, 2, 3, 9]], [12, [0, 2, 3, 9]], [7, [0, 2, 3, 11]], [9, [0, 2, 3, 11]], [10, [0, 2, 3, 11]], [11, [0, 2, 3, 11]], [22, [0, 2, 3, 11]], [24, [0, 2, 3, 11]], [25, [0, 2, 3, 11]], [7, [0, 2, 3, 12]], [9, [0, 2, 3, 12]], [10, [0, 2, 3, 12]], [11, [0, 2, 3, 12]], [22, [0, 2, 3, 12]], [24, [0, 2, 3, 12]], [25, [0, 2, 3, 12]], [10, [0, 2, 3, 13]], [12, [0, 2, 3, 13]], [2, [0, 2, 4, 5]], [4, [0, 2, 4, 5]], [5, [0, 2, 4, 5]], [6, [0, 2, 4, 5]], [8, [0, 2, 4, 5]], [19, [0, 2, 4, 5]], [21, [0, 2, 4, 5]], [1, [0, 2, 4, 7]], [11, [0, 2, 4, 7]], [13, [0, 2, 4, 7]], [16, [0, 2, 4, 7]], [19, [0, 2, 4, 7]], [21, [0, 2, 4, 7]], [22, [0, 2, 4, 7]], [25, [0, 2, 4, 7]], [28, [0, 2, 4, 7]], [1, [0, 2, 4, 8]], [5, [0, 2, 4, 8]], [19, [0, 2, 4, 8]], [22, [0, 2, 4, 8]], [32, [0, 2, 4, 8]], [33, [0, 2, 4, 8]], [3, [0, 2, 4, 9]], [19, [0, 2, 4, 9]], [21, [0, 2, 4, 9]], [22, [0, 2, 4, 9]], [25, [0, 2, 4, 9]], [3, [0, 2, 4, 14]], [6, [0, 2, 4, 14]], [11, [0, 2, 4, 14]], [12, [0, 2, 4, 14]], [22, [0, 2, 4, 14]], [23, [0, 2, 4, 14]], [24, [0, 2, 4, 14]], [33, [0, 2, 4, 14]], [5, [0, 2, 4, 15]], [6, [0, 2, 4, 15]], [7, [0, 2, 4, 15]], [11, [0, 2, 4, 15]], [21, [0, 2, 4, 15]], [23, [0, 2, 4, 15]], [32, [0, 2, 4, 15]], [18, [0, 2, 5, 5]], [19, [0, 2, 5, 5]], [30, [0, 2, 5, 5]], [31, [0, 2, 5, 5]], [19, [0, 2, 5, 13]], [20, [0, 2, 5, 13]], [31, [0, 2, 5, 13]], [6, [0, 2, 5, 14]], [8, [0, 2, 5, 14]], [18, [0, 2, 5, 14]], [20, [0, 2, 5, 14]], [30, [0, 2, 5, 14]], [2, [0, 2, 5, 15]], [4, [0, 2, 5, 15]], [6, [0, 2, 5, 17]], [7, [0, 2, 5, 17]], [8, [0, 2, 5, 17]], [19, [0, 2, 5, 17]], [21, [0, 2, 5, 17]], [5, [0, 2, 5, 21]], [6, [0, 2, 5, 21]], [8, [0, 2, 5, 21]], [19, [0, 2, 5, 21]], [21, [0, 2, 5, 21]], [5, [0, 2, 5, 22]], [6, [0, 2, 5, 22]], [8, [0, 2, 5, 22]], [19, [0, 2, 5, 22]], [21, [0, 2, 5, 22]], [22, [0, 2, 7, 7]], [25, [0, 2, 7, 7]], [22, [0, 2, 7, 9]], [25, [0, 2, 7, 9]], [0, [0, 2, 7, 11]], [9, [0, 2, 7, 11]], [12, [0, 2, 7, 11]], [14, [0, 2, 7, 11]], [16, [0, 2, 7, 11]], [24, [0, 2, 7, 11]], [0, [0, 2, 7, 12]], [9, [0, 2, 7, 12]], [12, [0, 2, 7, 12]], [24, [0, 2, 7, 12]], [6, [0, 2, 7, 15]], [8, [0, 2, 7, 15]], [1, [0, 2, 7, 17]], [19, [0, 2, 7, 17]], [21, [0, 2, 7, 17]], [1, [0, 2, 7, 21]], [19, [0, 2, 7, 21]], [21, [0, 2, 7, 21]], [1, [0, 2, 7, 22]], [19, [0, 2, 7, 22]], [21, [0, 2, 7, 22]], [1, [0, 2, 8, 11]], [5, [0, 2, 8, 11]], [19, [0, 2, 8, 11]], [22, [0, 2, 8, 11]], [32, [0, 2, 8, 11]], [33, [0, 2, 8, 11]], [1, [0, 2, 8, 12]], [5, [0, 2, 8, 12]], [19, [0, 2, 8, 12]], [22, [0, 2, 8, 12]], [32, [0, 2, 8, 12]], [33, [0, 2, 8, 12]], [22, [0, 2, 9, 9]], [26, [0, 2, 9, 9]], [34, [0, 2, 9, 9]], [35, [0, 2, 9, 9]], [10, [0, 2, 9, 11]], [24, [0, 2, 9, 11]], [10, [0, 2, 9, 12]], [24, [0, 2, 9, 12]], [10, [0, 2, 9, 13]], [12, [0, 2, 9, 13]], [26, [0, 2, 9, 15]], [27, [0, 2, 9, 15]], [35, [0, 2, 9, 15]], [25, [0, 2, 9, 16]], [27, [0, 2, 9, 16]], [34, [0, 2, 9, 16]], [5, [0, 2, 10, 11]], [22, [0, 2, 10, 11]], [25, [0, 2, 10, 11]], [5, [0, 2, 10, 12]], [22, [0, 2, 10, 12]], [25, [0, 2, 10, 12]], [1, [0, 2, 11, 14]], [3, [0, 2, 11, 14]], [6, [0, 2, 11, 14]], [7, [0, 2, 11, 14]], [9, [0, 2, 11, 14]], [12, [0, 2, 11, 14]], [14, [0, 2, 11, 14]], [22, [0, 2, 11, 14]], [23, [0, 2, 11, 14]], [24, [0, 2, 11, 14]], [28, [0, 2, 11, 14]], [33, [0, 2, 11, 14]], [5, [0, 2, 11, 15]], [6, [0, 2, 11, 15]], [11, [0, 2, 11, 15]], [12, [0, 2, 11, 15]], [21, [0, 2, 11, 15]], [23, [0, 2, 11, 15]], [24, [0, 2, 11, 15]], [32, [0, 2, 11, 15]], [1, [0, 2, 12, 14]], [3, [0, 2, 12, 14]], [6, [0, 2, 12, 14]], [7, [0, 2, 12, 14]], [9, [0, 2, 12, 14]], [12, [0, 2, 12, 14]], [13, [0, 2, 12, 14]], [22, [0, 2, 12, 14]], [23, [0, 2, 12, 14]], [24, [0, 2, 12, 14]], [33, [0, 2, 12, 14]], [5, [0, 2, 12, 15]], [6, [0, 2, 12, 15]], [11, [0, 2, 12, 15]], [12, [0, 2, 12, 15]], [21, [0, 2, 12, 15]], [23, [0, 2, 12, 15]], [24, [0, 2, 12, 15]], [32, [0, 2, 12, 15]], [1, [0, 2, 14, 17]], [7, [0, 2, 14, 17]], [1, [0, 2, 14, 21]], [7, [0, 2, 14, 21]], [1, [0, 2, 14, 22]], [7, [0, 2, 14, 22]], [5, [0, 3, 3, 4]], [9, [0, 3, 3, 4]], [22, [0, 3, 3, 4]], [25, [0, 3, 3, 4]], [0, [0, 3, 3, 5]], [2, [0, 3, 3, 5]], [4, [0, 3, 3, 5]], [13, [0, 3, 3, 5]], [16, [0, 3, 3, 5]], [18, [0, 3, 3, 5]], [19, [0, 3, 3, 5]], [28, [0, 3, 3, 5]], [30, [0, 3, 3, 5]], [31, [0, 3, 3, 5]], [9, [0, 3, 3, 7]], [10, [0, 3, 3, 7]], [24, [0, 3, 3, 7]], [5, [0, 3, 3, 11]], [9, [0, 3, 3, 11]], [22, [0, 3, 3, 11]], [25, [0, 3, 3, 11]], [5, [0, 3, 3, 12]], [9, [0, 3, 3, 12]], [22, [0, 3, 3, 12]], [25, [0, 3, 3, 12]], [0, [0, 3, 3, 13]], [1, [0, 3, 3, 13]], [9, [0, 3, 3, 13]], [10, [0, 3, 3, 13]], [13, [0, 3, 3, 13]], [16, [0, 3, 3, 13]], [19, [0, 3, 3, 13]], [20, [0, 3, 3, 13]], [24, [0, 3, 3, 13]], [28, [0, 3, 3, 13]], [31, [0, 3, 3, 13]], [1, [0, 3, 3, 14]], [18, [0, 3, 3, 14]], [20, [0, 3, 3, 14]], [30, [0, 3, 3, 14]], [2, [0, 3, 4, 5]], [4, [0, 3, 4, 5]], [14, [0, 3, 4, 5]], [15, [0, 3, 4, 5]], [18, [0, 3, 4, 5]], [19, [0, 3, 4, 5]], [28, [0, 3, 4, 5]], [30, [0, 3, 4, 5]], [31, [0, 3, 4, 5]], [9, [0, 3, 4, 7]], [22, [0, 3, 4, 7]], [25, [0, 3, 4, 7]], [5, [0, 3, 4, 9]], [22, [0, 3, 4, 9]], [25, [0, 3, 4, 9]], [1, [0, 3, 4, 13]], [14, [0, 3, 4, 13]], [15, [0, 3, 4, 13]], [19, [0, 3, 4, 13]], [20, [0, 3, 4, 13]], [28, [0, 3, 4, 13]], [31, [0, 3, 4, 13]], [1, [0, 3, 4, 14]], [10, [0, 3, 4, 14]], [11, [0, 3, 4, 14]], [18, [0, 3, 4, 14]], [20, [0, 3, 4, 14]], [24, [0, 3, 4, 14]], [30, [0, 3, 4, 14]], [7, [0, 3, 4, 15]], [11, [0, 3, 4, 15]], [18, [0, 3, 5, 5]], [19, [0, 3, 5, 5]], [30, [0, 3, 5, 5]], [31, [0, 3, 5, 5]], [2, [0, 3, 5, 7]], [4, [0, 3, 5, 7]], [14, [0, 3, 5, 11]], [16, [0, 3, 5, 11]], [0, [0, 3, 5, 13]], [13, [0, 3, 5, 13]], [16, [0, 3, 5, 13]], [19, [0, 3, 5, 13]], [20, [0, 3, 5, 13]], [28, [0, 3, 5, 13]], [31, [0, 3, 5, 13]], [0, [0, 3, 5, 14]], [13, [0, 3, 5, 14]], [16, [0, 3, 5, 14]], [18, [0, 3, 5, 14]], [20, [0, 3, 5, 14]], [28, [0, 3, 5, 14]], [30, [0, 3, 5, 14]], [10, [0, 3, 7, 9]], [12, [0, 3, 7, 9]], [10, [0, 3, 7, 11]], [11, [0, 3, 7, 11]], [24, [0, 3, 7, 11]], [10, [0, 3, 7, 12]], [11, [0, 3, 7, 12]], [24, [0, 3, 7, 12]], [0, [0, 3, 7, 15]], [13, [0, 3, 7, 15]], [16, [0, 3, 7, 15]], [28, [0, 3, 7, 15]], [10, [0, 3, 9, 11]], [24, [0, 3, 9, 11]], [10, [0, 3, 9, 12]], [24, [0, 3, 9, 12]], [10, [0, 3, 9, 13]], [12, [0, 3, 9, 13]], [5, [0, 3, 10, 11]], [22, [0, 3, 10, 11]], [25, [0, 3, 10, 11]], [5, [0, 3, 10, 12]], [22, [0, 3, 10, 12]], [25, [0, 3, 10, 12]], [14, [0, 3, 11, 13]], [16, [0, 3, 11, 13]], [10, [0, 3, 11, 14]], [11, [0, 3, 11, 14]], [24, [0, 3, 11, 14]], [5, [0, 3, 11, 15]], [7, [0, 3, 11, 15]], [10, [0, 3, 11, 15]], [11, [0, 3, 11, 15]], [14, [0, 3, 11, 15]], [24, [0, 3, 11, 15]], [28, [0, 3, 11, 15]], [10, [0, 3, 12, 14]], [11, [0, 3, 12, 14]], [24, [0, 3, 12, 14]], [5, [0, 3, 12, 15]], [7, [0, 3, 12, 15]], [10, [0, 3, 12, 15]], [11, [0, 3, 12, 15]], [13, [0, 3, 12, 15]], [24, [0, 3, 12, 15]], [6, [0, 4, 5, 7]], [8, [0, 4, 5, 7]], [2, [0, 4, 5, 9]], [4, [0, 4, 5, 9]], [6, [0, 4, 5, 9]], [7, [0, 4, 5, 9]], [8, [0, 4, 5, 9]], [18, [0, 4, 5, 9]], [21, [0, 4, 5, 9]], [30, [0, 4, 5, 9]], [31, [0, 4, 5, 9]], [2, [0, 4, 5, 13]], [4, [0, 4, 5, 13]], [14, [0, 4, 5, 13]], [15, [0, 4, 5, 13]], [28, [0, 4, 5, 13]], [9, [0, 4, 5, 14]], [11, [0, 4, 5, 14]], [14, [0, 4, 5, 14]], [15, [0, 4, 5, 14]], [28, [0, 4, 5, 14]], [2, [0, 4, 5, 15]], [4, [0, 4, 5, 15]], [3, [0, 4, 7, 9]], [19, [0, 4, 7, 9]], [21, [0, 4, 7, 9]], [1, [0, 4, 7, 15]], [4, [0, 4, 7, 15]], [6, [0, 4, 7, 15]], [8, [0, 4, 7, 15]], [14, [0, 4, 7, 15]], [15, [0, 4, 7, 15]], [17, [0, 4, 7, 15]], [28, [0, 4, 7, 15]], [1, [0, 4, 9, 13]], [3, [0, 4, 9, 13]], [4, [0, 4, 9, 13]], [17, [0, 4, 9, 13]], [19, [0, 4, 9, 13]], [20, [0, 4, 9, 13]], [31, [0, 4, 9, 13]], [7, [0, 4, 9, 14]], [10, [0, 4, 9, 14]], [12, [0, 4, 9, 14]], [18, [0, 4, 9, 14]], [20, [0, 4, 9, 14]], [30, [0, 4, 9, 14]], [18, [0, 5, 5, 7]], [19, [0, 5, 5, 7]], [30, [0, 5, 5, 7]], [31, [0, 5, 5, 7]], [18, [0, 5, 5, 17]], [19, [0, 5, 5, 17]], [30, [0, 5, 5, 17]], [31, [0, 5, 5, 17]], [2, [0, 5, 7, 11]], [4, [0, 5, 7, 11]], [2, [0, 5, 7, 12]], [4, [0, 5, 7, 12]], [19, [0, 5, 7, 13]], [20, [0, 5, 7, 13]], [31, [0, 5, 7, 13]], [18, [0, 5, 7, 14]], [20, [0, 5, 7, 14]], [30, [0, 5, 7, 14]], [2, [0, 5, 7, 21]], [4, [0, 5, 7, 21]], [6, [0, 5, 7, 21]], [8, [0, 5, 7, 21]], [2, [0, 5, 7, 22]], [4, [0, 5, 7, 22]], [6, [0, 5, 7, 22]], [8, [0, 5, 7, 22]], [2, [0, 5, 9, 13]], [4, [0, 5, 9, 13]], [6, [0, 5, 9, 21]], [8, [0, 5, 9, 21]], [6, [0, 5, 9, 22]], [8, [0, 5, 9, 22]], [2, [0, 5, 11, 13]], [4, [0, 5, 11, 13]], [14, [0, 5, 11, 13]], [16, [0, 5, 11, 13]], [6, [0, 5, 11, 14]], [8, [0, 5, 11, 14]], [14, [0, 5, 11, 14]], [16, [0, 5, 11, 14]], [2, [0, 5, 11, 15]], [4, [0, 5, 11, 15]], [2, [0, 5, 12, 13]], [4, [0, 5, 12, 13]], [6, [0, 5, 12, 14]], [8, [0, 5, 12, 14]], [2, [0, 5, 12, 15]], [4, [0, 5, 12, 15]], [2, [0, 5, 13, 17]], [4, [0, 5, 13, 17]], [19, [0, 5, 13, 17]], [20, [0, 5, 13, 17]], [31, [0, 5, 13, 17]], [18, [0, 5, 14, 17]], [20, [0, 5, 14, 17]], [30, [0, 5, 14, 17]], [6, [0, 5, 14, 21]], [8, [0, 5, 14, 21]], [6, [0, 5, 14, 22]], [8, [0, 5, 14, 22]], [2, [0, 5, 15, 17]], [4, [0, 5, 15, 17]], [2, [0, 5, 15, 21]], [4, [0, 5, 15, 21]], [2, [0, 5, 15, 22]], [4, [0, 5, 15, 22]], [22, [0, 7, 7, 9]], [25, [0, 7, 7, 9]], [22, [0, 7, 7, 17]], [25, [0, 7, 7, 17]], [26, [0, 7, 7, 21]], [37, [0, 7, 7, 21]], [40, [0, 7, 7, 21]], [26, [0, 7, 7, 22]], [36, [0, 7, 7, 22]], [22, [0, 7, 9, 9]], [26, [0, 7, 9, 9]], [34, [0, 7, 9, 9]], [35, [0, 7, 9, 9]], [10, [0, 7, 9, 11]], [12, [0, 7, 9, 11]], [10, [0, 7, 9, 12]], [12, [0, 7, 9, 12]], [26, [0, 7, 9, 15]], [27, [0, 7, 9, 15]], [35, [0, 7, 9, 15]], [25, [0, 7, 9, 16]], [27, [0, 7, 9, 16]], [34, [0, 7, 9, 16]], [22, [0, 7, 9, 17]], [25, [0, 7, 9, 17]], [6, [0, 7, 11, 15]], [8, [0, 7, 11, 15]], [10, [0, 7, 11, 15]], [12, [0, 7, 11, 15]], [14, [0, 7, 11, 15]], [16, [0, 7, 11, 15]], [6, [0, 7, 12, 15]], [8, [0, 7, 12, 15]], [10, [0, 7, 12, 15]], [12, [0, 7, 12, 15]], [26, [0, 7, 15, 21]], [37, [0, 7, 15, 21]], [40, [0, 7, 15, 21]], [26, [0, 7, 15, 22]], [36, [0, 7, 15, 22]], [37, [0, 7, 16, 21]], [40, [0, 7, 16, 21]], [36, [0, 7, 16, 22]], [29, [0, 9, 9, 16]], [36, [0, 9, 9, 16]], [39, [0, 9, 9, 16]], [40, [0, 9, 9, 16]], [22, [0, 9, 9, 17]], [34, [0, 9, 9, 17]], [35, [0, 9, 9, 17]], [37, [0, 9, 9, 17]], [38, [0, 9, 9, 17]], [40, [0, 9, 9, 17]], [22, [0, 9, 9, 21]], [26, [0, 9, 9, 21]], [34, [0, 9, 9, 21]], [35, [0, 9, 9, 21]], [37, [0, 9, 9, 21]], [39, [0, 9, 9, 21]], [22, [0, 9, 9, 22]], [26, [0, 9, 9, 22]], [34, [0, 9, 9, 22]], [35, [0, 9, 9, 22]], [10, [0, 9, 11, 14]], [12, [0, 9, 11, 14]], [10, [0, 9, 12, 14]], [12, [0, 9, 12, 14]], [26, [0, 9, 13, 13]], [26, [0, 9, 13, 17]], [26, [0, 9, 15, 17]], [27, [0, 9, 15, 17]], [35, [0, 9, 15, 17]], [27, [0, 9, 15, 21]], [35, [0, 9, 15, 21]], [37, [0, 9, 15, 21]], [40, [0, 9, 15, 21]], [27, [0, 9, 15, 22]], [35, [0, 9, 15, 22]], [36, [0, 9, 15, 22]], [29, [0, 9, 16, 16]], [36, [0, 9, 16, 16]], [39, [0, 9, 16, 16]], [40, [0, 9, 16, 16]], [25, [0, 9, 16, 17]], [27, [0, 9, 16, 17]], [34, [0, 9, 16, 17]], [37, [0, 9, 16, 17]], [38, [0, 9, 16, 17]], [40, [0, 9, 16, 17]], [22, [0, 9, 16, 21]], [27, [0, 9, 16, 21]], [34, [0, 9, 16, 21]], [39, [0, 9, 16, 21]], [40, [0, 9, 16, 21]], [22, [0, 9, 16, 22]], [27, [0, 9, 16, 22]], [34, [0, 9, 16, 22]], [36, [0, 9, 16, 22]], [9, [1, 1, 2, 2]], [12, [1, 1, 2, 2]], [24, [1, 1, 2, 2]], [1, [1, 1, 2, 3]], [2, [1, 1, 2, 3]], [5, [1, 1, 2, 3]], [9, [1, 1, 2, 3]], [10, [1, 1, 2, 3]], [11, [1, 1, 2, 3]], [17, [1, 1, 2, 3]], [22, [1, 1, 2, 3]], [24, [1, 1, 2, 3]], [25, [1, 1, 2, 3]], [1, [1, 1, 2, 4]], [5, [1, 1, 2, 4]], [7, [1, 1, 2, 4]], [10, [1, 1, 2, 4]], [12, [1, 1, 2, 4]], [19, [1, 1, 2, 4]], [21, [1, 1, 2, 4]], [10, [1, 1, 2, 9]], [24, [1, 1, 2, 9]], [5, [1, 1, 2, 10]], [22, [1, 1, 2, 10]], [25, [1, 1, 2, 10]], [10, [1, 1, 2, 11]], [12, [1, 1, 2, 11]], [10, [1, 1, 2, 12]], [12, [1, 1, 2, 12]], [1, [1, 1, 2, 15]], [2, [1, 1, 2, 15]], [5, [1, 1, 2, 15]], [7, [1, 1, 2, 15]], [11, [1, 1, 2, 15]], [12, [1, 1, 2, 15]], [17, [1, 1, 2, 15]], [24, [1, 1, 2, 15]], [6, [1, 1, 2, 17]], [8, [1, 1, 2, 17]], [1, [1, 1, 2, 21]], [5, [1, 1, 2, 21]], [7, [1, 1, 2, 21]], [9, [1, 1, 2, 21]], [19, [1, 1, 2, 21]], [21, [1, 1, 2, 21]], [26, [1, 1, 2, 21]], [37, [1, 1, 2, 21]], [40, [1, 1, 2, 21]], [1, [1, 1, 2, 22]], [5, [1, 1, 2, 22]], [7, [1, 1, 2, 22]], [9, [1, 1, 2, 22]], [19, [1, 1, 2, 22]], [21, [1, 1, 2, 22]], [26, [1, 1, 2, 22]], [36, [1, 1, 2, 22]], [5, [1, 1, 3, 3]], [9, [1, 1, 3, 3]], [22, [1, 1, 3, 3]], [25, [1, 1, 3, 3]], [1, [1, 1, 3, 7]], [2, [1, 1, 3, 7]], [13, [1, 1, 3, 7]], [14, [1, 1, 3, 7]], [15, [1, 1, 3, 7]], [16, [1, 1, 3, 7]], [17, [1, 1, 3, 7]], [10, [1, 1, 3, 9]], [24, [1, 1, 3, 9]], [5, [1, 1, 3, 10]], [22, [1, 1, 3, 10]], [25, [1, 1, 3, 10]], [5, [1, 1, 3, 15]], [7, [1, 1, 3, 15]], [10, [1, 1, 3, 15]], [11, [1, 1, 3, 15]], [13, [1, 1, 3, 15]], [14, [1, 1, 3, 15]], [15, [1, 1, 3, 15]], [16, [1, 1, 3, 15]], [24, [1, 1, 3, 15]], [5, [1, 1, 4, 5]], [6, [1, 1, 4, 5]], [8, [1, 1, 4, 5]], [19, [1, 1, 4, 5]], [21, [1, 1, 4, 5]], [2, [1, 1, 4, 7]], [13, [1, 1, 4, 7]], [14, [1, 1, 4, 7]], [15, [1, 1, 4, 7]], [16, [1, 1, 4, 7]], [17, [1, 1, 4, 7]], [19, [1, 1, 4, 7]], [21, [1, 1, 4, 7]], [5, [1, 1, 4, 8]], [21, [1, 1, 4, 8]], [22, [1, 1, 4, 8]], [32, [1, 1, 4, 8]], [33, [1, 1, 4, 8]], [6, [1, 1, 4, 9]], [8, [1, 1, 4, 9]], [1, [1, 1, 4, 14]], [8, [1, 1, 4, 14]], [22, [1, 1, 4, 14]], [23, [1, 1, 4, 14]], [33, [1, 1, 4, 14]], [5, [1, 1, 4, 15]], [8, [1, 1, 4, 15]], [13, [1, 1, 4, 15]], [14, [1, 1, 4, 15]], [15, [1, 1, 4, 15]], [16, [1, 1, 4, 15]], [21, [1, 1, 4, 15]], [23, [1, 1, 4, 15]], [32, [1, 1, 4, 15]], [36, [1, 1, 5, 13]], [37, [1, 1, 5, 13]], [38, [1, 1, 5, 13]], [39, [1, 1, 5, 13]], [36, [1, 1, 5, 16]], [37, [1, 1, 5, 16]], [38, [1, 1, 5, 16]], [39, [1, 1, 5, 16]], [5, [1, 1, 5, 17]], [18, [1, 1, 5, 17]], [21, [1, 1, 5, 17]], [30, [1, 1, 5, 17]], [31, [1, 1, 5, 17]], [36, [1, 1, 5, 17]], [37, [1, 1, 5, 17]], [38, [1, 1, 5, 17]], [39, [1, 1, 5, 17]], [5, [1, 1, 5, 21]], [6, [1, 1, 5, 21]], [8, [1, 1, 5, 21]], [18, [1, 1, 5, 21]], [19, [1, 1, 5, 21]], [21, [1, 1, 5, 21]], [29, [1, 1, 5, 21]], [37, [1, 1, 5, 21]], [40, [1, 1, 5, 21]], [5, [1, 1, 5, 22]], [6, [1, 1, 5, 22]], [8, [1, 1, 5, 22]], [18, [1, 1, 5, 22]], [19, [1, 1, 5, 22]], [21, [1, 1, 5, 22]], [29, [1, 1, 5, 22]], [36, [1, 1, 5, 22]], [0, [1, 1, 7, 11]], [14, [1, 1, 7, 11]], [28, [1, 1, 7, 11]], [0, [1, 1, 7, 12]], [13, [1, 1, 7, 12]], [10, [1, 1, 7, 15]], [12, [1, 1, 7, 15]], [1, [1, 1, 7, 17]], [6, [1, 1, 7, 17]], [8, [1, 1, 7, 17]], [19, [1, 1, 7, 17]], [21, [1, 1, 7, 17]], [2, [1, 1, 7, 21]], [9, [1, 1, 7, 21]], [17, [1, 1, 7, 21]], [19, [1, 1, 7, 21]], [21, [1, 1, 7, 21]], [22, [1, 1, 7, 21]], [25, [1, 1, 7, 21]], [2, [1, 1, 7, 22]], [9, [1, 1, 7, 22]], [17, [1, 1, 7, 22]], [19, [1, 1, 7, 22]], [21, [1, 1, 7, 22]], [22, [1, 1, 7, 22]], [25, [1, 1, 7, 22]], [1, [1, 1, 8, 17]], [5, [1, 1, 8, 17]], [19, [1, 1, 8, 17]], [22, [1, 1, 8, 17]], [32, [1, 1, 8, 17]], [33, [1, 1, 8, 17]], [5, [1, 1, 8, 21]], [21, [1, 1, 8, 21]], [22, [1, 1, 8, 21]], [32, [1, 1, 8, 21]], [33, [1, 1, 8, 21]], [5, [1, 1, 8, 22]], [21, [1, 1, 8, 22]], [22, [1, 1, 8, 22]], [32, [1, 1, 8, 22]], [33, [1, 1, 8, 22]], [5, [1, 1, 9, 11]], [7, [1, 1, 9, 11]], [5, [1, 1, 9, 12]], [7, [1, 1, 9, 12]], [1, [1, 1, 9, 13]], [2, [1, 1, 9, 13]], [17, [1, 1, 9, 13]], [5, [1, 1, 9, 21]], [6, [1, 1, 9, 21]], [8, [1, 1, 9, 21]], [22, [1, 1, 9, 21]], [26, [1, 1, 9, 21]], [34, [1, 1, 9, 21]], [35, [1, 1, 9, 21]], [5, [1, 1, 9, 22]], [6, [1, 1, 9, 22]], [8, [1, 1, 9, 22]], [22, [1, 1, 9, 22]], [26, [1, 1, 9, 22]], [34, [1, 1, 9, 22]], [35, [1, 1, 9, 22]], [0, [1, 1, 11, 15]], [5, [1, 1, 11, 15]], [7, [1, 1, 11, 15]], [14, [1, 1, 11, 15]], [28, [1, 1, 11, 15]], [0, [1, 1, 12, 15]], [5, [1, 1, 12, 15]], [7, [1, 1, 12, 15]], [13, [1, 1, 12, 15]], [36, [1, 1, 13, 13]], [37, [1, 1, 13, 13]], [38, [1, 1, 13, 13]], [39, [1, 1, 13, 13]], [36, [1, 1, 13, 16]], [37, [1, 1, 13, 16]], [38, [1, 1, 13, 16]], [39, [1, 1, 13, 16]], [2, [1, 1, 13, 17]], [17, [1, 1, 13, 17]], [19, [1, 1, 13, 17]], [20, [1, 1, 13, 17]], [31, [1, 1, 13, 17]], [36, [1, 1, 13, 17]], [37, [1, 1, 13, 17]], [38, [1, 1, 13, 17]], [39, [1, 1, 13, 17]], [1, [1, 1, 13, 21]], [29, [1, 1, 13, 21]], [37, [1, 1, 13, 21]], [40, [1, 1, 13, 21]], [1, [1, 1, 13, 22]], [29, [1, 1, 13, 22]], [36, [1, 1, 13, 22]], [8, [1, 1, 14, 17]], [18, [1, 1, 14, 17]], [20, [1, 1, 14, 17]], [22, [1, 1, 14, 17]], [23, [1, 1, 14, 17]], [30, [1, 1, 14, 17]], [33, [1, 1, 14, 17]], [1, [1, 1, 14, 21]], [8, [1, 1, 14, 21]], [22, [1, 1, 14, 21]], [23, [1, 1, 14, 21]], [33, [1, 1, 14, 21]], [1, [1, 1, 14, 22]], [8, [1, 1, 14, 22]], [22, [1, 1, 14, 22]], [23, [1, 1, 14, 22]], [33, [1, 1, 14, 22]], [1, [1, 1, 15, 17]], [2, [1, 1, 15, 17]], [7, [1, 1, 15, 17]], [8, [1, 1, 15, 17]], [17, [1, 1, 15, 17]], [21, [1, 1, 15, 17]], [23, [1, 1, 15, 17]], [32, [1, 1, 15, 17]], [1, [1, 1, 15, 21]], [2, [1, 1, 15, 21]], [8, [1, 1, 15, 21]], [17, [1, 1, 15, 21]], [21, [1, 1, 15, 21]], [23, [1, 1, 15, 21]], [26, [1, 1, 15, 21]], [27, [1, 1, 15, 21]], [32, [1, 1, 15, 21]], [35, [1, 1, 15, 21]], [1, [1, 1, 15, 22]], [2, [1, 1, 15, 22]], [8, [1, 1, 15, 22]], [17, [1, 1, 15, 22]], [21, [1, 1, 15, 22]], [23, [1, 1, 15, 22]], [26, [1, 1, 15, 22]], [27, [1, 1, 15, 22]], [32, [1, 1, 15, 22]], [35, [1, 1, 15, 22]], [1, [1, 1, 16, 21]], [5, [1, 1, 16, 21]], [7, [1, 1, 16, 21]], [9, [1, 1, 16, 21]], [18, [1, 1, 16, 21]], [25, [1, 1, 16, 21]], [27, [1, 1, 16, 21]], [34, [1, 1, 16, 21]], [1, [1, 1, 16, 22]], [5, [1, 1, 16, 22]], [7, [1, 1, 16, 22]], [9, [1, 1, 16, 22]], [18, [1, 1, 16, 22]], [25, [1, 1, 16, 22]], [27, [1, 1, 16, 22]], [34, [1, 1, 16, 22]], [0, [1, 2, 2, 3]], [10, [1, 2, 2, 3]], [11, [1, 2, 2, 3]], [14, [1, 2, 2, 3]], [15, [1, 2, 2, 3]], [24, [1, 2, 2, 3]], [28, [1, 2, 2, 3]], [2, [1, 2, 2, 4]], [3, [1, 2, 2, 4]], [5, [1, 2, 2, 4]], [6, [1, 2, 2, 4]], [9, [1, 2, 2, 4]], [11, [1, 2, 2, 4]], [13, [1, 2, 2, 4]], [16, [1, 2, 2, 4]], [17, [1, 2, 2, 4]], [19, [1, 2, 2, 4]], [21, [1, 2, 2, 4]], [28, [1, 2, 2, 4]], [10, [1, 2, 2, 9]], [12, [1, 2, 2, 9]], [0, [1, 2, 2, 11]], [16, [1, 2, 2, 11]], [28, [1, 2, 2, 11]], [0, [1, 2, 2, 12]], [13, [1, 2, 2, 12]], [3, [1, 2, 2, 17]], [5, [1, 2, 2, 17]], [19, [1, 2, 2, 17]], [21, [1, 2, 2, 17]], [1, [1, 2, 2, 21]], [6, [1, 2, 2, 21]], [19, [1, 2, 2, 21]], [21, [1, 2, 2, 21]], [1, [1, 2, 2, 22]], [6, [1, 2, 2, 22]], [19, [1, 2, 2, 22]], [21, [1, 2, 2, 22]], [9, [1, 2, 3, 4]], [11, [1, 2, 3, 4]], [2, [1, 2, 3, 5]], [4, [1, 2, 3, 5]], [0, [1, 2, 3, 9]], [13, [1, 2, 3, 9]], [16, [1, 2, 3, 9]], [28, [1, 2, 3, 9]], [14, [1, 2, 3, 11]], [28, [1, 2, 3, 11]], [13, [1, 2, 3, 12]], [11, [1, 2, 4, 5]], [12, [1, 2, 4, 5]], [24, [1, 2, 4, 5]], [10, [1, 2, 4, 7]], [12, [1, 2, 4, 7]], [1, [1, 2, 4, 8]], [19, [1, 2, 4, 8]], [21, [1, 2, 4, 8]], [3, [1, 2, 4, 9]], [5, [1, 2, 4, 9]], [7, [1, 2, 4, 9]], [8, [1, 2, 4, 9]], [14, [1, 2, 4, 9]], [15, [1, 2, 4, 9]], [28, [1, 2, 4, 9]], [6, [1, 2, 4, 14]], [8, [1, 2, 4, 14]], [5, [1, 2, 4, 15]], [6, [1, 2, 4, 15]], [7, [1, 2, 4, 15]], [8, [1, 2, 4, 15]], [2, [1, 2, 5, 15]], [4, [1, 2, 5, 15]], [7, [1, 2, 5, 17]], [19, [1, 2, 5, 17]], [21, [1, 2, 5, 17]], [10, [1, 2, 7, 11]], [12, [1, 2, 7, 11]], [10, [1, 2, 7, 12]], [12, [1, 2, 7, 12]], [1, [1, 2, 7, 17]], [6, [1, 2, 7, 17]], [8, [1, 2, 7, 17]], [19, [1, 2, 7, 17]], [21, [1, 2, 7, 17]], [9, [1, 2, 7, 21]], [26, [1, 2, 7, 21]], [37, [1, 2, 7, 21]], [40, [1, 2, 7, 21]], [9, [1, 2, 7, 22]], [26, [1, 2, 7, 22]], [36, [1, 2, 7, 22]], [1, [1, 2, 8, 21]], [19, [1, 2, 8, 21]], [21, [1, 2, 8, 21]], [1, [1, 2, 8, 22]], [19, [1, 2, 8, 22]], [21, [1, 2, 8, 22]], [5, [1, 2, 9, 11]], [7, [1, 2, 9, 11]], [14, [1, 2, 9, 11]], [16, [1, 2, 9, 11]], [5, [1, 2, 9, 12]], [7, [1, 2, 9, 12]], [7, [1, 2, 9, 21]], [8, [1, 2, 9, 21]], [7, [1, 2, 9, 22]], [8, [1, 2, 9, 22]], [5, [1, 2, 11, 15]], [7, [1, 2, 11, 15]], [5, [1, 2, 12, 15]], [7, [1, 2, 12, 15]], [3, [1, 2, 14, 17]], [6, [1, 2, 14, 17]], [7, [1, 2, 14, 17]], [8, [1, 2, 14, 17]], [6, [1, 2, 14, 21]], [8, [1, 2, 14, 21]], [6, [1, 2, 14, 22]], [8, [1, 2, 14, 22]], [6, [1, 2, 15, 17]], [8, [1, 2, 15, 17]], [5, [1, 2, 15, 21]], [6, [1, 2, 15, 21]], [7, [1, 2, 15, 21]], [8, [1, 2, 15, 21]], [5, [1, 2, 15, 22]], [6, [1, 2, 15, 22]], [7, [1, 2, 15, 22]], [8, [1, 2, 15, 22]], [5, [1, 2, 16, 21]], [7, [1, 2, 16, 21]], [5, [1, 2, 16, 22]], [7, [1, 2, 16, 22]], [9, [1, 3, 4, 5]], [10, [1, 3, 4, 5]], [24, [1, 3, 4, 5]], [2, [1, 3, 5, 7]], [4, [1, 3, 5, 7]], [0, [1, 3, 5, 9]], [13, [1, 3, 5, 9]], [16, [1, 3, 5, 9]], [28, [1, 3, 5, 9]], [14, [1, 3, 7, 11]], [28, [1, 3, 7, 11]], [13, [1, 3, 7, 12]], [14, [1, 3, 11, 15]], [28, [1, 3, 11, 15]], [13, [1, 3, 12, 15]], [9, [1, 4, 5, 5]], [19, [1, 4, 5, 5]], [21, [1, 4, 5, 5]], [22, [1, 4, 5, 5]], [25, [1, 4, 5, 5]], [2, [1, 4, 5, 7]], [4, [1, 4, 5, 7]], [6, [1, 4, 5, 7]], [8, [1, 4, 5, 7]], [19, [1, 4, 5, 7]], [21, [1, 4, 5, 7]], [5, [1, 4, 5, 8]], [19, [1, 4, 5, 8]], [21, [1, 4, 5, 8]], [5, [1, 4, 5, 9]], [7, [1, 4, 5, 9]], [10, [1, 4, 5, 9]], [12, [1, 4, 5, 9]], [14, [1, 4, 5, 9]], [15, [1, 4, 5, 9]], [18, [1, 4, 5, 9]], [19, [1, 4, 5, 9]], [28, [1, 4, 5, 9]], [30, [1, 4, 5, 9]], [31, [1, 4, 5, 9]], [9, [1, 4, 5, 14]], [22, [1, 4, 5, 14]], [25, [1, 4, 5, 14]], [6, [1, 4, 7, 7]], [1, [1, 4, 7, 8]], [9, [1, 4, 7, 8]], [19, [1, 4, 7, 8]], [25, [1, 4, 7, 8]], [32, [1, 4, 7, 8]], [33, [1, 4, 7, 8]], [1, [1, 4, 7, 9]], [3, [1, 4, 7, 9]], [6, [1, 4, 7, 9]], [8, [1, 4, 7, 9]], [6, [1, 4, 7, 14]], [9, [1, 4, 7, 14]], [23, [1, 4, 7, 14]], [25, [1, 4, 7, 14]], [33, [1, 4, 7, 14]], [2, [1, 4, 7, 15]], [3, [1, 4, 7, 15]], [6, [1, 4, 7, 15]], [8, [1, 4, 7, 15]], [17, [1, 4, 7, 15]], [19, [1, 4, 7, 15]], [23, [1, 4, 7, 15]], [32, [1, 4, 7, 15]], [9, [1, 4, 8, 8]], [22, [1, 4, 8, 8]], [25, [1, 4, 8, 8]], [1, [1, 4, 8, 9]], [5, [1, 4, 8, 9]], [19, [1, 4, 8, 9]], [22, [1, 4, 8, 9]], [32, [1, 4, 8, 9]], [33, [1, 4, 8, 9]], [1, [1, 4, 8, 14]], [1, [1, 4, 9, 13]], [2, [1, 4, 9, 13]], [3, [1, 4, 9, 13]], [17, [1, 4, 9, 13]], [19, [1, 4, 9, 13]], [20, [1, 4, 9, 13]], [31, [1, 4, 9, 13]], [3, [1, 4, 9, 14]], [7, [1, 4, 9, 14]], [8, [1, 4, 9, 14]], [18, [1, 4, 9, 14]], [20, [1, 4, 9, 14]], [22, [1, 4, 9, 14]], [23, [1, 4, 9, 14]], [30, [1, 4, 9, 14]], [33, [1, 4, 9, 14]], [19, [1, 4, 9, 15]], [23, [1, 4, 9, 15]], [32, [1, 4, 9, 15]], [19, [1, 5, 5, 21]], [21, [1, 5, 5, 21]], [22, [1, 5, 5, 21]], [25, [1, 5, 5, 21]], [19, [1, 5, 5, 22]], [21, [1, 5, 5, 22]], [22, [1, 5, 5, 22]], [25, [1, 5, 5, 22]], [2, [1, 5, 7, 21]], [4, [1, 5, 7, 21]], [6, [1, 5, 7, 21]], [8, [1, 5, 7, 21]], [19, [1, 5, 7, 21]], [21, [1, 5, 7, 21]], [2, [1, 5, 7, 22]], [4, [1, 5, 7, 22]], [6, [1, 5, 7, 22]], [8, [1, 5, 7, 22]], [19, [1, 5, 7, 22]], [21, [1, 5, 7, 22]], [5, [1, 5, 8, 21]], [19, [1, 5, 8, 21]], [21, [1, 5, 8, 21]], [5, [1, 5, 8, 22]], [19, [1, 5, 8, 22]], [21, [1, 5, 8, 22]], [14, [1, 5, 9, 11]], [16, [1, 5, 9, 11]], [2, [1, 5, 9, 13]], [4, [1, 5, 9, 13]], [36, [1, 5, 9, 13]], [37, [1, 5, 9, 13]], [38, [1, 5, 9, 13]], [39, [1, 5, 9, 13]], [36, [1, 5, 9, 16]], [37, [1, 5, 9, 16]], [38, [1, 5, 9, 16]], [39, [1, 5, 9, 16]], [36, [1, 5, 9, 17]], [37, [1, 5, 9, 17]], [38, [1, 5, 9, 17]], [39, [1, 5, 9, 17]], [19, [1, 5, 9, 21]], [29, [1, 5, 9, 21]], [30, [1, 5, 9, 21]], [31, [1, 5, 9, 21]], [37, [1, 5, 9, 21]], [40, [1, 5, 9, 21]], [19, [1, 5, 9, 22]], [29, [1, 5, 9, 22]], [30, [1, 5, 9, 22]], [31, [1, 5, 9, 22]], [36, [1, 5, 9, 22]], [2, [1, 5, 13, 17]], [4, [1, 5, 13, 17]], [26, [1, 5, 13, 21]], [37, [1, 5, 13, 21]], [40, [1, 5, 13, 21]], [26, [1, 5, 13, 22]], [36, [1, 5, 13, 22]], [6, [1, 5, 14, 17]], [8, [1, 5, 14, 17]], [9, [1, 5, 14, 21]], [22, [1, 5, 14, 21]], [25, [1, 5, 14, 21]], [9, [1, 5, 14, 22]], [22, [1, 5, 14, 22]], [25, [1, 5, 14, 22]], [2, [1, 5, 15, 17]], [4, [1, 5, 15, 17]], [2, [1, 5, 15, 21]], [4, [1, 5, 15, 21]], [2, [1, 5, 15, 22]], [4, [1, 5, 15, 22]], [6, [1, 7, 7, 21]], [9, [1, 7, 7, 21]], [22, [1, 7, 7, 21]], [25, [1, 7, 7, 21]], [6, [1, 7, 7, 22]], [9, [1, 7, 7, 22]], [22, [1, 7, 7, 22]], [25, [1, 7, 7, 22]], [1, [1, 7, 8, 21]], [9, [1, 7, 8, 21]], [19, [1, 7, 8, 21]], [25, [1, 7, 8, 21]], [32, [1, 7, 8, 21]], [33, [1, 7, 8, 21]], [1, [1, 7, 8, 22]], [9, [1, 7, 8, 22]], [19, [1, 7, 8, 22]], [25, [1, 7, 8, 22]], [32, [1, 7, 8, 22]], [33, [1, 7, 8, 22]], [6, [1, 7, 9, 21]], [8, [1, 7, 9, 21]], [22, [1, 7, 9, 21]], [26, [1, 7, 9, 21]], [34, [1, 7, 9, 21]], [35, [1, 7, 9, 21]], [6, [1, 7, 9, 22]], [8, [1, 7, 9, 22]], [22, [1, 7, 9, 22]], [26, [1, 7, 9, 22]], [34, [1, 7, 9, 22]], [35, [1, 7, 9, 22]], [6, [1, 7, 14, 21]], [9, [1, 7, 14, 21]], [23, [1, 7, 14, 21]], [25, [1, 7, 14, 21]], [33, [1, 7, 14, 21]], [6, [1, 7, 14, 22]], [9, [1, 7, 14, 22]], [23, [1, 7, 14, 22]], [25, [1, 7, 14, 22]], [33, [1, 7, 14, 22]], [6, [1, 7, 15, 17]], [8, [1, 7, 15, 17]], [6, [1, 7, 15, 21]], [8, [1, 7, 15, 21]], [19, [1, 7, 15, 21]], [23, [1, 7, 15, 21]], [26, [1, 7, 15, 21]], [27, [1, 7, 15, 21]], [32, [1, 7, 15, 21]], [35, [1, 7, 15, 21]], [6, [1, 7, 15, 22]], [8, [1, 7, 15, 22]], [19, [1, 7, 15, 22]], [23, [1, 7, 15, 22]], [26, [1, 7, 15, 22]], [27, [1, 7, 15, 22]], [32, [1, 7, 15, 22]], [35, [1, 7, 15, 22]], [9, [1, 7, 16, 21]], [25, [1, 7, 16, 21]], [27, [1, 7, 16, 21]], [34, [1, 7, 16, 21]], [9, [1, 7, 16, 22]], [25, [1, 7, 16, 22]], [27, [1, 7, 16, 22]], [34, [1, 7, 16, 22]], [9, [1, 8, 8, 21]], [22, [1, 8, 8, 21]], [25, [1, 8, 8, 21]], [9, [1, 8, 8, 22]], [22, [1, 8, 8, 22]], [25, [1, 8, 8, 22]], [1, [1, 8, 9, 21]], [5, [1, 8, 9, 21]], [19, [1, 8, 9, 21]], [22, [1, 8, 9, 21]], [32, [1, 8, 9, 21]], [33, [1, 8, 9, 21]], [1, [1, 8, 9, 22]], [5, [1, 8, 9, 22]], [19, [1, 8, 9, 22]], [22, [1, 8, 9, 22]], [32, [1, 8, 9, 22]], [33, [1, 8, 9, 22]], [1, [1, 8, 14, 21]], [1, [1, 8, 14, 22]], [36, [1, 9, 9, 13]], [37, [1, 9, 9, 13]], [38, [1, 9, 9, 13]], [39, [1, 9, 9, 13]], [36, [1, 9, 9, 16]], [37, [1, 9, 9, 16]], [38, [1, 9, 9, 16]], [39, [1, 9, 9, 16]], [36, [1, 9, 9, 17]], [37, [1, 9, 9, 17]], [38, [1, 9, 9, 17]], [39, [1, 9, 9, 17]], [18, [1, 9, 9, 21]], [26, [1, 9, 9, 21]], [29, [1, 9, 9, 21]], [18, [1, 9, 9, 22]], [26, [1, 9, 9, 22]], [29, [1, 9, 9, 22]], [19, [1, 9, 13, 21]], [20, [1, 9, 13, 21]], [26, [1, 9, 13, 21]], [31, [1, 9, 13, 21]], [37, [1, 9, 13, 21]], [40, [1, 9, 13, 21]], [19, [1, 9, 13, 22]], [20, [1, 9, 13, 22]], [26, [1, 9, 13, 22]], [31, [1, 9, 13, 22]], [36, [1, 9, 13, 22]], [3, [1, 9, 14, 21]], [7, [1, 9, 14, 21]], [8, [1, 9, 14, 21]], [18, [1, 9, 14, 21]], [20, [1, 9, 14, 21]], [22, [1, 9, 14, 21]], [23, [1, 9, 14, 21]], [30, [1, 9, 14, 21]], [33, [1, 9, 14, 21]], [3, [1, 9, 14, 22]], [7, [1, 9, 14, 22]], [8, [1, 9, 14, 22]], [18, [1, 9, 14, 22]], [20, [1, 9, 14, 22]], [22, [1, 9, 14, 22]], [23, [1, 9, 14, 22]], [30, [1, 9, 14, 22]], [33, [1, 9, 14, 22]], [19, [1, 9, 15, 21]], [23, [1, 9, 15, 21]], [32, [1, 9, 15, 21]], [19, [1, 9, 15, 22]], [23, [1, 9, 15, 22]], [32, [1, 9, 15, 22]], [9, [2, 2, 3, 4]], [10, [2, 2, 3, 4]], [24, [2, 2, 3, 4]], [0, [2, 2, 3, 9]], [13, [2, 2, 3, 9]], [16, [2, 2, 3, 9]], [28, [2, 2, 3, 9]], [10, [2, 2, 3, 11]], [11, [2, 2, 3, 11]], [24, [2, 2, 3, 11]], [10, [2, 2, 3, 12]], [11, [2, 2, 3, 12]], [24, [2, 2, 3, 12]], [0, [2, 2, 3, 14]], [10, [2, 2, 3, 14]], [11, [2, 2, 3, 14]], [14, [2, 2, 3, 14]], [15, [2, 2, 3, 14]], [24, [2, 2, 3, 14]], [28, [2, 2, 3, 14]], [0, [2, 2, 3, 15]], [13, [2, 2, 3, 15]], [16, [2, 2, 3, 15]], [28, [2, 2, 3, 15]], [2, [2, 2, 4, 5]], [4, [2, 2, 4, 5]], [5, [2, 2, 4, 5]], [19, [2, 2, 4, 5]], [21, [2, 2, 4, 5]], [1, [2, 2, 4, 7]], [9, [2, 2, 4, 7]], [19, [2, 2, 4, 7]], [21, [2, 2, 4, 7]], [22, [2, 2, 4, 7]], [25, [2, 2, 4, 7]], [1, [2, 2, 4, 8]], [5, [2, 2, 4, 8]], [19, [2, 2, 4, 8]], [22, [2, 2, 4, 8]], [32, [2, 2, 4, 8]], [33, [2, 2, 4, 8]], [6, [2, 2, 4, 9]], [10, [2, 2, 4, 9]], [14, [2, 2, 4, 9]], [15, [2, 2, 4, 9]], [19, [2, 2, 4, 9]], [21, [2, 2, 4, 9]], [22, [2, 2, 4, 9]], [24, [2, 2, 4, 9]], [25, [2, 2, 4, 9]], [28, [2, 2, 4, 9]], [5, [2, 2, 4, 10]], [22, [2, 2, 4, 10]], [25, [2, 2, 4, 10]], [1, [2, 2, 4, 14]], [6, [2, 2, 4, 14]], [9, [2, 2, 4, 14]], [11, [2, 2, 4, 14]], [13, [2, 2, 4, 14]], [16, [2, 2, 4, 14]], [22, [2, 2, 4, 14]], [23, [2, 2, 4, 14]], [28, [2, 2, 4, 14]], [33, [2, 2, 4, 14]], [6, [2, 2, 4, 15]], [12, [2, 2, 4, 15]], [14, [2, 2, 4, 15]], [15, [2, 2, 4, 15]], [21, [2, 2, 4, 15]], [23, [2, 2, 4, 15]], [24, [2, 2, 4, 15]], [28, [2, 2, 4, 15]], [32, [2, 2, 4, 15]], [5, [2, 2, 5, 17]], [19, [2, 2, 5, 17]], [21, [2, 2, 5, 17]], [5, [2, 2, 5, 21]], [18, [2, 2, 5, 21]], [21, [2, 2, 5, 21]], [30, [2, 2, 5, 21]], [31, [2, 2, 5, 21]], [5, [2, 2, 5, 22]], [18, [2, 2, 5, 22]], [21, [2, 2, 5, 22]], [30, [2, 2, 5, 22]], [31, [2, 2, 5, 22]], [9, [2, 2, 7, 11]], [22, [2, 2, 7, 11]], [25, [2, 2, 7, 11]], [9, [2, 2, 7, 12]], [22, [2, 2, 7, 12]], [25, [2, 2, 7, 12]], [1, [2, 2, 7, 17]], [19, [2, 2, 7, 17]], [21, [2, 2, 7, 17]], [1, [2, 2, 7, 21]], [9, [2, 2, 7, 21]], [19, [2, 2, 7, 21]], [21, [2, 2, 7, 21]], [22, [2, 2, 7, 21]], [25, [2, 2, 7, 21]], [1, [2, 2, 7, 22]], [9, [2, 2, 7, 22]], [19, [2, 2, 7, 22]], [21, [2, 2, 7, 22]], [22, [2, 2, 7, 22]], [25, [2, 2, 7, 22]], [1, [2, 2, 8, 17]], [5, [2, 2, 8, 17]], [19, [2, 2, 8, 17]], [22, [2, 2, 8, 17]], [32, [2, 2, 8, 17]], [33, [2, 2, 8, 17]], [1, [2, 2, 8, 21]], [5, [2, 2, 8, 21]], [19, [2, 2, 8, 21]], [22, [2, 2, 8, 21]], [32, [2, 2, 8, 21]], [33, [2, 2, 8, 21]], [1, [2, 2, 8, 22]], [5, [2, 2, 8, 22]], [19, [2, 2, 8, 22]], [22, [2, 2, 8, 22]], [32, [2, 2, 8, 22]], [33, [2, 2, 8, 22]], [5, [2, 2, 9, 11]], [10, [2, 2, 9, 11]], [14, [2, 2, 9, 11]], [16, [2, 2, 9, 11]], [22, [2, 2, 9, 11]], [24, [2, 2, 9, 11]], [25, [2, 2, 9, 11]], [5, [2, 2, 9, 12]], [10, [2, 2, 9, 12]], [22, [2, 2, 9, 12]], [24, [2, 2, 9, 12]], [25, [2, 2, 9, 12]], [10, [2, 2, 9, 14]], [12, [2, 2, 9, 14]], [1, [2, 2, 9, 21]], [5, [2, 2, 9, 21]], [6, [2, 2, 9, 21]], [22, [2, 2, 9, 21]], [34, [2, 2, 9, 21]], [35, [2, 2, 9, 21]], [37, [2, 2, 9, 21]], [40, [2, 2, 9, 21]], [1, [2, 2, 9, 22]], [5, [2, 2, 9, 22]], [6, [2, 2, 9, 22]], [22, [2, 2, 9, 22]], [34, [2, 2, 9, 22]], [35, [2, 2, 9, 22]], [36, [2, 2, 9, 22]], [5, [2, 2, 10, 11]], [22, [2, 2, 10, 11]], [25, [2, 2, 10, 11]], [5, [2, 2, 10, 12]], [22, [2, 2, 10, 12]], [25, [2, 2, 10, 12]], [0, [2, 2, 11, 14]], [16, [2, 2, 11, 14]], [28, [2, 2, 11, 14]], [5, [2, 2, 11, 15]], [12, [2, 2, 11, 15]], [16, [2, 2, 11, 15]], [24, [2, 2, 11, 15]], [28, [2, 2, 11, 15]], [0, [2, 2, 12, 14]], [13, [2, 2, 12, 14]], [5, [2, 2, 12, 15]], [12, [2, 2, 12, 15]], [13, [2, 2, 12, 15]], [24, [2, 2, 12, 15]], [19, [2, 2, 13, 21]], [20, [2, 2, 13, 21]], [31, [2, 2, 13, 21]], [19, [2, 2, 13, 22]], [20, [2, 2, 13, 22]], [31, [2, 2, 13, 22]], [1, [2, 2, 14, 17]], [6, [2, 2, 14, 17]], [22, [2, 2, 14, 17]], [23, [2, 2, 14, 17]], [33, [2, 2, 14, 17]], [6, [2, 2, 14, 21]], [18, [2, 2, 14, 21]], [20, [2, 2, 14, 21]], [22, [2, 2, 14, 21]], [23, [2, 2, 14, 21]], [30, [2, 2, 14, 21]], [33, [2, 2, 14, 21]], [6, [2, 2, 14, 22]], [18, [2, 2, 14, 22]], [20, [2, 2, 14, 22]], [22, [2, 2, 14, 22]], [23, [2, 2, 14, 22]], [30, [2, 2, 14, 22]], [33, [2, 2, 14, 22]], [5, [2, 2, 15, 17]], [6, [2, 2, 15, 17]], [21, [2, 2, 15, 17]], [23, [2, 2, 15, 17]], [32, [2, 2, 15, 17]], [6, [2, 2, 15, 21]], [21, [2, 2, 15, 21]], [23, [2, 2, 15, 21]], [26, [2, 2, 15, 21]], [27, [2, 2, 15, 21]], [32, [2, 2, 15, 21]], [35, [2, 2, 15, 21]], [6, [2, 2, 15, 22]], [21, [2, 2, 15, 22]], [23, [2, 2, 15, 22]], [26, [2, 2, 15, 22]], [27, [2, 2, 15, 22]], [32, [2, 2, 15, 22]], [35, [2, 2, 15, 22]], [25, [2, 2, 16, 21]], [27, [2, 2, 16, 21]], [34, [2, 2, 16, 21]], [37, [2, 2, 16, 21]], [40, [2, 2, 16, 21]], [25, [2, 2, 16, 22]], [27, [2, 2, 16, 22]], [34, [2, 2, 16, 22]], [36, [2, 2, 16, 22]], [5, [2, 3, 3, 4]], [9, [2, 3, 3, 4]], [22, [2, 3, 3, 4]], [25, [2, 3, 3, 4]], [5, [2, 3, 3, 11]], [9, [2, 3, 3, 11]], [22, [2, 3, 3, 11]], [25, [2, 3, 3, 11]], [5, [2, 3, 3, 12]], [9, [2, 3, 3, 12]], [22, [2, 3, 3, 12]], [25, [2, 3, 3, 12]], [0, [2, 3, 3, 15]], [13, [2, 3, 3, 15]], [16, [2, 3, 3, 15]], [28, [2, 3, 3, 15]], [10, [2, 3, 4, 9]], [24, [2, 3, 4, 9]], [5, [2, 3, 4, 10]], [22, [2, 3, 4, 10]], [25, [2, 3, 4, 10]], [9, [2, 3, 4, 14]], [11, [2, 3, 4, 14]], [10, [2, 3, 4, 15]], [11, [2, 3, 4, 15]], [14, [2, 3, 4, 15]], [15, [2, 3, 4, 15]], [24, [2, 3, 4, 15]], [28, [2, 3, 4, 15]], [10, [2, 3, 9, 11]], [24, [2, 3, 9, 11]], [10, [2, 3, 9, 12]], [24, [2, 3, 9, 12]], [0, [2, 3, 9, 14]], [13, [2, 3, 9, 14]], [16, [2, 3, 9, 14]], [28, [2, 3, 9, 14]], [5, [2, 3, 10, 11]], [22, [2, 3, 10, 11]], [25, [2, 3, 10, 11]], [5, [2, 3, 10, 12]], [22, [2, 3, 10, 12]], [25, [2, 3, 10, 12]], [14, [2, 3, 11, 14]], [28, [2, 3, 11, 14]], [10, [2, 3, 11, 15]], [11, [2, 3, 11, 15]], [14, [2, 3, 11, 15]], [16, [2, 3, 11, 15]], [24, [2, 3, 11, 15]], [13, [2, 3, 12, 14]], [10, [2, 3, 12, 15]], [11, [2, 3, 12, 15]], [24, [2, 3, 12, 15]], [9, [2, 4, 5, 5]], [19, [2, 4, 5, 5]], [21, [2, 4, 5, 5]], [22, [2, 4, 5, 5]], [25, [2, 4, 5, 5]], [19, [2, 4, 5, 7]], [21, [2, 4, 5, 7]], [5, [2, 4, 5, 8]], [19, [2, 4, 5, 8]], [21, [2, 4, 5, 8]], [5, [2, 4, 5, 9]], [19, [2, 4, 5, 9]], [21, [2, 4, 5, 9]], [6, [2, 4, 5, 14]], [8, [2, 4, 5, 14]], [9, [2, 4, 5, 14]], [11, [2, 4, 5, 14]], [12, [2, 4, 5, 14]], [22, [2, 4, 5, 14]], [24, [2, 4, 5, 14]], [25, [2, 4, 5, 14]], [6, [2, 4, 7, 7]], [1, [2, 4, 7, 8]], [9, [2, 4, 7, 8]], [19, [2, 4, 7, 8]], [25, [2, 4, 7, 8]], [32, [2, 4, 7, 8]], [33, [2, 4, 7, 8]], [1, [2, 4, 7, 9]], [6, [2, 4, 7, 9]], [8, [2, 4, 7, 9]], [19, [2, 4, 7, 9]], [21, [2, 4, 7, 9]], [6, [2, 4, 7, 14]], [9, [2, 4, 7, 14]], [23, [2, 4, 7, 14]], [25, [2, 4, 7, 14]], [33, [2, 4, 7, 14]], [6, [2, 4, 7, 15]], [8, [2, 4, 7, 15]], [10, [2, 4, 7, 15]], [12, [2, 4, 7, 15]], [19, [2, 4, 7, 15]], [23, [2, 4, 7, 15]], [32, [2, 4, 7, 15]], [9, [2, 4, 8, 8]], [22, [2, 4, 8, 8]], [25, [2, 4, 8, 8]], [1, [2, 4, 8, 9]], [5, [2, 4, 8, 9]], [19, [2, 4, 8, 9]], [22, [2, 4, 8, 9]], [32, [2, 4, 8, 9]], [33, [2, 4, 8, 9]], [1, [2, 4, 8, 14]], [3, [2, 4, 9, 14]], [6, [2, 4, 9, 14]], [14, [2, 4, 9, 14]], [15, [2, 4, 9, 14]], [22, [2, 4, 9, 14]], [23, [2, 4, 9, 14]], [28, [2, 4, 9, 14]], [33, [2, 4, 9, 14]], [19, [2, 4, 9, 15]], [23, [2, 4, 9, 15]], [32, [2, 4, 9, 15]], [36, [2, 5, 5, 13]], [37, [2, 5, 5, 13]], [38, [2, 5, 5, 13]], [39, [2, 5, 5, 13]], [36, [2, 5, 5, 16]], [37, [2, 5, 5, 16]], [38, [2, 5, 5, 16]], [39, [2, 5, 5, 16]], [18, [2, 5, 5, 17]], [19, [2, 5, 5, 17]], [30, [2, 5, 5, 17]], [31, [2, 5, 5, 17]], [36, [2, 5, 5, 17]], [37, [2, 5, 5, 17]], [38, [2, 5, 5, 17]], [39, [2, 5, 5, 17]], [9, [2, 5, 5, 21]], [21, [2, 5, 5, 21]], [22, [2, 5, 5, 21]], [25, [2, 5, 5, 21]], [29, [2, 5, 5, 21]], [30, [2, 5, 5, 21]], [31, [2, 5, 5, 21]], [37, [2, 5, 5, 21]], [40, [2, 5, 5, 21]], [9, [2, 5, 5, 22]], [21, [2, 5, 5, 22]], [22, [2, 5, 5, 22]], [25, [2, 5, 5, 22]], [29, [2, 5, 5, 22]], [30, [2, 5, 5, 22]], [31, [2, 5, 5, 22]], [36, [2, 5, 5, 22]], [19, [2, 5, 7, 21]], [21, [2, 5, 7, 21]], [19, [2, 5, 7, 22]], [21, [2, 5, 7, 22]], [5, [2, 5, 8, 21]], [19, [2, 5, 8, 21]], [21, [2, 5, 8, 21]], [5, [2, 5, 8, 22]], [19, [2, 5, 8, 22]], [21, [2, 5, 8, 22]], [18, [2, 5, 9, 21]], [19, [2, 5, 9, 21]], [30, [2, 5, 9, 21]], [31, [2, 5, 9, 21]], [18, [2, 5, 9, 22]], [19, [2, 5, 9, 22]], [30, [2, 5, 9, 22]], [31, [2, 5, 9, 22]], [36, [2, 5, 13, 13]], [37, [2, 5, 13, 13]], [38, [2, 5, 13, 13]], [39, [2, 5, 13, 13]], [36, [2, 5, 13, 16]], [37, [2, 5, 13, 16]], [38, [2, 5, 13, 16]], [39, [2, 5, 13, 16]], [19, [2, 5, 13, 17]], [20, [2, 5, 13, 17]], [31, [2, 5, 13, 17]], [36, [2, 5, 13, 17]], [37, [2, 5, 13, 17]], [38, [2, 5, 13, 17]], [39, [2, 5, 13, 17]], [19, [2, 5, 13, 21]], [20, [2, 5, 13, 21]], [29, [2, 5, 13, 21]], [31, [2, 5, 13, 21]], [37, [2, 5, 13, 21]], [40, [2, 5, 13, 21]], [19, [2, 5, 13, 22]], [20, [2, 5, 13, 22]], [29, [2, 5, 13, 22]], [31, [2, 5, 13, 22]], [36, [2, 5, 13, 22]], [6, [2, 5, 14, 17]], [8, [2, 5, 14, 17]], [18, [2, 5, 14, 17]], [20, [2, 5, 14, 17]], [30, [2, 5, 14, 17]], [6, [2, 5, 14, 21]], [8, [2, 5, 14, 21]], [9, [2, 5, 14, 21]], [18, [2, 5, 14, 21]], [20, [2, 5, 14, 21]], [22, [2, 5, 14, 21]], [25, [2, 5, 14, 21]], [30, [2, 5, 14, 21]], [6, [2, 5, 14, 22]], [8, [2, 5, 14, 22]], [9, [2, 5, 14, 22]], [18, [2, 5, 14, 22]], [20, [2, 5, 14, 22]], [22, [2, 5, 14, 22]], [25, [2, 5, 14, 22]], [30, [2, 5, 14, 22]], [18, [2, 5, 16, 21]], [18, [2, 5, 16, 22]], [22, [2, 7, 7, 17]], [25, [2, 7, 7, 17]], [6, [2, 7, 7, 21]], [6, [2, 7, 7, 22]], [1, [2, 7, 8, 21]], [9, [2, 7, 8, 21]], [19, [2, 7, 8, 21]], [25, [2, 7, 8, 21]], [32, [2, 7, 8, 21]], [33, [2, 7, 8, 21]], [1, [2, 7, 8, 22]], [9, [2, 7, 8, 22]], [19, [2, 7, 8, 22]], [25, [2, 7, 8, 22]], [32, [2, 7, 8, 22]], [33, [2, 7, 8, 22]], [22, [2, 7, 9, 17]], [25, [2, 7, 9, 17]], [6, [2, 7, 9, 21]], [8, [2, 7, 9, 21]], [6, [2, 7, 9, 22]], [8, [2, 7, 9, 22]], [10, [2, 7, 11, 15]], [12, [2, 7, 11, 15]], [10, [2, 7, 12, 15]], [12, [2, 7, 12, 15]], [6, [2, 7, 14, 21]], [9, [2, 7, 14, 21]], [23, [2, 7, 14, 21]], [25, [2, 7, 14, 21]], [33, [2, 7, 14, 21]], [6, [2, 7, 14, 22]], [9, [2, 7, 14, 22]], [23, [2, 7, 14, 22]], [25, [2, 7, 14, 22]], [33, [2, 7, 14, 22]], [6, [2, 7, 15, 17]], [8, [2, 7, 15, 17]], [6, [2, 7, 15, 21]], [8, [2, 7, 15, 21]], [19, [2, 7, 15, 21]], [23, [2, 7, 15, 21]], [32, [2, 7, 15, 21]], [6, [2, 7, 15, 22]], [8, [2, 7, 15, 22]], [19, [2, 7, 15, 22]], [23, [2, 7, 15, 22]], [32, [2, 7, 15, 22]], [9, [2, 8, 8, 21]], [22, [2, 8, 8, 21]], [25, [2, 8, 8, 21]], [9, [2, 8, 8, 22]], [22, [2, 8, 8, 22]], [25, [2, 8, 8, 22]], [1, [2, 8, 9, 21]], [5, [2, 8, 9, 21]], [19, [2, 8, 9, 21]], [22, [2, 8, 9, 21]], [32, [2, 8, 9, 21]], [33, [2, 8, 9, 21]], [1, [2, 8, 9, 22]], [5, [2, 8, 9, 22]], [19, [2, 8, 9, 22]], [22, [2, 8, 9, 22]], [32, [2, 8, 9, 22]], [33, [2, 8, 9, 22]], [1, [2, 8, 14, 21]], [1, [2, 8, 14, 22]], [29, [2, 9, 9, 16]], [36, [2, 9, 9, 16]], [39, [2, 9, 9, 16]], [40, [2, 9, 9, 16]], [22, [2, 9, 9, 17]], [34, [2, 9, 9, 17]], [35, [2, 9, 9, 17]], [37, [2, 9, 9, 17]], [38, [2, 9, 9, 17]], [40, [2, 9, 9, 17]], [37, [2, 9, 9, 21]], [39, [2, 9, 9, 21]], [14, [2, 9, 11, 14]], [16, [2, 9, 11, 14]], [26, [2, 9, 13, 13]], [26, [2, 9, 13, 17]], [19, [2, 9, 13, 21]], [20, [2, 9, 13, 21]], [31, [2, 9, 13, 21]], [19, [2, 9, 13, 22]], [20, [2, 9, 13, 22]], [31, [2, 9, 13, 22]], [3, [2, 9, 14, 21]], [6, [2, 9, 14, 21]], [7, [2, 9, 14, 21]], [18, [2, 9, 14, 21]], [20, [2, 9, 14, 21]], [22, [2, 9, 14, 21]], [23, [2, 9, 14, 21]], [30, [2, 9, 14, 21]], [33, [2, 9, 14, 21]], [3, [2, 9, 14, 22]], [6, [2, 9, 14, 22]], [7, [2, 9, 14, 22]], [18, [2, 9, 14, 22]], [20, [2, 9, 14, 22]], [22, [2, 9, 14, 22]], [23, [2, 9, 14, 22]], [30, [2, 9, 14, 22]], [33, [2, 9, 14, 22]], [26, [2, 9, 15, 17]], [27, [2, 9, 15, 17]], [35, [2, 9, 15, 17]], [19, [2, 9, 15, 21]], [23, [2, 9, 15, 21]], [32, [2, 9, 15, 21]], [19, [2, 9, 15, 22]], [23, [2, 9, 15, 22]], [32, [2, 9, 15, 22]], [29, [2, 9, 16, 16]], [36, [2, 9, 16, 16]], [39, [2, 9, 16, 16]], [40, [2, 9, 16, 16]], [25, [2, 9, 16, 17]], [27, [2, 9, 16, 17]], [34, [2, 9, 16, 17]], [37, [2, 9, 16, 17]], [38, [2, 9, 16, 17]], [40, [2, 9, 16, 17]], [39, [2, 9, 16, 21]], [40, [2, 9, 16, 21]], [36, [2, 9, 16, 22]], [0, [3, 3, 5, 13]], [13, [3, 3, 5, 13]], [16, [3, 3, 5, 13]], [28, [3, 3, 5, 13]], [14, [3, 4, 5, 13]], [15, [3, 4, 5, 13]], [28, [3, 4, 5, 13]], [9, [3, 4, 5, 14]], [10, [3, 4, 5, 14]], [24, [3, 4, 5, 14]], [0, [3, 5, 9, 14]], [13, [3, 5, 9, 14]], [16, [3, 5, 9, 14]], [28, [3, 5, 9, 14]], [14, [3, 5, 11, 13]], [16, [3, 5, 11, 13]], [2, [4, 5, 7, 15]], [4, [4, 5, 7, 15]], [2, [4, 5, 9, 13]], [4, [4, 5, 9, 13]], [6, [4, 5, 9, 14]], [8, [4, 5, 9, 14]], [10, [4, 5, 9, 14]], [12, [4, 5, 9, 14]], [14, [4, 5, 9, 14]], [15, [4, 5, 9, 14]], [28, [4, 5, 9, 14]], [36, [5, 5, 7, 13]], [37, [5, 5, 7, 13]], [38, [5, 5, 7, 13]], [39, [5, 5, 7, 13]], [36, [5, 5, 7, 16]], [37, [5, 5, 7, 16]], [38, [5, 5, 7, 16]], [39, [5, 5, 7, 16]], [36, [5, 5, 7, 17]], [37, [5, 5, 7, 17]], [38, [5, 5, 7, 17]], [39, [5, 5, 7, 17]], [19, [5, 5, 7, 21]], [29, [5, 5, 7, 21]], [30, [5, 5, 7, 21]], [31, [5, 5, 7, 21]], [37, [5, 5, 7, 21]], [40, [5, 5, 7, 21]], [19, [5, 5, 7, 22]], [29, [5, 5, 7, 22]], [30, [5, 5, 7, 22]], [31, [5, 5, 7, 22]], [36, [5, 5, 7, 22]], [9, [5, 5, 13, 21]], [9, [5, 5, 13, 22]], [36, [5, 7, 13, 13]], [37, [5, 7, 13, 13]], [38, [5, 7, 13, 13]], [39, [5, 7, 13, 13]], [36, [5, 7, 13, 16]], [37, [5, 7, 13, 16]], [38, [5, 7, 13, 16]], [39, [5, 7, 13, 16]], [36, [5, 7, 13, 17]], [37, [5, 7, 13, 17]], [38, [5, 7, 13, 17]], [39, [5, 7, 13, 17]], [19, [5, 7, 13, 21]], [20, [5, 7, 13, 21]], [29, [5, 7, 13, 21]], [31, [5, 7, 13, 21]], [37, [5, 7, 13, 21]], [40, [5, 7, 13, 21]], [19, [5, 7, 13, 22]], [20, [5, 7, 13, 22]], [29, [5, 7, 13, 22]], [31, [5, 7, 13, 22]], [36, [5, 7, 13, 22]], [18, [5, 7, 14, 21]], [20, [5, 7, 14, 21]], [30, [5, 7, 14, 21]], [18, [5, 7, 14, 22]], [20, [5, 7, 14, 22]], [30, [5, 7, 14, 22]], [18, [5, 7, 16, 21]], [18, [5, 7, 16, 22]], [36, [5, 9, 9, 13]], [37, [5, 9, 9, 13]], [38, [5, 9, 9, 13]], [39, [5, 9, 9, 13]], [36, [5, 9, 9, 16]], [37, [5, 9, 9, 16]], [38, [5, 9, 9, 16]], [39, [5, 9, 9, 16]], [36, [5, 9, 9, 17]], [37, [5, 9, 9, 17]], [38, [5, 9, 9, 17]], [39, [5, 9, 9, 17]], [18, [5, 9, 9, 21]], [26, [5, 9, 9, 21]], [29, [5, 9, 9, 21]], [18, [5, 9, 9, 22]], [26, [5, 9, 9, 22]], [29, [5, 9, 9, 22]], [14, [5, 9, 11, 14]], [16, [5, 9, 11, 14]], [26, [5, 9, 13, 21]], [37, [5, 9, 13, 21]], [40, [5, 9, 13, 21]], [26, [5, 9, 13, 22]], [36, [5, 9, 13, 22]], [6, [5, 9, 14, 21]], [8, [5, 9, 14, 21]], [6, [5, 9, 14, 22]], [8, [5, 9, 14, 22]]], "stats": {"rows": 385778, "rank": 236306, "columns": 251803, "seconds": 8.559863799950108, "solver": "sparse rows and derivation DAG"}}

==> anc/controlled/compression_artifacts/trial_2_n23_search.json <==
{"graph": {"n": 23, "edges": [[0, 4], [0, 5], [0, 6], [1, 5], [1, 6], [1, 7], [1, 8], [2, 7], [2, 8], [2, 9], [2, 10], [3, 9], [3, 10], [3, 11], [3, 12], [4, 11], [4, 12], [5, 6], [5, 13], [5, 14], [5, 18], [7, 14], [7, 15], [8, 19], [9, 10], [11, 12], [11, 16], [11, 17], [11, 22], [13, 17], [13, 18], [14, 18], [14, 19], [15, 19], [15, 20], [15, 21], [16, 20], [16, 21], [16, 22], [17, 22], [20, 21]]}, "coefficient_degree": 4, "kind": "f2-roots-refutation-v1", "status": "UNSAT", "terms": [[2, [0]], [5, [0]], [6, [0]], [7, [0]], [8, [0]], [10, [0]], [12, [0]], [14, [0]], [15, [0]], [17, [0]], [18, [0]], [22, [0]], [25, [0]], [27, [0]], [29, [0]], [0, [1]], [1, [1]], [5, [1]], [6, [1]], [7, [1]], [8, [1]], [14, [1]], [16, [1]], [0, [2]], [1, [2]], [4, [2]], [5, [2]], [9, [2]], [11, [2]], [13, [2]], [17, [2]], [18, [2]], [19, [2]], [21, [2]], [27, [2]], [29, [2]], [4, [3]], [9, [3]], [10, [3]], [13, [3]], [14, [3]], [15, [3]], [16, [3]], [17, [3]], [24, [3]], [1, [4]], [3, [4]], [4, [4]], [5, [4]], [14, [4]], [15, [4]], [17, [4]], [19, [4]], [21, [4]], [25, [4]], [0, [5]], [2, [5]], [4, [5]], [7, [5]], [9, [5]], [11, [5]], [13, [5]], [14, [5]], [16, [5]], [18, [5]], [19, [5]], [20, [5]], [21, [5]], [30, [5]], [3, [7]], [6, [7]], [8, [7]], [13, [7]], [15, [7]], [19, [7]], [20, [7]], [31, [7]], [1, [8]], [5, [8]], [19, [8]], [22, [8]], [32, [8]], [33, [8]], [0, [9]], [3, [9]], [4, [9]], [5, [9]], [7, [9]], [13, [9]], [15, [9]], [17, [9]], [0, [10]], [3, [10]], [4, [10]], [5, [10]], [7, [10]], [13, [10]], [15, [10]], [17, [10]], [0, [11]], [9, [11]], [12, [11]], [14, [11]], [16, [11]], [24, [11]], [26, [11]], [27, [11]], [34, [11]], [35, [11]], [36, [11]], [37, [11]], [38, [11]], [39, [11]], [3, [12]], [4, [12]], [5, [12]], [7, [12]], [17, [12]], [1, [13]], [4, [13]], [5, [13]], [9, [13]], [10, [13]], [11, [13]], [12, [13]], [14, [13]], [16, [13]], [17, [13]], [20, [13]], [21, [13]], [31, [13]], [3, [14]], [7, [14]], [8, [14]], [13, [14]], [14, [14]], [15, [14]], [16, [14]], [18, [14]], [22, [14]], [23, [14]], [30, [14]], [31, [14]], [33, [14]], [1, [15]], [3, [15]], [5, [15]], [8, [15]], [21, [15]], [23, [15]], [32, [15]], [34, [15]], [35, [15]], [36, [15]], [37, [15]], [0, [16]], [6, [16]], [8, [16]], [9, [16]], [10, [16]], [15, [16]], [24, [16]], [27, [16]], [28, [16]], [34, [16]], [35, [16]], [36, [16]], [37, [16]], [39, [16]], [1, [17]], [3, [17]], [7, [17]], [13, [17]], [14, [17]], [16, [17]], [19, [17]], [21, [17]], [26, [17]], [28, [17]], [38, [17]], [0, [18]], [1, [18]], [7, [18]], [9, [18]], [12, [18]], [13, [18]], [15, [18]], [21, [18]], [24, [18]], [4, [20]], [5, [20]], [11, [20]], [12, [20]], [13, [20]], [17, [20]], [19, [20]], [21, [20]], [22, [20]], [24, [20]], [26, [20]], [4, [21]], [5, [21]], [11, [21]], [12, [21]], [13, [21]], [17, [21]], [19, [21]], [21, [21]], [22, [21]], [24, [21]], [26, [21]], [2, [0, 0, 1, 1]], [5, [0, 0, 1, 1]], [6, [0, 0, 1, 1]], [7, [0, 0, 1, 1]], [8, [0, 0, 1, 1]], [13, [0, 0, 1, 1]], [14, [0, 0, 1, 1]], [15, [0, 0, 1, 1]], [16, [0, 0, 1, 1]], [17, [0, 0, 1, 1]], [2, [0, 0, 1, 2]], [3, [0, 0, 1, 2]], [5, [0, 0, 1, 2]], [7, [0, 0, 1, 2]], [10, [0, 0, 1, 2]], [11, [0, 0, 1, 2]], [17, [0, 0, 1, 2]], [24, [0, 0, 1, 2]], [0, [0, 0, 1, 3]], [1, [0, 0, 1, 3]], [2, [0, 0, 1, 3]], [3, [0, 0, 1, 3]], [4, [0, 0, 1, 3]], [5, [0, 0, 1, 3]], [7, [0, 0, 1, 3]], [9, [0, 0, 1, 3]], [12, [0, 0, 1, 3]], [14, [0, 0, 1, 3]], [16, [0, 0, 1, 3]], [24, [0, 0, 1, 3]], [1, [0, 0, 1, 4]], [2, [0, 0, 1, 4]], [3, [0, 0, 1, 4]], [4, [0, 0, 1, 4]], [5, [0, 0, 1, 4]], [7, [0, 0, 1, 4]], [14, [0, 0, 1, 4]], [16, [0, 0, 1, 4]], [2, [0, 0, 1, 5]], [4, [0, 0, 1, 5]], [5, [0, 0, 1, 5]], [6, [0, 0, 1, 5]], [8, [0, 0, 1, 5]], [9, [0, 0, 1, 5]], [10, [0, 0, 1, 5]], [11, [0, 0, 1, 5]], [12, [0, 0, 1, 5]], [13, [0, 0, 1, 5]], [14, [0, 0, 1, 5]], [15, [0, 0, 1, 5]], [16, [0, 0, 1, 5]], [20, [0, 0, 1, 5]], [21, [0, 0, 1, 5]], [31, [0, 0, 1, 5]], [0, [0, 0, 1, 7]], [1, [0, 0, 1, 7]], [14, [0, 0, 1, 7]], [16, [0, 0, 1, 7]], [19, [0, 0, 1, 7]], [20, [0, 0, 1, 7]], [31, [0, 0, 1, 7]], [0, [0, 0, 1, 9]], [2, [0, 0, 1, 9]], [3, [0, 0, 1, 9]], [5, [0, 0, 1, 9]], [7, [0, 0, 1, 9]], [10, [0, 0, 1, 9]], [12, [0, 0, 1, 9]], [13, [0, 0, 1, 9]], [15, [0, 0, 1, 9]], [17, [0, 0, 1, 9]], [0, [0, 0, 1, 10]], [2, [0, 0, 1, 10]], [3, [0, 0, 1, 10]], [5, [0, 0, 1, 10]], [7, [0, 0, 1, 10]], [13, [0, 0, 1, 10]], [15, [0, 0, 1, 10]], [17, [0, 0, 1, 10]], [1, [0, 0, 1, 11]], [4, [0, 0, 1, 11]], [5, [0, 0, 1, 11]], [7, [0, 0, 1, 11]], [9, [0, 0, 1, 11]], [10, [0, 0, 1, 11]], [11, [0, 0, 1, 11]], [12, [0, 0, 1, 11]], [14, [0, 0, 1, 11]], [17, [0, 0, 1, 11]], [25, [0, 0, 1, 11]], [26, [0, 0, 1, 11]], [27, [0, 0, 1, 11]], [38, [0, 0, 1, 11]], [39, [0, 0, 1, 11]], [0, [0, 0, 1, 12]], [2, [0, 0, 1, 12]], [3, [0, 0, 1, 12]], [13, [0, 0, 1, 12]], [17, [0, 0, 1, 12]], [0, [0, 0, 1, 13]], [1, [0, 0, 1, 13]], [2, [0, 0, 1, 13]], [4, [0, 0, 1, 13]], [13, [0, 0, 1, 13]], [15, [0, 0, 1, 13]], [20, [0, 0, 1, 13]], [30, [0, 0, 1, 13]], [3, [0, 0, 1, 14]], [20, [0, 0, 1, 14]], [31, [0, 0, 1, 14]], [0, [0, 0, 1, 15]], [13, [0, 0, 1, 15]], [15, [0, 0, 1, 15]], [1, [0, 0, 1, 16]], [3, [0, 0, 1, 16]], [5, [0, 0, 1, 16]], [6, [0, 0, 1, 16]], [7, [0, 0, 1, 16]], [8, [0, 0, 1, 16]], [13, [0, 0, 1, 16]], [27, [0, 0, 1, 16]], [28, [0, 0, 1, 16]], [39, [0, 0, 1, 16]], [0, [0, 0, 1, 17]], [3, [0, 0, 1, 17]], [4, [0, 0, 1, 17]], [5, [0, 0, 1, 17]], [7, [0, 0, 1, 17]], [15, [0, 0, 1, 17]], [17, [0, 0, 1, 17]], [26, [0, 0, 1, 17]], [28, [0, 0, 1, 17]], [38, [0, 0, 1, 17]], [1, [0, 0, 1, 18]], [3, [0, 0, 1, 18]], [7, [0, 0, 1, 18]], [18, [0, 0, 1, 18]], [21, [0, 0, 1, 18]], [1, [0, 0, 1, 20]], [2, [0, 0, 1, 20]], [3, [0, 0, 1, 20]], [4, [0, 0, 1, 20]], [6, [0, 0, 1, 20]], [7, [0, 0, 1, 20]], [8, [0, 0, 1, 20]], [22, [0, 0, 1, 20]], [35, [0, 0, 1, 20]], [40, [0, 0, 1, 20]], [1, [0, 0, 1, 21]], [2, [0, 0, 1, 21]], [3, [0, 0, 1, 21]], [4, [0, 0, 1, 21]], [6, [0, 0, 1, 21]], [7, [0, 0, 1, 21]], [8, [0, 0, 1, 21]], [22, [0, 0, 1, 21]], [34, [0, 0, 1, 21]], [0, [0, 0, 2, 2]], [1, [0, 0, 2, 2]], [5, [0, 0, 2, 2]], [11, [0, 0, 2, 2]], [12, [0, 0, 2, 2]], [14, [0, 0, 2, 2]], [16, [0, 0, 2, 2]], [19, [0, 0, 2, 2]], [21, [0, 0, 2, 2]], [24, [0, 0, 2, 2]], [1, [0, 0, 2, 3]], [3, [0, 0, 2, 3]], [10, [0, 0, 2, 3]], [12, [0, 0, 2, 3]], [15, [0, 0, 2, 3]], [16, [0, 0, 2, 3]], [25, [0, 0, 2, 3]], [1, [0, 0, 2, 4]], [3, [0, 0, 2, 4]], [13, [0, 0, 2, 4]], [14, [0, 0, 2, 4]], [25, [0, 0, 2, 4]], [0, [0, 0, 2, 5]], [2, [0, 0, 2, 5]], [4, [0, 0, 2, 5]], [5, [0, 0, 2, 5]], [6, [0, 0, 2, 5]], [7, [0, 0, 2, 5]], [8, [0, 0, 2, 5]], [9, [0, 0, 2, 5]], [12, [0, 0, 2, 5]], [13, [0, 0, 2, 5]], [15, [0, 0, 2, 5]], [18, [0, 0, 2, 5]], [20, [0, 0, 2, 5]], [24, [0, 0, 2, 5]], [30, [0, 0, 2, 5]], [0, [0, 0, 2, 7]], [1, [0, 0, 2, 7]], [14, [0, 0, 2, 7]], [16, [0, 0, 2, 7]], [20, [0, 0, 2, 7]], [21, [0, 0, 2, 7]], [31, [0, 0, 2, 7]], [4, [0, 0, 2, 9]], [5, [0, 0, 2, 9]], [12, [0, 0, 2, 9]], [17, [0, 0, 2, 9]], [19, [0, 0, 2, 9]], [21, [0, 0, 2, 9]], [24, [0, 0, 2, 9]], [4, [0, 0, 2, 10]], [5, [0, 0, 2, 10]], [9, [0, 0, 2, 10]], [17, [0, 0, 2, 10]], [19, [0, 0, 2, 10]], [21, [0, 0, 2, 10]], [1, [0, 0, 2, 11]], [5, [0, 0, 2, 11]], [9, [0, 0, 2, 11]], [10, [0, 0, 2, 11]], [11, [0, 0, 2, 11]], [12, [0, 0, 2, 11]], [14, [0, 0, 2, 11]], [16, [0, 0, 2, 11]], [19, [0, 0, 2, 11]], [21, [0, 0, 2, 11]], [1, [0, 0, 2, 12]], [4, [0, 0, 2, 12]], [17, [0, 0, 2, 12]], [9, [0, 0, 2, 13]], [10, [0, 0, 2, 13]], [11, [0, 0, 2, 13]], [12, [0, 0, 2, 13]], [13, [0, 0, 2, 13]], [15, [0, 0, 2, 13]], [19, [0, 0, 2, 13]], [30, [0, 0, 2, 13]], [31, [0, 0, 2, 13]], [0, [0, 0, 2, 14]], [3, [0, 0, 2, 14]], [7, [0, 0, 2, 14]], [9, [0, 0, 2, 14]], [12, [0, 0, 2, 14]], [13, [0, 0, 2, 14]], [15, [0, 0, 2, 14]], [18, [0, 0, 2, 14]], [24, [0, 0, 2, 14]], [30, [0, 0, 2, 14]], [31, [0, 0, 2, 14]], [3, [0, 0, 2, 15]], [4, [0, 0, 2, 15]], [17, [0, 0, 2, 15]], [3, [0, 0, 2, 16]], [6, [0, 0, 2, 16]], [7, [0, 0, 2, 16]], [8, [0, 0, 2, 16]], [9, [0, 0, 2, 16]], [12, [0, 0, 2, 16]], [19, [0, 0, 2, 16]], [21, [0, 0, 2, 16]], [24, [0, 0, 2, 16]], [0, [0, 0, 2, 17]], [1, [0, 0, 2, 17]], [3, [0, 0, 2, 17]], [10, [0, 0, 2, 17]], [11, [0, 0, 2, 17]], [24, [0, 0, 2, 17]], [0, [0, 0, 2, 18]], [5, [0, 0, 2, 18]], [13, [0, 0, 2, 18]], [15, [0, 0, 2, 18]], [18, [0, 0, 2, 18]], [21, [0, 0, 2, 18]], [3, [0, 0, 2, 20]], [5, [0, 0, 2, 20]], [6, [0, 0, 2, 20]], [7, [0, 0, 2, 20]], [8, [0, 0, 2, 20]], [19, [0, 0, 2, 20]], [21, [0, 0, 2, 20]], [22, [0, 0, 2, 20]], [35, [0, 0, 2, 20]], [40, [0, 0, 2, 20]], [3, [0, 0, 2, 21]], [5, [0, 0, 2, 21]], [6, [0, 0, 2, 21]], [7, [0, 0, 2, 21]], [8, [0, 0, 2, 21]], [19, [0, 0, 2, 21]], [21, [0, 0, 2, 21]], [22, [0, 0, 2, 21]], [34, [0, 0, 2, 21]], [5, [0, 0, 3, 3]], [7, [0, 0, 3, 3]], [9, [0, 0, 3, 3]], [10, [0, 0, 3, 3]], [15, [0, 0, 3, 3]], [16, [0, 0, 3, 3]], [24, [0, 0, 3, 3]], [25, [0, 0, 3, 3]], [1, [0, 0, 3, 4]], [3, [0, 0, 3, 4]], [5, [0, 0, 3, 4]], [7, [0, 0, 3, 4]], [14, [0, 0, 3, 4]], [16, [0, 0, 3, 4]], [2, [0, 0, 3, 5]], [4, [0, 0, 3, 5]], [5, [0, 0, 3, 5]], [7, [0, 0, 3, 5]], [10, [0, 0, 3, 5]], [11, [0, 0, 3, 5]], [13, [0, 0, 3, 5]], [14, [0, 0, 3, 5]], [24, [0, 0, 3, 5]], [25, [0, 0, 3, 5]], [3, [0, 0, 3, 7]], [4, [0, 0, 3, 7]], [15, [0, 0, 3, 7]], [16, [0, 0, 3, 7]], [17, [0, 0, 3, 7]], [25, [0, 0, 3, 7]], [10, [0, 0, 3, 9]], [12, [0, 0, 3, 9]], [1, [0, 0, 3, 11]], [3, [0, 0, 3, 11]], [5, [0, 0, 3, 11]], [7, [0, 0, 3, 11]], [16, [0, 0, 3, 11]], [25, [0, 0, 3, 11]], [5, [0, 0, 3, 12]], [7, [0, 0, 3, 12]], [13, [0, 0, 3, 12]], [1, [0, 0, 3, 13]], [4, [0, 0, 3, 13]], [5, [0, 0, 3, 13]], [7, [0, 0, 3, 13]], [13, [0, 0, 3, 13]], [14, [0, 0, 3, 13]], [17, [0, 0, 3, 13]], [25, [0, 0, 3, 13]], [0, [0, 0, 3, 14]], [1, [0, 0, 3, 14]], [3, [0, 0, 3, 14]], [10, [0, 0, 3, 14]], [11, [0, 0, 3, 14]], [14, [0, 0, 3, 14]], [15, [0, 0, 3, 14]], [24, [0, 0, 3, 14]], [25, [0, 0, 3, 14]], [0, [0, 0, 3, 16]], [10, [0, 0, 3, 16]], [11, [0, 0, 3, 16]], [13, [0, 0, 3, 16]], [16, [0, 0, 3, 16]], [24, [0, 0, 3, 16]], [25, [0, 0, 3, 16]], [1, [0, 0, 3, 17]], [4, [0, 0, 3, 17]], [10, [0, 0, 3, 17]], [11, [0, 0, 3, 17]], [13, [0, 0, 3, 17]], [14, [0, 0, 3, 17]], [15, [0, 0, 3, 17]], [16, [0, 0, 3, 17]], [17, [0, 0, 3, 17]], [24, [0, 0, 3, 17]], [1, [0, 0, 3, 18]], [3, [0, 0, 3, 18]], [13, [0, 0, 4, 4]], [14, [0, 0, 4, 4]], [25, [0, 0, 4, 4]], [2, [0, 0, 4, 5]], [4, [0, 0, 4, 5]], [5, [0, 0, 4, 5]], [7, [0, 0, 4, 5]], [15, [0, 0, 4, 5]], [16, [0, 0, 4, 5]], [18, [0, 0, 4, 5]], [20, [0, 0, 4, 5]], [25, [0, 0, 4, 5]], [30, [0, 0, 4, 5]], [3, [0, 0, 4, 7]], [4, [0, 0, 4, 7]], [13, [0, 0, 4, 7]], [14, [0, 0, 4, 7]], [17, [0, 0, 4, 7]], [25, [0, 0, 4, 7]], [1, [0, 0, 4, 9]], [4, [0, 0, 4, 9]], [17, [0, 0, 4, 9]], [1, [0, 0, 4, 10]], [4, [0, 0, 4, 10]], [17, [0, 0, 4, 10]], [1, [0, 0, 4, 11]], [14, [0, 0, 4, 11]], [16, [0, 0, 4, 11]], [18, [0, 0, 4, 11]], [27, [0, 0, 4, 11]], [29, [0, 0, 4, 11]], [3, [0, 0, 4, 13]], [4, [0, 0, 4, 13]], [16, [0, 0, 4, 13]], [17, [0, 0, 4, 13]], [20, [0, 0, 4, 13]], [25, [0, 0, 4, 13]], [27, [0, 0, 4, 13]], [29, [0, 0, 4, 13]], [30, [0, 0, 4, 13]], [13, [0, 0, 4, 14]], [16, [0, 0, 4, 14]], [25, [0, 0, 4, 14]], [1, [0, 0, 4, 15]], [4, [0, 0, 4, 15]], [17, [0, 0, 4, 15]], [1, [0, 0, 4, 16]], [3, [0, 0, 4, 16]], [5, [0, 0, 4, 16]], [7, [0, 0, 4, 16]], [14, [0, 0, 4, 16]], [15, [0, 0, 4, 16]], [25, [0, 0, 4, 16]], [3, [0, 0, 4, 17]], [5, [0, 0, 4, 17]], [7, [0, 0, 4, 17]], [13, [0, 0, 4, 17]], [14, [0, 0, 4, 17]], [16, [0, 0, 4, 17]], [20, [0, 0, 4, 17]], [30, [0, 0, 4, 17]], [1, [0, 0, 4, 18]], [5, [0, 0, 4, 18]], [7, [0, 0, 4, 18]], [15, [0, 0, 4, 18]], [27, [0, 0, 4, 18]], [29, [0, 0, 4, 18]], [1, [0, 0, 4, 20]], [4, [0, 0, 4, 20]], [13, [0, 0, 4, 20]], [15, [0, 0, 4, 20]], [17, [0, 0, 4, 20]], [1, [0, 0, 4, 21]], [4, [0, 0, 4, 21]], [13, [0, 0, 4, 21]], [15, [0, 0, 4, 21]], [17, [0, 0, 4, 21]], [5, [0, 0, 5, 5]], [20, [0, 0, 5, 5]], [21, [0, 0, 5, 5]], [31, [0, 0, 5, 5]], [13, [0, 0, 5, 6]], [18, [0, 0, 5, 6]], [27, [0, 0, 5, 6]], [29, [0, 0, 5, 6]], [18, [0, 0, 5, 7]], [19, [0, 0, 5, 7]], [30, [0, 0, 5, 7]], [31, [0, 0, 5, 7]], [2, [0, 0, 5, 9]], [4, [0, 0, 5, 9]], [7, [0, 0, 5, 9]], [10, [0, 0, 5, 9]], [12, [0, 0, 5, 9]], [19, [0, 0, 5, 9]], [21, [0, 0, 5, 9]], [2, [0, 0, 5, 10]], [4, [0, 0, 5, 10]], [7, [0, 0, 5, 10]], [19, [0, 0, 5, 10]], [21, [0, 0, 5, 10]], [0, [0, 0, 5, 11]], [4, [0, 0, 5, 11]], [7, [0, 0, 5, 11]], [9, [0, 0, 5, 11]], [10, [0, 0, 5, 11]], [11, [0, 0, 5, 11]], [12, [0, 0, 5, 11]], [14, [0, 0, 5, 11]], [16, [0, 0, 5, 11]], [17, [0, 0, 5, 11]], [18, [0, 0, 5, 11]], [19, [0, 0, 5, 11]], [20, [0, 0, 5, 11]], [21, [0, 0, 5, 11]], [30, [0, 0, 5, 11]], [0, [0, 0, 5, 12]], [2, [0, 0, 5, 12]], [4, [0, 0, 5, 12]], [18, [0, 0, 5, 12]], [19, [0, 0, 5, 12]], [30, [0, 0, 5, 12]], [31, [0, 0, 5, 12]], [2, [0, 0, 5, 13]], [5, [0, 0, 5, 13]], [7, [0, 0, 5, 13]], [9, [0, 0, 5, 13]], [10, [0, 0, 5, 13]], [11, [0, 0, 5, 13]], [12, [0, 0, 5, 13]], [14, [0, 0, 5, 13]], [16, [0, 0, 5, 13]], [17, [0, 0, 5, 13]], [0, [0, 0, 5, 14]], [9, [0, 0, 5, 14]], [10, [0, 0, 5, 14]], [11, [0, 0, 5, 14]], [12, [0, 0, 5, 14]], [14, [0, 0, 5, 14]], [16, [0, 0, 5, 14]], [20, [0, 0, 5, 14]], [30, [0, 0, 5, 14]], [7, [0, 0, 5, 16]], [18, [0, 0, 5, 16]], [21, [0, 0, 5, 16]], [30, [0, 0, 5, 16]], [31, [0, 0, 5, 16]], [0, [0, 0, 5, 17]], [4, [0, 0, 5, 17]], [5, [0, 0, 5, 17]], [7, [0, 0, 5, 17]], [9, [0, 0, 5, 17]], [10, [0, 0, 5, 17]], [11, [0, 0, 5, 17]], [12, [0, 0, 5, 17]], [17, [0, 0, 5, 17]], [19, [0, 0, 5, 17]], [20, [0, 0, 5, 17]], [31, [0, 0, 5, 17]], [5, [0, 0, 5, 18]], [7, [0, 0, 5, 18]], [13, [0, 0, 5, 18]], [27, [0, 0, 5, 18]], [29, [0, 0, 5, 18]], [0, [0, 0, 5, 20]], [2, [0, 0, 5, 20]], [4, [0, 0, 5, 20]], [7, [0, 0, 5, 20]], [13, [0, 0, 5, 20]], [15, [0, 0, 5, 20]], [18, [0, 0, 5, 20]], [21, [0, 0, 5, 20]], [30, [0, 0, 5, 20]], [31, [0, 0, 5, 20]], [0, [0, 0, 5, 21]], [2, [0, 0, 5, 21]], [4, [0, 0, 5, 21]], [7, [0, 0, 5, 21]], [13, [0, 0, 5, 21]], [15, [0, 0, 5, 21]], [18, [0, 0, 5, 21]], [21, [0, 0, 5, 21]], [30, [0, 0, 5, 21]], [31, [0, 0, 5, 21]], [18, [0, 0, 6, 11]], [26, [0, 0, 6, 11]], [29, [0, 0, 6, 11]], [38, [0, 0, 6, 11]], [39, [0, 0, 6, 11]], [13, [0, 0, 6, 13]], [27, [0, 0, 6, 13]], [29, [0, 0, 6, 13]], [13, [0, 0, 6, 16]], [27, [0, 0, 6, 16]], [28, [0, 0, 6, 16]], [39, [0, 0, 6, 16]], [18, [0, 0, 6, 17]], [26, [0, 0, 6, 17]], [28, [0, 0, 6, 17]], [38, [0, 0, 6, 17]], [3, [0, 0, 7, 9]], [19, [0, 0, 7, 9]], [21, [0, 0, 7, 9]], [3, [0, 0, 7, 10]], [19, [0, 0, 7, 10]], [21, [0, 0, 7, 10]], [1, [0, 0, 7, 11]], [3, [0, 0, 7, 11]], [4, [0, 0, 7, 11]], [14, [0, 0, 7, 11]], [16, [0, 0, 7, 11]], [17, [0, 0, 7, 11]], [19, [0, 0, 7, 11]], [21, [0, 0, 7, 11]], [34, [0, 0, 7, 11]], [35, [0, 0, 7, 11]], [36, [0, 0, 7, 11]], [37, [0, 0, 7, 11]], [1, [0, 0, 7, 12]], [4, [0, 0, 7, 12]], [17, [0, 0, 7, 12]], [3, [0, 0, 7, 13]], [13, [0, 0, 7, 13]], [15, [0, 0, 7, 13]], [19, [0, 0, 7, 13]], [20, [0, 0, 7, 13]], [31, [0, 0, 7, 13]], [18, [0, 0, 7, 14]], [20, [0, 0, 7, 14]], [30, [0, 0, 7, 14]], [3, [0, 0, 7, 15]], [4, [0, 0, 7, 15]], [17, [0, 0, 7, 15]], [34, [0, 0, 7, 15]], [35, [0, 0, 7, 15]], [36, [0, 0, 7, 15]], [37, [0, 0, 7, 15]], [3, [0, 0, 7, 16]], [19, [0, 0, 7, 16]], [21, [0, 0, 7, 16]], [34, [0, 0, 7, 16]], [35, [0, 0, 7, 16]], [36, [0, 0, 7, 16]], [37, [0, 0, 7, 16]], [0, [0, 0, 7, 17]], [0, [0, 0, 7, 20]], [3, [0, 0, 7, 20]], [15, [0, 0, 7, 20]], [19, [0, 0, 7, 20]], [21, [0, 0, 7, 20]], [26, [0, 0, 7, 20]], [35, [0, 0, 7, 20]], [40, [0, 0, 7, 20]], [0, [0, 0, 7, 21]], [3, [0, 0, 7, 21]], [15, [0, 0, 7, 21]], [19, [0, 0, 7, 21]], [21, [0, 0, 7, 21]], [26, [0, 0, 7, 21]], [34, [0, 0, 7, 21]], [3, [0, 0, 9, 11]], [4, [0, 0, 9, 11]], [5, [0, 0, 9, 11]], [7, [0, 0, 9, 11]], [10, [0, 0, 9, 11]], [17, [0, 0, 9, 11]], [24, [0, 0, 9, 11]], [26, [0, 0, 9, 11]], [27, [0, 0, 9, 11]], [38, [0, 0, 9, 11]], [39, [0, 0, 9, 11]], [10, [0, 0, 9, 13]], [24, [0, 0, 9, 13]], [1, [0, 0, 9, 14]], [7, [0, 0, 9, 14]], [12, [0, 0, 9, 14]], [24, [0, 0, 9, 14]], [0, [0, 0, 9, 16]], [10, [0, 0, 9, 16]], [12, [0, 0, 9, 16]], [15, [0, 0, 9, 16]], [27, [0, 0, 9, 16]], [28, [0, 0, 9, 16]], [39, [0, 0, 9, 16]], [0, [0, 0, 9, 17]], [1, [0, 0, 9, 17]], [3, [0, 0, 9, 17]], [5, [0, 0, 9, 17]], [7, [0, 0, 9, 17]], [12, [0, 0, 9, 17]], [15, [0, 0, 9, 17]], [24, [0, 0, 9, 17]], [26, [0, 0, 9, 17]], [28, [0, 0, 9, 17]], [38, [0, 0, 9, 17]], [3, [0, 0, 10, 11]], [4, [0, 0, 10, 11]], [5, [0, 0, 10, 11]], [7, [0, 0, 10, 11]], [9, [0, 0, 10, 11]], [17, [0, 0, 10, 11]], [26, [0, 0, 10, 11]], [27, [0, 0, 10, 11]], [38, [0, 0, 10, 11]], [39, [0, 0, 10, 11]], [9, [0, 0, 10, 13]], [1, [0, 0, 10, 14]], [7, [0, 0, 10, 14]], [9, [0, 0, 10, 14]], [0, [0, 0, 10, 16]], [15, [0, 0, 10, 16]], [27, [0, 0, 10, 16]], [28, [0, 0, 10, 16]], [39, [0, 0, 10, 16]], [0, [0, 0, 10, 17]], [1, [0, 0, 10, 17]], [3, [0, 0, 10, 17]], [5, [0, 0, 10, 17]], [7, [0, 0, 10, 17]], [9, [0, 0, 10, 17]], [15, [0, 0, 10, 17]], [26, [0, 0, 10, 17]], [28, [0, 0, 10, 17]], [38, [0, 0, 10, 17]], [0, [0, 0, 11, 13]], [1, [0, 0, 11, 13]], [4, [0, 0, 11, 13]], [5, [0, 0, 11, 13]], [7, [0, 0, 11, 13]], [14, [0, 0, 11, 13]], [16, [0, 0, 11, 13]], [17, [0, 0, 11, 13]], [20, [0, 0, 11, 13]], [26, [0, 0, 11, 13]], [29, [0, 0, 11, 13]], [30, [0, 0, 11, 13]], [38, [0, 0, 11, 13]], [39, [0, 0, 11, 13]], [0, [0, 0, 11, 14]], [3, [0, 0, 11, 14]], [7, [0, 0, 11, 14]], [16, [0, 0, 11, 14]], [25, [0, 0, 11, 14]], [26, [0, 0, 11, 14]], [27, [0, 0, 11, 14]], [38, [0, 0, 11, 14]], [39, [0, 0, 11, 14]], [1, [0, 0, 11, 15]], [3, [0, 0, 11, 15]], [34, [0, 0, 11, 15]], [35, [0, 0, 11, 15]], [36, [0, 0, 11, 15]], [37, [0, 0, 11, 15]], [5, [0, 0, 11, 16]], [7, [0, 0, 11, 16]], [14, [0, 0, 11, 16]], [16, [0, 0, 11, 16]], [34, [0, 0, 11, 16]], [35, [0, 0, 11, 16]], [36, [0, 0, 11, 16]], [37, [0, 0, 11, 16]], [4, [0, 0, 11, 17]], [14, [0, 0, 11, 17]], [17, [0, 0, 11, 17]], [20, [0, 0, 11, 17]], [25, [0, 0, 11, 17]], [30, [0, 0, 11, 17]], [0, [0, 0, 11, 18]], [1, [0, 0, 11, 18]], [5, [0, 0, 11, 18]], [7, [0, 0, 11, 18]], [27, [0, 0, 11, 18]], [29, [0, 0, 11, 18]], [0, [0, 0, 11, 20]], [1, [0, 0, 11, 20]], [3, [0, 0, 11, 20]], [5, [0, 0, 11, 20]], [22, [0, 0, 11, 20]], [27, [0, 0, 11, 20]], [38, [0, 0, 11, 20]], [39, [0, 0, 11, 20]], [0, [0, 0, 11, 21]], [1, [0, 0, 11, 21]], [3, [0, 0, 11, 21]], [5, [0, 0, 11, 21]], [22, [0, 0, 11, 21]], [27, [0, 0, 11, 21]], [38, [0, 0, 11, 21]], [39, [0, 0, 11, 21]], [0, [0, 0, 12, 13]], [3, [0, 0, 12, 13]], [19, [0, 0, 12, 13]], [20, [0, 0, 12, 13]], [31, [0, 0, 12, 13]], [0, [0, 0, 12, 14]], [1, [0, 0, 12, 14]], [13, [0, 0, 12, 14]], [18, [0, 0, 12, 14]], [20, [0, 0, 12, 14]], [30, [0, 0, 12, 14]], [0, [0, 0, 12, 17]], [1, [0, 0, 12, 17]], [3, [0, 0, 12, 17]], [13, [0, 0, 12, 17]], [19, [0, 0, 13, 13]], [20, [0, 0, 13, 13]], [31, [0, 0, 13, 13]], [1, [0, 0, 13, 14]], [13, [0, 0, 13, 14]], [14, [0, 0, 13, 14]], [15, [0, 0, 13, 14]], [16, [0, 0, 13, 14]], [20, [0, 0, 13, 14]], [30, [0, 0, 13, 14]], [4, [0, 0, 13, 16]], [13, [0, 0, 13, 16]], [17, [0, 0, 13, 16]], [19, [0, 0, 13, 16]], [20, [0, 0, 13, 16]], [27, [0, 0, 13, 16]], [28, [0, 0, 13, 16]], [31, [0, 0, 13, 16]], [39, [0, 0, 13, 16]], [19, [0, 0, 13, 17]], [20, [0, 0, 13, 17]], [26, [0, 0, 13, 17]], [28, [0, 0, 13, 17]], [31, [0, 0, 13, 17]], [38, [0, 0, 13, 17]], [0, [0, 0, 13, 20]], [4, [0, 0, 13, 20]], [13, [0, 0, 13, 20]], [15, [0, 0, 13, 20]], [17, [0, 0, 13, 20]], [19, [0, 0, 13, 20]], [20, [0, 0, 13, 20]], [31, [0, 0, 13, 20]], [0, [0, 0, 13, 21]], [4, [0, 0, 13, 21]], [13, [0, 0, 13, 21]], [15, [0, 0, 13, 21]], [17, [0, 0, 13, 21]], [19, [0, 0, 13, 21]], [20, [0, 0, 13, 21]], [31, [0, 0, 13, 21]], [7, [0, 0, 14, 16]], [13, [0, 0, 14, 16]], [18, [0, 0, 14, 16]], [20, [0, 0, 14, 16]], [27, [0, 0, 14, 16]], [28, [0, 0, 14, 16]], [30, [0, 0, 14, 16]], [39, [0, 0, 14, 16]], [3, [0, 0, 14, 17]], [14, [0, 0, 14, 17]], [15, [0, 0, 14, 17]], [16, [0, 0, 14, 17]], [18, [0, 0, 14, 17]], [20, [0, 0, 14, 17]], [26, [0, 0, 14, 17]], [28, [0, 0, 14, 17]], [30, [0, 0, 14, 17]], [38, [0, 0, 14, 17]], [0, [0, 0, 14, 20]], [7, [0, 0, 14, 20]], [13, [0, 0, 14, 20]], [15, [0, 0, 14, 20]], [18, [0, 0, 14, 20]], [20, [0, 0, 14, 20]], [30, [0, 0, 14, 20]], [0, [0, 0, 14, 21]], [7, [0, 0, 14, 21]], [13, [0, 0, 14, 21]], [15, [0, 0, 14, 21]], [18, [0, 0, 14, 21]], [20, [0, 0, 14, 21]], [30, [0, 0, 14, 21]], [1, [0, 0, 15, 16]], [4, [0, 0, 15, 16]], [17, [0, 0, 15, 16]], [5, [0, 0, 15, 20]], [7, [0, 0, 15, 20]], [35, [0, 0, 15, 20]], [40, [0, 0, 15, 20]], [5, [0, 0, 15, 21]], [7, [0, 0, 15, 21]], [34, [0, 0, 15, 21]], [27, [0, 0, 16, 20]], [28, [0, 0, 16, 20]], [39, [0, 0, 16, 20]], [27, [0, 0, 16, 21]], [28, [0, 0, 16, 21]], [39, [0, 0, 16, 21]], [0, [0, 0, 17, 18]], [1, [0, 0, 17, 18]], [15, [0, 0, 17, 18]], [0, [0, 0, 17, 20]], [15, [0, 0, 17, 20]], [26, [0, 0, 17, 20]], [28, [0, 0, 17, 20]], [38, [0, 0, 17, 20]], [0, [0, 0, 17, 21]], [15, [0, 0, 17, 21]], [26, [0, 0, 17, 21]], [28, [0, 0, 17, 21]], [38, [0, 0, 17, 21]], [0, [0, 1, 1, 2]], [6, [0, 1, 1, 2]], [8, [0, 1, 1, 2]], [9, [0, 1, 1, 2]], [10, [0, 1, 1, 2]], [11, [0, 1, 1, 2]], [12, [0, 1, 1, 2]], [14, [0, 1, 1, 2]], [16, [0, 1, 1, 2]], [1, [0, 1, 1, 3]], [2, [0, 1, 1, 3]], [5, [0, 1, 1, 3]], [7, [0, 1, 1, 3]], [9, [0, 1, 1, 3]], [10, [0, 1, 1, 3]], [11, [0, 1, 1, 3]], [12, [0, 1, 1, 3]], [13, [0, 1, 1, 3]], [14, [0, 1, 1, 3]], [17, [0, 1, 1, 3]], [25, [0, 1, 1, 3]], [1, [0, 1, 1, 4]], [2, [0, 1, 1, 4]], [5, [0, 1, 1, 4]], [7, [0, 1, 1, 4]], [13, [0, 1, 1, 4]], [16, [0, 1, 1, 4]], [17, [0, 1, 1, 4]], [25, [0, 1, 1, 4]], [5, [0, 1, 1, 5]], [6, [0, 1, 1, 5]], [8, [0, 1, 1, 5]], [13, [0, 1, 1, 5]], [18, [0, 1, 1, 5]], [19, [0, 1, 1, 5]], [21, [0, 1, 1, 5]], [27, [0, 1, 1, 5]], [29, [0, 1, 1, 5]], [0, [0, 1, 1, 7]], [1, [0, 1, 1, 7]], [6, [0, 1, 1, 7]], [8, [0, 1, 1, 7]], [14, [0, 1, 1, 7]], [16, [0, 1, 1, 7]], [19, [0, 1, 1, 7]], [21, [0, 1, 1, 7]], [1, [0, 1, 1, 8]], [5, [0, 1, 1, 8]], [19, [0, 1, 1, 8]], [22, [0, 1, 1, 8]], [32, [0, 1, 1, 8]], [33, [0, 1, 1, 8]], [0, [0, 1, 1, 9]], [5, [0, 1, 1, 9]], [7, [0, 1, 1, 9]], [10, [0, 1, 1, 9]], [13, [0, 1, 1, 9]], [15, [0, 1, 1, 9]], [24, [0, 1, 1, 9]], [0, [0, 1, 1, 10]], [5, [0, 1, 1, 10]], [7, [0, 1, 1, 10]], [9, [0, 1, 1, 10]], [13, [0, 1, 1, 10]], [15, [0, 1, 1, 10]], [0, [0, 1, 1, 11]], [2, [0, 1, 1, 11]], [9, [0, 1, 1, 11]], [10, [0, 1, 1, 11]], [11, [0, 1, 1, 11]], [12, [0, 1, 1, 11]], [16, [0, 1, 1, 11]], [17, [0, 1, 1, 11]], [18, [0, 1, 1, 11]], [25, [0, 1, 1, 11]], [26, [0, 1, 1, 11]], [29, [0, 1, 1, 11]], [38, [0, 1, 1, 11]], [39, [0, 1, 1, 11]], [0, [0, 1, 1, 12]], [13, [0, 1, 1, 12]], [2, [0, 1, 1, 13]], [14, [0, 1, 1, 13]], [15, [0, 1, 1, 13]], [16, [0, 1, 1, 13]], [17, [0, 1, 1, 13]], [27, [0, 1, 1, 13]], [29, [0, 1, 1, 13]], [1, [0, 1, 1, 14]], [8, [0, 1, 1, 14]], [22, [0, 1, 1, 14]], [23, [0, 1, 1, 14]], [33, [0, 1, 1, 14]], [0, [0, 1, 1, 15]], [7, [0, 1, 1, 15]], [8, [0, 1, 1, 15]], [13, [0, 1, 1, 15]], [15, [0, 1, 1, 15]], [21, [0, 1, 1, 15]], [23, [0, 1, 1, 15]], [32, [0, 1, 1, 15]], [5, [0, 1, 1, 16]], [7, [0, 1, 1, 16]], [13, [0, 1, 1, 16]], [27, [0, 1, 1, 16]], [28, [0, 1, 1, 16]], [39, [0, 1, 1, 16]], [0, [0, 1, 1, 17]], [2, [0, 1, 1, 17]], [14, [0, 1, 1, 17]], [16, [0, 1, 1, 17]], [17, [0, 1, 1, 17]], [18, [0, 1, 1, 17]], [26, [0, 1, 1, 17]], [28, [0, 1, 1, 17]], [38, [0, 1, 1, 17]], [0, [0, 1, 1, 18]], [13, [0, 1, 1, 18]], [15, [0, 1, 1, 18]], [0, [0, 1, 1, 20]], [1, [0, 1, 1, 20]], [2, [0, 1, 1, 20]], [5, [0, 1, 1, 20]], [7, [0, 1, 1, 20]], [13, [0, 1, 1, 20]], [15, [0, 1, 1, 20]], [17, [0, 1, 1, 20]], [0, [0, 1, 1, 21]], [1, [0, 1, 1, 21]], [2, [0, 1, 1, 21]], [5, [0, 1, 1, 21]], [7, [0, 1, 1, 21]], [13, [0, 1, 1, 21]], [15, [0, 1, 1, 21]], [17, [0, 1, 1, 21]], [1, [0, 1, 2, 2]], [5, [0, 1, 2, 2]], [19, [0, 1, 2, 2]], [21, [0, 1, 2, 2]], [0, [0, 1, 2, 3]], [5, [0, 1, 2, 3]], [7, [0, 1, 2, 3]], [13, [0, 1, 2, 3]], [16, [0, 1, 2, 3]], [25, [0, 1, 2, 3]], [1, [0, 1, 2, 4]], [3, [0, 1, 2, 4]], [5, [0, 1, 2, 4]], [7, [0, 1, 2, 4]], [14, [0, 1, 2, 4]], [15, [0, 1, 2, 4]], [25, [0, 1, 2, 4]], [9, [0, 1, 2, 5]], [10, [0, 1, 2, 5]], [11, [0, 1, 2, 5]], [12, [0, 1, 2, 5]], [18, [0, 1, 2, 5]], [20, [0, 1, 2, 5]], [30, [0, 1, 2, 5]], [0, [0, 1, 2, 7]], [1, [0, 1, 2, 7]], [6, [0, 1, 2, 7]], [8, [0, 1, 2, 7]], [13, [0, 1, 2, 7]], [15, [0, 1, 2, 7]], [20, [0, 1, 2, 7]], [21, [0, 1, 2, 7]], [31, [0, 1, 2, 7]], [1, [0, 1, 2, 9]], [2, [0, 1, 2, 9]], [5, [0, 1, 2, 9]], [7, [0, 1, 2, 9]], [17, [0, 1, 2, 9]], [1, [0, 1, 2, 10]], [2, [0, 1, 2, 10]], [5, [0, 1, 2, 10]], [7, [0, 1, 2, 10]], [17, [0, 1, 2, 10]], [1, [0, 1, 2, 11]], [4, [0, 1, 2, 11]], [10, [0, 1, 2, 11]], [11, [0, 1, 2, 11]], [16, [0, 1, 2, 11]], [17, [0, 1, 2, 11]], [24, [0, 1, 2, 11]], [25, [0, 1, 2, 11]], [2, [0, 1, 2, 12]], [3, [0, 1, 2, 12]], [9, [0, 1, 2, 12]], [12, [0, 1, 2, 12]], [13, [0, 1, 2, 12]], [17, [0, 1, 2, 12]], [24, [0, 1, 2, 12]], [19, [0, 1, 2, 13]], [30, [0, 1, 2, 13]], [31, [0, 1, 2, 13]], [1, [0, 1, 2, 14]], [6, [0, 1, 2, 14]], [7, [0, 1, 2, 14]], [8, [0, 1, 2, 14]], [18, [0, 1, 2, 14]], [30, [0, 1, 2, 14]], [31, [0, 1, 2, 14]], [2, [0, 1, 2, 15]], [4, [0, 1, 2, 15]], [6, [0, 1, 2, 15]], [8, [0, 1, 2, 15]], [1, [0, 1, 2, 16]], [3, [0, 1, 2, 16]], [5, [0, 1, 2, 16]], [7, [0, 1, 2, 16]], [1, [0, 1, 2, 17]], [3, [0, 1, 2, 17]], [7, [0, 1, 2, 18]], [18, [0, 1, 2, 18]], [21, [0, 1, 2, 18]], [1, [0, 1, 2, 20]], [3, [0, 1, 2, 20]], [5, [0, 1, 2, 20]], [7, [0, 1, 2, 20]], [1, [0, 1, 2, 21]], [3, [0, 1, 2, 21]], [5, [0, 1, 2, 21]], [7, [0, 1, 2, 21]], [0, [0, 1, 3, 3]], [4, [0, 1, 3, 3]], [5, [0, 1, 3, 3]], [13, [0, 1, 3, 3]], [16, [0, 1, 3, 3]], [17, [0, 1, 3, 3]], [25, [0, 1, 3, 3]], [1, [0, 1, 3, 4]], [3, [0, 1, 3, 4]], [14, [0, 1, 3, 4]], [15, [0, 1, 3, 4]], [25, [0, 1, 3, 4]], [2, [0, 1, 3, 5]], [4, [0, 1, 3, 5]], [9, [0, 1, 3, 5]], [10, [0, 1, 3, 5]], [11, [0, 1, 3, 5]], [12, [0, 1, 3, 5]], [15, [0, 1, 3, 5]], [16, [0, 1, 3, 5]], [25, [0, 1, 3, 5]], [1, [0, 1, 3, 7]], [2, [0, 1, 3, 7]], [3, [0, 1, 3, 7]], [4, [0, 1, 3, 7]], [13, [0, 1, 3, 7]], [14, [0, 1, 3, 7]], [25, [0, 1, 3, 7]], [15, [0, 1, 3, 9]], [16, [0, 1, 3, 9]], [25, [0, 1, 3, 9]], [15, [0, 1, 3, 10]], [16, [0, 1, 3, 10]], [25, [0, 1, 3, 10]], [3, [0, 1, 3, 11]], [4, [0, 1, 3, 11]], [7, [0, 1, 3, 11]], [9, [0, 1, 3, 11]], [12, [0, 1, 3, 11]], [16, [0, 1, 3, 11]], [17, [0, 1, 3, 11]], [24, [0, 1, 3, 11]], [25, [0, 1, 3, 11]], [26, [0, 1, 3, 11]], [27, [0, 1, 3, 11]], [38, [0, 1, 3, 11]], [39, [0, 1, 3, 11]], [1, [0, 1, 3, 12]], [5, [0, 1, 3, 12]], [7, [0, 1, 3, 12]], [10, [0, 1, 3, 12]], [11, [0, 1, 3, 12]], [13, [0, 1, 3, 12]], [24, [0, 1, 3, 12]], [1, [0, 1, 3, 13]], [2, [0, 1, 3, 13]], [3, [0, 1, 3, 13]], [4, [0, 1, 3, 13]], [13, [0, 1, 3, 13]], [14, [0, 1, 3, 13]], [15, [0, 1, 3, 13]], [16, [0, 1, 3, 13]], [1, [0, 1, 3, 14]], [3, [0, 1, 3, 14]], [13, [0, 1, 3, 16]], [15, [0, 1, 3, 16]], [16, [0, 1, 3, 16]], [25, [0, 1, 3, 16]], [27, [0, 1, 3, 16]], [28, [0, 1, 3, 16]], [39, [0, 1, 3, 16]], [1, [0, 1, 3, 17]], [2, [0, 1, 3, 17]], [3, [0, 1, 3, 17]], [4, [0, 1, 3, 17]], [14, [0, 1, 3, 17]], [25, [0, 1, 3, 17]], [26, [0, 1, 3, 17]], [28, [0, 1, 3, 17]], [38, [0, 1, 3, 17]], [1, [0, 1, 3, 18]], [3, [0, 1, 3, 18]], [2, [0, 1, 4, 5]], [4, [0, 1, 4, 5]], [5, [0, 1, 4, 5]], [7, [0, 1, 4, 5]], [9, [0, 1, 4, 5]], [10, [0, 1, 4, 5]], [11, [0, 1, 4, 5]], [12, [0, 1, 4, 5]], [13, [0, 1, 4, 5]], [14, [0, 1, 4, 5]], [15, [0, 1, 4, 5]], [16, [0, 1, 4, 5]], [1, [0, 1, 4, 7]], [2, [0, 1, 4, 7]], [3, [0, 1, 4, 7]], [4, [0, 1, 4, 7]], [13, [0, 1, 4, 7]], [16, [0, 1, 4, 7]], [25, [0, 1, 4, 7]], [1, [0, 1, 4, 9]], [2, [0, 1, 4, 9]], [5, [0, 1, 4, 9]], [7, [0, 1, 4, 9]], [10, [0, 1, 4, 9]], [13, [0, 1, 4, 9]], [14, [0, 1, 4, 9]], [17, [0, 1, 4, 9]], [24, [0, 1, 4, 9]], [25, [0, 1, 4, 9]], [1, [0, 1, 4, 10]], [2, [0, 1, 4, 10]], [5, [0, 1, 4, 10]], [7, [0, 1, 4, 10]], [9, [0, 1, 4, 10]], [13, [0, 1, 4, 10]], [14, [0, 1, 4, 10]], [17, [0, 1, 4, 10]], [25, [0, 1, 4, 10]], [26, [0, 1, 4, 11]], [27, [0, 1, 4, 11]], [38, [0, 1, 4, 11]], [39, [0, 1, 4, 11]], [2, [0, 1, 4, 13]], [4, [0, 1, 4, 13]], [13, [0, 1, 4, 13]], [14, [0, 1, 4, 13]], [25, [0, 1, 4, 13]], [2, [0, 1, 4, 15]], [4, [0, 1, 4, 15]], [15, [0, 1, 4, 15]], [26, [0, 1, 4, 15]], [34, [0, 1, 4, 15]], [37, [0, 1, 4, 15]], [40, [0, 1, 4, 15]], [1, [0, 1, 4, 16]], [3, [0, 1, 4, 16]], [5, [0, 1, 4, 16]], [13, [0, 1, 4, 16]], [14, [0, 1, 4, 16]], [15, [0, 1, 4, 16]], [22, [0, 1, 4, 16]], [25, [0, 1, 4, 16]], [27, [0, 1, 4, 16]], [28, [0, 1, 4, 16]], [35, [0, 1, 4, 16]], [36, [0, 1, 4, 16]], [39, [0, 1, 4, 16]], [40, [0, 1, 4, 16]], [1, [0, 1, 4, 17]], [3, [0, 1, 4, 17]], [15, [0, 1, 4, 17]], [26, [0, 1, 4, 17]], [28, [0, 1, 4, 17]], [38, [0, 1, 4, 17]], [1, [0, 1, 4, 20]], [2, [0, 1, 4, 20]], [3, [0, 1, 4, 20]], [4, [0, 1, 4, 20]], [5, [0, 1, 4, 20]], [22, [0, 1, 4, 20]], [37, [0, 1, 4, 20]], [40, [0, 1, 4, 20]], [1, [0, 1, 4, 21]], [2, [0, 1, 4, 21]], [3, [0, 1, 4, 21]], [4, [0, 1, 4, 21]], [5, [0, 1, 4, 21]], [22, [0, 1, 4, 21]], [34, [0, 1, 4, 21]], [14, [0, 1, 5, 5]], [18, [0, 1, 5, 5]], [25, [0, 1, 5, 5]], [27, [0, 1, 5, 5]], [29, [0, 1, 5, 5]], [0, [0, 1, 5, 9]], [5, [0, 1, 5, 9]], [7, [0, 1, 5, 9]], [13, [0, 1, 5, 9]], [15, [0, 1, 5, 9]], [0, [0, 1, 5, 10]], [5, [0, 1, 5, 10]], [7, [0, 1, 5, 10]], [13, [0, 1, 5, 10]], [15, [0, 1, 5, 10]], [0, [0, 1, 5, 11]], [5, [0, 1, 5, 11]], [7, [0, 1, 5, 11]], [9, [0, 1, 5, 11]], [10, [0, 1, 5, 11]], [11, [0, 1, 5, 11]], [12, [0, 1, 5, 11]], [14, [0, 1, 5, 11]], [18, [0, 1, 5, 11]], [25, [0, 1, 5, 11]], [27, [0, 1, 5, 11]], [29, [0, 1, 5, 11]], [0, [0, 1, 5, 12]], [18, [0, 1, 5, 12]], [27, [0, 1, 5, 12]], [29, [0, 1, 5, 12]], [14, [0, 1, 5, 13]], [25, [0, 1, 5, 13]], [27, [0, 1, 5, 13]], [29, [0, 1, 5, 13]], [6, [0, 1, 5, 14]], [8, [0, 1, 5, 14]], [0, [0, 1, 5, 15]], [13, [0, 1, 5, 15]], [15, [0, 1, 5, 15]], [5, [0, 1, 5, 16]], [6, [0, 1, 5, 16]], [7, [0, 1, 5, 16]], [8, [0, 1, 5, 16]], [5, [0, 1, 5, 17]], [7, [0, 1, 5, 17]], [14, [0, 1, 5, 17]], [18, [0, 1, 5, 17]], [25, [0, 1, 5, 17]], [2, [0, 1, 5, 20]], [4, [0, 1, 5, 20]], [5, [0, 1, 5, 20]], [6, [0, 1, 5, 20]], [7, [0, 1, 5, 20]], [8, [0, 1, 5, 20]], [2, [0, 1, 5, 21]], [4, [0, 1, 5, 21]], [5, [0, 1, 5, 21]], [6, [0, 1, 5, 21]], [7, [0, 1, 5, 21]], [8, [0, 1, 5, 21]], [13, [0, 1, 7, 7]], [1, [0, 1, 7, 9]], [3, [0, 1, 7, 9]], [1, [0, 1, 7, 10]], [3, [0, 1, 7, 10]], [0, [0, 1, 7, 11]], [2, [0, 1, 7, 11]], [3, [0, 1, 7, 11]], [16, [0, 1, 7, 11]], [17, [0, 1, 7, 11]], [25, [0, 1, 7, 11]], [34, [0, 1, 7, 11]], [35, [0, 1, 7, 11]], [36, [0, 1, 7, 11]], [37, [0, 1, 7, 11]], [0, [0, 1, 7, 12]], [2, [0, 1, 7, 12]], [3, [0, 1, 7, 12]], [13, [0, 1, 7, 12]], [17, [0, 1, 7, 12]], [0, [0, 1, 7, 13]], [1, [0, 1, 7, 13]], [3, [0, 1, 7, 13]], [13, [0, 1, 7, 13]], [15, [0, 1, 7, 13]], [2, [0, 1, 7, 15]], [4, [0, 1, 7, 15]], [6, [0, 1, 7, 15]], [8, [0, 1, 7, 15]], [13, [0, 1, 7, 15]], [34, [0, 1, 7, 15]], [35, [0, 1, 7, 15]], [36, [0, 1, 7, 15]], [37, [0, 1, 7, 15]], [34, [0, 1, 7, 16]], [35, [0, 1, 7, 16]], [36, [0, 1, 7, 16]], [37, [0, 1, 7, 16]], [0, [0, 1, 7, 18]], [13, [0, 1, 7, 18]], [15, [0, 1, 7, 18]], [13, [0, 1, 7, 20]], [26, [0, 1, 7, 20]], [35, [0, 1, 7, 20]], [40, [0, 1, 7, 20]], [13, [0, 1, 7, 21]], [26, [0, 1, 7, 21]], [34, [0, 1, 7, 21]], [0, [0, 1, 9, 11]], [2, [0, 1, 9, 11]], [3, [0, 1, 9, 11]], [5, [0, 1, 9, 11]], [7, [0, 1, 9, 11]], [10, [0, 1, 9, 11]], [12, [0, 1, 9, 11]], [14, [0, 1, 9, 11]], [16, [0, 1, 9, 11]], [17, [0, 1, 9, 11]], [10, [0, 1, 9, 12]], [12, [0, 1, 9, 12]], [1, [0, 1, 9, 17]], [3, [0, 1, 9, 17]], [0, [0, 1, 10, 11]], [2, [0, 1, 10, 11]], [3, [0, 1, 10, 11]], [5, [0, 1, 10, 11]], [7, [0, 1, 10, 11]], [14, [0, 1, 10, 11]], [16, [0, 1, 10, 11]], [17, [0, 1, 10, 11]], [1, [0, 1, 10, 17]], [3, [0, 1, 10, 17]], [22, [0, 1, 11, 11]], [18, [0, 1, 11, 12]], [27, [0, 1, 11, 12]], [29, [0, 1, 11, 12]], [0, [0, 1, 11, 13]], [2, [0, 1, 11, 13]], [3, [0, 1, 11, 13]], [4, [0, 1, 11, 13]], [14, [0, 1, 11, 13]], [16, [0, 1, 11, 13]], [1, [0, 1, 11, 14]], [3, [0, 1, 11, 14]], [0, [0, 1, 11, 15]], [26, [0, 1, 11, 15]], [34, [0, 1, 11, 15]], [37, [0, 1, 11, 15]], [40, [0, 1, 11, 15]], [14, [0, 1, 11, 16]], [16, [0, 1, 11, 16]], [35, [0, 1, 11, 16]], [36, [0, 1, 11, 16]], [40, [0, 1, 11, 16]], [0, [0, 1, 11, 17]], [2, [0, 1, 11, 17]], [3, [0, 1, 11, 17]], [4, [0, 1, 11, 17]], [1, [0, 1, 11, 20]], [3, [0, 1, 11, 20]], [5, [0, 1, 11, 20]], [22, [0, 1, 11, 20]], [37, [0, 1, 11, 20]], [40, [0, 1, 11, 20]], [1, [0, 1, 11, 21]], [3, [0, 1, 11, 21]], [5, [0, 1, 11, 21]], [22, [0, 1, 11, 21]], [34, [0, 1, 11, 21]], [1, [0, 1, 12, 13]], [13, [0, 1, 12, 13]], [27, [0, 1, 12, 13]], [29, [0, 1, 12, 13]], [1, [0, 1, 12, 17]], [13, [0, 1, 12, 17]], [18, [0, 1, 12, 17]], [1, [0, 1, 13, 16]], [2, [0, 1, 13, 16]], [3, [0, 1, 13, 16]], [4, [0, 1, 13, 16]], [1, [0, 1, 13, 20]], [2, [0, 1, 13, 20]], [3, [0, 1, 13, 20]], [4, [0, 1, 13, 20]], [1, [0, 1, 13, 21]], [2, [0, 1, 13, 21]], [3, [0, 1, 13, 21]], [4, [0, 1, 13, 21]], [1, [0, 1, 14, 17]], [3, [0, 1, 14, 17]], [26, [0, 1, 15, 15]], [34, [0, 1, 15, 15]], [37, [0, 1, 15, 15]], [40, [0, 1, 15, 15]], [0, [0, 1, 15, 16]], [2, [0, 1, 15, 16]], [4, [0, 1, 15, 16]], [15, [0, 1, 15, 16]], [35, [0, 1, 15, 16]], [36, [0, 1, 15, 16]], [40, [0, 1, 15, 16]], [35, [0, 1, 15, 20]], [37, [0, 1, 15, 20]], [1, [0, 2, 2, 3]], [3, [0, 2, 2, 3]], [4, [0, 2, 2, 3]], [5, [0, 2, 2, 3]], [11, [0, 2, 2, 3]], [12, [0, 2, 2, 3]], [13, [0, 2, 2, 3]], [14, [0, 2, 2, 3]], [15, [0, 2, 2, 3]], [16, [0, 2, 2, 3]], [17, [0, 2, 2, 3]], [19, [0, 2, 2, 3]], [21, [0, 2, 2, 3]], [24, [0, 2, 2, 3]], [1, [0, 2, 2, 4]], [5, [0, 2, 2, 4]], [13, [0, 2, 2, 4]], [14, [0, 2, 2, 4]], [15, [0, 2, 2, 4]], [16, [0, 2, 2, 4]], [19, [0, 2, 2, 4]], [21, [0, 2, 2, 4]], [18, [0, 2, 2, 5]], [20, [0, 2, 2, 5]], [30, [0, 2, 2, 5]], [1, [0, 2, 2, 7]], [20, [0, 2, 2, 7]], [21, [0, 2, 2, 7]], [31, [0, 2, 2, 7]], [1, [0, 2, 2, 8]], [5, [0, 2, 2, 8]], [19, [0, 2, 2, 8]], [22, [0, 2, 2, 8]], [32, [0, 2, 2, 8]], [33, [0, 2, 2, 8]], [1, [0, 2, 2, 9]], [5, [0, 2, 2, 9]], [19, [0, 2, 2, 9]], [21, [0, 2, 2, 9]], [1, [0, 2, 2, 10]], [5, [0, 2, 2, 10]], [19, [0, 2, 2, 10]], [21, [0, 2, 2, 10]], [0, [0, 2, 2, 11]], [11, [0, 2, 2, 11]], [12, [0, 2, 2, 11]], [14, [0, 2, 2, 11]], [24, [0, 2, 2, 11]], [25, [0, 2, 2, 11]], [0, [0, 2, 2, 12]], [13, [0, 2, 2, 12]], [0, [0, 2, 2, 13]], [13, [0, 2, 2, 13]], [15, [0, 2, 2, 13]], [19, [0, 2, 2, 13]], [30, [0, 2, 2, 13]], [31, [0, 2, 2, 13]], [0, [0, 2, 2, 14]], [1, [0, 2, 2, 14]], [6, [0, 2, 2, 14]], [9, [0, 2, 2, 14]], [12, [0, 2, 2, 14]], [13, [0, 2, 2, 14]], [15, [0, 2, 2, 14]], [18, [0, 2, 2, 14]], [22, [0, 2, 2, 14]], [23, [0, 2, 2, 14]], [24, [0, 2, 2, 14]], [30, [0, 2, 2, 14]], [31, [0, 2, 2, 14]], [33, [0, 2, 2, 14]], [5, [0, 2, 2, 15]], [6, [0, 2, 2, 15]], [9, [0, 2, 2, 15]], [11, [0, 2, 2, 15]], [21, [0, 2, 2, 15]], [23, [0, 2, 2, 15]], [32, [0, 2, 2, 15]], [0, [0, 2, 2, 16]], [1, [0, 2, 2, 16]], [5, [0, 2, 2, 16]], [9, [0, 2, 2, 16]], [12, [0, 2, 2, 16]], [13, [0, 2, 2, 16]], [15, [0, 2, 2, 16]], [19, [0, 2, 2, 16]], [21, [0, 2, 2, 16]], [24, [0, 2, 2, 16]], [11, [0, 2, 2, 17]], [12, [0, 2, 2, 17]], [24, [0, 2, 2, 17]], [0, [0, 2, 2, 18]], [1, [0, 2, 2, 18]], [3, [0, 2, 2, 18]], [5, [0, 2, 2, 18]], [13, [0, 2, 2, 18]], [15, [0, 2, 2, 18]], [18, [0, 2, 2, 18]], [21, [0, 2, 2, 18]], [1, [0, 2, 2, 20]], [5, [0, 2, 2, 20]], [11, [0, 2, 2, 20]], [12, [0, 2, 2, 20]], [19, [0, 2, 2, 20]], [21, [0, 2, 2, 20]], [24, [0, 2, 2, 20]], [1, [0, 2, 2, 21]], [5, [0, 2, 2, 21]], [11, [0, 2, 2, 21]], [12, [0, 2, 2, 21]], [19, [0, 2, 2, 21]], [21, [0, 2, 2, 21]], [24, [0, 2, 2, 21]], [5, [0, 2, 3, 3]], [9, [0, 2, 3, 3]], [10, [0, 2, 3, 3]], [24, [0, 2, 3, 3]], [5, [0, 2, 3, 5]], [15, [0, 2, 3, 5]], [16, [0, 2, 3, 5]], [19, [0, 2, 3, 5]], [21, [0, 2, 3, 5]], [25, [0, 2, 3, 5]], [1, [0, 2, 3, 7]], [13, [0, 2, 3, 7]], [14, [0, 2, 3, 7]], [15, [0, 2, 3, 7]], [16, [0, 2, 3, 7]], [19, [0, 2, 3, 7]], [21, [0, 2, 3, 7]], [10, [0, 2, 3, 9]], [12, [0, 2, 3, 9]], [3, [0, 2, 3, 11]], [4, [0, 2, 3, 11]], [7, [0, 2, 3, 11]], [10, [0, 2, 3, 11]], [12, [0, 2, 3, 11]], [17, [0, 2, 3, 11]], [5, [0, 2, 3, 12]], [7, [0, 2, 3, 12]], [0, [0, 2, 3, 14]], [1, [0, 2, 3, 14]], [7, [0, 2, 3, 14]], [10, [0, 2, 3, 14]], [11, [0, 2, 3, 14]], [13, [0, 2, 3, 14]], [15, [0, 2, 3, 14]], [24, [0, 2, 3, 14]], [11, [0, 2, 3, 15]], [12, [0, 2, 3, 15]], [13, [0, 2, 3, 15]], [24, [0, 2, 3, 15]], [26, [0, 2, 3, 15]], [34, [0, 2, 3, 15]], [37, [0, 2, 3, 15]], [40, [0, 2, 3, 15]], [7, [0, 2, 3, 16]], [10, [0, 2, 3, 16]], [11, [0, 2, 3, 16]], [22, [0, 2, 3, 16]], [24, [0, 2, 3, 16]], [35, [0, 2, 3, 16]], [36, [0, 2, 3, 16]], [40, [0, 2, 3, 16]], [10, [0, 2, 3, 17]], [12, [0, 2, 3, 17]], [10, [0, 2, 3, 20]], [12, [0, 2, 3, 20]], [35, [0, 2, 3, 20]], [37, [0, 2, 3, 20]], [10, [0, 2, 3, 21]], [12, [0, 2, 3, 21]], [5, [0, 2, 4, 5]], [13, [0, 2, 4, 5]], [14, [0, 2, 4, 5]], [15, [0, 2, 4, 5]], [19, [0, 2, 4, 5]], [20, [0, 2, 4, 5]], [21, [0, 2, 4, 5]], [25, [0, 2, 4, 5]], [27, [0, 2, 4, 5]], [29, [0, 2, 4, 5]], [30, [0, 2, 4, 5]], [1, [0, 2, 4, 7]], [13, [0, 2, 4, 7]], [14, [0, 2, 4, 7]], [15, [0, 2, 4, 7]], [16, [0, 2, 4, 7]], [19, [0, 2, 4, 7]], [21, [0, 2, 4, 7]], [3, [0, 2, 4, 9]], [5, [0, 2, 4, 9]], [19, [0, 2, 4, 9]], [21, [0, 2, 4, 9]], [3, [0, 2, 4, 10]], [5, [0, 2, 4, 10]], [19, [0, 2, 4, 10]], [21, [0, 2, 4, 10]], [1, [0, 2, 4, 14]], [7, [0, 2, 4, 14]], [13, [0, 2, 4, 14]], [15, [0, 2, 4, 14]], [9, [0, 2, 4, 16]], [12, [0, 2, 4, 16]], [24, [0, 2, 4, 16]], [18, [0, 2, 4, 17]], [20, [0, 2, 4, 17]], [30, [0, 2, 4, 17]], [15, [0, 2, 4, 18]], [18, [0, 2, 4, 18]], [27, [0, 2, 4, 18]], [29, [0, 2, 4, 18]], [5, [0, 2, 4, 20]], [22, [0, 2, 4, 20]], [35, [0, 2, 4, 20]], [40, [0, 2, 4, 20]], [5, [0, 2, 4, 21]], [22, [0, 2, 4, 21]], [34, [0, 2, 4, 21]], [20, [0, 2, 5, 5]], [27, [0, 2, 5, 5]], [29, [0, 2, 5, 5]], [30, [0, 2, 5, 5]], [2, [0, 2, 5, 9]], [4, [0, 2, 5, 9]], [5, [0, 2, 5, 9]], [18, [0, 2, 5, 9]], [21, [0, 2, 5, 9]], [30, [0, 2, 5, 9]], [31, [0, 2, 5, 9]], [2, [0, 2, 5, 10]], [4, [0, 2, 5, 10]], [5, [0, 2, 5, 10]], [18, [0, 2, 5, 10]], [21, [0, 2, 5, 10]], [30, [0, 2, 5, 10]], [31, [0, 2, 5, 10]], [0, [0, 2, 5, 11]], [14, [0, 2, 5, 11]], [16, [0, 2, 5, 11]], [20, [0, 2, 5, 11]], [27, [0, 2, 5, 11]], [29, [0, 2, 5, 11]], [30, [0, 2, 5, 11]], [2, [0, 2, 5, 12]], [4, [0, 2, 5, 12]], [13, [0, 2, 5, 13]], [15, [0, 2, 5, 13]], [20, [0, 2, 5, 13]], [27, [0, 2, 5, 13]], [29, [0, 2, 5, 13]], [30, [0, 2, 5, 13]], [0, [0, 2, 5, 14]], [6, [0, 2, 5, 14]], [8, [0, 2, 5, 14]], [9, [0, 2, 5, 14]], [10, [0, 2, 5, 14]], [11, [0, 2, 5, 14]], [12, [0, 2, 5, 14]], [13, [0, 2, 5, 14]], [15, [0, 2, 5, 14]], [2, [0, 2, 5, 15]], [4, [0, 2, 5, 15]], [6, [0, 2, 5, 16]], [7, [0, 2, 5, 16]], [8, [0, 2, 5, 16]], [19, [0, 2, 5, 16]], [21, [0, 2, 5, 16]], [9, [0, 2, 5, 17]], [12, [0, 2, 5, 17]], [15, [0, 2, 5, 17]], [20, [0, 2, 5, 17]], [24, [0, 2, 5, 17]], [30, [0, 2, 5, 17]], [5, [0, 2, 5, 18]], [7, [0, 2, 5, 18]], [13, [0, 2, 5, 18]], [27, [0, 2, 5, 18]], [29, [0, 2, 5, 18]], [6, [0, 2, 5, 20]], [7, [0, 2, 5, 20]], [8, [0, 2, 5, 20]], [19, [0, 2, 5, 20]], [21, [0, 2, 5, 20]], [6, [0, 2, 5, 21]], [7, [0, 2, 5, 21]], [8, [0, 2, 5, 21]], [19, [0, 2, 5, 21]], [21, [0, 2, 5, 21]], [13, [0, 2, 7, 7]], [1, [0, 2, 7, 9]], [19, [0, 2, 7, 9]], [21, [0, 2, 7, 9]], [1, [0, 2, 7, 10]], [19, [0, 2, 7, 10]], [21, [0, 2, 7, 10]], [0, [0, 2, 7, 11]], [9, [0, 2, 7, 11]], [12, [0, 2, 7, 11]], [24, [0, 2, 7, 11]], [0, [0, 2, 7, 12]], [9, [0, 2, 7, 12]], [12, [0, 2, 7, 12]], [24, [0, 2, 7, 12]], [0, [0, 2, 7, 13]], [13, [0, 2, 7, 13]], [15, [0, 2, 7, 13]], [6, [0, 2, 7, 15]], [8, [0, 2, 7, 15]], [13, [0, 2, 7, 15]], [0, [0, 2, 7, 16]], [1, [0, 2, 7, 16]], [9, [0, 2, 7, 16]], [12, [0, 2, 7, 16]], [13, [0, 2, 7, 16]], [15, [0, 2, 7, 16]], [19, [0, 2, 7, 16]], [21, [0, 2, 7, 16]], [24, [0, 2, 7, 16]], [0, [0, 2, 7, 18]], [13, [0, 2, 7, 18]], [15, [0, 2, 7, 18]], [1, [0, 2, 7, 20]], [19, [0, 2, 7, 20]], [21, [0, 2, 7, 20]], [1, [0, 2, 7, 21]], [19, [0, 2, 7, 21]], [21, [0, 2, 7, 21]], [1, [0, 2, 9, 11]], [5, [0, 2, 9, 11]], [10, [0, 2, 9, 11]], [12, [0, 2, 9, 11]], [19, [0, 2, 9, 11]], [21, [0, 2, 9, 11]], [1, [0, 2, 9, 13]], [19, [0, 2, 9, 13]], [20, [0, 2, 9, 13]], [31, [0, 2, 9, 13]], [7, [0, 2, 9, 14]], [10, [0, 2, 9, 14]], [12, [0, 2, 9, 14]], [18, [0, 2, 9, 14]], [20, [0, 2, 9, 14]], [30, [0, 2, 9, 14]], [10, [0, 2, 9, 16]], [12, [0, 2, 9, 16]], [3, [0, 2, 9, 17]], [4, [0, 2, 9, 17]], [10, [0, 2, 9, 17]], [12, [0, 2, 9, 17]], [17, [0, 2, 9, 17]], [10, [0, 2, 9, 20]], [12, [0, 2, 9, 20]], [10, [0, 2, 9, 21]], [12, [0, 2, 9, 21]], [1, [0, 2, 10, 11]], [5, [0, 2, 10, 11]], [19, [0, 2, 10, 11]], [21, [0, 2, 10, 11]], [1, [0, 2, 10, 13]], [19, [0, 2, 10, 13]], [20, [0, 2, 10, 13]], [31, [0, 2, 10, 13]], [7, [0, 2, 10, 14]], [18, [0, 2, 10, 14]], [20, [0, 2, 10, 14]], [30, [0, 2, 10, 14]], [3, [0, 2, 10, 17]], [4, [0, 2, 10, 17]], [17, [0, 2, 10, 17]], [18, [0, 2, 11, 11]], [22, [0, 2, 11, 11]], [26, [0, 2, 11, 11]], [29, [0, 2, 11, 11]], [38, [0, 2, 11, 11]], [39, [0, 2, 11, 11]], [27, [0, 2, 11, 13]], [29, [0, 2, 11, 13]], [0, [0, 2, 11, 14]], [9, [0, 2, 11, 14]], [12, [0, 2, 11, 14]], [24, [0, 2, 11, 14]], [9, [0, 2, 11, 15]], [12, [0, 2, 11, 15]], [24, [0, 2, 11, 15]], [26, [0, 2, 11, 15]], [34, [0, 2, 11, 15]], [37, [0, 2, 11, 15]], [40, [0, 2, 11, 15]], [27, [0, 2, 11, 16]], [28, [0, 2, 11, 16]], [35, [0, 2, 11, 16]], [36, [0, 2, 11, 16]], [39, [0, 2, 11, 16]], [40, [0, 2, 11, 16]], [20, [0, 2, 11, 17]], [26, [0, 2, 11, 17]], [28, [0, 2, 11, 17]], [30, [0, 2, 11, 17]], [38, [0, 2, 11, 17]], [0, [0, 2, 11, 18]], [18, [0, 2, 11, 18]], [27, [0, 2, 11, 18]], [29, [0, 2, 11, 18]], [35, [0, 2, 11, 20]], [37, [0, 2, 11, 20]], [20, [0, 2, 13, 17]], [30, [0, 2, 13, 17]], [1, [0, 2, 14, 16]], [7, [0, 2, 14, 16]], [1, [0, 2, 14, 20]], [7, [0, 2, 14, 20]], [1, [0, 2, 14, 21]], [7, [0, 2, 14, 21]], [26, [0, 2, 15, 15]], [34, [0, 2, 15, 15]], [37, [0, 2, 15, 15]], [40, [0, 2, 15, 15]], [9, [0, 2, 15, 16]], [12, [0, 2, 15, 16]], [13, [0, 2, 15, 16]], [24, [0, 2, 15, 16]], [35, [0, 2, 15, 16]], [36, [0, 2, 15, 16]], [40, [0, 2, 15, 16]], [37, [0, 2, 15, 20]], [40, [0, 2, 15, 20]], [34, [0, 2, 15, 21]], [0, [0, 2, 17, 18]], [15, [0, 2, 17, 18]], [18, [0, 2, 17, 18]], [5, [0, 3, 3, 4]], [2, [0, 3, 3, 5]], [4, [0, 3, 3, 5]], [13, [0, 3, 3, 5]], [14, [0, 3, 3, 5]], [15, [0, 3, 3, 5]], [18, [0, 3, 3, 5]], [25, [0, 3, 3, 5]], [27, [0, 3, 3, 5]], [29, [0, 3, 3, 5]], [15, [0, 3, 3, 7]], [16, [0, 3, 3, 7]], [25, [0, 3, 3, 7]], [5, [0, 3, 3, 11]], [9, [0, 3, 3, 11]], [10, [0, 3, 3, 11]], [18, [0, 3, 3, 11]], [24, [0, 3, 3, 11]], [27, [0, 3, 3, 11]], [29, [0, 3, 3, 11]], [1, [0, 3, 3, 12]], [1, [0, 3, 3, 13]], [2, [0, 3, 3, 13]], [3, [0, 3, 3, 13]], [4, [0, 3, 3, 13]], [5, [0, 3, 3, 13]], [7, [0, 3, 3, 13]], [13, [0, 3, 3, 13]], [14, [0, 3, 3, 13]], [15, [0, 3, 3, 13]], [20, [0, 3, 3, 13]], [25, [0, 3, 3, 13]], [27, [0, 3, 3, 13]], [29, [0, 3, 3, 13]], [30, [0, 3, 3, 13]], [0, [0, 3, 3, 14]], [1, [0, 3, 3, 14]], [13, [0, 3, 3, 14]], [16, [0, 3, 3, 14]], [25, [0, 3, 3, 14]], [5, [0, 3, 3, 15]], [7, [0, 3, 3, 15]], [9, [0, 3, 3, 15]], [10, [0, 3, 3, 15]], [13, [0, 3, 3, 15]], [24, [0, 3, 3, 15]], [26, [0, 3, 3, 15]], [34, [0, 3, 3, 15]], [37, [0, 3, 3, 15]], [40, [0, 3, 3, 15]], [0, [0, 3, 3, 16]], [2, [0, 3, 3, 16]], [4, [0, 3, 3, 16]], [13, [0, 3, 3, 16]], [15, [0, 3, 3, 16]], [22, [0, 3, 3, 16]], [35, [0, 3, 3, 16]], [36, [0, 3, 3, 16]], [40, [0, 3, 3, 16]], [3, [0, 3, 3, 17]], [9, [0, 3, 3, 17]], [10, [0, 3, 3, 17]], [13, [0, 3, 3, 17]], [14, [0, 3, 3, 17]], [15, [0, 3, 3, 17]], [18, [0, 3, 3, 17]], [24, [0, 3, 3, 17]], [25, [0, 3, 3, 17]], [1, [0, 3, 3, 18]], [5, [0, 3, 3, 18]], [7, [0, 3, 3, 18]], [18, [0, 3, 3, 18]], [1, [0, 3, 3, 20]], [5, [0, 3, 3, 20]], [9, [0, 3, 3, 20]], [10, [0, 3, 3, 20]], [15, [0, 3, 3, 20]], [16, [0, 3, 3, 20]], [19, [0, 3, 3, 20]], [21, [0, 3, 3, 20]], [24, [0, 3, 3, 20]], [25, [0, 3, 3, 20]], [35, [0, 3, 3, 20]], [37, [0, 3, 3, 20]], [1, [0, 3, 3, 21]], [5, [0, 3, 3, 21]], [9, [0, 3, 3, 21]], [10, [0, 3, 3, 21]], [15, [0, 3, 3, 21]], [16, [0, 3, 3, 21]], [19, [0, 3, 3, 21]], [21, [0, 3, 3, 21]], [24, [0, 3, 3, 21]], [25, [0, 3, 3, 21]], [5, [0, 3, 4, 5]], [7, [0, 3, 4, 5]], [13, [0, 3, 4, 5]], [15, [0, 3, 4, 5]], [14, [0, 3, 4, 7]], [16, [0, 3, 4, 7]], [5, [0, 3, 4, 11]], [13, [0, 3, 4, 13]], [15, [0, 3, 4, 13]], [14, [0, 3, 4, 14]], [15, [0, 3, 4, 14]], [25, [0, 3, 4, 14]], [10, [0, 3, 4, 16]], [11, [0, 3, 4, 16]], [15, [0, 3, 4, 16]], [16, [0, 3, 4, 16]], [24, [0, 3, 4, 16]], [25, [0, 3, 4, 16]], [13, [0, 3, 4, 17]], [15, [0, 3, 4, 17]], [14, [0, 3, 4, 20]], [16, [0, 3, 4, 20]], [14, [0, 3, 4, 21]], [16, [0, 3, 4, 21]], [13, [0, 3, 5, 5]], [14, [0, 3, 5, 5]], [25, [0, 3, 5, 5]], [2, [0, 3, 5, 7]], [4, [0, 3, 5, 7]], [15, [0, 3, 5, 7]], [16, [0, 3, 5, 7]], [25, [0, 3, 5, 7]], [13, [0, 3, 5, 9]], [18, [0, 3, 5, 9]], [27, [0, 3, 5, 9]], [29, [0, 3, 5, 9]], [13, [0, 3, 5, 10]], [18, [0, 3, 5, 10]], [27, [0, 3, 5, 10]], [29, [0, 3, 5, 10]], [2, [0, 3, 5, 11]], [4, [0, 3, 5, 11]], [5, [0, 3, 5, 11]], [7, [0, 3, 5, 11]], [9, [0, 3, 5, 11]], [10, [0, 3, 5, 11]], [11, [0, 3, 5, 11]], [12, [0, 3, 5, 11]], [14, [0, 3, 5, 11]], [25, [0, 3, 5, 11]], [18, [0, 3, 5, 12]], [27, [0, 3, 5, 12]], [29, [0, 3, 5, 12]], [2, [0, 3, 5, 13]], [4, [0, 3, 5, 13]], [5, [0, 3, 5, 13]], [7, [0, 3, 5, 13]], [9, [0, 3, 5, 13]], [10, [0, 3, 5, 13]], [11, [0, 3, 5, 13]], [12, [0, 3, 5, 13]], [13, [0, 3, 5, 13]], [14, [0, 3, 5, 13]], [25, [0, 3, 5, 13]], [9, [0, 3, 5, 14]], [10, [0, 3, 5, 14]], [11, [0, 3, 5, 14]], [12, [0, 3, 5, 14]], [2, [0, 3, 5, 17]], [4, [0, 3, 5, 17]], [9, [0, 3, 5, 17]], [12, [0, 3, 5, 17]], [24, [0, 3, 5, 17]], [13, [0, 3, 7, 7]], [10, [0, 3, 7, 11]], [11, [0, 3, 7, 11]], [14, [0, 3, 7, 11]], [16, [0, 3, 7, 11]], [24, [0, 3, 7, 11]], [10, [0, 3, 7, 12]], [11, [0, 3, 7, 12]], [24, [0, 3, 7, 12]], [26, [0, 3, 7, 15]], [34, [0, 3, 7, 15]], [37, [0, 3, 7, 15]], [40, [0, 3, 7, 15]], [10, [0, 3, 7, 16]], [11, [0, 3, 7, 16]], [22, [0, 3, 7, 16]], [24, [0, 3, 7, 16]], [35, [0, 3, 7, 16]], [36, [0, 3, 7, 16]], [40, [0, 3, 7, 16]], [35, [0, 3, 7, 20]], [37, [0, 3, 7, 20]], [1, [0, 3, 9, 11]], [10, [0, 3, 9, 11]], [12, [0, 3, 9, 11]], [18, [0, 3, 9, 11]], [26, [0, 3, 9, 11]], [29, [0, 3, 9, 11]], [38, [0, 3, 9, 11]], [39, [0, 3, 9, 11]], [1, [0, 3, 9, 13]], [13, [0, 3, 9, 13]], [15, [0, 3, 9, 13]], [16, [0, 3, 9, 13]], [25, [0, 3, 9, 13]], [27, [0, 3, 9, 13]], [29, [0, 3, 9, 13]], [10, [0, 3, 9, 15]], [12, [0, 3, 9, 15]], [13, [0, 3, 9, 16]], [15, [0, 3, 9, 16]], [16, [0, 3, 9, 16]], [25, [0, 3, 9, 16]], [27, [0, 3, 9, 16]], [28, [0, 3, 9, 16]], [39, [0, 3, 9, 16]], [1, [0, 3, 9, 17]], [10, [0, 3, 9, 17]], [12, [0, 3, 9, 17]], [18, [0, 3, 9, 17]], [26, [0, 3, 9, 17]], [28, [0, 3, 9, 17]], [38, [0, 3, 9, 17]], [10, [0, 3, 9, 20]], [12, [0, 3, 9, 20]], [10, [0, 3, 9, 21]], [12, [0, 3, 9, 21]], [1, [0, 3, 10, 11]], [18, [0, 3, 10, 11]], [26, [0, 3, 10, 11]], [29, [0, 3, 10, 11]], [38, [0, 3, 10, 11]], [39, [0, 3, 10, 11]], [1, [0, 3, 10, 13]], [13, [0, 3, 10, 13]], [15, [0, 3, 10, 13]], [16, [0, 3, 10, 13]], [25, [0, 3, 10, 13]], [27, [0, 3, 10, 13]], [29, [0, 3, 10, 13]], [13, [0, 3, 10, 16]], [15, [0, 3, 10, 16]], [16, [0, 3, 10, 16]], [25, [0, 3, 10, 16]], [27, [0, 3, 10, 16]], [28, [0, 3, 10, 16]], [39, [0, 3, 10, 16]], [1, [0, 3, 10, 17]], [18, [0, 3, 10, 17]], [26, [0, 3, 10, 17]], [28, [0, 3, 10, 17]], [38, [0, 3, 10, 17]], [22, [0, 3, 11, 11]], [18, [0, 3, 11, 12]], [27, [0, 3, 11, 12]], [29, [0, 3, 11, 12]], [2, [0, 3, 11, 13]], [4, [0, 3, 11, 13]], [5, [0, 3, 11, 13]], [7, [0, 3, 11, 13]], [20, [0, 3, 11, 13]], [30, [0, 3, 11, 13]], [10, [0, 3, 11, 14]], [11, [0, 3, 11, 14]], [16, [0, 3, 11, 14]], [24, [0, 3, 11, 14]], [25, [0, 3, 11, 14]], [26, [0, 3, 11, 14]], [27, [0, 3, 11, 14]], [38, [0, 3, 11, 14]], [39, [0, 3, 11, 14]], [5, [0, 3, 11, 15]], [7, [0, 3, 11, 15]], [10, [0, 3, 11, 15]], [11, [0, 3, 11, 15]], [24, [0, 3, 11, 15]], [26, [0, 3, 11, 15]], [34, [0, 3, 11, 15]], [37, [0, 3, 11, 15]], [40, [0, 3, 11, 15]], [2, [0, 3, 11, 16]], [4, [0, 3, 11, 16]], [7, [0, 3, 11, 16]], [35, [0, 3, 11, 16]], [36, [0, 3, 11, 16]], [40, [0, 3, 11, 16]], [14, [0, 3, 11, 17]], [25, [0, 3, 11, 17]], [1, [0, 3, 11, 18]], [5, [0, 3, 11, 18]], [7, [0, 3, 11, 18]], [18, [0, 3, 11, 18]], [1, [0, 3, 11, 20]], [5, [0, 3, 11, 20]], [14, [0, 3, 11, 20]], [16, [0, 3, 11, 20]], [19, [0, 3, 11, 20]], [21, [0, 3, 11, 20]], [35, [0, 3, 11, 20]], [37, [0, 3, 11, 20]], [1, [0, 3, 11, 21]], [5, [0, 3, 11, 21]], [14, [0, 3, 11, 21]], [16, [0, 3, 11, 21]], [19, [0, 3, 11, 21]], [21, [0, 3, 11, 21]], [1, [0, 3, 12, 13]], [3, [0, 3, 12, 13]], [13, [0, 3, 12, 13]], [27, [0, 3, 12, 13]], [29, [0, 3, 12, 13]], [1, [0, 3, 12, 14]], [13, [0, 3, 12, 14]], [3, [0, 3, 12, 17]], [18, [0, 3, 12, 17]], [13, [0, 3, 14, 16]], [15, [0, 3, 14, 16]], [16, [0, 3, 14, 16]], [25, [0, 3, 14, 16]], [27, [0, 3, 14, 16]], [28, [0, 3, 14, 16]], [39, [0, 3, 14, 16]], [13, [0, 3, 14, 17]], [15, [0, 3, 14, 17]], [16, [0, 3, 14, 17]], [25, [0, 3, 14, 17]], [26, [0, 3, 14, 17]], [28, [0, 3, 14, 17]], [38, [0, 3, 14, 17]], [26, [0, 3, 15, 15]], [34, [0, 3, 15, 15]], [37, [0, 3, 15, 15]], [40, [0, 3, 15, 15]], [7, [0, 3, 15, 16]], [10, [0, 3, 15, 16]], [11, [0, 3, 15, 16]], [13, [0, 3, 15, 16]], [24, [0, 3, 15, 16]], [35, [0, 3, 15, 16]], [36, [0, 3, 15, 16]], [40, [0, 3, 15, 16]], [35, [0, 3, 15, 20]], [37, [0, 3, 15, 20]], [13, [0, 4, 4, 5]], [18, [0, 4, 4, 5]], [27, [0, 4, 4, 5]], [29, [0, 4, 4, 5]], [13, [0, 4, 4, 7]], [14, [0, 4, 4, 7]], [25, [0, 4, 4, 7]], [1, [0, 4, 4, 11]], [18, [0, 4, 4, 11]], [27, [0, 4, 4, 11]], [29, [0, 4, 4, 11]], [1, [0, 4, 4, 13]], [13, [0, 4, 4, 13]], [27, [0, 4, 4, 13]], [29, [0, 4, 4, 13]], [13, [0, 4, 4, 16]], [14, [0, 4, 4, 16]], [25, [0, 4, 4, 16]], [1, [0, 4, 4, 17]], [13, [0, 4, 4, 17]], [18, [0, 4, 4, 17]], [13, [0, 4, 4, 20]], [14, [0, 4, 4, 20]], [25, [0, 4, 4, 20]], [13, [0, 4, 4, 21]], [14, [0, 4, 4, 21]], [25, [0, 4, 4, 21]], [2, [0, 4, 5, 7]], [4, [0, 4, 5, 7]], [13, [0, 4, 5, 7]], [14, [0, 4, 5, 7]], [25, [0, 4, 5, 7]], [2, [0, 4, 5, 9]], [4, [0, 4, 5, 9]], [5, [0, 4, 5, 9]], [15, [0, 4, 5, 9]], [18, [0, 4, 5, 9]], [19, [0, 4, 5, 9]], [21, [0, 4, 5, 9]], [27, [0, 4, 5, 9]], [29, [0, 4, 5, 9]], [2, [0, 4, 5, 10]], [4, [0, 4, 5, 10]], [5, [0, 4, 5, 10]], [15, [0, 4, 5, 10]], [18, [0, 4, 5, 10]], [19, [0, 4, 5, 10]], [21, [0, 4, 5, 10]], [27, [0, 4, 5, 10]], [29, [0, 4, 5, 10]], [18, [0, 4, 5, 11]], [27, [0, 4, 5, 11]], [29, [0, 4, 5, 11]], [2, [0, 4, 5, 13]], [4, [0, 4, 5, 13]], [16, [0, 4, 5, 13]], [25, [0, 4, 5, 13]], [27, [0, 4, 5, 13]], [29, [0, 4, 5, 13]], [9, [0, 4, 5, 14]], [10, [0, 4, 5, 14]], [11, [0, 4, 5, 14]], [12, [0, 4, 5, 14]], [16, [0, 4, 5, 14]], [18, [0, 4, 5, 14]], [25, [0, 4, 5, 14]], [27, [0, 4, 5, 14]], [29, [0, 4, 5, 14]], [2, [0, 4, 5, 15]], [4, [0, 4, 5, 15]], [15, [0, 4, 5, 17]], [18, [0, 4, 5, 17]], [2, [0, 4, 5, 20]], [4, [0, 4, 5, 20]], [13, [0, 4, 5, 20]], [18, [0, 4, 5, 20]], [27, [0, 4, 5, 20]], [29, [0, 4, 5, 20]], [2, [0, 4, 5, 21]], [4, [0, 4, 5, 21]], [13, [0, 4, 5, 21]], [18, [0, 4, 5, 21]], [27, [0, 4, 5, 21]], [29, [0, 4, 5, 21]], [13, [0, 4, 7, 7]], [3, [0, 4, 7, 9]], [19, [0, 4, 7, 9]], [21, [0, 4, 7, 9]], [3, [0, 4, 7, 10]], [19, [0, 4, 7, 10]], [21, [0, 4, 7, 10]], [14, [0, 4, 7, 11]], [16, [0, 4, 7, 11]], [26, [0, 4, 7, 15]], [34, [0, 4, 7, 15]], [37, [0, 4, 7, 15]], [40, [0, 4, 7, 15]], [22, [0, 4, 7, 16]], [35, [0, 4, 7, 16]], [36, [0, 4, 7, 16]], [40, [0, 4, 7, 16]], [3, [0, 4, 7, 17]], [4, [0, 4, 7, 17]], [17, [0, 4, 7, 17]], [1, [0, 4, 7, 20]], [3, [0, 4, 7, 20]], [35, [0, 4, 7, 20]], [37, [0, 4, 7, 20]], [1, [0, 4, 7, 21]], [3, [0, 4, 7, 21]], [1, [0, 4, 9, 11]], [18, [0, 4, 9, 11]], [27, [0, 4, 9, 11]], [29, [0, 4, 9, 11]], [1, [0, 4, 9, 13]], [13, [0, 4, 9, 13]], [14, [0, 4, 9, 13]], [15, [0, 4, 9, 13]], [25, [0, 4, 9, 13]], [27, [0, 4, 9, 13]], [29, [0, 4, 9, 13]], [1, [0, 4, 9, 14]], [7, [0, 4, 9, 14]], [10, [0, 4, 9, 14]], [24, [0, 4, 9, 14]], [10, [0, 4, 9, 16]], [12, [0, 4, 9, 16]], [13, [0, 4, 9, 16]], [14, [0, 4, 9, 16]], [25, [0, 4, 9, 16]], [1, [0, 4, 9, 17]], [15, [0, 4, 9, 17]], [18, [0, 4, 9, 17]], [1, [0, 4, 10, 11]], [18, [0, 4, 10, 11]], [27, [0, 4, 10, 11]], [29, [0, 4, 10, 11]], [1, [0, 4, 10, 13]], [13, [0, 4, 10, 13]], [14, [0, 4, 10, 13]], [15, [0, 4, 10, 13]], [25, [0, 4, 10, 13]], [27, [0, 4, 10, 13]], [29, [0, 4, 10, 13]], [1, [0, 4, 10, 14]], [7, [0, 4, 10, 14]], [9, [0, 4, 10, 14]], [13, [0, 4, 10, 16]], [14, [0, 4, 10, 16]], [25, [0, 4, 10, 16]], [1, [0, 4, 10, 17]], [15, [0, 4, 10, 17]], [18, [0, 4, 10, 17]], [22, [0, 4, 11, 11]], [1, [0, 4, 11, 13]], [1, [0, 4, 11, 14]], [18, [0, 4, 11, 14]], [26, [0, 4, 11, 14]], [29, [0, 4, 11, 14]], [38, [0, 4, 11, 14]], [39, [0, 4, 11, 14]], [5, [0, 4, 11, 16]], [14, [0, 4, 11, 16]], [16, [0, 4, 11, 16]], [22, [0, 4, 11, 16]], [1, [0, 4, 11, 20]], [14, [0, 4, 11, 20]], [16, [0, 4, 11, 20]], [18, [0, 4, 11, 20]], [27, [0, 4, 11, 20]], [29, [0, 4, 11, 20]], [1, [0, 4, 11, 21]], [14, [0, 4, 11, 21]], [16, [0, 4, 11, 21]], [18, [0, 4, 11, 21]], [27, [0, 4, 11, 21]], [29, [0, 4, 11, 21]], [1, [0, 4, 13, 14]], [16, [0, 4, 13, 14]], [25, [0, 4, 13, 14]], [27, [0, 4, 13, 14]], [29, [0, 4, 13, 14]], [20, [0, 4, 13, 17]], [30, [0, 4, 13, 17]], [1, [0, 4, 13, 20]], [15, [0, 4, 13, 20]], [27, [0, 4, 13, 20]], [29, [0, 4, 13, 20]], [1, [0, 4, 13, 21]], [15, [0, 4, 13, 21]], [27, [0, 4, 13, 21]], [29, [0, 4, 13, 21]], [13, [0, 4, 14, 16]], [14, [0, 4, 14, 16]], [15, [0, 4, 14, 16]], [25, [0, 4, 14, 16]], [27, [0, 4, 14, 16]], [28, [0, 4, 14, 16]], [39, [0, 4, 14, 16]], [1, [0, 4, 14, 17]], [13, [0, 4, 14, 17]], [14, [0, 4, 14, 17]], [15, [0, 4, 14, 17]], [16, [0, 4, 14, 17]], [18, [0, 4, 14, 17]], [26, [0, 4, 14, 17]], [28, [0, 4, 14, 17]], [38, [0, 4, 14, 17]], [26, [0, 4, 15, 15]], [34, [0, 4, 15, 15]], [37, [0, 4, 15, 15]], [40, [0, 4, 15, 15]], [5, [0, 4, 15, 16]], [35, [0, 4, 15, 16]], [36, [0, 4, 15, 16]], [40, [0, 4, 15, 16]], [5, [0, 4, 15, 20]], [7, [0, 4, 15, 20]], [35, [0, 4, 15, 20]], [37, [0, 4, 15, 20]], [5, [0, 4, 15, 21]], [7, [0, 4, 15, 21]], [1, [0, 4, 17, 18]], [18, [0, 4, 17, 18]], [1, [0, 4, 17, 20]], [15, [0, 4, 17, 20]], [18, [0, 4, 17, 20]], [1, [0, 4, 17, 21]], [15, [0, 4, 17, 21]], [18, [0, 4, 17, 21]], [18, [0, 5, 5, 7]], [19, [0, 5, 5, 7]], [30, [0, 5, 5, 7]], [31, [0, 5, 5, 7]], [13, [0, 5, 5, 13]], [14, [0, 5, 5, 13]], [25, [0, 5, 5, 13]], [14, [0, 5, 5, 14]], [25, [0, 5, 5, 14]], [18, [0, 5, 5, 16]], [19, [0, 5, 5, 16]], [30, [0, 5, 5, 16]], [31, [0, 5, 5, 16]], [2, [0, 5, 7, 11]], [4, [0, 5, 7, 11]], [14, [0, 5, 7, 11]], [16, [0, 5, 7, 11]], [34, [0, 5, 7, 11]], [35, [0, 5, 7, 11]], [36, [0, 5, 7, 11]], [37, [0, 5, 7, 11]], [2, [0, 5, 7, 12]], [4, [0, 5, 7, 12]], [13, [0, 5, 7, 13]], [15, [0, 5, 7, 13]], [19, [0, 5, 7, 13]], [20, [0, 5, 7, 13]], [31, [0, 5, 7, 13]], [18, [0, 5, 7, 14]], [20, [0, 5, 7, 14]], [30, [0, 5, 7, 14]], [2, [0, 5, 7, 15]], [4, [0, 5, 7, 15]], [34, [0, 5, 7, 15]], [35, [0, 5, 7, 15]], [36, [0, 5, 7, 15]], [37, [0, 5, 7, 15]], [34, [0, 5, 7, 16]], [35, [0, 5, 7, 16]], [36, [0, 5, 7, 16]], [37, [0, 5, 7, 16]], [0, [0, 5, 7, 17]], [0, [0, 5, 7, 20]], [15, [0, 5, 7, 20]], [26, [0, 5, 7, 20]], [35, [0, 5, 7, 20]], [40, [0, 5, 7, 20]], [0, [0, 5, 7, 21]], [15, [0, 5, 7, 21]], [26, [0, 5, 7, 21]], [34, [0, 5, 7, 21]], [0, [0, 5, 9, 11]], [2, [0, 5, 9, 11]], [4, [0, 5, 9, 11]], [7, [0, 5, 9, 11]], [19, [0, 5, 9, 11]], [21, [0, 5, 9, 11]], [0, [0, 5, 9, 13]], [13, [0, 5, 9, 13]], [15, [0, 5, 9, 13]], [0, [0, 5, 9, 14]], [13, [0, 5, 9, 14]], [15, [0, 5, 9, 14]], [0, [0, 5, 9, 17]], [5, [0, 5, 9, 17]], [7, [0, 5, 9, 17]], [10, [0, 5, 9, 17]], [12, [0, 5, 9, 17]], [13, [0, 5, 9, 17]], [15, [0, 5, 9, 17]], [0, [0, 5, 10, 11]], [2, [0, 5, 10, 11]], [4, [0, 5, 10, 11]], [7, [0, 5, 10, 11]], [19, [0, 5, 10, 11]], [21, [0, 5, 10, 11]], [0, [0, 5, 10, 13]], [13, [0, 5, 10, 13]], [15, [0, 5, 10, 13]], [0, [0, 5, 10, 14]], [13, [0, 5, 10, 14]], [15, [0, 5, 10, 14]], [0, [0, 5, 10, 17]], [5, [0, 5, 10, 17]], [7, [0, 5, 10, 17]], [13, [0, 5, 10, 17]], [15, [0, 5, 10, 17]], [26, [0, 5, 11, 11]], [27, [0, 5, 11, 11]], [38, [0, 5, 11, 11]], [39, [0, 5, 11, 11]], [18, [0, 5, 11, 12]], [27, [0, 5, 11, 12]], [29, [0, 5, 11, 12]], [16, [0, 5, 11, 13]], [19, [0, 5, 11, 13]], [25, [0, 5, 11, 13]], [26, [0, 5, 11, 13]], [29, [0, 5, 11, 13]], [30, [0, 5, 11, 13]], [31, [0, 5, 11, 13]], [38, [0, 5, 11, 13]], [39, [0, 5, 11, 13]], [0, [0, 5, 11, 14]], [9, [0, 5, 11, 14]], [10, [0, 5, 11, 14]], [11, [0, 5, 11, 14]], [12, [0, 5, 11, 14]], [16, [0, 5, 11, 14]], [25, [0, 5, 11, 14]], [26, [0, 5, 11, 14]], [29, [0, 5, 11, 14]], [38, [0, 5, 11, 14]], [39, [0, 5, 11, 14]], [34, [0, 5, 11, 15]], [35, [0, 5, 11, 15]], [36, [0, 5, 11, 15]], [37, [0, 5, 11, 15]], [27, [0, 5, 11, 16]], [28, [0, 5, 11, 16]], [34, [0, 5, 11, 16]], [35, [0, 5, 11, 16]], [36, [0, 5, 11, 16]], [37, [0, 5, 11, 16]], [39, [0, 5, 11, 16]], [14, [0, 5, 11, 17]], [19, [0, 5, 11, 17]], [25, [0, 5, 11, 17]], [26, [0, 5, 11, 17]], [28, [0, 5, 11, 17]], [30, [0, 5, 11, 17]], [31, [0, 5, 11, 17]], [38, [0, 5, 11, 17]], [19, [0, 5, 11, 20]], [21, [0, 5, 11, 20]], [22, [0, 5, 11, 20]], [27, [0, 5, 11, 20]], [38, [0, 5, 11, 20]], [39, [0, 5, 11, 20]], [19, [0, 5, 11, 21]], [21, [0, 5, 11, 21]], [22, [0, 5, 11, 21]], [27, [0, 5, 11, 21]], [38, [0, 5, 11, 21]], [39, [0, 5, 11, 21]], [0, [0, 5, 12, 13]], [19, [0, 5, 12, 13]], [27, [0, 5, 12, 13]], [29, [0, 5, 12, 13]], [30, [0, 5, 12, 13]], [31, [0, 5, 12, 13]], [0, [0, 5, 12, 14]], [27, [0, 5, 12, 14]], [29, [0, 5, 12, 14]], [19, [0, 5, 12, 17]], [30, [0, 5, 12, 17]], [31, [0, 5, 12, 17]], [0, [0, 5, 13, 14]], [13, [0, 5, 13, 14]], [14, [0, 5, 13, 14]], [15, [0, 5, 13, 14]], [25, [0, 5, 13, 14]], [2, [0, 5, 13, 16]], [4, [0, 5, 13, 16]], [13, [0, 5, 13, 16]], [19, [0, 5, 13, 16]], [20, [0, 5, 13, 16]], [27, [0, 5, 13, 16]], [28, [0, 5, 13, 16]], [31, [0, 5, 13, 16]], [39, [0, 5, 13, 16]], [26, [0, 5, 13, 17]], [28, [0, 5, 13, 17]], [38, [0, 5, 13, 17]], [0, [0, 5, 13, 20]], [2, [0, 5, 13, 20]], [4, [0, 5, 13, 20]], [13, [0, 5, 13, 20]], [15, [0, 5, 13, 20]], [0, [0, 5, 13, 21]], [2, [0, 5, 13, 21]], [4, [0, 5, 13, 21]], [13, [0, 5, 13, 21]], [15, [0, 5, 13, 21]], [13, [0, 5, 14, 16]], [18, [0, 5, 14, 16]], [20, [0, 5, 14, 16]], [27, [0, 5, 14, 16]], [28, [0, 5, 14, 16]], [30, [0, 5, 14, 16]], [39, [0, 5, 14, 16]], [0, [0, 5, 14, 17]], [14, [0, 5, 14, 17]], [15, [0, 5, 14, 17]], [25, [0, 5, 14, 17]], [26, [0, 5, 14, 17]], [28, [0, 5, 14, 17]], [38, [0, 5, 14, 17]], [36, [0, 5, 15, 15]], [37, [0, 5, 15, 15]], [40, [0, 5, 15, 15]], [2, [0, 5, 15, 16]], [4, [0, 5, 15, 16]], [35, [0, 5, 15, 16]], [37, [0, 5, 15, 16]], [35, [0, 5, 15, 20]], [37, [0, 5, 15, 20]], [34, [0, 5, 16, 16]], [35, [0, 5, 16, 16]], [40, [0, 5, 16, 16]], [27, [0, 5, 16, 20]], [28, [0, 5, 16, 20]], [35, [0, 5, 16, 20]], [37, [0, 5, 16, 20]], [39, [0, 5, 16, 20]], [27, [0, 5, 16, 21]], [28, [0, 5, 16, 21]], [39, [0, 5, 16, 21]], [0, [0, 5, 17, 20]], [15, [0, 5, 17, 20]], [26, [0, 5, 17, 20]], [28, [0, 5, 17, 20]], [38, [0, 5, 17, 20]], [0, [0, 5, 17, 21]], [15, [0, 5, 17, 21]], [26, [0, 5, 17, 21]], [28, [0, 5, 17, 21]], [38, [0, 5, 17, 21]], [26, [0, 7, 7, 15]], [34, [0, 7, 7, 15]], [37, [0, 7, 7, 15]], [40, [0, 7, 7, 15]], [13, [0, 7, 7, 16]], [22, [0, 7, 7, 16]], [35, [0, 7, 7, 16]], [36, [0, 7, 7, 16]], [40, [0, 7, 7, 16]], [35, [0, 7, 7, 20]], [37, [0, 7, 7, 20]], [3, [0, 7, 9, 11]], [10, [0, 7, 9, 11]], [12, [0, 7, 9, 11]], [19, [0, 7, 9, 11]], [21, [0, 7, 9, 11]], [10, [0, 7, 9, 12]], [12, [0, 7, 9, 12]], [10, [0, 7, 9, 16]], [12, [0, 7, 9, 16]], [3, [0, 7, 10, 11]], [19, [0, 7, 10, 11]], [21, [0, 7, 10, 11]], [22, [0, 7, 11, 11]], [26, [0, 7, 11, 11]], [27, [0, 7, 11, 11]], [38, [0, 7, 11, 11]], [39, [0, 7, 11, 11]], [34, [0, 7, 11, 14]], [35, [0, 7, 11, 14]], [36, [0, 7, 11, 14]], [37, [0, 7, 11, 14]], [22, [0, 7, 11, 16]], [27, [0, 7, 11, 16]], [28, [0, 7, 11, 16]], [39, [0, 7, 11, 16]], [26, [0, 7, 11, 17]], [28, [0, 7, 11, 17]], [38, [0, 7, 11, 17]], [3, [0, 7, 11, 20]], [19, [0, 7, 11, 20]], [21, [0, 7, 11, 20]], [3, [0, 7, 11, 21]], [19, [0, 7, 11, 21]], [21, [0, 7, 11, 21]], [34, [0, 7, 14, 15]], [35, [0, 7, 14, 15]], [36, [0, 7, 14, 15]], [37, [0, 7, 14, 15]], [34, [0, 7, 14, 16]], [35, [0, 7, 14, 16]], [36, [0, 7, 14, 16]], [37, [0, 7, 14, 16]], [13, [0, 7, 14, 20]], [26, [0, 7, 14, 20]], [35, [0, 7, 14, 20]], [40, [0, 7, 14, 20]], [13, [0, 7, 14, 21]], [26, [0, 7, 14, 21]], [34, [0, 7, 14, 21]], [26, [0, 7, 15, 15]], [34, [0, 7, 15, 15]], [37, [0, 7, 15, 15]], [40, [0, 7, 15, 15]], [13, [0, 7, 15, 16]], [35, [0, 7, 15, 16]], [36, [0, 7, 15, 16]], [40, [0, 7, 15, 16]], [35, [0, 7, 15, 20]], [37, [0, 7, 15, 20]], [14, [0, 9, 11, 13]], [16, [0, 9, 11, 13]], [1, [0, 9, 11, 14]], [7, [0, 9, 11, 14]], [12, [0, 9, 11, 14]], [24, [0, 9, 11, 14]], [10, [0, 9, 11, 15]], [12, [0, 9, 11, 15]], [0, [0, 9, 11, 16]], [14, [0, 9, 11, 16]], [16, [0, 9, 11, 16]], [0, [0, 9, 11, 17]], [10, [0, 9, 15, 16]], [12, [0, 9, 15, 16]], [14, [0, 10, 11, 13]], [16, [0, 10, 11, 13]], [1, [0, 10, 11, 14]], [7, [0, 10, 11, 14]], [9, [0, 10, 11, 14]], [0, [0, 10, 11, 16]], [14, [0, 10, 11, 16]], [16, [0, 10, 11, 16]], [0, [0, 10, 11, 17]], [26, [0, 11, 11, 13]], [27, [0, 11, 11, 13]], [38, [0, 11, 11, 13]], [39, [0, 11, 11, 13]], [18, [0, 11, 11, 14]], [27, [0, 11, 11, 14]], [29, [0, 11, 11, 14]], [22, [0, 11, 11, 16]], [18, [0, 11, 12, 14]], [27, [0, 11, 12, 14]], [29, [0, 11, 12, 14]], [19, [0, 11, 13, 13]], [20, [0, 11, 13, 13]], [31, [0, 11, 13, 13]], [0, [0, 11, 13, 14]], [16, [0, 11, 13, 14]], [20, [0, 11, 13, 14]], [25, [0, 11, 13, 14]], [27, [0, 11, 13, 14]], [29, [0, 11, 13, 14]], [30, [0, 11, 13, 14]], [27, [0, 11, 13, 16]], [28, [0, 11, 13, 16]], [39, [0, 11, 13, 16]], [19, [0, 11, 13, 17]], [20, [0, 11, 13, 17]], [26, [0, 11, 13, 17]], [28, [0, 11, 13, 17]], [31, [0, 11, 13, 17]], [38, [0, 11, 13, 17]], [0, [0, 11, 13, 20]], [0, [0, 11, 13, 21]], [14, [0, 11, 14, 16]], [16, [0, 11, 14, 16]], [0, [0, 11, 14, 17]], [14, [0, 11, 14, 17]], [20, [0, 11, 14, 17]], [25, [0, 11, 14, 17]], [30, [0, 11, 14, 17]], [1, [0, 11, 14, 20]], [22, [0, 11, 14, 20]], [35, [0, 11, 14, 20]], [40, [0, 11, 14, 20]], [1, [0, 11, 14, 21]], [22, [0, 11, 14, 21]], [34, [0, 11, 14, 21]], [26, [0, 11, 15, 15]], [34, [0, 11, 15, 15]], [37, [0, 11, 15, 15]], [40, [0, 11, 15, 15]], [35, [0, 11, 15, 16]], [36, [0, 11, 15, 16]], [40, [0, 11, 15, 16]], [35, [0, 11, 15, 20]], [37, [0, 11, 15, 20]], [0, [0, 11, 17, 20]], [0, [0, 11, 17, 21]], [19, [0, 12, 13, 13]], [20, [0, 12, 13, 13]], [31, [0, 12, 13, 13]], [0, [0, 12, 13, 14]], [20, [0, 12, 13, 14]], [27, [0, 12, 13, 14]], [29, [0, 12, 13, 14]], [30, [0, 12, 13, 14]], [19, [0, 12, 13, 17]], [20, [0, 12, 13, 17]], [31, [0, 12, 13, 17]], [0, [0, 12, 14, 17]], [20, [0, 12, 14, 17]], [30, [0, 12, 14, 17]], [1, [1, 1, 2, 2]], [5, [1, 1, 2, 2]], [19, [1, 1, 2, 2]], [21, [1, 1, 2, 2]], [1, [1, 1, 2, 3]], [13, [1, 1, 2, 3]], [14, [1, 1, 2, 3]], [25, [1, 1, 2, 3]], [15, [1, 1, 2, 4]], [16, [1, 1, 2, 4]], [25, [1, 1, 2, 4]], [5, [1, 1, 2, 5]], [20, [1, 1, 2, 5]], [21, [1, 1, 2, 5]], [31, [1, 1, 2, 5]], [19, [1, 1, 2, 7]], [20, [1, 1, 2, 7]], [31, [1, 1, 2, 7]], [1, [1, 1, 2, 8]], [5, [1, 1, 2, 8]], [19, [1, 1, 2, 8]], [22, [1, 1, 2, 8]], [32, [1, 1, 2, 8]], [33, [1, 1, 2, 8]], [2, [1, 1, 2, 11]], [10, [1, 1, 2, 11]], [11, [1, 1, 2, 11]], [16, [1, 1, 2, 11]], [17, [1, 1, 2, 11]], [24, [1, 1, 2, 11]], [25, [1, 1, 2, 11]], [0, [1, 1, 2, 12]], [13, [1, 1, 2, 12]], [1, [1, 1, 2, 14]], [6, [1, 1, 2, 14]], [7, [1, 1, 2, 14]], [20, [1, 1, 2, 14]], [22, [1, 1, 2, 14]], [23, [1, 1, 2, 14]], [31, [1, 1, 2, 14]], [33, [1, 1, 2, 14]], [1, [1, 1, 2, 15]], [2, [1, 1, 2, 15]], [6, [1, 1, 2, 15]], [7, [1, 1, 2, 15]], [17, [1, 1, 2, 15]], [21, [1, 1, 2, 15]], [23, [1, 1, 2, 15]], [32, [1, 1, 2, 15]], [6, [1, 1, 2, 16]], [8, [1, 1, 2, 16]], [1, [1, 1, 2, 17]], [1, [1, 1, 2, 18]], [5, [1, 1, 2, 18]], [9, [1, 1, 2, 18]], [12, [1, 1, 2, 18]], [21, [1, 1, 2, 18]], [24, [1, 1, 2, 18]], [0, [1, 1, 2, 20]], [5, [1, 1, 2, 20]], [7, [1, 1, 2, 20]], [9, [1, 1, 2, 20]], [12, [1, 1, 2, 20]], [13, [1, 1, 2, 20]], [15, [1, 1, 2, 20]], [24, [1, 1, 2, 20]], [0, [1, 1, 2, 21]], [5, [1, 1, 2, 21]], [7, [1, 1, 2, 21]], [9, [1, 1, 2, 21]], [12, [1, 1, 2, 21]], [13, [1, 1, 2, 21]], [15, [1, 1, 2, 21]], [24, [1, 1, 2, 21]], [2, [1, 1, 3, 3]], [5, [1, 1, 3, 3]], [7, [1, 1, 3, 3]], [17, [1, 1, 3, 3]], [5, [1, 1, 3, 4]], [7, [1, 1, 3, 4]], [15, [1, 1, 3, 5]], [16, [1, 1, 3, 5]], [19, [1, 1, 3, 5]], [20, [1, 1, 3, 5]], [25, [1, 1, 3, 5]], [31, [1, 1, 3, 5]], [2, [1, 1, 3, 7]], [13, [1, 1, 3, 7]], [14, [1, 1, 3, 7]], [15, [1, 1, 3, 7]], [16, [1, 1, 3, 7]], [17, [1, 1, 3, 7]], [15, [1, 1, 3, 9]], [16, [1, 1, 3, 9]], [25, [1, 1, 3, 9]], [15, [1, 1, 3, 10]], [16, [1, 1, 3, 10]], [25, [1, 1, 3, 10]], [2, [1, 1, 3, 11]], [5, [1, 1, 3, 11]], [7, [1, 1, 3, 11]], [9, [1, 1, 3, 11]], [12, [1, 1, 3, 11]], [17, [1, 1, 3, 11]], [18, [1, 1, 3, 11]], [24, [1, 1, 3, 11]], [27, [1, 1, 3, 11]], [29, [1, 1, 3, 11]], [1, [1, 1, 3, 13]], [2, [1, 1, 3, 13]], [14, [1, 1, 3, 13]], [15, [1, 1, 3, 13]], [16, [1, 1, 3, 13]], [17, [1, 1, 3, 13]], [19, [1, 1, 3, 13]], [27, [1, 1, 3, 13]], [29, [1, 1, 3, 13]], [30, [1, 1, 3, 13]], [31, [1, 1, 3, 13]], [1, [1, 1, 3, 14]], [18, [1, 1, 3, 14]], [20, [1, 1, 3, 14]], [30, [1, 1, 3, 14]], [2, [1, 1, 3, 17]], [5, [1, 1, 3, 17]], [7, [1, 1, 3, 17]], [14, [1, 1, 3, 17]], [15, [1, 1, 3, 17]], [16, [1, 1, 3, 17]], [17, [1, 1, 3, 17]], [20, [1, 1, 3, 17]], [30, [1, 1, 3, 17]], [1, [1, 1, 3, 18]], [10, [1, 1, 3, 18]], [11, [1, 1, 3, 18]], [13, [1, 1, 3, 18]], [15, [1, 1, 3, 18]], [16, [1, 1, 3, 18]], [24, [1, 1, 3, 18]], [25, [1, 1, 3, 18]], [27, [1, 1, 3, 18]], [29, [1, 1, 3, 18]], [5, [1, 1, 3, 20]], [7, [1, 1, 3, 20]], [10, [1, 1, 3, 20]], [11, [1, 1, 3, 20]], [15, [1, 1, 3, 20]], [16, [1, 1, 3, 20]], [24, [1, 1, 3, 20]], [25, [1, 1, 3, 20]], [5, [1, 1, 3, 21]], [7, [1, 1, 3, 21]], [10, [1, 1, 3, 21]], [11, [1, 1, 3, 21]], [15, [1, 1, 3, 21]], [16, [1, 1, 3, 21]], [24, [1, 1, 3, 21]], [25, [1, 1, 3, 21]], [7, [1, 1, 4, 5]], [13, [1, 1, 4, 5]], [14, [1, 1, 4, 5]], [15, [1, 1, 4, 5]], [19, [1, 1, 4, 5]], [20, [1, 1, 4, 5]], [21, [1, 1, 4, 5]], [25, [1, 1, 4, 5]], [27, [1, 1, 4, 5]], [29, [1, 1, 4, 5]], [30, [1, 1, 4, 5]], [1, [1, 1, 4, 7]], [2, [1, 1, 4, 7]], [14, [1, 1, 4, 7]], [16, [1, 1, 4, 7]], [17, [1, 1, 4, 7]], [19, [1, 1, 4, 7]], [20, [1, 1, 4, 7]], [31, [1, 1, 4, 7]], [13, [1, 1, 4, 9]], [14, [1, 1, 4, 9]], [25, [1, 1, 4, 9]], [13, [1, 1, 4, 10]], [14, [1, 1, 4, 10]], [25, [1, 1, 4, 10]], [18, [1, 1, 4, 11]], [26, [1, 1, 4, 11]], [29, [1, 1, 4, 11]], [34, [1, 1, 4, 11]], [35, [1, 1, 4, 11]], [36, [1, 1, 4, 11]], [37, [1, 1, 4, 11]], [38, [1, 1, 4, 11]], [39, [1, 1, 4, 11]], [1, [1, 1, 4, 13]], [2, [1, 1, 4, 13]], [14, [1, 1, 4, 13]], [15, [1, 1, 4, 13]], [16, [1, 1, 4, 13]], [17, [1, 1, 4, 13]], [19, [1, 1, 4, 13]], [27, [1, 1, 4, 13]], [29, [1, 1, 4, 13]], [30, [1, 1, 4, 13]], [31, [1, 1, 4, 13]], [18, [1, 1, 4, 14]], [30, [1, 1, 4, 14]], [31, [1, 1, 4, 14]], [1, [1, 1, 4, 15]], [2, [1, 1, 4, 15]], [15, [1, 1, 4, 15]], [17, [1, 1, 4, 15]], [26, [1, 1, 4, 15]], [35, [1, 1, 4, 15]], [36, [1, 1, 4, 15]], [40, [1, 1, 4, 15]], [5, [1, 1, 4, 16]], [15, [1, 1, 4, 16]], [22, [1, 1, 4, 16]], [27, [1, 1, 4, 16]], [28, [1, 1, 4, 16]], [34, [1, 1, 4, 16]], [37, [1, 1, 4, 16]], [39, [1, 1, 4, 16]], [40, [1, 1, 4, 16]], [1, [1, 1, 4, 17]], [14, [1, 1, 4, 17]], [16, [1, 1, 4, 17]], [18, [1, 1, 4, 17]], [26, [1, 1, 4, 17]], [28, [1, 1, 4, 17]], [38, [1, 1, 4, 17]], [7, [1, 1, 4, 18]], [13, [1, 1, 4, 18]], [14, [1, 1, 4, 18]], [18, [1, 1, 4, 18]], [21, [1, 1, 4, 18]], [25, [1, 1, 4, 18]], [1, [1, 1, 4, 20]], [2, [1, 1, 4, 20]], [14, [1, 1, 4, 20]], [17, [1, 1, 4, 20]], [25, [1, 1, 4, 20]], [26, [1, 1, 4, 20]], [37, [1, 1, 4, 20]], [40, [1, 1, 4, 20]], [1, [1, 1, 4, 21]], [2, [1, 1, 4, 21]], [14, [1, 1, 4, 21]], [17, [1, 1, 4, 21]], [25, [1, 1, 4, 21]], [26, [1, 1, 4, 21]], [34, [1, 1, 4, 21]], [5, [1, 1, 5, 5]], [13, [1, 1, 5, 5]], [18, [1, 1, 5, 5]], [19, [1, 1, 5, 5]], [20, [1, 1, 5, 5]], [21, [1, 1, 5, 5]], [30, [1, 1, 5, 5]], [13, [1, 1, 5, 6]], [18, [1, 1, 5, 6]], [27, [1, 1, 5, 6]], [29, [1, 1, 5, 6]], [18, [1, 1, 5, 7]], [19, [1, 1, 5, 7]], [30, [1, 1, 5, 7]], [31, [1, 1, 5, 7]], [2, [1, 1, 5, 11]], [14, [1, 1, 5, 11]], [16, [1, 1, 5, 11]], [17, [1, 1, 5, 11]], [18, [1, 1, 5, 11]], [19, [1, 1, 5, 11]], [20, [1, 1, 5, 11]], [27, [1, 1, 5, 11]], [29, [1, 1, 5, 11]], [31, [1, 1, 5, 11]], [2, [1, 1, 5, 13]], [17, [1, 1, 5, 13]], [20, [1, 1, 5, 13]], [27, [1, 1, 5, 13]], [29, [1, 1, 5, 13]], [30, [1, 1, 5, 13]], [6, [1, 1, 5, 14]], [8, [1, 1, 5, 14]], [0, [1, 1, 5, 16]], [5, [1, 1, 5, 16]], [13, [1, 1, 5, 16]], [15, [1, 1, 5, 16]], [18, [1, 1, 5, 16]], [21, [1, 1, 5, 16]], [30, [1, 1, 5, 16]], [31, [1, 1, 5, 16]], [2, [1, 1, 5, 17]], [13, [1, 1, 5, 17]], [17, [1, 1, 5, 17]], [18, [1, 1, 5, 17]], [19, [1, 1, 5, 17]], [20, [1, 1, 5, 17]], [31, [1, 1, 5, 17]], [5, [1, 1, 5, 18]], [7, [1, 1, 5, 18]], [13, [1, 1, 5, 18]], [27, [1, 1, 5, 18]], [29, [1, 1, 5, 18]], [0, [1, 1, 5, 20]], [5, [1, 1, 5, 20]], [13, [1, 1, 5, 20]], [15, [1, 1, 5, 20]], [18, [1, 1, 5, 20]], [21, [1, 1, 5, 20]], [30, [1, 1, 5, 20]], [31, [1, 1, 5, 20]], [0, [1, 1, 5, 21]], [5, [1, 1, 5, 21]], [13, [1, 1, 5, 21]], [15, [1, 1, 5, 21]], [18, [1, 1, 5, 21]], [21, [1, 1, 5, 21]], [30, [1, 1, 5, 21]], [31, [1, 1, 5, 21]], [18, [1, 1, 6, 11]], [26, [1, 1, 6, 11]], [29, [1, 1, 6, 11]], [38, [1, 1, 6, 11]], [39, [1, 1, 6, 11]], [13, [1, 1, 6, 13]], [27, [1, 1, 6, 13]], [29, [1, 1, 6, 13]], [13, [1, 1, 6, 16]], [27, [1, 1, 6, 16]], [28, [1, 1, 6, 16]], [39, [1, 1, 6, 16]], [18, [1, 1, 6, 17]], [26, [1, 1, 6, 17]], [28, [1, 1, 6, 17]], [38, [1, 1, 6, 17]], [1, [1, 1, 7, 11]], [14, [1, 1, 7, 11]], [25, [1, 1, 7, 11]], [0, [1, 1, 7, 12]], [13, [1, 1, 7, 12]], [1, [1, 1, 7, 13]], [19, [1, 1, 7, 13]], [20, [1, 1, 7, 13]], [31, [1, 1, 7, 13]], [18, [1, 1, 7, 14]], [20, [1, 1, 7, 14]], [30, [1, 1, 7, 14]], [1, [1, 1, 7, 15]], [2, [1, 1, 7, 15]], [6, [1, 1, 7, 15]], [8, [1, 1, 7, 15]], [13, [1, 1, 7, 15]], [17, [1, 1, 7, 15]], [26, [1, 1, 7, 15]], [34, [1, 1, 7, 15]], [37, [1, 1, 7, 15]], [40, [1, 1, 7, 15]], [0, [1, 1, 7, 16]], [1, [1, 1, 7, 16]], [6, [1, 1, 7, 16]], [8, [1, 1, 7, 16]], [13, [1, 1, 7, 16]], [15, [1, 1, 7, 16]], [19, [1, 1, 7, 16]], [21, [1, 1, 7, 16]], [22, [1, 1, 7, 16]], [35, [1, 1, 7, 16]], [36, [1, 1, 7, 16]], [40, [1, 1, 7, 16]], [1, [1, 1, 7, 17]], [1, [1, 1, 7, 20]], [19, [1, 1, 7, 20]], [21, [1, 1, 7, 20]], [22, [1, 1, 7, 20]], [37, [1, 1, 7, 20]], [40, [1, 1, 7, 20]], [1, [1, 1, 7, 21]], [19, [1, 1, 7, 21]], [21, [1, 1, 7, 21]], [22, [1, 1, 7, 21]], [34, [1, 1, 7, 21]], [1, [1, 1, 8, 16]], [5, [1, 1, 8, 16]], [19, [1, 1, 8, 16]], [22, [1, 1, 8, 16]], [32, [1, 1, 8, 16]], [33, [1, 1, 8, 16]], [1, [1, 1, 8, 20]], [19, [1, 1, 8, 20]], [32, [1, 1, 8, 20]], [33, [1, 1, 8, 20]], [35, [1, 1, 8, 20]], [40, [1, 1, 8, 20]], [1, [1, 1, 8, 21]], [19, [1, 1, 8, 21]], [32, [1, 1, 8, 21]], [33, [1, 1, 8, 21]], [34, [1, 1, 8, 21]], [0, [1, 1, 9, 11]], [5, [1, 1, 9, 11]], [7, [1, 1, 9, 11]], [12, [1, 1, 9, 11]], [14, [1, 1, 9, 11]], [16, [1, 1, 9, 11]], [24, [1, 1, 9, 11]], [5, [1, 1, 9, 17]], [7, [1, 1, 9, 17]], [10, [1, 1, 9, 18]], [12, [1, 1, 9, 18]], [10, [1, 1, 9, 20]], [12, [1, 1, 9, 20]], [10, [1, 1, 9, 21]], [12, [1, 1, 9, 21]], [0, [1, 1, 10, 11]], [5, [1, 1, 10, 11]], [7, [1, 1, 10, 11]], [9, [1, 1, 10, 11]], [14, [1, 1, 10, 11]], [16, [1, 1, 10, 11]], [5, [1, 1, 10, 17]], [7, [1, 1, 10, 17]], [18, [1, 1, 11, 11]], [27, [1, 1, 11, 11]], [29, [1, 1, 11, 11]], [34, [1, 1, 11, 11]], [35, [1, 1, 11, 11]], [36, [1, 1, 11, 11]], [37, [1, 1, 11, 11]], [0, [1, 1, 11, 13]], [2, [1, 1, 11, 13]], [14, [1, 1, 11, 13]], [17, [1, 1, 11, 13]], [19, [1, 1, 11, 13]], [20, [1, 1, 11, 13]], [25, [1, 1, 11, 13]], [27, [1, 1, 11, 13]], [29, [1, 1, 11, 13]], [31, [1, 1, 11, 13]], [1, [1, 1, 11, 14]], [18, [1, 1, 11, 14]], [20, [1, 1, 11, 14]], [30, [1, 1, 11, 14]], [0, [1, 1, 11, 15]], [26, [1, 1, 11, 15]], [35, [1, 1, 11, 15]], [36, [1, 1, 11, 15]], [40, [1, 1, 11, 15]], [0, [1, 1, 11, 16]], [7, [1, 1, 11, 16]], [22, [1, 1, 11, 16]], [34, [1, 1, 11, 16]], [37, [1, 1, 11, 16]], [40, [1, 1, 11, 16]], [2, [1, 1, 11, 17]], [14, [1, 1, 11, 17]], [17, [1, 1, 11, 17]], [20, [1, 1, 11, 17]], [25, [1, 1, 11, 17]], [30, [1, 1, 11, 17]], [0, [1, 1, 11, 18]], [14, [1, 1, 11, 18]], [16, [1, 1, 11, 18]], [18, [1, 1, 11, 18]], [27, [1, 1, 11, 18]], [29, [1, 1, 11, 18]], [0, [1, 1, 11, 20]], [1, [1, 1, 11, 20]], [14, [1, 1, 11, 20]], [16, [1, 1, 11, 20]], [26, [1, 1, 11, 20]], [37, [1, 1, 11, 20]], [40, [1, 1, 11, 20]], [0, [1, 1, 11, 21]], [1, [1, 1, 11, 21]], [14, [1, 1, 11, 21]], [16, [1, 1, 11, 21]], [26, [1, 1, 11, 21]], [34, [1, 1, 11, 21]], [0, [1, 1, 12, 13]], [13, [1, 1, 12, 13]], [0, [1, 1, 12, 17]], [13, [1, 1, 12, 17]], [2, [1, 1, 13, 16]], [17, [1, 1, 13, 16]], [19, [1, 1, 13, 16]], [20, [1, 1, 13, 16]], [31, [1, 1, 13, 16]], [19, [1, 1, 13, 17]], [30, [1, 1, 13, 17]], [31, [1, 1, 13, 17]], [2, [1, 1, 13, 20]], [5, [1, 1, 13, 20]], [17, [1, 1, 13, 20]], [19, [1, 1, 13, 20]], [20, [1, 1, 13, 20]], [22, [1, 1, 13, 20]], [31, [1, 1, 13, 20]], [35, [1, 1, 13, 20]], [40, [1, 1, 13, 20]], [2, [1, 1, 13, 21]], [5, [1, 1, 13, 21]], [17, [1, 1, 13, 21]], [19, [1, 1, 13, 21]], [20, [1, 1, 13, 21]], [22, [1, 1, 13, 21]], [31, [1, 1, 13, 21]], [34, [1, 1, 13, 21]], [8, [1, 1, 14, 16]], [18, [1, 1, 14, 16]], [20, [1, 1, 14, 16]], [22, [1, 1, 14, 16]], [23, [1, 1, 14, 16]], [30, [1, 1, 14, 16]], [33, [1, 1, 14, 16]], [1, [1, 1, 14, 17]], [18, [1, 1, 14, 17]], [20, [1, 1, 14, 17]], [30, [1, 1, 14, 17]], [8, [1, 1, 14, 20]], [18, [1, 1, 14, 20]], [20, [1, 1, 14, 20]], [22, [1, 1, 14, 20]], [23, [1, 1, 14, 20]], [30, [1, 1, 14, 20]], [33, [1, 1, 14, 20]], [8, [1, 1, 14, 21]], [18, [1, 1, 14, 21]], [20, [1, 1, 14, 21]], [22, [1, 1, 14, 21]], [23, [1, 1, 14, 21]], [30, [1, 1, 14, 21]], [33, [1, 1, 14, 21]], [0, [1, 1, 15, 16]], [1, [1, 1, 15, 16]], [2, [1, 1, 15, 16]], [8, [1, 1, 15, 16]], [15, [1, 1, 15, 16]], [17, [1, 1, 15, 16]], [21, [1, 1, 15, 16]], [23, [1, 1, 15, 16]], [32, [1, 1, 15, 16]], [0, [1, 1, 15, 20]], [8, [1, 1, 15, 20]], [15, [1, 1, 15, 20]], [21, [1, 1, 15, 20]], [23, [1, 1, 15, 20]], [32, [1, 1, 15, 20]], [0, [1, 1, 15, 21]], [8, [1, 1, 15, 21]], [15, [1, 1, 15, 21]], [21, [1, 1, 15, 21]], [23, [1, 1, 15, 21]], [32, [1, 1, 15, 21]], [13, [1, 1, 17, 18]], [18, [1, 1, 17, 18]], [1, [1, 2, 2, 3]], [2, [1, 2, 2, 3]], [17, [1, 2, 2, 3]], [1, [1, 2, 2, 4]], [3, [1, 2, 2, 4]], [1, [1, 2, 2, 11]], [3, [1, 2, 2, 11]], [3, [1, 2, 2, 16]], [5, [1, 2, 2, 16]], [19, [1, 2, 2, 16]], [21, [1, 2, 2, 16]], [1, [1, 2, 2, 17]], [3, [1, 2, 2, 17]], [9, [1, 2, 2, 17]], [12, [1, 2, 2, 17]], [24, [1, 2, 2, 17]], [1, [1, 2, 2, 18]], [3, [1, 2, 2, 18]], [9, [1, 2, 2, 18]], [12, [1, 2, 2, 18]], [24, [1, 2, 2, 18]], [3, [1, 2, 2, 20]], [5, [1, 2, 2, 20]], [19, [1, 2, 2, 20]], [21, [1, 2, 2, 20]], [3, [1, 2, 2, 21]], [5, [1, 2, 2, 21]], [19, [1, 2, 2, 21]], [21, [1, 2, 2, 21]], [0, [1, 2, 3, 3]], [5, [1, 2, 3, 3]], [7, [1, 2, 3, 3]], [13, [1, 2, 3, 3]], [16, [1, 2, 3, 3]], [25, [1, 2, 3, 3]], [1, [1, 2, 3, 4]], [3, [1, 2, 3, 4]], [5, [1, 2, 3, 4]], [7, [1, 2, 3, 4]], [14, [1, 2, 3, 4]], [15, [1, 2, 3, 4]], [25, [1, 2, 3, 4]], [0, [1, 2, 3, 5]], [7, [1, 2, 3, 5]], [16, [1, 2, 3, 5]], [18, [1, 2, 3, 5]], [19, [1, 2, 3, 5]], [21, [1, 2, 3, 5]], [25, [1, 2, 3, 5]], [27, [1, 2, 3, 5]], [29, [1, 2, 3, 5]], [1, [1, 2, 3, 7]], [15, [1, 2, 3, 7]], [16, [1, 2, 3, 7]], [19, [1, 2, 3, 7]], [20, [1, 2, 3, 7]], [25, [1, 2, 3, 7]], [31, [1, 2, 3, 7]], [1, [1, 2, 3, 11]], [2, [1, 2, 3, 11]], [5, [1, 2, 3, 11]], [7, [1, 2, 3, 11]], [16, [1, 2, 3, 11]], [17, [1, 2, 3, 11]], [25, [1, 2, 3, 11]], [13, [1, 2, 3, 12]], [19, [1, 2, 3, 13]], [30, [1, 2, 3, 13]], [31, [1, 2, 3, 13]], [18, [1, 2, 3, 14]], [30, [1, 2, 3, 14]], [31, [1, 2, 3, 14]], [5, [1, 2, 3, 17]], [7, [1, 2, 3, 17]], [10, [1, 2, 3, 17]], [11, [1, 2, 3, 17]], [18, [1, 2, 3, 17]], [20, [1, 2, 3, 17]], [24, [1, 2, 3, 17]], [30, [1, 2, 3, 17]], [7, [1, 2, 3, 18]], [10, [1, 2, 3, 18]], [11, [1, 2, 3, 18]], [13, [1, 2, 3, 18]], [21, [1, 2, 3, 18]], [24, [1, 2, 3, 18]], [27, [1, 2, 3, 18]], [29, [1, 2, 3, 18]], [5, [1, 2, 3, 20]], [7, [1, 2, 3, 20]], [5, [1, 2, 3, 21]], [7, [1, 2, 3, 21]], [5, [1, 2, 4, 5]], [10, [1, 2, 4, 5]], [11, [1, 2, 4, 5]], [14, [1, 2, 4, 5]], [15, [1, 2, 4, 5]], [18, [1, 2, 4, 5]], [19, [1, 2, 4, 5]], [20, [1, 2, 4, 5]], [21, [1, 2, 4, 5]], [24, [1, 2, 4, 5]], [25, [1, 2, 4, 5]], [30, [1, 2, 4, 5]], [13, [1, 2, 4, 7]], [14, [1, 2, 4, 7]], [19, [1, 2, 4, 7]], [20, [1, 2, 4, 7]], [25, [1, 2, 4, 7]], [31, [1, 2, 4, 7]], [10, [1, 2, 4, 9]], [24, [1, 2, 4, 9]], [9, [1, 2, 4, 10]], [19, [1, 2, 4, 13]], [30, [1, 2, 4, 13]], [31, [1, 2, 4, 13]], [18, [1, 2, 4, 14]], [30, [1, 2, 4, 14]], [31, [1, 2, 4, 14]], [5, [1, 2, 4, 18]], [18, [1, 2, 4, 18]], [21, [1, 2, 4, 18]], [20, [1, 2, 5, 5]], [27, [1, 2, 5, 5]], [29, [1, 2, 5, 5]], [30, [1, 2, 5, 5]], [2, [1, 2, 5, 11]], [4, [1, 2, 5, 11]], [7, [1, 2, 5, 11]], [10, [1, 2, 5, 11]], [11, [1, 2, 5, 11]], [14, [1, 2, 5, 11]], [16, [1, 2, 5, 11]], [18, [1, 2, 5, 11]], [19, [1, 2, 5, 11]], [21, [1, 2, 5, 11]], [24, [1, 2, 5, 11]], [27, [1, 2, 5, 11]], [29, [1, 2, 5, 11]], [20, [1, 2, 5, 13]], [27, [1, 2, 5, 13]], [29, [1, 2, 5, 13]], [30, [1, 2, 5, 13]], [2, [1, 2, 5, 15]], [4, [1, 2, 5, 15]], [7, [1, 2, 5, 16]], [19, [1, 2, 5, 16]], [21, [1, 2, 5, 16]], [7, [1, 2, 5, 17]], [9, [1, 2, 5, 17]], [12, [1, 2, 5, 17]], [13, [1, 2, 5, 17]], [18, [1, 2, 5, 17]], [19, [1, 2, 5, 17]], [21, [1, 2, 5, 17]], [24, [1, 2, 5, 17]], [9, [1, 2, 5, 18]], [12, [1, 2, 5, 18]], [13, [1, 2, 5, 18]], [24, [1, 2, 5, 18]], [27, [1, 2, 5, 18]], [29, [1, 2, 5, 18]], [7, [1, 2, 5, 20]], [19, [1, 2, 5, 20]], [21, [1, 2, 5, 20]], [7, [1, 2, 5, 21]], [19, [1, 2, 5, 21]], [21, [1, 2, 5, 21]], [0, [1, 2, 7, 11]], [1, [1, 2, 7, 11]], [9, [1, 2, 7, 11]], [12, [1, 2, 7, 11]], [14, [1, 2, 7, 11]], [16, [1, 2, 7, 11]], [19, [1, 2, 7, 11]], [20, [1, 2, 7, 11]], [24, [1, 2, 7, 11]], [31, [1, 2, 7, 11]], [1, [1, 2, 7, 16]], [6, [1, 2, 7, 16]], [8, [1, 2, 7, 16]], [19, [1, 2, 7, 16]], [21, [1, 2, 7, 16]], [1, [1, 2, 7, 17]], [9, [1, 2, 7, 17]], [12, [1, 2, 7, 17]], [19, [1, 2, 7, 17]], [20, [1, 2, 7, 17]], [24, [1, 2, 7, 17]], [31, [1, 2, 7, 17]], [0, [1, 2, 7, 20]], [1, [1, 2, 7, 20]], [9, [1, 2, 7, 20]], [12, [1, 2, 7, 20]], [13, [1, 2, 7, 20]], [15, [1, 2, 7, 20]], [19, [1, 2, 7, 20]], [21, [1, 2, 7, 20]], [24, [1, 2, 7, 20]], [0, [1, 2, 7, 21]], [1, [1, 2, 7, 21]], [9, [1, 2, 7, 21]], [12, [1, 2, 7, 21]], [13, [1, 2, 7, 21]], [15, [1, 2, 7, 21]], [19, [1, 2, 7, 21]], [21, [1, 2, 7, 21]], [24, [1, 2, 7, 21]], [1, [1, 2, 9, 11]], [3, [1, 2, 9, 11]], [5, [1, 2, 9, 11]], [7, [1, 2, 9, 11]], [1, [1, 2, 9, 17]], [2, [1, 2, 9, 17]], [5, [1, 2, 9, 17]], [7, [1, 2, 9, 17]], [12, [1, 2, 9, 17]], [17, [1, 2, 9, 17]], [24, [1, 2, 9, 17]], [10, [1, 2, 9, 18]], [12, [1, 2, 9, 18]], [1, [1, 2, 10, 11]], [3, [1, 2, 10, 11]], [5, [1, 2, 10, 11]], [7, [1, 2, 10, 11]], [1, [1, 2, 10, 17]], [2, [1, 2, 10, 17]], [5, [1, 2, 10, 17]], [7, [1, 2, 10, 17]], [9, [1, 2, 10, 17]], [17, [1, 2, 10, 17]], [18, [1, 2, 11, 11]], [27, [1, 2, 11, 11]], [29, [1, 2, 11, 11]], [19, [1, 2, 11, 13]], [27, [1, 2, 11, 13]], [29, [1, 2, 11, 13]], [30, [1, 2, 11, 13]], [31, [1, 2, 11, 13]], [18, [1, 2, 11, 14]], [30, [1, 2, 11, 14]], [31, [1, 2, 11, 14]], [5, [1, 2, 11, 16]], [7, [1, 2, 11, 16]], [20, [1, 2, 11, 17]], [30, [1, 2, 11, 17]], [7, [1, 2, 11, 18]], [9, [1, 2, 11, 18]], [12, [1, 2, 11, 18]], [21, [1, 2, 11, 18]], [24, [1, 2, 11, 18]], [27, [1, 2, 11, 18]], [29, [1, 2, 11, 18]], [19, [1, 2, 13, 17]], [20, [1, 2, 13, 17]], [31, [1, 2, 13, 17]], [3, [1, 2, 14, 16]], [6, [1, 2, 14, 16]], [7, [1, 2, 14, 16]], [8, [1, 2, 14, 16]], [18, [1, 2, 14, 17]], [30, [1, 2, 14, 17]], [31, [1, 2, 14, 17]], [3, [1, 2, 14, 20]], [6, [1, 2, 14, 20]], [7, [1, 2, 14, 20]], [8, [1, 2, 14, 20]], [3, [1, 2, 14, 21]], [6, [1, 2, 14, 21]], [7, [1, 2, 14, 21]], [8, [1, 2, 14, 21]], [5, [1, 2, 15, 16]], [6, [1, 2, 15, 16]], [7, [1, 2, 15, 16]], [8, [1, 2, 15, 16]], [6, [1, 2, 15, 20]], [8, [1, 2, 15, 20]], [6, [1, 2, 15, 21]], [8, [1, 2, 15, 21]], [7, [1, 2, 17, 18]], [9, [1, 2, 17, 18]], [12, [1, 2, 17, 18]], [13, [1, 2, 17, 18]], [21, [1, 2, 17, 18]], [24, [1, 2, 17, 18]], [5, [1, 3, 3, 4]], [13, [1, 3, 3, 5]], [19, [1, 3, 3, 5]], [20, [1, 3, 3, 5]], [21, [1, 3, 3, 5]], [27, [1, 3, 3, 5]], [29, [1, 3, 3, 5]], [30, [1, 3, 3, 5]], [19, [1, 3, 3, 7]], [20, [1, 3, 3, 7]], [31, [1, 3, 3, 7]], [1, [1, 3, 3, 11]], [18, [1, 3, 3, 11]], [27, [1, 3, 3, 11]], [29, [1, 3, 3, 11]], [34, [1, 3, 3, 11]], [35, [1, 3, 3, 11]], [36, [1, 3, 3, 11]], [37, [1, 3, 3, 11]], [2, [1, 3, 3, 13]], [4, [1, 3, 3, 13]], [13, [1, 3, 3, 13]], [19, [1, 3, 3, 13]], [20, [1, 3, 3, 13]], [27, [1, 3, 3, 13]], [29, [1, 3, 3, 13]], [31, [1, 3, 3, 13]], [18, [1, 3, 3, 14]], [30, [1, 3, 3, 14]], [31, [1, 3, 3, 14]], [1, [1, 3, 3, 15]], [3, [1, 3, 3, 15]], [5, [1, 3, 3, 15]], [13, [1, 3, 3, 15]], [26, [1, 3, 3, 15]], [35, [1, 3, 3, 15]], [36, [1, 3, 3, 15]], [40, [1, 3, 3, 15]], [2, [1, 3, 3, 16]], [4, [1, 3, 3, 16]], [5, [1, 3, 3, 16]], [22, [1, 3, 3, 16]], [34, [1, 3, 3, 16]], [37, [1, 3, 3, 16]], [40, [1, 3, 3, 16]], [3, [1, 3, 3, 17]], [5, [1, 3, 3, 17]], [7, [1, 3, 3, 17]], [13, [1, 3, 3, 17]], [18, [1, 3, 3, 17]], [3, [1, 3, 3, 18]], [7, [1, 3, 3, 18]], [21, [1, 3, 3, 18]], [13, [1, 3, 3, 20]], [26, [1, 3, 3, 20]], [37, [1, 3, 3, 20]], [40, [1, 3, 3, 20]], [13, [1, 3, 3, 21]], [26, [1, 3, 3, 21]], [34, [1, 3, 3, 21]], [5, [1, 3, 4, 5]], [7, [1, 3, 4, 5]], [9, [1, 3, 4, 5]], [12, [1, 3, 4, 5]], [24, [1, 3, 4, 5]], [1, [1, 3, 4, 7]], [3, [1, 3, 4, 7]], [5, [1, 3, 4, 11]], [5, [1, 3, 5, 5]], [20, [1, 3, 5, 5]], [21, [1, 3, 5, 5]], [31, [1, 3, 5, 5]], [2, [1, 3, 5, 7]], [4, [1, 3, 5, 7]], [15, [1, 3, 5, 7]], [16, [1, 3, 5, 7]], [18, [1, 3, 5, 7]], [19, [1, 3, 5, 7]], [25, [1, 3, 5, 7]], [30, [1, 3, 5, 7]], [31, [1, 3, 5, 7]], [0, [1, 3, 5, 9]], [13, [1, 3, 5, 9]], [15, [1, 3, 5, 9]], [0, [1, 3, 5, 10]], [13, [1, 3, 5, 10]], [15, [1, 3, 5, 10]], [5, [1, 3, 5, 11]], [7, [1, 3, 5, 11]], [9, [1, 3, 5, 11]], [12, [1, 3, 5, 11]], [19, [1, 3, 5, 11]], [20, [1, 3, 5, 11]], [21, [1, 3, 5, 11]], [24, [1, 3, 5, 11]], [27, [1, 3, 5, 11]], [29, [1, 3, 5, 11]], [30, [1, 3, 5, 11]], [2, [1, 3, 5, 13]], [4, [1, 3, 5, 13]], [13, [1, 3, 5, 13]], [27, [1, 3, 5, 13]], [29, [1, 3, 5, 13]], [20, [1, 3, 5, 14]], [31, [1, 3, 5, 14]], [2, [1, 3, 5, 17]], [4, [1, 3, 5, 17]], [5, [1, 3, 5, 17]], [10, [1, 3, 5, 17]], [11, [1, 3, 5, 17]], [13, [1, 3, 5, 17]], [19, [1, 3, 5, 17]], [20, [1, 3, 5, 17]], [21, [1, 3, 5, 17]], [24, [1, 3, 5, 17]], [30, [1, 3, 5, 17]], [7, [1, 3, 5, 18]], [10, [1, 3, 5, 18]], [11, [1, 3, 5, 18]], [21, [1, 3, 5, 18]], [24, [1, 3, 5, 18]], [1, [1, 3, 7, 11]], [3, [1, 3, 7, 11]], [10, [1, 3, 7, 11]], [11, [1, 3, 7, 11]], [14, [1, 3, 7, 11]], [18, [1, 3, 7, 11]], [19, [1, 3, 7, 11]], [20, [1, 3, 7, 11]], [24, [1, 3, 7, 11]], [25, [1, 3, 7, 11]], [27, [1, 3, 7, 11]], [29, [1, 3, 7, 11]], [31, [1, 3, 7, 11]], [13, [1, 3, 7, 12]], [1, [1, 3, 7, 13]], [13, [1, 3, 7, 13]], [20, [1, 3, 7, 13]], [27, [1, 3, 7, 13]], [29, [1, 3, 7, 13]], [30, [1, 3, 7, 13]], [3, [1, 3, 7, 17]], [10, [1, 3, 7, 17]], [11, [1, 3, 7, 17]], [13, [1, 3, 7, 17]], [19, [1, 3, 7, 17]], [24, [1, 3, 7, 17]], [30, [1, 3, 7, 17]], [31, [1, 3, 7, 17]], [13, [1, 3, 7, 18]], [15, [1, 3, 7, 18]], [16, [1, 3, 7, 18]], [25, [1, 3, 7, 18]], [27, [1, 3, 7, 18]], [29, [1, 3, 7, 18]], [10, [1, 3, 7, 20]], [11, [1, 3, 7, 20]], [15, [1, 3, 7, 20]], [16, [1, 3, 7, 20]], [24, [1, 3, 7, 20]], [25, [1, 3, 7, 20]], [10, [1, 3, 7, 21]], [11, [1, 3, 7, 21]], [15, [1, 3, 7, 21]], [16, [1, 3, 7, 21]], [24, [1, 3, 7, 21]], [25, [1, 3, 7, 21]], [34, [1, 3, 11, 11]], [35, [1, 3, 11, 11]], [36, [1, 3, 11, 11]], [37, [1, 3, 11, 11]], [2, [1, 3, 11, 13]], [4, [1, 3, 11, 13]], [14, [1, 3, 11, 13]], [19, [1, 3, 11, 13]], [20, [1, 3, 11, 13]], [25, [1, 3, 11, 13]], [31, [1, 3, 11, 13]], [18, [1, 3, 11, 14]], [30, [1, 3, 11, 14]], [31, [1, 3, 11, 14]], [1, [1, 3, 11, 15]], [3, [1, 3, 11, 15]], [5, [1, 3, 11, 15]], [26, [1, 3, 11, 15]], [35, [1, 3, 11, 15]], [36, [1, 3, 11, 15]], [40, [1, 3, 11, 15]], [2, [1, 3, 11, 16]], [4, [1, 3, 11, 16]], [5, [1, 3, 11, 16]], [22, [1, 3, 11, 16]], [34, [1, 3, 11, 16]], [37, [1, 3, 11, 16]], [40, [1, 3, 11, 16]], [14, [1, 3, 11, 17]], [25, [1, 3, 11, 17]], [3, [1, 3, 11, 18]], [7, [1, 3, 11, 18]], [10, [1, 3, 11, 18]], [11, [1, 3, 11, 18]], [21, [1, 3, 11, 18]], [24, [1, 3, 11, 18]], [26, [1, 3, 11, 20]], [37, [1, 3, 11, 20]], [40, [1, 3, 11, 20]], [26, [1, 3, 11, 21]], [34, [1, 3, 11, 21]], [13, [1, 3, 12, 13]], [13, [1, 3, 12, 17]], [19, [1, 3, 13, 17]], [20, [1, 3, 13, 17]], [31, [1, 3, 13, 17]], [18, [1, 3, 14, 17]], [30, [1, 3, 14, 17]], [31, [1, 3, 14, 17]], [13, [1, 3, 15, 16]], [13, [1, 3, 15, 20]], [13, [1, 3, 15, 21]], [3, [1, 3, 17, 18]], [7, [1, 3, 17, 18]], [10, [1, 3, 17, 18]], [11, [1, 3, 17, 18]], [21, [1, 3, 17, 18]], [24, [1, 3, 17, 18]], [2, [1, 4, 5, 7]], [4, [1, 4, 5, 7]], [13, [1, 4, 5, 7]], [14, [1, 4, 5, 7]], [25, [1, 4, 5, 7]], [12, [1, 4, 5, 9]], [13, [1, 4, 5, 9]], [15, [1, 4, 5, 9]], [24, [1, 4, 5, 9]], [9, [1, 4, 5, 10]], [13, [1, 4, 5, 10]], [15, [1, 4, 5, 10]], [2, [1, 4, 5, 13]], [4, [1, 4, 5, 13]], [2, [1, 4, 5, 15]], [4, [1, 4, 5, 15]], [15, [1, 4, 5, 15]], [26, [1, 4, 5, 15]], [34, [1, 4, 5, 15]], [37, [1, 4, 5, 15]], [40, [1, 4, 5, 15]], [5, [1, 4, 5, 16]], [22, [1, 4, 5, 16]], [35, [1, 4, 5, 16]], [36, [1, 4, 5, 16]], [40, [1, 4, 5, 16]], [5, [1, 4, 5, 18]], [7, [1, 4, 5, 18]], [2, [1, 4, 5, 20]], [4, [1, 4, 5, 20]], [35, [1, 4, 5, 20]], [37, [1, 4, 5, 20]], [2, [1, 4, 5, 21]], [4, [1, 4, 5, 21]], [13, [1, 4, 7, 7]], [1, [1, 4, 7, 11]], [26, [1, 4, 7, 11]], [27, [1, 4, 7, 11]], [38, [1, 4, 7, 11]], [39, [1, 4, 7, 11]], [1, [1, 4, 7, 13]], [13, [1, 4, 7, 13]], [15, [1, 4, 7, 13]], [26, [1, 4, 7, 15]], [34, [1, 4, 7, 15]], [37, [1, 4, 7, 15]], [40, [1, 4, 7, 15]], [1, [1, 4, 7, 16]], [3, [1, 4, 7, 16]], [15, [1, 4, 7, 16]], [22, [1, 4, 7, 16]], [27, [1, 4, 7, 16]], [28, [1, 4, 7, 16]], [35, [1, 4, 7, 16]], [36, [1, 4, 7, 16]], [39, [1, 4, 7, 16]], [40, [1, 4, 7, 16]], [2, [1, 4, 7, 17]], [3, [1, 4, 7, 17]], [13, [1, 4, 7, 17]], [17, [1, 4, 7, 17]], [26, [1, 4, 7, 17]], [28, [1, 4, 7, 17]], [38, [1, 4, 7, 17]], [13, [1, 4, 7, 18]], [14, [1, 4, 7, 18]], [25, [1, 4, 7, 18]], [14, [1, 4, 7, 20]], [15, [1, 4, 7, 20]], [25, [1, 4, 7, 20]], [35, [1, 4, 7, 20]], [37, [1, 4, 7, 20]], [14, [1, 4, 7, 21]], [15, [1, 4, 7, 21]], [25, [1, 4, 7, 21]], [22, [1, 4, 11, 11]], [5, [1, 4, 11, 16]], [22, [1, 4, 11, 16]], [26, [1, 4, 15, 15]], [34, [1, 4, 15, 15]], [37, [1, 4, 15, 15]], [40, [1, 4, 15, 15]], [1, [1, 4, 15, 16]], [3, [1, 4, 15, 16]], [5, [1, 4, 15, 16]], [35, [1, 4, 15, 16]], [36, [1, 4, 15, 16]], [40, [1, 4, 15, 16]], [35, [1, 4, 15, 20]], [37, [1, 4, 15, 20]], [20, [1, 5, 5, 7]], [27, [1, 5, 5, 7]], [29, [1, 5, 5, 7]], [30, [1, 5, 5, 7]], [5, [1, 5, 5, 11]], [20, [1, 5, 5, 11]], [21, [1, 5, 5, 11]], [31, [1, 5, 5, 11]], [5, [1, 5, 5, 17]], [20, [1, 5, 5, 17]], [21, [1, 5, 5, 17]], [31, [1, 5, 5, 17]], [13, [1, 5, 7, 7]], [0, [1, 5, 7, 11]], [14, [1, 5, 7, 11]], [16, [1, 5, 7, 11]], [18, [1, 5, 7, 11]], [19, [1, 5, 7, 11]], [30, [1, 5, 7, 11]], [31, [1, 5, 7, 11]], [0, [1, 5, 7, 13]], [15, [1, 5, 7, 13]], [20, [1, 5, 7, 13]], [30, [1, 5, 7, 13]], [2, [1, 5, 7, 15]], [4, [1, 5, 7, 15]], [13, [1, 5, 7, 15]], [0, [1, 5, 7, 16]], [13, [1, 5, 7, 16]], [15, [1, 5, 7, 16]], [0, [1, 5, 7, 17]], [13, [1, 5, 7, 17]], [15, [1, 5, 7, 17]], [18, [1, 5, 7, 17]], [19, [1, 5, 7, 17]], [30, [1, 5, 7, 17]], [31, [1, 5, 7, 17]], [13, [1, 5, 7, 18]], [27, [1, 5, 7, 18]], [29, [1, 5, 7, 18]], [0, [1, 5, 7, 20]], [13, [1, 5, 7, 20]], [15, [1, 5, 7, 20]], [0, [1, 5, 7, 21]], [13, [1, 5, 7, 21]], [15, [1, 5, 7, 21]], [0, [1, 5, 9, 11]], [5, [1, 5, 9, 11]], [7, [1, 5, 9, 11]], [10, [1, 5, 9, 11]], [12, [1, 5, 9, 11]], [5, [1, 5, 9, 17]], [7, [1, 5, 9, 17]], [12, [1, 5, 9, 17]], [24, [1, 5, 9, 17]], [10, [1, 5, 9, 18]], [12, [1, 5, 9, 18]], [0, [1, 5, 10, 11]], [5, [1, 5, 10, 11]], [7, [1, 5, 10, 11]], [5, [1, 5, 10, 17]], [7, [1, 5, 10, 17]], [9, [1, 5, 10, 17]], [22, [1, 5, 11, 11]], [20, [1, 5, 11, 14]], [31, [1, 5, 11, 14]], [0, [1, 5, 11, 15]], [26, [1, 5, 11, 15]], [34, [1, 5, 11, 15]], [37, [1, 5, 11, 15]], [40, [1, 5, 11, 15]], [35, [1, 5, 11, 16]], [36, [1, 5, 11, 16]], [40, [1, 5, 11, 16]], [7, [1, 5, 11, 18]], [21, [1, 5, 11, 18]], [35, [1, 5, 11, 20]], [37, [1, 5, 11, 20]], [2, [1, 5, 13, 16]], [4, [1, 5, 13, 16]], [2, [1, 5, 13, 20]], [4, [1, 5, 13, 20]], [2, [1, 5, 13, 21]], [4, [1, 5, 13, 21]], [6, [1, 5, 14, 16]], [8, [1, 5, 14, 16]], [20, [1, 5, 14, 17]], [31, [1, 5, 14, 17]], [6, [1, 5, 14, 20]], [8, [1, 5, 14, 20]], [6, [1, 5, 14, 21]], [8, [1, 5, 14, 21]], [26, [1, 5, 15, 15]], [34, [1, 5, 15, 15]], [37, [1, 5, 15, 15]], [40, [1, 5, 15, 15]], [0, [1, 5, 15, 16]], [2, [1, 5, 15, 16]], [4, [1, 5, 15, 16]], [15, [1, 5, 15, 16]], [35, [1, 5, 15, 16]], [36, [1, 5, 15, 16]], [40, [1, 5, 15, 16]], [35, [1, 5, 15, 20]], [37, [1, 5, 15, 20]], [7, [1, 5, 17, 18]], [21, [1, 5, 17, 18]], [13, [1, 7, 7, 15]], [26, [1, 7, 7, 15]], [34, [1, 7, 7, 15]], [37, [1, 7, 7, 15]], [40, [1, 7, 7, 15]], [22, [1, 7, 7, 16]], [35, [1, 7, 7, 16]], [36, [1, 7, 7, 16]], [40, [1, 7, 7, 16]], [35, [1, 7, 7, 20]], [37, [1, 7, 7, 20]], [1, [1, 7, 9, 11]], [3, [1, 7, 9, 11]], [10, [1, 7, 9, 11]], [12, [1, 7, 9, 11]], [1, [1, 7, 9, 17]], [3, [1, 7, 9, 17]], [10, [1, 7, 9, 17]], [12, [1, 7, 9, 17]], [10, [1, 7, 9, 20]], [12, [1, 7, 9, 20]], [10, [1, 7, 9, 21]], [12, [1, 7, 9, 21]], [1, [1, 7, 10, 11]], [3, [1, 7, 10, 11]], [1, [1, 7, 10, 17]], [3, [1, 7, 10, 17]], [18, [1, 7, 11, 11]], [27, [1, 7, 11, 11]], [29, [1, 7, 11, 11]], [0, [1, 7, 11, 13]], [20, [1, 7, 11, 13]], [27, [1, 7, 11, 13]], [29, [1, 7, 11, 13]], [30, [1, 7, 11, 13]], [26, [1, 7, 11, 15]], [34, [1, 7, 11, 15]], [37, [1, 7, 11, 15]], [40, [1, 7, 11, 15]], [0, [1, 7, 11, 16]], [22, [1, 7, 11, 16]], [35, [1, 7, 11, 16]], [36, [1, 7, 11, 16]], [40, [1, 7, 11, 16]], [20, [1, 7, 11, 17]], [30, [1, 7, 11, 17]], [0, [1, 7, 11, 18]], [14, [1, 7, 11, 18]], [16, [1, 7, 11, 18]], [27, [1, 7, 11, 18]], [29, [1, 7, 11, 18]], [1, [1, 7, 11, 20]], [14, [1, 7, 11, 20]], [16, [1, 7, 11, 20]], [35, [1, 7, 11, 20]], [37, [1, 7, 11, 20]], [1, [1, 7, 11, 21]], [14, [1, 7, 11, 21]], [16, [1, 7, 11, 21]], [22, [1, 7, 13, 20]], [35, [1, 7, 13, 20]], [40, [1, 7, 13, 20]], [22, [1, 7, 13, 21]], [34, [1, 7, 13, 21]], [6, [1, 7, 15, 16]], [8, [1, 7, 15, 16]], [13, [1, 7, 15, 16]], [13, [1, 7, 17, 18]], [10, [1, 9, 11, 18]], [12, [1, 9, 11, 18]], [10, [1, 9, 17, 18]], [12, [1, 9, 17, 18]], [5, [1, 13, 15, 20]], [5, [1, 13, 15, 21]], [5, [2, 2, 3, 3]], [9, [2, 2, 3, 3]], [10, [2, 2, 3, 3]], [24, [2, 2, 3, 3]], [1, [2, 2, 3, 4]], [5, [2, 2, 3, 4]], [19, [2, 2, 3, 4]], [21, [2, 2, 3, 4]], [2, [2, 2, 3, 5]], [4, [2, 2, 3, 5]], [5, [2, 2, 3, 5]], [11, [2, 2, 3, 5]], [12, [2, 2, 3, 5]], [20, [2, 2, 3, 5]], [21, [2, 2, 3, 5]], [24, [2, 2, 3, 5]], [31, [2, 2, 3, 5]], [19, [2, 2, 3, 7]], [20, [2, 2, 3, 7]], [31, [2, 2, 3, 7]], [10, [2, 2, 3, 9]], [12, [2, 2, 3, 9]], [1, [2, 2, 3, 11]], [10, [2, 2, 3, 11]], [11, [2, 2, 3, 11]], [19, [2, 2, 3, 11]], [21, [2, 2, 3, 11]], [24, [2, 2, 3, 11]], [1, [2, 2, 3, 13]], [20, [2, 2, 3, 13]], [30, [2, 2, 3, 13]], [1, [2, 2, 3, 14]], [15, [2, 2, 3, 14]], [16, [2, 2, 3, 14]], [20, [2, 2, 3, 14]], [25, [2, 2, 3, 14]], [31, [2, 2, 3, 14]], [0, [2, 2, 3, 16]], [9, [2, 2, 3, 16]], [11, [2, 2, 3, 16]], [13, [2, 2, 3, 16]], [16, [2, 2, 3, 16]], [25, [2, 2, 3, 16]], [1, [2, 2, 3, 17]], [3, [2, 2, 3, 17]], [9, [2, 2, 3, 17]], [10, [2, 2, 3, 17]], [11, [2, 2, 3, 17]], [12, [2, 2, 3, 17]], [5, [2, 2, 3, 18]], [10, [2, 2, 3, 18]], [11, [2, 2, 3, 18]], [15, [2, 2, 3, 18]], [16, [2, 2, 3, 18]], [18, [2, 2, 3, 18]], [21, [2, 2, 3, 18]], [24, [2, 2, 3, 18]], [25, [2, 2, 3, 18]], [10, [2, 2, 3, 20]], [12, [2, 2, 3, 20]], [15, [2, 2, 3, 20]], [16, [2, 2, 3, 20]], [25, [2, 2, 3, 20]], [10, [2, 2, 3, 21]], [12, [2, 2, 3, 21]], [15, [2, 2, 3, 21]], [16, [2, 2, 3, 21]], [25, [2, 2, 3, 21]], [15, [2, 2, 4, 5]], [19, [2, 2, 4, 5]], [27, [2, 2, 4, 5]], [29, [2, 2, 4, 5]], [30, [2, 2, 4, 5]], [31, [2, 2, 4, 5]], [1, [2, 2, 4, 11]], [18, [2, 2, 4, 11]], [26, [2, 2, 4, 11]], [29, [2, 2, 4, 11]], [34, [2, 2, 4, 11]], [35, [2, 2, 4, 11]], [36, [2, 2, 4, 11]], [37, [2, 2, 4, 11]], [38, [2, 2, 4, 11]], [39, [2, 2, 4, 11]], [1, [2, 2, 4, 13]], [15, [2, 2, 4, 13]], [19, [2, 2, 4, 13]], [27, [2, 2, 4, 13]], [29, [2, 2, 4, 13]], [30, [2, 2, 4, 13]], [31, [2, 2, 4, 13]], [1, [2, 2, 4, 14]], [13, [2, 2, 4, 14]], [14, [2, 2, 4, 14]], [18, [2, 2, 4, 14]], [20, [2, 2, 4, 14]], [25, [2, 2, 4, 14]], [30, [2, 2, 4, 14]], [34, [2, 2, 4, 15]], [35, [2, 2, 4, 15]], [36, [2, 2, 4, 15]], [37, [2, 2, 4, 15]], [9, [2, 2, 4, 16]], [12, [2, 2, 4, 16]], [14, [2, 2, 4, 16]], [24, [2, 2, 4, 16]], [25, [2, 2, 4, 16]], [27, [2, 2, 4, 16]], [28, [2, 2, 4, 16]], [34, [2, 2, 4, 16]], [35, [2, 2, 4, 16]], [36, [2, 2, 4, 16]], [37, [2, 2, 4, 16]], [39, [2, 2, 4, 16]], [1, [2, 2, 4, 17]], [18, [2, 2, 4, 17]], [26, [2, 2, 4, 17]], [28, [2, 2, 4, 17]], [38, [2, 2, 4, 17]], [3, [2, 2, 4, 18]], [13, [2, 2, 4, 18]], [14, [2, 2, 4, 18]], [18, [2, 2, 4, 18]], [25, [2, 2, 4, 18]], [13, [2, 2, 4, 20]], [14, [2, 2, 4, 20]], [15, [2, 2, 4, 20]], [25, [2, 2, 4, 20]], [26, [2, 2, 4, 20]], [35, [2, 2, 4, 20]], [40, [2, 2, 4, 20]], [13, [2, 2, 4, 21]], [14, [2, 2, 4, 21]], [15, [2, 2, 4, 21]], [25, [2, 2, 4, 21]], [26, [2, 2, 4, 21]], [34, [2, 2, 4, 21]], [9, [2, 2, 5, 7]], [11, [2, 2, 5, 7]], [0, [2, 2, 5, 11]], [5, [2, 2, 5, 11]], [9, [2, 2, 5, 11]], [10, [2, 2, 5, 11]], [19, [2, 2, 5, 11]], [20, [2, 2, 5, 11]], [21, [2, 2, 5, 11]], [24, [2, 2, 5, 11]], [27, [2, 2, 5, 11]], [29, [2, 2, 5, 11]], [30, [2, 2, 5, 11]], [0, [2, 2, 5, 13]], [9, [2, 2, 5, 13]], [10, [2, 2, 5, 13]], [15, [2, 2, 5, 13]], [24, [2, 2, 5, 13]], [27, [2, 2, 5, 13]], [29, [2, 2, 5, 13]], [11, [2, 2, 5, 15]], [12, [2, 2, 5, 15]], [24, [2, 2, 5, 15]], [5, [2, 2, 5, 16]], [19, [2, 2, 5, 16]], [21, [2, 2, 5, 16]], [0, [2, 2, 5, 17]], [5, [2, 2, 5, 17]], [9, [2, 2, 5, 17]], [10, [2, 2, 5, 17]], [11, [2, 2, 5, 17]], [12, [2, 2, 5, 17]], [15, [2, 2, 5, 17]], [19, [2, 2, 5, 17]], [20, [2, 2, 5, 17]], [21, [2, 2, 5, 17]], [30, [2, 2, 5, 17]], [5, [2, 2, 5, 20]], [19, [2, 2, 5, 20]], [21, [2, 2, 5, 20]], [5, [2, 2, 5, 21]], [19, [2, 2, 5, 21]], [21, [2, 2, 5, 21]], [13, [2, 2, 7, 7]], [19, [2, 2, 7, 11]], [20, [2, 2, 7, 11]], [31, [2, 2, 7, 11]], [26, [2, 2, 7, 15]], [34, [2, 2, 7, 15]], [37, [2, 2, 7, 15]], [40, [2, 2, 7, 15]], [1, [2, 2, 7, 16]], [19, [2, 2, 7, 16]], [21, [2, 2, 7, 16]], [22, [2, 2, 7, 16]], [35, [2, 2, 7, 16]], [36, [2, 2, 7, 16]], [40, [2, 2, 7, 16]], [19, [2, 2, 7, 17]], [20, [2, 2, 7, 17]], [31, [2, 2, 7, 17]], [1, [2, 2, 7, 20]], [19, [2, 2, 7, 20]], [21, [2, 2, 7, 20]], [22, [2, 2, 7, 20]], [37, [2, 2, 7, 20]], [40, [2, 2, 7, 20]], [1, [2, 2, 7, 21]], [19, [2, 2, 7, 21]], [21, [2, 2, 7, 21]], [22, [2, 2, 7, 21]], [34, [2, 2, 7, 21]], [1, [2, 2, 8, 16]], [5, [2, 2, 8, 16]], [19, [2, 2, 8, 16]], [22, [2, 2, 8, 16]], [32, [2, 2, 8, 16]], [33, [2, 2, 8, 16]], [1, [2, 2, 8, 20]], [19, [2, 2, 8, 20]], [32, [2, 2, 8, 20]], [33, [2, 2, 8, 20]], [35, [2, 2, 8, 20]], [40, [2, 2, 8, 20]], [1, [2, 2, 8, 21]], [19, [2, 2, 8, 21]], [32, [2, 2, 8, 21]], [33, [2, 2, 8, 21]], [34, [2, 2, 8, 21]], [1, [2, 2, 9, 11]], [5, [2, 2, 9, 11]], [10, [2, 2, 9, 11]], [12, [2, 2, 9, 11]], [19, [2, 2, 9, 11]], [21, [2, 2, 9, 11]], [26, [2, 2, 9, 11]], [27, [2, 2, 9, 11]], [38, [2, 2, 9, 11]], [39, [2, 2, 9, 11]], [10, [2, 2, 9, 13]], [24, [2, 2, 9, 13]], [10, [2, 2, 9, 16]], [12, [2, 2, 9, 16]], [13, [2, 2, 9, 16]], [27, [2, 2, 9, 16]], [28, [2, 2, 9, 16]], [39, [2, 2, 9, 16]], [1, [2, 2, 9, 17]], [5, [2, 2, 9, 17]], [13, [2, 2, 9, 17]], [19, [2, 2, 9, 17]], [21, [2, 2, 9, 17]], [26, [2, 2, 9, 17]], [28, [2, 2, 9, 17]], [38, [2, 2, 9, 17]], [10, [2, 2, 9, 18]], [12, [2, 2, 9, 18]], [10, [2, 2, 9, 20]], [12, [2, 2, 9, 20]], [10, [2, 2, 9, 21]], [12, [2, 2, 9, 21]], [1, [2, 2, 10, 11]], [5, [2, 2, 10, 11]], [19, [2, 2, 10, 11]], [21, [2, 2, 10, 11]], [26, [2, 2, 10, 11]], [27, [2, 2, 10, 11]], [38, [2, 2, 10, 11]], [39, [2, 2, 10, 11]], [9, [2, 2, 10, 13]], [13, [2, 2, 10, 16]], [27, [2, 2, 10, 16]], [28, [2, 2, 10, 16]], [39, [2, 2, 10, 16]], [1, [2, 2, 10, 17]], [5, [2, 2, 10, 17]], [13, [2, 2, 10, 17]], [19, [2, 2, 10, 17]], [21, [2, 2, 10, 17]], [26, [2, 2, 10, 17]], [28, [2, 2, 10, 17]], [38, [2, 2, 10, 17]], [22, [2, 2, 11, 11]], [26, [2, 2, 11, 11]], [27, [2, 2, 11, 11]], [34, [2, 2, 11, 11]], [35, [2, 2, 11, 11]], [36, [2, 2, 11, 11]], [37, [2, 2, 11, 11]], [38, [2, 2, 11, 11]], [39, [2, 2, 11, 11]], [0, [2, 2, 11, 13]], [10, [2, 2, 11, 13]], [12, [2, 2, 11, 13]], [14, [2, 2, 11, 13]], [19, [2, 2, 11, 13]], [20, [2, 2, 11, 13]], [25, [2, 2, 11, 13]], [31, [2, 2, 11, 13]], [0, [2, 2, 11, 14]], [9, [2, 2, 11, 14]], [12, [2, 2, 11, 14]], [14, [2, 2, 11, 14]], [16, [2, 2, 11, 14]], [18, [2, 2, 11, 14]], [24, [2, 2, 11, 14]], [30, [2, 2, 11, 14]], [31, [2, 2, 11, 14]], [34, [2, 2, 11, 15]], [35, [2, 2, 11, 15]], [36, [2, 2, 11, 15]], [37, [2, 2, 11, 15]], [0, [2, 2, 11, 16]], [5, [2, 2, 11, 16]], [11, [2, 2, 11, 16]], [12, [2, 2, 11, 16]], [14, [2, 2, 11, 16]], [16, [2, 2, 11, 16]], [22, [2, 2, 11, 16]], [24, [2, 2, 11, 16]], [27, [2, 2, 11, 16]], [28, [2, 2, 11, 16]], [34, [2, 2, 11, 16]], [35, [2, 2, 11, 16]], [36, [2, 2, 11, 16]], [37, [2, 2, 11, 16]], [39, [2, 2, 11, 16]], [9, [2, 2, 11, 17]], [10, [2, 2, 11, 17]], [11, [2, 2, 11, 17]], [12, [2, 2, 11, 17]], [26, [2, 2, 11, 17]], [28, [2, 2, 11, 17]], [38, [2, 2, 11, 17]], [0, [2, 2, 11, 18]], [3, [2, 2, 11, 18]], [5, [2, 2, 11, 18]], [9, [2, 2, 11, 18]], [12, [2, 2, 11, 18]], [14, [2, 2, 11, 18]], [16, [2, 2, 11, 18]], [21, [2, 2, 11, 18]], [24, [2, 2, 11, 18]], [9, [2, 2, 11, 20]], [12, [2, 2, 11, 20]], [14, [2, 2, 11, 20]], [16, [2, 2, 11, 20]], [24, [2, 2, 11, 20]], [26, [2, 2, 11, 20]], [35, [2, 2, 11, 20]], [40, [2, 2, 11, 20]], [9, [2, 2, 11, 21]], [12, [2, 2, 11, 21]], [14, [2, 2, 11, 21]], [16, [2, 2, 11, 21]], [24, [2, 2, 11, 21]], [26, [2, 2, 11, 21]], [34, [2, 2, 11, 21]], [9, [2, 2, 12, 13]], [12, [2, 2, 12, 13]], [13, [2, 2, 12, 13]], [24, [2, 2, 12, 13]], [19, [2, 2, 13, 17]], [20, [2, 2, 13, 17]], [31, [2, 2, 13, 17]], [11, [2, 2, 13, 20]], [12, [2, 2, 13, 20]], [24, [2, 2, 13, 20]], [11, [2, 2, 13, 21]], [12, [2, 2, 13, 21]], [24, [2, 2, 13, 21]], [1, [2, 2, 14, 16]], [6, [2, 2, 14, 16]], [22, [2, 2, 14, 16]], [23, [2, 2, 14, 16]], [33, [2, 2, 14, 16]], [18, [2, 2, 14, 17]], [30, [2, 2, 14, 17]], [31, [2, 2, 14, 17]], [1, [2, 2, 14, 20]], [6, [2, 2, 14, 20]], [22, [2, 2, 14, 20]], [23, [2, 2, 14, 20]], [33, [2, 2, 14, 20]], [1, [2, 2, 14, 21]], [6, [2, 2, 14, 21]], [22, [2, 2, 14, 21]], [23, [2, 2, 14, 21]], [33, [2, 2, 14, 21]], [26, [2, 2, 15, 15]], [34, [2, 2, 15, 15]], [37, [2, 2, 15, 15]], [40, [2, 2, 15, 15]], [6, [2, 2, 15, 16]], [21, [2, 2, 15, 16]], [23, [2, 2, 15, 16]], [32, [2, 2, 15, 16]], [35, [2, 2, 15, 16]], [36, [2, 2, 15, 16]], [40, [2, 2, 15, 16]], [0, [2, 2, 15, 20]], [6, [2, 2, 15, 20]], [15, [2, 2, 15, 20]], [21, [2, 2, 15, 20]], [23, [2, 2, 15, 20]], [32, [2, 2, 15, 20]], [37, [2, 2, 15, 20]], [40, [2, 2, 15, 20]], [0, [2, 2, 15, 21]], [6, [2, 2, 15, 21]], [15, [2, 2, 15, 21]], [21, [2, 2, 15, 21]], [23, [2, 2, 15, 21]], [32, [2, 2, 15, 21]], [34, [2, 2, 15, 21]], [3, [2, 2, 17, 18]], [5, [2, 2, 17, 18]], [9, [2, 2, 17, 18]], [12, [2, 2, 17, 18]], [21, [2, 2, 17, 18]], [24, [2, 2, 17, 18]], [11, [2, 2, 17, 20]], [12, [2, 2, 17, 20]], [24, [2, 2, 17, 20]], [11, [2, 2, 17, 21]], [12, [2, 2, 17, 21]], [24, [2, 2, 17, 21]], [7, [2, 3, 3, 5]], [9, [2, 3, 3, 5]], [10, [2, 3, 3, 5]], [15, [2, 3, 3, 5]], [18, [2, 3, 3, 5]], [20, [2, 3, 3, 5]], [21, [2, 3, 3, 5]], [24, [2, 3, 3, 5]], [27, [2, 3, 3, 5]], [29, [2, 3, 3, 5]], [31, [2, 3, 3, 5]], [19, [2, 3, 3, 7]], [20, [2, 3, 3, 7]], [31, [2, 3, 3, 7]], [1, [2, 3, 3, 11]], [18, [2, 3, 3, 11]], [26, [2, 3, 3, 11]], [29, [2, 3, 3, 11]], [38, [2, 3, 3, 11]], [39, [2, 3, 3, 11]], [1, [2, 3, 3, 13]], [15, [2, 3, 3, 13]], [27, [2, 3, 3, 13]], [29, [2, 3, 3, 13]], [0, [2, 3, 3, 14]], [1, [2, 3, 3, 14]], [13, [2, 3, 3, 14]], [16, [2, 3, 3, 14]], [20, [2, 3, 3, 14]], [25, [2, 3, 3, 14]], [31, [2, 3, 3, 14]], [0, [2, 3, 3, 16]], [9, [2, 3, 3, 16]], [10, [2, 3, 3, 16]], [16, [2, 3, 3, 16]], [24, [2, 3, 3, 16]], [25, [2, 3, 3, 16]], [27, [2, 3, 3, 16]], [28, [2, 3, 3, 16]], [39, [2, 3, 3, 16]], [1, [2, 3, 3, 17]], [13, [2, 3, 3, 17]], [15, [2, 3, 3, 17]], [18, [2, 3, 3, 17]], [26, [2, 3, 3, 17]], [28, [2, 3, 3, 17]], [38, [2, 3, 3, 17]], [1, [2, 3, 3, 18]], [5, [2, 3, 3, 18]], [21, [2, 3, 3, 18]], [9, [2, 3, 3, 20]], [10, [2, 3, 3, 20]], [24, [2, 3, 3, 20]], [9, [2, 3, 3, 21]], [10, [2, 3, 3, 21]], [24, [2, 3, 3, 21]], [5, [2, 3, 4, 5]], [13, [2, 3, 4, 5]], [15, [2, 3, 4, 5]], [19, [2, 3, 4, 5]], [21, [2, 3, 4, 5]], [1, [2, 3, 4, 7]], [19, [2, 3, 4, 7]], [21, [2, 3, 4, 7]], [13, [2, 3, 4, 13]], [15, [2, 3, 4, 13]], [1, [2, 3, 4, 14]], [7, [2, 3, 4, 14]], [14, [2, 3, 4, 14]], [15, [2, 3, 4, 14]], [25, [2, 3, 4, 14]], [10, [2, 3, 4, 16]], [11, [2, 3, 4, 16]], [14, [2, 3, 4, 16]], [15, [2, 3, 4, 16]], [24, [2, 3, 4, 16]], [25, [2, 3, 4, 16]], [13, [2, 3, 4, 17]], [15, [2, 3, 4, 17]], [5, [2, 3, 5, 5]], [18, [2, 3, 5, 5]], [19, [2, 3, 5, 5]], [20, [2, 3, 5, 5]], [21, [2, 3, 5, 5]], [30, [2, 3, 5, 5]], [11, [2, 3, 5, 7]], [12, [2, 3, 5, 7]], [13, [2, 3, 5, 7]], [19, [2, 3, 5, 7]], [24, [2, 3, 5, 7]], [27, [2, 3, 5, 7]], [29, [2, 3, 5, 7]], [30, [2, 3, 5, 7]], [31, [2, 3, 5, 7]], [10, [2, 3, 5, 9]], [12, [2, 3, 5, 9]], [13, [2, 3, 5, 9]], [18, [2, 3, 5, 9]], [27, [2, 3, 5, 9]], [29, [2, 3, 5, 9]], [13, [2, 3, 5, 10]], [18, [2, 3, 5, 10]], [27, [2, 3, 5, 10]], [29, [2, 3, 5, 10]], [2, [2, 3, 5, 11]], [4, [2, 3, 5, 11]], [5, [2, 3, 5, 11]], [7, [2, 3, 5, 11]], [9, [2, 3, 5, 11]], [11, [2, 3, 5, 11]], [20, [2, 3, 5, 11]], [27, [2, 3, 5, 11]], [29, [2, 3, 5, 11]], [30, [2, 3, 5, 11]], [9, [2, 3, 5, 13]], [11, [2, 3, 5, 13]], [13, [2, 3, 5, 13]], [19, [2, 3, 5, 13]], [20, [2, 3, 5, 13]], [27, [2, 3, 5, 13]], [29, [2, 3, 5, 13]], [31, [2, 3, 5, 13]], [0, [2, 3, 5, 14]], [13, [2, 3, 5, 14]], [15, [2, 3, 5, 14]], [18, [2, 3, 5, 14]], [30, [2, 3, 5, 14]], [31, [2, 3, 5, 14]], [10, [2, 3, 5, 15]], [12, [2, 3, 5, 15]], [7, [2, 3, 5, 17]], [9, [2, 3, 5, 17]], [10, [2, 3, 5, 17]], [11, [2, 3, 5, 17]], [12, [2, 3, 5, 17]], [13, [2, 3, 5, 17]], [19, [2, 3, 5, 17]], [20, [2, 3, 5, 17]], [21, [2, 3, 5, 17]], [30, [2, 3, 5, 17]], [7, [2, 3, 5, 18]], [21, [2, 3, 5, 18]], [1, [2, 3, 7, 11]], [20, [2, 3, 7, 11]], [21, [2, 3, 7, 11]], [31, [2, 3, 7, 11]], [34, [2, 3, 7, 11]], [35, [2, 3, 7, 11]], [36, [2, 3, 7, 11]], [37, [2, 3, 7, 11]], [1, [2, 3, 7, 13]], [20, [2, 3, 7, 13]], [30, [2, 3, 7, 13]], [34, [2, 3, 7, 15]], [35, [2, 3, 7, 15]], [36, [2, 3, 7, 15]], [37, [2, 3, 7, 15]], [34, [2, 3, 7, 16]], [35, [2, 3, 7, 16]], [36, [2, 3, 7, 16]], [37, [2, 3, 7, 16]], [18, [2, 3, 7, 17]], [19, [2, 3, 7, 17]], [30, [2, 3, 7, 17]], [31, [2, 3, 7, 17]], [13, [2, 3, 7, 18]], [15, [2, 3, 7, 18]], [16, [2, 3, 7, 18]], [25, [2, 3, 7, 18]], [27, [2, 3, 7, 18]], [29, [2, 3, 7, 18]], [13, [2, 3, 7, 20]], [15, [2, 3, 7, 20]], [16, [2, 3, 7, 20]], [25, [2, 3, 7, 20]], [26, [2, 3, 7, 20]], [35, [2, 3, 7, 20]], [40, [2, 3, 7, 20]], [13, [2, 3, 7, 21]], [15, [2, 3, 7, 21]], [16, [2, 3, 7, 21]], [25, [2, 3, 7, 21]], [26, [2, 3, 7, 21]], [34, [2, 3, 7, 21]], [1, [2, 3, 9, 11]], [18, [2, 3, 9, 11]], [26, [2, 3, 9, 11]], [29, [2, 3, 9, 11]], [38, [2, 3, 9, 11]], [39, [2, 3, 9, 11]], [1, [2, 3, 9, 13]], [13, [2, 3, 9, 13]], [27, [2, 3, 9, 13]], [29, [2, 3, 9, 13]], [10, [2, 3, 9, 16]], [12, [2, 3, 9, 16]], [13, [2, 3, 9, 16]], [27, [2, 3, 9, 16]], [28, [2, 3, 9, 16]], [39, [2, 3, 9, 16]], [1, [2, 3, 9, 17]], [18, [2, 3, 9, 17]], [26, [2, 3, 9, 17]], [28, [2, 3, 9, 17]], [38, [2, 3, 9, 17]], [10, [2, 3, 9, 20]], [12, [2, 3, 9, 20]], [10, [2, 3, 9, 21]], [12, [2, 3, 9, 21]], [1, [2, 3, 10, 11]], [18, [2, 3, 10, 11]], [26, [2, 3, 10, 11]], [29, [2, 3, 10, 11]], [38, [2, 3, 10, 11]], [39, [2, 3, 10, 11]], [1, [2, 3, 10, 13]], [13, [2, 3, 10, 13]], [27, [2, 3, 10, 13]], [29, [2, 3, 10, 13]], [13, [2, 3, 10, 16]], [27, [2, 3, 10, 16]], [28, [2, 3, 10, 16]], [39, [2, 3, 10, 16]], [1, [2, 3, 10, 17]], [18, [2, 3, 10, 17]], [26, [2, 3, 10, 17]], [28, [2, 3, 10, 17]], [38, [2, 3, 10, 17]], [1, [2, 3, 11, 13]], [9, [2, 3, 11, 13]], [10, [2, 3, 11, 13]], [19, [2, 3, 11, 13]], [24, [2, 3, 11, 13]], [30, [2, 3, 11, 13]], [31, [2, 3, 11, 13]], [1, [2, 3, 11, 14]], [7, [2, 3, 11, 14]], [10, [2, 3, 11, 14]], [11, [2, 3, 11, 14]], [14, [2, 3, 11, 14]], [16, [2, 3, 11, 14]], [18, [2, 3, 11, 14]], [24, [2, 3, 11, 14]], [30, [2, 3, 11, 14]], [31, [2, 3, 11, 14]], [9, [2, 3, 11, 16]], [11, [2, 3, 11, 16]], [14, [2, 3, 11, 16]], [16, [2, 3, 11, 16]], [1, [2, 3, 11, 18]], [3, [2, 3, 11, 18]], [5, [2, 3, 11, 18]], [10, [2, 3, 11, 18]], [11, [2, 3, 11, 18]], [18, [2, 3, 11, 18]], [21, [2, 3, 11, 18]], [24, [2, 3, 11, 18]], [5, [2, 3, 11, 20]], [10, [2, 3, 11, 20]], [11, [2, 3, 11, 20]], [22, [2, 3, 11, 20]], [24, [2, 3, 11, 20]], [35, [2, 3, 11, 20]], [40, [2, 3, 11, 20]], [5, [2, 3, 11, 21]], [10, [2, 3, 11, 21]], [11, [2, 3, 11, 21]], [22, [2, 3, 11, 21]], [24, [2, 3, 11, 21]], [34, [2, 3, 11, 21]], [10, [2, 3, 12, 13]], [11, [2, 3, 12, 13]], [24, [2, 3, 12, 13]], [19, [2, 3, 13, 17]], [20, [2, 3, 13, 17]], [31, [2, 3, 13, 17]], [10, [2, 3, 13, 20]], [12, [2, 3, 13, 20]], [10, [2, 3, 13, 21]], [12, [2, 3, 13, 21]], [18, [2, 3, 14, 17]], [30, [2, 3, 14, 17]], [31, [2, 3, 14, 17]], [3, [2, 3, 17, 18]], [5, [2, 3, 17, 18]], [10, [2, 3, 17, 18]], [11, [2, 3, 17, 18]], [21, [2, 3, 17, 18]], [24, [2, 3, 17, 18]], [10, [2, 3, 17, 20]], [12, [2, 3, 17, 20]], [10, [2, 3, 17, 21]], [12, [2, 3, 17, 21]], [13, [2, 4, 4, 5]], [18, [2, 4, 4, 5]], [27, [2, 4, 4, 5]], [29, [2, 4, 4, 5]], [1, [2, 4, 4, 11]], [18, [2, 4, 4, 11]], [27, [2, 4, 4, 11]], [29, [2, 4, 4, 11]], [1, [2, 4, 4, 13]], [13, [2, 4, 4, 13]], [27, [2, 4, 4, 13]], [29, [2, 4, 4, 13]], [1, [2, 4, 4, 17]], [13, [2, 4, 4, 17]], [18, [2, 4, 4, 17]], [15, [2, 4, 5, 7]], [18, [2, 4, 5, 7]], [27, [2, 4, 5, 7]], [29, [2, 4, 5, 7]], [18, [2, 4, 5, 11]], [27, [2, 4, 5, 11]], [29, [2, 4, 5, 11]], [15, [2, 4, 5, 13]], [27, [2, 4, 5, 13]], [29, [2, 4, 5, 13]], [10, [2, 4, 5, 14]], [11, [2, 4, 5, 14]], [13, [2, 4, 5, 14]], [15, [2, 4, 5, 14]], [24, [2, 4, 5, 14]], [15, [2, 4, 5, 17]], [18, [2, 4, 5, 17]], [1, [2, 4, 7, 11]], [18, [2, 4, 7, 11]], [26, [2, 4, 7, 11]], [29, [2, 4, 7, 11]], [34, [2, 4, 7, 11]], [35, [2, 4, 7, 11]], [36, [2, 4, 7, 11]], [37, [2, 4, 7, 11]], [38, [2, 4, 7, 11]], [39, [2, 4, 7, 11]], [1, [2, 4, 7, 13]], [15, [2, 4, 7, 13]], [27, [2, 4, 7, 13]], [29, [2, 4, 7, 13]], [34, [2, 4, 7, 15]], [35, [2, 4, 7, 15]], [36, [2, 4, 7, 15]], [37, [2, 4, 7, 15]], [15, [2, 4, 7, 16]], [27, [2, 4, 7, 16]], [28, [2, 4, 7, 16]], [34, [2, 4, 7, 16]], [35, [2, 4, 7, 16]], [36, [2, 4, 7, 16]], [37, [2, 4, 7, 16]], [39, [2, 4, 7, 16]], [1, [2, 4, 7, 17]], [18, [2, 4, 7, 17]], [26, [2, 4, 7, 17]], [28, [2, 4, 7, 17]], [38, [2, 4, 7, 17]], [13, [2, 4, 7, 18]], [14, [2, 4, 7, 18]], [25, [2, 4, 7, 18]], [13, [2, 4, 7, 20]], [14, [2, 4, 7, 20]], [15, [2, 4, 7, 20]], [25, [2, 4, 7, 20]], [26, [2, 4, 7, 20]], [35, [2, 4, 7, 20]], [40, [2, 4, 7, 20]], [13, [2, 4, 7, 21]], [14, [2, 4, 7, 21]], [15, [2, 4, 7, 21]], [25, [2, 4, 7, 21]], [26, [2, 4, 7, 21]], [34, [2, 4, 7, 21]], [10, [2, 4, 9, 13]], [24, [2, 4, 9, 13]], [10, [2, 4, 9, 14]], [24, [2, 4, 9, 14]], [12, [2, 4, 9, 16]], [24, [2, 4, 9, 16]], [9, [2, 4, 10, 13]], [9, [2, 4, 10, 14]], [9, [2, 4, 10, 16]], [1, [2, 4, 11, 13]], [5, [2, 4, 11, 20]], [22, [2, 4, 11, 20]], [35, [2, 4, 11, 20]], [40, [2, 4, 11, 20]], [5, [2, 4, 11, 21]], [22, [2, 4, 11, 21]], [34, [2, 4, 11, 21]], [20, [2, 4, 13, 17]], [30, [2, 4, 13, 17]], [1, [2, 4, 17, 18]], [18, [2, 4, 17, 18]], [20, [2, 5, 5, 7]], [27, [2, 5, 5, 7]], [29, [2, 5, 5, 7]], [30, [2, 5, 5, 7]], [5, [2, 5, 5, 11]], [20, [2, 5, 5, 11]], [21, [2, 5, 5, 11]], [31, [2, 5, 5, 11]], [18, [2, 5, 5, 16]], [19, [2, 5, 5, 16]], [30, [2, 5, 5, 16]], [31, [2, 5, 5, 16]], [5, [2, 5, 5, 17]], [20, [2, 5, 5, 17]], [21, [2, 5, 5, 17]], [31, [2, 5, 5, 17]], [18, [2, 5, 5, 20]], [19, [2, 5, 5, 20]], [30, [2, 5, 5, 20]], [31, [2, 5, 5, 20]], [18, [2, 5, 5, 21]], [19, [2, 5, 5, 21]], [30, [2, 5, 5, 21]], [31, [2, 5, 5, 21]], [0, [2, 5, 7, 11]], [9, [2, 5, 7, 11]], [12, [2, 5, 7, 11]], [18, [2, 5, 7, 11]], [19, [2, 5, 7, 11]], [24, [2, 5, 7, 11]], [30, [2, 5, 7, 11]], [31, [2, 5, 7, 11]], [0, [2, 5, 7, 13]], [15, [2, 5, 7, 13]], [20, [2, 5, 7, 13]], [30, [2, 5, 7, 13]], [0, [2, 5, 7, 17]], [9, [2, 5, 7, 17]], [12, [2, 5, 7, 17]], [13, [2, 5, 7, 17]], [15, [2, 5, 7, 17]], [18, [2, 5, 7, 17]], [19, [2, 5, 7, 17]], [24, [2, 5, 7, 17]], [30, [2, 5, 7, 17]], [31, [2, 5, 7, 17]], [13, [2, 5, 7, 18]], [27, [2, 5, 7, 18]], [29, [2, 5, 7, 18]], [5, [2, 5, 9, 11]], [10, [2, 5, 9, 11]], [12, [2, 5, 9, 11]], [21, [2, 5, 9, 11]], [27, [2, 5, 9, 11]], [29, [2, 5, 9, 11]], [30, [2, 5, 9, 11]], [31, [2, 5, 9, 11]], [10, [2, 5, 9, 13]], [12, [2, 5, 9, 13]], [13, [2, 5, 9, 13]], [27, [2, 5, 9, 13]], [29, [2, 5, 9, 13]], [10, [2, 5, 9, 15]], [12, [2, 5, 9, 15]], [2, [2, 5, 9, 17]], [4, [2, 5, 9, 17]], [5, [2, 5, 9, 17]], [13, [2, 5, 9, 17]], [21, [2, 5, 9, 17]], [30, [2, 5, 9, 17]], [31, [2, 5, 9, 17]], [5, [2, 5, 10, 11]], [21, [2, 5, 10, 11]], [27, [2, 5, 10, 11]], [29, [2, 5, 10, 11]], [30, [2, 5, 10, 11]], [31, [2, 5, 10, 11]], [13, [2, 5, 10, 13]], [27, [2, 5, 10, 13]], [29, [2, 5, 10, 13]], [2, [2, 5, 10, 17]], [4, [2, 5, 10, 17]], [5, [2, 5, 10, 17]], [13, [2, 5, 10, 17]], [21, [2, 5, 10, 17]], [30, [2, 5, 10, 17]], [31, [2, 5, 10, 17]], [26, [2, 5, 11, 11]], [27, [2, 5, 11, 11]], [38, [2, 5, 11, 11]], [39, [2, 5, 11, 11]], [0, [2, 5, 11, 14]], [10, [2, 5, 11, 14]], [11, [2, 5, 11, 14]], [20, [2, 5, 11, 14]], [24, [2, 5, 11, 14]], [31, [2, 5, 11, 14]], [27, [2, 5, 11, 16]], [28, [2, 5, 11, 16]], [39, [2, 5, 11, 16]], [26, [2, 5, 11, 17]], [28, [2, 5, 11, 17]], [38, [2, 5, 11, 17]], [7, [2, 5, 11, 18]], [21, [2, 5, 11, 18]], [19, [2, 5, 13, 16]], [20, [2, 5, 13, 16]], [31, [2, 5, 13, 16]], [19, [2, 5, 13, 20]], [20, [2, 5, 13, 20]], [31, [2, 5, 13, 20]], [19, [2, 5, 13, 21]], [20, [2, 5, 13, 21]], [31, [2, 5, 13, 21]], [6, [2, 5, 14, 16]], [8, [2, 5, 14, 16]], [18, [2, 5, 14, 16]], [20, [2, 5, 14, 16]], [30, [2, 5, 14, 16]], [20, [2, 5, 14, 17]], [31, [2, 5, 14, 17]], [6, [2, 5, 14, 20]], [8, [2, 5, 14, 20]], [18, [2, 5, 14, 20]], [20, [2, 5, 14, 20]], [30, [2, 5, 14, 20]], [6, [2, 5, 14, 21]], [8, [2, 5, 14, 21]], [18, [2, 5, 14, 21]], [20, [2, 5, 14, 21]], [30, [2, 5, 14, 21]], [36, [2, 5, 15, 15]], [37, [2, 5, 15, 15]], [40, [2, 5, 15, 15]], [35, [2, 5, 15, 16]], [37, [2, 5, 15, 16]], [35, [2, 5, 15, 20]], [37, [2, 5, 15, 20]], [34, [2, 5, 16, 16]], [35, [2, 5, 16, 16]], [40, [2, 5, 16, 16]], [35, [2, 5, 16, 20]], [37, [2, 5, 16, 20]], [7, [2, 5, 17, 18]], [21, [2, 5, 17, 18]], [34, [2, 7, 7, 11]], [35, [2, 7, 7, 11]], [36, [2, 7, 7, 11]], [37, [2, 7, 7, 11]], [34, [2, 7, 7, 15]], [35, [2, 7, 7, 15]], [36, [2, 7, 7, 15]], [37, [2, 7, 7, 15]], [34, [2, 7, 7, 16]], [35, [2, 7, 7, 16]], [36, [2, 7, 7, 16]], [37, [2, 7, 7, 16]], [22, [2, 7, 7, 20]], [26, [2, 7, 7, 20]], [22, [2, 7, 7, 21]], [26, [2, 7, 7, 21]], [1, [2, 7, 9, 11]], [19, [2, 7, 9, 11]], [21, [2, 7, 9, 11]], [1, [2, 7, 9, 17]], [19, [2, 7, 9, 17]], [21, [2, 7, 9, 17]], [1, [2, 7, 10, 11]], [19, [2, 7, 10, 11]], [21, [2, 7, 10, 11]], [1, [2, 7, 10, 17]], [19, [2, 7, 10, 17]], [21, [2, 7, 10, 17]], [18, [2, 7, 11, 11]], [27, [2, 7, 11, 11]], [29, [2, 7, 11, 11]], [34, [2, 7, 11, 11]], [35, [2, 7, 11, 11]], [36, [2, 7, 11, 11]], [37, [2, 7, 11, 11]], [0, [2, 7, 11, 13]], [20, [2, 7, 11, 13]], [27, [2, 7, 11, 13]], [29, [2, 7, 11, 13]], [30, [2, 7, 11, 13]], [34, [2, 7, 11, 15]], [35, [2, 7, 11, 15]], [36, [2, 7, 11, 15]], [37, [2, 7, 11, 15]], [0, [2, 7, 11, 16]], [34, [2, 7, 11, 16]], [35, [2, 7, 11, 16]], [36, [2, 7, 11, 16]], [37, [2, 7, 11, 16]], [20, [2, 7, 11, 17]], [30, [2, 7, 11, 17]], [0, [2, 7, 11, 18]], [14, [2, 7, 11, 18]], [16, [2, 7, 11, 18]], [27, [2, 7, 11, 18]], [29, [2, 7, 11, 18]], [14, [2, 7, 11, 20]], [16, [2, 7, 11, 20]], [22, [2, 7, 11, 20]], [26, [2, 7, 11, 20]], [14, [2, 7, 11, 21]], [16, [2, 7, 11, 21]], [22, [2, 7, 11, 21]], [26, [2, 7, 11, 21]], [6, [2, 7, 15, 16]], [8, [2, 7, 15, 16]], [13, [2, 7, 17, 18]], [10, [2, 9, 11, 13]], [19, [2, 9, 11, 13]], [20, [2, 9, 11, 13]], [24, [2, 9, 11, 13]], [31, [2, 9, 11, 13]], [7, [2, 9, 11, 14]], [10, [2, 9, 11, 14]], [12, [2, 9, 11, 14]], [18, [2, 9, 11, 14]], [20, [2, 9, 11, 14]], [30, [2, 9, 11, 14]], [12, [2, 9, 11, 16]], [24, [2, 9, 11, 16]], [10, [2, 9, 11, 18]], [12, [2, 9, 11, 18]], [10, [2, 9, 11, 20]], [12, [2, 9, 11, 20]], [10, [2, 9, 11, 21]], [12, [2, 9, 11, 21]], [10, [2, 9, 12, 13]], [12, [2, 9, 12, 13]], [19, [2, 9, 13, 17]], [20, [2, 9, 13, 17]], [31, [2, 9, 13, 17]], [10, [2, 9, 13, 20]], [12, [2, 9, 13, 20]], [10, [2, 9, 13, 21]], [12, [2, 9, 13, 21]], [7, [2, 9, 14, 17]], [10, [2, 9, 14, 17]], [18, [2, 9, 14, 17]], [20, [2, 9, 14, 17]], [24, [2, 9, 14, 17]], [30, [2, 9, 14, 17]], [10, [2, 9, 17, 18]], [12, [2, 9, 17, 18]], [10, [2, 9, 17, 20]], [12, [2, 9, 17, 20]], [10, [2, 9, 17, 21]], [12, [2, 9, 17, 21]], [9, [2, 10, 11, 13]], [19, [2, 10, 11, 13]], [20, [2, 10, 11, 13]], [31, [2, 10, 11, 13]], [7, [2, 10, 11, 14]], [18, [2, 10, 11, 14]], [20, [2, 10, 11, 14]], [30, [2, 10, 11, 14]], [9, [2, 10, 11, 16]], [19, [2, 10, 13, 17]], [20, [2, 10, 13, 17]], [31, [2, 10, 13, 17]], [7, [2, 10, 14, 17]], [9, [2, 10, 14, 17]], [18, [2, 10, 14, 17]], [20, [2, 10, 14, 17]], [30, [2, 10, 14, 17]], [26, [2, 11, 11, 13]], [27, [2, 11, 11, 13]], [38, [2, 11, 11, 13]], [39, [2, 11, 11, 13]], [34, [2, 11, 11, 15]], [35, [2, 11, 11, 15]], [36, [2, 11, 11, 15]], [37, [2, 11, 11, 15]], [34, [2, 11, 11, 16]], [35, [2, 11, 11, 16]], [36, [2, 11, 11, 16]], [37, [2, 11, 11, 16]], [22, [2, 11, 11, 20]], [27, [2, 11, 11, 20]], [38, [2, 11, 11, 20]], [39, [2, 11, 11, 20]], [22, [2, 11, 11, 21]], [27, [2, 11, 11, 21]], [38, [2, 11, 11, 21]], [39, [2, 11, 11, 21]], [27, [2, 11, 13, 16]], [28, [2, 11, 13, 16]], [39, [2, 11, 13, 16]], [26, [2, 11, 13, 17]], [28, [2, 11, 13, 17]], [38, [2, 11, 13, 17]], [27, [2, 11, 16, 20]], [28, [2, 11, 16, 20]], [39, [2, 11, 16, 20]], [27, [2, 11, 16, 21]], [28, [2, 11, 16, 21]], [39, [2, 11, 16, 21]], [26, [2, 11, 17, 20]], [28, [2, 11, 17, 20]], [38, [2, 11, 17, 20]], [26, [2, 11, 17, 21]], [28, [2, 11, 17, 21]], [38, [2, 11, 17, 21]], [13, [3, 3, 4, 5]], [18, [3, 3, 4, 5]], [19, [3, 3, 4, 5]], [21, [3, 3, 4, 5]], [27, [3, 3, 4, 5]], [29, [3, 3, 4, 5]], [18, [3, 3, 4, 11]], [27, [3, 3, 4, 11]], [29, [3, 3, 4, 11]], [5, [3, 3, 4, 13]], [13, [3, 3, 4, 13]], [19, [3, 3, 4, 13]], [21, [3, 3, 4, 13]], [27, [3, 3, 4, 13]], [29, [3, 3, 4, 13]], [5, [3, 3, 4, 17]], [13, [3, 3, 4, 17]], [18, [3, 3, 4, 17]], [19, [3, 3, 4, 17]], [21, [3, 3, 4, 17]], [1, [3, 3, 4, 20]], [5, [3, 3, 4, 20]], [19, [3, 3, 4, 20]], [21, [3, 3, 4, 20]], [1, [3, 3, 4, 21]], [5, [3, 3, 4, 21]], [19, [3, 3, 4, 21]], [21, [3, 3, 4, 21]], [13, [3, 3, 5, 5]], [18, [3, 3, 5, 5]], [27, [3, 3, 5, 5]], [29, [3, 3, 5, 5]], [9, [3, 3, 5, 7]], [10, [3, 3, 5, 7]], [16, [3, 3, 5, 7]], [18, [3, 3, 5, 7]], [24, [3, 3, 5, 7]], [25, [3, 3, 5, 7]], [27, [3, 3, 5, 7]], [29, [3, 3, 5, 7]], [5, [3, 3, 5, 11]], [9, [3, 3, 5, 11]], [10, [3, 3, 5, 11]], [19, [3, 3, 5, 11]], [21, [3, 3, 5, 11]], [24, [3, 3, 5, 11]], [9, [3, 3, 5, 13]], [10, [3, 3, 5, 13]], [13, [3, 3, 5, 13]], [14, [3, 3, 5, 13]], [15, [3, 3, 5, 13]], [16, [3, 3, 5, 13]], [24, [3, 3, 5, 13]], [5, [3, 3, 5, 15]], [9, [3, 3, 5, 15]], [10, [3, 3, 5, 15]], [13, [3, 3, 5, 15]], [15, [3, 3, 5, 15]], [16, [3, 3, 5, 15]], [24, [3, 3, 5, 15]], [25, [3, 3, 5, 15]], [26, [3, 3, 5, 15]], [34, [3, 3, 5, 15]], [37, [3, 3, 5, 15]], [40, [3, 3, 5, 15]], [5, [3, 3, 5, 16]], [18, [3, 3, 5, 16]], [19, [3, 3, 5, 16]], [22, [3, 3, 5, 16]], [30, [3, 3, 5, 16]], [31, [3, 3, 5, 16]], [35, [3, 3, 5, 16]], [36, [3, 3, 5, 16]], [40, [3, 3, 5, 16]], [13, [3, 3, 5, 17]], [14, [3, 3, 5, 17]], [18, [3, 3, 5, 17]], [19, [3, 3, 5, 17]], [25, [3, 3, 5, 17]], [30, [3, 3, 5, 17]], [31, [3, 3, 5, 17]], [5, [3, 3, 5, 20]], [19, [3, 3, 5, 20]], [21, [3, 3, 5, 20]], [35, [3, 3, 5, 20]], [37, [3, 3, 5, 20]], [5, [3, 3, 5, 21]], [19, [3, 3, 5, 21]], [21, [3, 3, 5, 21]], [1, [3, 3, 7, 11]], [18, [3, 3, 7, 11]], [27, [3, 3, 7, 11]], [29, [3, 3, 7, 11]], [34, [3, 3, 7, 11]], [35, [3, 3, 7, 11]], [36, [3, 3, 7, 11]], [37, [3, 3, 7, 11]], [1, [3, 3, 7, 13]], [15, [3, 3, 7, 13]], [27, [3, 3, 7, 13]], [29, [3, 3, 7, 13]], [34, [3, 3, 7, 15]], [35, [3, 3, 7, 15]], [36, [3, 3, 7, 15]], [37, [3, 3, 7, 15]], [34, [3, 3, 7, 16]], [35, [3, 3, 7, 16]], [36, [3, 3, 7, 16]], [37, [3, 3, 7, 16]], [3, [3, 3, 7, 17]], [15, [3, 3, 7, 17]], [18, [3, 3, 7, 17]], [13, [3, 3, 7, 20]], [26, [3, 3, 7, 20]], [35, [3, 3, 7, 20]], [40, [3, 3, 7, 20]], [13, [3, 3, 7, 21]], [26, [3, 3, 7, 21]], [34, [3, 3, 7, 21]], [5, [3, 3, 11, 13]], [9, [3, 3, 11, 13]], [10, [3, 3, 11, 13]], [19, [3, 3, 11, 13]], [21, [3, 3, 11, 13]], [24, [3, 3, 11, 13]], [34, [3, 3, 11, 13]], [35, [3, 3, 11, 13]], [36, [3, 3, 11, 13]], [37, [3, 3, 11, 13]], [34, [3, 3, 11, 15]], [35, [3, 3, 11, 15]], [36, [3, 3, 11, 15]], [37, [3, 3, 11, 15]], [9, [3, 3, 11, 16]], [10, [3, 3, 11, 16]], [24, [3, 3, 11, 16]], [34, [3, 3, 11, 16]], [35, [3, 3, 11, 16]], [36, [3, 3, 11, 16]], [37, [3, 3, 11, 16]], [5, [3, 3, 11, 17]], [19, [3, 3, 11, 17]], [21, [3, 3, 11, 17]], [5, [3, 3, 11, 20]], [22, [3, 3, 11, 20]], [27, [3, 3, 11, 20]], [38, [3, 3, 11, 20]], [39, [3, 3, 11, 20]], [5, [3, 3, 11, 21]], [22, [3, 3, 11, 21]], [27, [3, 3, 11, 21]], [38, [3, 3, 11, 21]], [39, [3, 3, 11, 21]], [1, [3, 3, 12, 13]], [34, [3, 3, 13, 15]], [35, [3, 3, 13, 15]], [36, [3, 3, 13, 15]], [37, [3, 3, 13, 15]], [1, [3, 3, 13, 16]], [19, [3, 3, 13, 16]], [20, [3, 3, 13, 16]], [31, [3, 3, 13, 16]], [34, [3, 3, 13, 16]], [35, [3, 3, 13, 16]], [36, [3, 3, 13, 16]], [37, [3, 3, 13, 16]], [19, [3, 3, 13, 17]], [20, [3, 3, 13, 17]], [31, [3, 3, 13, 17]], [1, [3, 3, 13, 20]], [9, [3, 3, 13, 20]], [10, [3, 3, 13, 20]], [13, [3, 3, 13, 20]], [15, [3, 3, 13, 20]], [16, [3, 3, 13, 20]], [24, [3, 3, 13, 20]], [25, [3, 3, 13, 20]], [26, [3, 3, 13, 20]], [35, [3, 3, 13, 20]], [40, [3, 3, 13, 20]], [1, [3, 3, 13, 21]], [9, [3, 3, 13, 21]], [10, [3, 3, 13, 21]], [13, [3, 3, 13, 21]], [15, [3, 3, 13, 21]], [16, [3, 3, 13, 21]], [24, [3, 3, 13, 21]], [25, [3, 3, 13, 21]], [26, [3, 3, 13, 21]], [34, [3, 3, 13, 21]], [1, [3, 3, 14, 16]], [18, [3, 3, 14, 16]], [20, [3, 3, 14, 16]], [30, [3, 3, 14, 16]], [1, [3, 3, 14, 17]], [18, [3, 3, 14, 17]], [20, [3, 3, 14, 17]], [30, [3, 3, 14, 17]], [1, [3, 3, 14, 20]], [1, [3, 3, 14, 21]], [27, [3, 3, 16, 20]], [28, [3, 3, 16, 20]], [39, [3, 3, 16, 20]], [27, [3, 3, 16, 21]], [28, [3, 3, 16, 21]], [39, [3, 3, 16, 21]], [5, [3, 3, 17, 18]], [7, [3, 3, 17, 18]], [9, [3, 3, 17, 20]], [10, [3, 3, 17, 20]], [13, [3, 3, 17, 20]], [24, [3, 3, 17, 20]], [26, [3, 3, 17, 20]], [28, [3, 3, 17, 20]], [38, [3, 3, 17, 20]], [9, [3, 3, 17, 21]], [10, [3, 3, 17, 21]], [13, [3, 3, 17, 21]], [24, [3, 3, 17, 21]], [26, [3, 3, 17, 21]], [28, [3, 3, 17, 21]], [38, [3, 3, 17, 21]], [13, [3, 4, 5, 5]], [18, [3, 4, 5, 5]], [27, [3, 4, 5, 5]], [29, [3, 4, 5, 5]], [13, [3, 4, 5, 7]], [14, [3, 4, 5, 7]], [15, [3, 4, 5, 7]], [16, [3, 4, 5, 7]], [18, [3, 4, 5, 11]], [19, [3, 4, 5, 11]], [21, [3, 4, 5, 11]], [27, [3, 4, 5, 11]], [29, [3, 4, 5, 11]], [13, [3, 4, 5, 13]], [14, [3, 4, 5, 13]], [16, [3, 4, 5, 13]], [27, [3, 4, 5, 13]], [29, [3, 4, 5, 13]], [9, [3, 4, 5, 14]], [12, [3, 4, 5, 14]], [24, [3, 4, 5, 14]], [14, [3, 4, 5, 15]], [16, [3, 4, 5, 15]], [13, [3, 4, 5, 17]], [18, [3, 4, 5, 17]], [13, [3, 4, 7, 13]], [15, [3, 4, 7, 13]], [13, [3, 4, 7, 17]], [15, [3, 4, 7, 17]], [5, [3, 4, 11, 13]], [19, [3, 4, 11, 13]], [21, [3, 4, 11, 13]], [5, [3, 4, 11, 17]], [19, [3, 4, 11, 17]], [21, [3, 4, 11, 17]], [1, [3, 4, 11, 20]], [5, [3, 4, 11, 20]], [19, [3, 4, 11, 20]], [21, [3, 4, 11, 20]], [1, [3, 4, 11, 21]], [5, [3, 4, 11, 21]], [19, [3, 4, 11, 21]], [21, [3, 4, 11, 21]], [14, [3, 4, 13, 20]], [16, [3, 4, 13, 20]], [14, [3, 4, 13, 21]], [16, [3, 4, 13, 21]], [18, [3, 5, 5, 7]], [19, [3, 5, 5, 7]], [30, [3, 5, 5, 7]], [31, [3, 5, 5, 7]], [5, [3, 5, 5, 11]], [18, [3, 5, 5, 11]], [21, [3, 5, 5, 11]], [30, [3, 5, 5, 11]], [31, [3, 5, 5, 11]], [5, [3, 5, 5, 13]], [13, [3, 5, 5, 13]], [14, [3, 5, 5, 13]], [21, [3, 5, 5, 13]], [25, [3, 5, 5, 13]], [30, [3, 5, 5, 13]], [31, [3, 5, 5, 13]], [13, [3, 5, 5, 14]], [27, [3, 5, 5, 14]], [29, [3, 5, 5, 14]], [10, [3, 5, 7, 9]], [12, [3, 5, 7, 9]], [10, [3, 5, 7, 11]], [11, [3, 5, 7, 11]], [14, [3, 5, 7, 11]], [16, [3, 5, 7, 11]], [18, [3, 5, 7, 11]], [24, [3, 5, 7, 11]], [27, [3, 5, 7, 11]], [29, [3, 5, 7, 11]], [13, [3, 5, 7, 13]], [19, [3, 5, 7, 13]], [20, [3, 5, 7, 13]], [27, [3, 5, 7, 13]], [29, [3, 5, 7, 13]], [31, [3, 5, 7, 13]], [13, [3, 5, 7, 14]], [20, [3, 5, 7, 14]], [27, [3, 5, 7, 14]], [29, [3, 5, 7, 14]], [30, [3, 5, 7, 14]], [10, [3, 5, 7, 17]], [11, [3, 5, 7, 17]], [13, [3, 5, 7, 17]], [19, [3, 5, 7, 17]], [24, [3, 5, 7, 17]], [30, [3, 5, 7, 17]], [31, [3, 5, 7, 17]], [10, [3, 5, 9, 11]], [12, [3, 5, 9, 11]], [10, [3, 5, 9, 13]], [12, [3, 5, 9, 13]], [0, [3, 5, 9, 14]], [13, [3, 5, 9, 14]], [15, [3, 5, 9, 14]], [10, [3, 5, 9, 15]], [12, [3, 5, 9, 15]], [0, [3, 5, 10, 14]], [13, [3, 5, 10, 14]], [15, [3, 5, 10, 14]], [18, [3, 5, 11, 12]], [27, [3, 5, 11, 12]], [29, [3, 5, 11, 12]], [5, [3, 5, 11, 13]], [16, [3, 5, 11, 13]], [19, [3, 5, 11, 13]], [20, [3, 5, 11, 13]], [21, [3, 5, 11, 13]], [25, [3, 5, 11, 13]], [30, [3, 5, 11, 13]], [9, [3, 5, 11, 14]], [12, [3, 5, 11, 14]], [18, [3, 5, 11, 14]], [20, [3, 5, 11, 14]], [24, [3, 5, 11, 14]], [27, [3, 5, 11, 14]], [29, [3, 5, 11, 14]], [30, [3, 5, 11, 14]], [5, [3, 5, 11, 15]], [14, [3, 5, 11, 15]], [16, [3, 5, 11, 15]], [26, [3, 5, 11, 15]], [34, [3, 5, 11, 15]], [37, [3, 5, 11, 15]], [40, [3, 5, 11, 15]], [5, [3, 5, 11, 16]], [18, [3, 5, 11, 16]], [19, [3, 5, 11, 16]], [22, [3, 5, 11, 16]], [30, [3, 5, 11, 16]], [31, [3, 5, 11, 16]], [35, [3, 5, 11, 16]], [36, [3, 5, 11, 16]], [40, [3, 5, 11, 16]], [5, [3, 5, 11, 17]], [14, [3, 5, 11, 17]], [19, [3, 5, 11, 17]], [21, [3, 5, 11, 17]], [25, [3, 5, 11, 17]], [5, [3, 5, 11, 20]], [19, [3, 5, 11, 20]], [21, [3, 5, 11, 20]], [35, [3, 5, 11, 20]], [37, [3, 5, 11, 20]], [5, [3, 5, 11, 21]], [19, [3, 5, 11, 21]], [21, [3, 5, 11, 21]], [19, [3, 5, 12, 13]], [27, [3, 5, 12, 13]], [29, [3, 5, 12, 13]], [30, [3, 5, 12, 13]], [31, [3, 5, 12, 13]], [18, [3, 5, 12, 14]], [19, [3, 5, 12, 17]], [30, [3, 5, 12, 17]], [31, [3, 5, 12, 17]], [19, [3, 5, 13, 13]], [20, [3, 5, 13, 13]], [31, [3, 5, 13, 13]], [13, [3, 5, 13, 14]], [20, [3, 5, 13, 14]], [27, [3, 5, 13, 14]], [29, [3, 5, 13, 14]], [30, [3, 5, 13, 14]], [13, [3, 5, 14, 17]], [18, [3, 5, 14, 17]], [13, [3, 5, 15, 16]], [1, [3, 7, 11, 13]], [18, [3, 7, 11, 14]], [27, [3, 7, 11, 14]], [29, [3, 7, 11, 14]], [13, [3, 7, 13, 14]], [27, [3, 7, 13, 14]], [29, [3, 7, 13, 14]], [19, [3, 7, 13, 17]], [20, [3, 7, 13, 17]], [31, [3, 7, 13, 17]], [13, [3, 7, 14, 17]], [20, [3, 7, 14, 17]], [30, [3, 7, 14, 17]], [10, [3, 9, 11, 13]], [12, [3, 9, 11, 13]], [10, [3, 9, 11, 16]], [12, [3, 9, 11, 16]], [10, [3, 9, 13, 20]], [12, [3, 9, 13, 20]], [10, [3, 9, 13, 21]], [12, [3, 9, 13, 21]], [10, [3, 9, 17, 20]], [12, [3, 9, 17, 20]], [10, [3, 9, 17, 21]], [12, [3, 9, 17, 21]], [34, [3, 11, 11, 13]], [35, [3, 11, 11, 13]], [36, [3, 11, 11, 13]], [37, [3, 11, 11, 13]], [19, [3, 11, 13, 13]], [20, [3, 11, 13, 13]], [31, [3, 11, 13, 13]], [1, [3, 11, 13, 14]], [14, [3, 11, 13, 14]], [20, [3, 11, 13, 14]], [25, [3, 11, 13, 14]], [30, [3, 11, 13, 14]], [34, [3, 11, 13, 15]], [35, [3, 11, 13, 15]], [36, [3, 11, 13, 15]], [37, [3, 11, 13, 15]], [1, [3, 11, 13, 16]], [19, [3, 11, 13, 16]], [20, [3, 11, 13, 16]], [31, [3, 11, 13, 16]], [34, [3, 11, 13, 16]], [35, [3, 11, 13, 16]], [36, [3, 11, 13, 16]], [37, [3, 11, 13, 16]], [1, [3, 11, 13, 20]], [14, [3, 11, 13, 20]], [16, [3, 11, 13, 20]], [26, [3, 11, 13, 20]], [35, [3, 11, 13, 20]], [40, [3, 11, 13, 20]], [1, [3, 11, 13, 21]], [14, [3, 11, 13, 21]], [16, [3, 11, 13, 21]], [26, [3, 11, 13, 21]], [34, [3, 11, 13, 21]], [1, [3, 11, 14, 16]], [18, [3, 11, 14, 16]], [20, [3, 11, 14, 16]], [30, [3, 11, 14, 16]], [14, [3, 11, 14, 17]], [25, [3, 11, 14, 17]], [1, [3, 11, 14, 20]], [1, [3, 11, 14, 21]], [19, [3, 12, 13, 13]], [20, [3, 12, 13, 13]], [31, [3, 12, 13, 13]], [1, [3, 12, 13, 14]], [13, [3, 12, 13, 14]], [20, [3, 12, 13, 14]], [30, [3, 12, 13, 14]], [19, [3, 12, 13, 17]], [20, [3, 12, 13, 17]], [31, [3, 12, 13, 17]], [1, [3, 12, 14, 17]], [13, [3, 12, 14, 17]], [18, [3, 12, 14, 17]], [20, [3, 12, 14, 17]], [30, [3, 12, 14, 17]], [13, [3, 13, 15, 20]], [13, [3, 13, 15, 21]], [14, [4, 4, 5, 7]], [18, [4, 4, 5, 7]], [25, [4, 4, 5, 7]], [27, [4, 4, 5, 7]], [29, [4, 4, 5, 7]], [13, [4, 4, 5, 13]], [14, [4, 4, 5, 13]], [25, [4, 4, 5, 13]], [13, [4, 4, 5, 15]], [14, [4, 4, 5, 15]], [25, [4, 4, 5, 15]], [1, [4, 4, 7, 11]], [18, [4, 4, 7, 11]], [27, [4, 4, 7, 11]], [29, [4, 4, 7, 11]], [1, [4, 4, 7, 13]], [13, [4, 4, 7, 13]], [27, [4, 4, 7, 13]], [29, [4, 4, 7, 13]], [1, [4, 4, 7, 17]], [13, [4, 4, 7, 17]], [18, [4, 4, 7, 17]], [13, [4, 4, 13, 20]], [14, [4, 4, 13, 20]], [25, [4, 4, 13, 20]], [13, [4, 4, 13, 21]], [14, [4, 4, 13, 21]], [25, [4, 4, 13, 21]], [18, [4, 5, 5, 7]], [19, [4, 5, 5, 7]], [30, [4, 5, 5, 7]], [31, [4, 5, 5, 7]], [5, [4, 5, 5, 11]], [19, [4, 5, 5, 11]], [21, [4, 5, 5, 11]], [5, [4, 5, 5, 13]], [21, [4, 5, 5, 13]], [30, [4, 5, 5, 13]], [31, [4, 5, 5, 13]], [13, [4, 5, 5, 14]], [27, [4, 5, 5, 14]], [29, [4, 5, 5, 14]], [18, [4, 5, 5, 20]], [19, [4, 5, 5, 20]], [30, [4, 5, 5, 20]], [31, [4, 5, 5, 20]], [18, [4, 5, 5, 21]], [19, [4, 5, 5, 21]], [30, [4, 5, 5, 21]], [31, [4, 5, 5, 21]], [13, [4, 5, 7, 7]], [14, [4, 5, 7, 11]], [16, [4, 5, 7, 11]], [18, [4, 5, 7, 11]], [27, [4, 5, 7, 11]], [29, [4, 5, 7, 11]], [15, [4, 5, 7, 13]], [19, [4, 5, 7, 13]], [20, [4, 5, 7, 13]], [27, [4, 5, 7, 13]], [29, [4, 5, 7, 13]], [31, [4, 5, 7, 13]], [13, [4, 5, 7, 14]], [20, [4, 5, 7, 14]], [27, [4, 5, 7, 14]], [29, [4, 5, 7, 14]], [30, [4, 5, 7, 14]], [26, [4, 5, 7, 15]], [34, [4, 5, 7, 15]], [37, [4, 5, 7, 15]], [40, [4, 5, 7, 15]], [22, [4, 5, 7, 16]], [35, [4, 5, 7, 16]], [36, [4, 5, 7, 16]], [40, [4, 5, 7, 16]], [2, [4, 5, 7, 17]], [4, [4, 5, 7, 17]], [15, [4, 5, 7, 17]], [19, [4, 5, 7, 17]], [30, [4, 5, 7, 17]], [31, [4, 5, 7, 17]], [35, [4, 5, 7, 20]], [37, [4, 5, 7, 20]], [12, [4, 5, 9, 14]], [13, [4, 5, 9, 14]], [15, [4, 5, 9, 14]], [24, [4, 5, 9, 14]], [9, [4, 5, 10, 14]], [13, [4, 5, 10, 14]], [15, [4, 5, 10, 14]], [22, [4, 5, 11, 11]], [5, [4, 5, 11, 13]], [14, [4, 5, 11, 13]], [16, [4, 5, 11, 13]], [19, [4, 5, 11, 13]], [21, [4, 5, 11, 13]], [18, [4, 5, 11, 14]], [27, [4, 5, 11, 14]], [29, [4, 5, 11, 14]], [14, [4, 5, 11, 15]], [16, [4, 5, 11, 15]], [5, [4, 5, 11, 16]], [22, [4, 5, 11, 16]], [5, [4, 5, 11, 17]], [19, [4, 5, 11, 17]], [21, [4, 5, 11, 17]], [5, [4, 5, 11, 20]], [19, [4, 5, 11, 20]], [21, [4, 5, 11, 20]], [5, [4, 5, 11, 21]], [19, [4, 5, 11, 21]], [21, [4, 5, 11, 21]], [19, [4, 5, 13, 13]], [20, [4, 5, 13, 13]], [31, [4, 5, 13, 13]], [13, [4, 5, 13, 14]], [20, [4, 5, 13, 14]], [27, [4, 5, 13, 14]], [29, [4, 5, 13, 14]], [30, [4, 5, 13, 14]], [19, [4, 5, 13, 20]], [20, [4, 5, 13, 20]], [31, [4, 5, 13, 20]], [19, [4, 5, 13, 21]], [20, [4, 5, 13, 21]], [31, [4, 5, 13, 21]], [13, [4, 5, 14, 17]], [18, [4, 5, 14, 17]], [13, [4, 5, 14, 20]], [15, [4, 5, 14, 20]], [18, [4, 5, 14, 20]], [20, [4, 5, 14, 20]], [30, [4, 5, 14, 20]], [13, [4, 5, 14, 21]], [15, [4, 5, 14, 21]], [18, [4, 5, 14, 21]], [20, [4, 5, 14, 21]], [30, [4, 5, 14, 21]], [26, [4, 5, 15, 15]], [34, [4, 5, 15, 15]], [37, [4, 5, 15, 15]], [40, [4, 5, 15, 15]], [5, [4, 5, 15, 16]], [35, [4, 5, 15, 16]], [36, [4, 5, 15, 16]], [40, [4, 5, 15, 16]], [35, [4, 5, 15, 20]], [37, [4, 5, 15, 20]], [1, [4, 7, 11, 13]], [18, [4, 7, 11, 14]], [27, [4, 7, 11, 14]], [29, [4, 7, 11, 14]], [34, [4, 7, 11, 14]], [35, [4, 7, 11, 14]], [36, [4, 7, 11, 14]], [37, [4, 7, 11, 14]], [1, [4, 7, 11, 20]], [19, [4, 7, 11, 20]], [21, [4, 7, 11, 20]], [1, [4, 7, 11, 21]], [19, [4, 7, 11, 21]], [21, [4, 7, 11, 21]], [13, [4, 7, 13, 14]], [27, [4, 7, 13, 14]], [29, [4, 7, 13, 14]], [19, [4, 7, 13, 17]], [20, [4, 7, 13, 17]], [31, [4, 7, 13, 17]], [34, [4, 7, 14, 15]], [35, [4, 7, 14, 15]], [36, [4, 7, 14, 15]], [37, [4, 7, 14, 15]], [34, [4, 7, 14, 16]], [35, [4, 7, 14, 16]], [36, [4, 7, 14, 16]], [37, [4, 7, 14, 16]], [13, [4, 7, 14, 17]], [20, [4, 7, 14, 17]], [30, [4, 7, 14, 17]], [13, [4, 7, 14, 20]], [26, [4, 7, 14, 20]], [35, [4, 7, 14, 20]], [40, [4, 7, 14, 20]], [13, [4, 7, 14, 21]], [26, [4, 7, 14, 21]], [34, [4, 7, 14, 21]], [14, [4, 11, 13, 20]], [16, [4, 11, 13, 20]], [14, [4, 11, 13, 21]], [16, [4, 11, 13, 21]], [1, [4, 11, 14, 20]], [22, [4, 11, 14, 20]], [35, [4, 11, 14, 20]], [40, [4, 11, 14, 20]], [1, [4, 11, 14, 21]], [22, [4, 11, 14, 21]], [34, [4, 11, 14, 21]], [18, [5, 5, 7, 20]], [19, [5, 5, 7, 20]], [30, [5, 5, 7, 20]], [31, [5, 5, 7, 20]], [18, [5, 5, 7, 21]], [19, [5, 5, 7, 21]], [30, [5, 5, 7, 21]], [31, [5, 5, 7, 21]], [34, [5, 5, 11, 13]], [35, [5, 5, 11, 13]], [36, [5, 5, 11, 13]], [37, [5, 5, 11, 13]], [5, [5, 5, 11, 20]], [19, [5, 5, 11, 20]], [21, [5, 5, 11, 20]], [5, [5, 5, 11, 21]], [19, [5, 5, 11, 21]], [21, [5, 5, 11, 21]], [34, [5, 5, 13, 15]], [35, [5, 5, 13, 15]], [36, [5, 5, 13, 15]], [37, [5, 5, 13, 15]], [34, [5, 5, 13, 16]], [35, [5, 5, 13, 16]], [36, [5, 5, 13, 16]], [37, [5, 5, 13, 16]], [13, [5, 5, 13, 20]], [22, [5, 5, 13, 20]], [26, [5, 5, 13, 20]], [13, [5, 5, 13, 21]], [22, [5, 5, 13, 21]], [26, [5, 5, 13, 21]], [34, [5, 7, 7, 11]], [35, [5, 7, 7, 11]], [36, [5, 7, 7, 11]], [37, [5, 7, 7, 11]], [13, [5, 7, 7, 15]], [34, [5, 7, 7, 15]], [35, [5, 7, 7, 15]], [36, [5, 7, 7, 15]], [37, [5, 7, 7, 15]], [34, [5, 7, 7, 16]], [35, [5, 7, 7, 16]], [36, [5, 7, 7, 16]], [37, [5, 7, 7, 16]], [18, [5, 7, 7, 20]], [22, [5, 7, 7, 20]], [26, [5, 7, 7, 20]], [27, [5, 7, 7, 20]], [29, [5, 7, 7, 20]], [18, [5, 7, 7, 21]], [22, [5, 7, 7, 21]], [26, [5, 7, 7, 21]], [27, [5, 7, 7, 21]], [29, [5, 7, 7, 21]], [10, [5, 7, 9, 11]], [12, [5, 7, 9, 11]], [10, [5, 7, 9, 17]], [12, [5, 7, 9, 17]], [22, [5, 7, 11, 11]], [26, [5, 7, 11, 11]], [27, [5, 7, 11, 11]], [34, [5, 7, 11, 11]], [35, [5, 7, 11, 11]], [36, [5, 7, 11, 11]], [37, [5, 7, 11, 11]], [38, [5, 7, 11, 11]], [39, [5, 7, 11, 11]], [34, [5, 7, 11, 14]], [35, [5, 7, 11, 14]], [36, [5, 7, 11, 14]], [37, [5, 7, 11, 14]], [26, [5, 7, 11, 15]], [35, [5, 7, 11, 15]], [36, [5, 7, 11, 15]], [40, [5, 7, 11, 15]], [27, [5, 7, 11, 16]], [28, [5, 7, 11, 16]], [34, [5, 7, 11, 16]], [37, [5, 7, 11, 16]], [39, [5, 7, 11, 16]], [40, [5, 7, 11, 16]], [26, [5, 7, 11, 17]], [28, [5, 7, 11, 17]], [38, [5, 7, 11, 17]], [19, [5, 7, 11, 20]], [21, [5, 7, 11, 20]], [22, [5, 7, 11, 20]], [26, [5, 7, 11, 20]], [35, [5, 7, 11, 20]], [37, [5, 7, 11, 20]], [19, [5, 7, 11, 21]], [21, [5, 7, 11, 21]], [22, [5, 7, 11, 21]], [26, [5, 7, 11, 21]], [19, [5, 7, 13, 20]], [20, [5, 7, 13, 20]], [31, [5, 7, 13, 20]], [19, [5, 7, 13, 21]], [20, [5, 7, 13, 21]], [31, [5, 7, 13, 21]], [34, [5, 7, 14, 15]], [35, [5, 7, 14, 15]], [36, [5, 7, 14, 15]], [37, [5, 7, 14, 15]], [34, [5, 7, 14, 16]], [35, [5, 7, 14, 16]], [36, [5, 7, 14, 16]], [37, [5, 7, 14, 16]], [13, [5, 7, 14, 20]], [18, [5, 7, 14, 20]], [20, [5, 7, 14, 20]], [26, [5, 7, 14, 20]], [30, [5, 7, 14, 20]], [35, [5, 7, 14, 20]], [40, [5, 7, 14, 20]], [13, [5, 7, 14, 21]], [18, [5, 7, 14, 21]], [20, [5, 7, 14, 21]], [26, [5, 7, 14, 21]], [30, [5, 7, 14, 21]], [34, [5, 7, 14, 21]], [26, [5, 7, 15, 15]], [34, [5, 7, 15, 15]], [36, [5, 7, 15, 15]], [13, [5, 7, 15, 16]], [36, [5, 7, 15, 16]], [37, [5, 7, 15, 16]], [40, [5, 7, 15, 16]], [18, [5, 7, 15, 20]], [27, [5, 7, 15, 20]], [29, [5, 7, 15, 20]], [18, [5, 7, 15, 21]], [27, [5, 7, 15, 21]], [29, [5, 7, 15, 21]], [34, [5, 7, 16, 16]], [35, [5, 7, 16, 16]], [40, [5, 7, 16, 16]], [35, [5, 7, 16, 20]], [37, [5, 7, 16, 20]], [0, [5, 9, 11, 14]], [10, [5, 9, 11, 14]], [12, [5, 9, 11, 14]], [10, [5, 9, 14, 17]], [24, [5, 9, 14, 17]], [0, [5, 10, 11, 14]], [9, [5, 10, 14, 17]], [34, [5, 11, 11, 17]], [35, [5, 11, 11, 17]], [36, [5, 11, 11, 17]], [37, [5, 11, 11, 17]], [34, [5, 11, 13, 15]], [35, [5, 11, 13, 15]], [36, [5, 11, 13, 15]], [37, [5, 11, 13, 15]], [34, [5, 11, 13, 16]], [35, [5, 11, 13, 16]], [36, [5, 11, 13, 16]], [37, [5, 11, 13, 16]], [34, [5, 11, 13, 17]], [35, [5, 11, 13, 17]], [36, [5, 11, 13, 17]], [37, [5, 11, 13, 17]], [27, [5, 11, 13, 20]], [35, [5, 11, 13, 20]], [38, [5, 11, 13, 20]], [39, [5, 11, 13, 20]], [40, [5, 11, 13, 20]], [27, [5, 11, 13, 21]], [34, [5, 11, 13, 21]], [38, [5, 11, 13, 21]], [39, [5, 11, 13, 21]], [0, [5, 11, 14, 20]], [22, [5, 11, 14, 20]], [35, [5, 11, 14, 20]], [40, [5, 11, 14, 20]], [0, [5, 11, 14, 21]], [22, [5, 11, 14, 21]], [34, [5, 11, 14, 21]], [34, [5, 11, 15, 17]], [35, [5, 11, 15, 17]], [36, [5, 11, 15, 17]], [37, [5, 11, 15, 17]], [18, [5, 11, 15, 20]], [27, [5, 11, 15, 20]], [29, [5, 11, 15, 20]], [18, [5, 11, 15, 21]], [27, [5, 11, 15, 21]], [29, [5, 11, 15, 21]], [34, [5, 11, 16, 17]], [35, [5, 11, 16, 17]], [36, [5, 11, 16, 17]], [37, [5, 11, 16, 17]], [22, [5, 11, 17, 20]], [26, [5, 11, 17, 20]], [22, [5, 11, 17, 21]], [26, [5, 11, 17, 21]], [34, [5, 13, 15, 17]], [35, [5, 13, 15, 17]], [36, [5, 13, 15, 17]], [37, [5, 13, 15, 17]], [34, [5, 13, 16, 17]], [35, [5, 13, 16, 17]], [36, [5, 13, 16, 17]], [37, [5, 13, 16, 17]], [27, [5, 13, 16, 20]], [28, [5, 13, 16, 20]], [39, [5, 13, 16, 20]], [27, [5, 13, 16, 21]], [28, [5, 13, 16, 21]], [39, [5, 13, 16, 21]], [22, [5, 13, 17, 20]], [28, [5, 13, 17, 20]], [38, [5, 13, 17, 20]], [22, [5, 13, 17, 21]], [28, [5, 13, 17, 21]], [38, [5, 13, 17, 21]]], "stats": {"rows": 398354, "rank": 243291, "columns": 256997, "seconds": 7.640756200067699, "solver": "sparse rows and derivation DAG"}}

==> anc/controlled/compression_artifacts/trial_3_n23_search.json <==
{"graph": {"n": 23, "edges": [[0, 4], [0, 5], [0, 6], [1, 5], [1, 6], [1, 7], [1, 8], [2, 7], [2, 8], [2, 9], [2, 10], [3, 9], [3, 10], [3, 11], [3, 12], [4, 11], [4, 12], [5, 6], [5, 13], [5, 14], [5, 18], [7, 14], [7, 15], [8, 19], [9, 10], [10, 15], [10, 16], [10, 20], [11, 12], [13, 17], [13, 18], [14, 18], [14, 19], [15, 19], [15, 20], [16, 20], [16, 21], [16, 22], [17, 21], [17, 22], [21, 22]]}, "coefficient_degree": 4, "kind": "f2-roots-refutation-v1", "status": "UNSAT", "terms": [[2, [0]], [3, [0]], [5, [0]], [6, [0]], [8, [0]], [10, [0]], [12, [0]], [17, [0]], [19, [0]], [21, [0]], [1, [1]], [6, [1]], [7, [1]], [8, [1]], [9, [1]], [10, [1]], [11, [1]], [12, [1]], [19, [1]], [21, [1]], [4, [2]], [9, [2]], [10, [2]], [11, [2]], [12, [2]], [13, [2]], [14, [2]], [15, [2]], [16, [2]], [17, [2]], [0, [3]], [9, [3]], [10, [3]], [13, [3]], [16, [3]], [24, [3]], [28, [3]], [5, [4]], [6, [4]], [8, [4]], [14, [4]], [15, [4]], [28, [4]], [2, [5]], [4, [5]], [6, [5]], [8, [5]], [9, [5]], [10, [5]], [24, [5]], [5, [6]], [7, [6]], [4, [7]], [6, [7]], [8, [7]], [9, [7]], [11, [7]], [17, [7]], [1, [8]], [5, [8]], [10, [8]], [12, [8]], [19, [8]], [21, [8]], [5, [9]], [12, [9]], [22, [9]], [25, [9]], [3, [10]], [4, [10]], [6, [10]], [8, [10]], [17, [10]], [25, [10]], [26, [10]], [34, [10]], [35, [10]], [1, [11]], [4, [11]], [6, [11]], [8, [11]], [9, [11]], [10, [11]], [16, [11]], [17, [11]], [24, [11]], [28, [11]], [1, [12]], [4, [12]], [6, [12]], [8, [12]], [9, [12]], [10, [12]], [13, [12]], [17, [12]], [24, [12]], [3, [14]], [4, [14]], [17, [14]], [1, [15]], [3, [15]], [11, [15]], [13, [15]], [14, [15]], [15, [15]], [16, [15]], [24, [15]], [26, [15]], [27, [15]], [35, [15]], [10, [16]], [25, [16]], [27, [16]], [34, [16]], [6, [17]], [8, [17]], [9, [17]], [10, [17]], [24, [17]], [1, [21]], [8, [21]], [9, [21]], [10, [21]], [19, [21]], [21, [21]], [24, [21]], [1, [22]], [8, [22]], [9, [22]], [10, [22]], [19, [22]], [21, [22]], [24, [22]], [2, [0, 0, 1, 1]], [5, [0, 0, 1, 1]], [6, [0, 0, 1, 1]], [7, [0, 0, 1, 1]], [8, [0, 0, 1, 1]], [13, [0, 0, 1, 1]], [14, [0, 0, 1, 1]], [15, [0, 0, 1, 1]], [16, [0, 0, 1, 1]], [17, [0, 0, 1, 1]], [3, [0, 0, 1, 2]], [5, [0, 0, 1, 2]], [9, [0, 0, 1, 2]], [11, [0, 0, 1, 2]], [19, [0, 0, 1, 2]], [21, [0, 0, 1, 2]], [0, [0, 0, 1, 3]], [1, [0, 0, 1, 3]], [3, [0, 0, 1, 3]], [6, [0, 0, 1, 3]], [8, [0, 0, 1, 3]], [13, [0, 0, 1, 3]], [16, [0, 0, 1, 3]], [28, [0, 0, 1, 3]], [6, [0, 0, 1, 4]], [8, [0, 0, 1, 4]], [14, [0, 0, 1, 4]], [15, [0, 0, 1, 4]], [28, [0, 0, 1, 4]], [5, [0, 0, 1, 5]], [6, [0, 0, 1, 5]], [8, [0, 0, 1, 5]], [9, [0, 0, 1, 5]], [11, [0, 0, 1, 5]], [18, [0, 0, 1, 5]], [21, [0, 0, 1, 5]], [30, [0, 0, 1, 5]], [31, [0, 0, 1, 5]], [5, [0, 0, 1, 6]], [7, [0, 0, 1, 6]], [6, [0, 0, 1, 7]], [8, [0, 0, 1, 7]], [13, [0, 0, 1, 7]], [14, [0, 0, 1, 7]], [15, [0, 0, 1, 7]], [16, [0, 0, 1, 7]], [19, [0, 0, 1, 7]], [21, [0, 0, 1, 7]], [1, [0, 0, 1, 9]], [4, [0, 0, 1, 9]], [5, [0, 0, 1, 9]], [7, [0, 0, 1, 9]], [17, [0, 0, 1, 9]], [2, [0, 0, 1, 10]], [3, [0, 0, 1, 10]], [17, [0, 0, 1, 10]], [2, [0, 0, 1, 11]], [3, [0, 0, 1, 11]], [5, [0, 0, 1, 11]], [7, [0, 0, 1, 11]], [14, [0, 0, 1, 11]], [16, [0, 0, 1, 11]], [17, [0, 0, 1, 11]], [2, [0, 0, 1, 12]], [3, [0, 0, 1, 12]], [5, [0, 0, 1, 12]], [7, [0, 0, 1, 12]], [17, [0, 0, 1, 12]], [4, [0, 0, 1, 13]], [17, [0, 0, 1, 13]], [19, [0, 0, 1, 13]], [20, [0, 0, 1, 13]], [31, [0, 0, 1, 13]], [1, [0, 0, 1, 14]], [2, [0, 0, 1, 14]], [3, [0, 0, 1, 14]], [4, [0, 0, 1, 14]], [6, [0, 0, 1, 14]], [7, [0, 0, 1, 14]], [8, [0, 0, 1, 14]], [18, [0, 0, 1, 14]], [20, [0, 0, 1, 14]], [30, [0, 0, 1, 14]], [3, [0, 0, 1, 15]], [4, [0, 0, 1, 15]], [17, [0, 0, 1, 15]], [5, [0, 0, 1, 17]], [6, [0, 0, 1, 17]], [7, [0, 0, 1, 17]], [8, [0, 0, 1, 17]], [5, [0, 0, 1, 21]], [7, [0, 0, 1, 21]], [5, [0, 0, 1, 22]], [7, [0, 0, 1, 22]], [2, [0, 0, 2, 2]], [4, [0, 0, 2, 2]], [9, [0, 0, 2, 2]], [12, [0, 0, 2, 2]], [13, [0, 0, 2, 2]], [14, [0, 0, 2, 2]], [15, [0, 0, 2, 2]], [16, [0, 0, 2, 2]], [24, [0, 0, 2, 2]], [5, [0, 0, 2, 3]], [7, [0, 0, 2, 3]], [10, [0, 0, 2, 3]], [12, [0, 0, 2, 3]], [13, [0, 0, 2, 3]], [14, [0, 0, 2, 3]], [15, [0, 0, 2, 3]], [16, [0, 0, 2, 3]], [1, [0, 0, 2, 4]], [5, [0, 0, 2, 4]], [6, [0, 0, 2, 4]], [8, [0, 0, 2, 4]], [10, [0, 0, 2, 4]], [12, [0, 0, 2, 4]], [13, [0, 0, 2, 4]], [14, [0, 0, 2, 4]], [15, [0, 0, 2, 4]], [16, [0, 0, 2, 4]], [19, [0, 0, 2, 4]], [21, [0, 0, 2, 4]], [2, [0, 0, 2, 5]], [5, [0, 0, 2, 5]], [6, [0, 0, 2, 5]], [7, [0, 0, 2, 5]], [8, [0, 0, 2, 5]], [17, [0, 0, 2, 5]], [18, [0, 0, 2, 5]], [19, [0, 0, 2, 5]], [30, [0, 0, 2, 5]], [31, [0, 0, 2, 5]], [5, [0, 0, 2, 6]], [19, [0, 0, 2, 6]], [21, [0, 0, 2, 6]], [6, [0, 0, 2, 7]], [8, [0, 0, 2, 7]], [13, [0, 0, 2, 7]], [14, [0, 0, 2, 7]], [15, [0, 0, 2, 7]], [16, [0, 0, 2, 7]], [3, [0, 0, 2, 9]], [5, [0, 0, 2, 9]], [10, [0, 0, 2, 9]], [12, [0, 0, 2, 9]], [19, [0, 0, 2, 9]], [21, [0, 0, 2, 9]], [0, [0, 0, 2, 11]], [3, [0, 0, 2, 11]], [5, [0, 0, 2, 11]], [14, [0, 0, 2, 11]], [19, [0, 0, 2, 11]], [21, [0, 0, 2, 11]], [28, [0, 0, 2, 11]], [0, [0, 0, 2, 12]], [3, [0, 0, 2, 12]], [5, [0, 0, 2, 12]], [13, [0, 0, 2, 12]], [19, [0, 0, 2, 12]], [21, [0, 0, 2, 12]], [3, [0, 0, 2, 13]], [19, [0, 0, 2, 13]], [20, [0, 0, 2, 13]], [31, [0, 0, 2, 13]], [4, [0, 0, 2, 14]], [6, [0, 0, 2, 14]], [8, [0, 0, 2, 14]], [9, [0, 0, 2, 14]], [11, [0, 0, 2, 14]], [17, [0, 0, 2, 14]], [18, [0, 0, 2, 14]], [20, [0, 0, 2, 14]], [30, [0, 0, 2, 14]], [3, [0, 0, 2, 15]], [4, [0, 0, 2, 15]], [17, [0, 0, 2, 15]], [3, [0, 0, 2, 17]], [6, [0, 0, 2, 17]], [7, [0, 0, 2, 17]], [8, [0, 0, 2, 17]], [19, [0, 0, 2, 17]], [21, [0, 0, 2, 17]], [3, [0, 0, 2, 21]], [5, [0, 0, 2, 21]], [6, [0, 0, 2, 21]], [8, [0, 0, 2, 21]], [9, [0, 0, 2, 21]], [10, [0, 0, 2, 21]], [19, [0, 0, 2, 21]], [21, [0, 0, 2, 21]], [24, [0, 0, 2, 21]], [3, [0, 0, 2, 22]], [5, [0, 0, 2, 22]], [6, [0, 0, 2, 22]], [8, [0, 0, 2, 22]], [9, [0, 0, 2, 22]], [10, [0, 0, 2, 22]], [19, [0, 0, 2, 22]], [21, [0, 0, 2, 22]], [24, [0, 0, 2, 22]], [0, [0, 0, 3, 3]], [3, [0, 0, 3, 3]], [4, [0, 0, 3, 3]], [9, [0, 0, 3, 3]], [10, [0, 0, 3, 3]], [13, [0, 0, 3, 3]], [16, [0, 0, 3, 3]], [17, [0, 0, 3, 3]], [24, [0, 0, 3, 3]], [28, [0, 0, 3, 3]], [5, [0, 0, 3, 4]], [6, [0, 0, 3, 4]], [8, [0, 0, 3, 4]], [10, [0, 0, 3, 4]], [14, [0, 0, 3, 4]], [15, [0, 0, 3, 4]], [22, [0, 0, 3, 4]], [25, [0, 0, 3, 4]], [28, [0, 0, 3, 4]], [0, [0, 0, 3, 5]], [5, [0, 0, 3, 5]], [7, [0, 0, 3, 5]], [13, [0, 0, 3, 5]], [16, [0, 0, 3, 5]], [18, [0, 0, 3, 5]], [19, [0, 0, 3, 5]], [28, [0, 0, 3, 5]], [30, [0, 0, 3, 5]], [31, [0, 0, 3, 5]], [1, [0, 0, 3, 7]], [4, [0, 0, 3, 7]], [17, [0, 0, 3, 7]], [10, [0, 0, 3, 9]], [12, [0, 0, 3, 9]], [5, [0, 0, 3, 11]], [7, [0, 0, 3, 11]], [16, [0, 0, 3, 11]], [28, [0, 0, 3, 11]], [5, [0, 0, 3, 12]], [7, [0, 0, 3, 12]], [13, [0, 0, 3, 12]], [0, [0, 0, 3, 13]], [4, [0, 0, 3, 13]], [13, [0, 0, 3, 13]], [16, [0, 0, 3, 13]], [17, [0, 0, 3, 13]], [19, [0, 0, 3, 13]], [20, [0, 0, 3, 13]], [28, [0, 0, 3, 13]], [31, [0, 0, 3, 13]], [0, [0, 0, 3, 14]], [1, [0, 0, 3, 14]], [13, [0, 0, 3, 14]], [16, [0, 0, 3, 14]], [18, [0, 0, 3, 14]], [20, [0, 0, 3, 14]], [28, [0, 0, 3, 14]], [30, [0, 0, 3, 14]], [3, [0, 0, 3, 15]], [4, [0, 0, 3, 15]], [6, [0, 0, 3, 15]], [8, [0, 0, 3, 15]], [13, [0, 0, 3, 15]], [14, [0, 0, 3, 15]], [15, [0, 0, 3, 15]], [16, [0, 0, 3, 15]], [17, [0, 0, 3, 15]], [5, [0, 0, 4, 5]], [6, [0, 0, 4, 5]], [8, [0, 0, 4, 5]], [14, [0, 0, 4, 5]], [15, [0, 0, 4, 5]], [18, [0, 0, 4, 5]], [21, [0, 0, 4, 5]], [28, [0, 0, 4, 5]], [30, [0, 0, 4, 5]], [31, [0, 0, 4, 5]], [3, [0, 0, 4, 7]], [10, [0, 0, 4, 7]], [19, [0, 0, 4, 7]], [21, [0, 0, 4, 7]], [22, [0, 0, 4, 7]], [25, [0, 0, 4, 7]], [3, [0, 0, 4, 9]], [4, [0, 0, 4, 9]], [5, [0, 0, 4, 9]], [6, [0, 0, 4, 9]], [7, [0, 0, 4, 9]], [8, [0, 0, 4, 9]], [17, [0, 0, 4, 9]], [7, [0, 0, 4, 10]], [22, [0, 0, 4, 10]], [25, [0, 0, 4, 10]], [3, [0, 0, 4, 13]], [14, [0, 0, 4, 13]], [15, [0, 0, 4, 13]], [19, [0, 0, 4, 13]], [20, [0, 0, 4, 13]], [28, [0, 0, 4, 13]], [31, [0, 0, 4, 13]], [7, [0, 0, 4, 14]], [14, [0, 0, 4, 14]], [15, [0, 0, 4, 14]], [18, [0, 0, 4, 14]], [20, [0, 0, 4, 14]], [28, [0, 0, 4, 14]], [30, [0, 0, 4, 14]], [1, [0, 0, 4, 15]], [3, [0, 0, 4, 15]], [5, [0, 0, 4, 15]], [12, [0, 0, 4, 15]], [13, [0, 0, 4, 15]], [14, [0, 0, 4, 15]], [15, [0, 0, 4, 15]], [16, [0, 0, 4, 15]], [5, [0, 0, 5, 5]], [18, [0, 0, 5, 5]], [21, [0, 0, 5, 5]], [30, [0, 0, 5, 5]], [31, [0, 0, 5, 5]], [5, [0, 0, 5, 6]], [19, [0, 0, 5, 6]], [21, [0, 0, 5, 6]], [4, [0, 0, 5, 7]], [17, [0, 0, 5, 7]], [18, [0, 0, 5, 7]], [19, [0, 0, 5, 7]], [30, [0, 0, 5, 7]], [31, [0, 0, 5, 7]], [5, [0, 0, 5, 9]], [18, [0, 0, 5, 9]], [21, [0, 0, 5, 9]], [30, [0, 0, 5, 9]], [31, [0, 0, 5, 9]], [2, [0, 0, 5, 10]], [4, [0, 0, 5, 10]], [2, [0, 0, 5, 11]], [4, [0, 0, 5, 11]], [5, [0, 0, 5, 11]], [6, [0, 0, 5, 11]], [8, [0, 0, 5, 11]], [14, [0, 0, 5, 11]], [16, [0, 0, 5, 11]], [18, [0, 0, 5, 11]], [21, [0, 0, 5, 11]], [30, [0, 0, 5, 11]], [31, [0, 0, 5, 11]], [2, [0, 0, 5, 12]], [4, [0, 0, 5, 12]], [5, [0, 0, 5, 12]], [6, [0, 0, 5, 12]], [8, [0, 0, 5, 12]], [18, [0, 0, 5, 12]], [21, [0, 0, 5, 12]], [30, [0, 0, 5, 12]], [31, [0, 0, 5, 12]], [19, [0, 0, 5, 13]], [20, [0, 0, 5, 13]], [31, [0, 0, 5, 13]], [2, [0, 0, 5, 14]], [9, [0, 0, 5, 14]], [11, [0, 0, 5, 14]], [17, [0, 0, 5, 14]], [18, [0, 0, 5, 14]], [20, [0, 0, 5, 14]], [30, [0, 0, 5, 14]], [7, [0, 0, 5, 17]], [18, [0, 0, 5, 17]], [21, [0, 0, 5, 17]], [30, [0, 0, 5, 17]], [31, [0, 0, 5, 17]], [7, [0, 0, 5, 21]], [19, [0, 0, 5, 21]], [21, [0, 0, 5, 21]], [7, [0, 0, 5, 22]], [19, [0, 0, 5, 22]], [21, [0, 0, 5, 22]], [19, [0, 0, 6, 7]], [21, [0, 0, 6, 7]], [7, [0, 0, 6, 14]], [3, [0, 0, 7, 9]], [19, [0, 0, 7, 9]], [21, [0, 0, 7, 9]], [1, [0, 0, 7, 11]], [3, [0, 0, 7, 11]], [4, [0, 0, 7, 11]], [17, [0, 0, 7, 11]], [19, [0, 0, 7, 11]], [21, [0, 0, 7, 11]], [1, [0, 0, 7, 12]], [3, [0, 0, 7, 12]], [4, [0, 0, 7, 12]], [17, [0, 0, 7, 12]], [19, [0, 0, 7, 12]], [21, [0, 0, 7, 12]], [1, [0, 0, 7, 13]], [19, [0, 0, 7, 13]], [20, [0, 0, 7, 13]], [31, [0, 0, 7, 13]], [18, [0, 0, 7, 14]], [20, [0, 0, 7, 14]], [30, [0, 0, 7, 14]], [1, [0, 0, 7, 17]], [19, [0, 0, 7, 17]], [21, [0, 0, 7, 17]], [4, [0, 0, 7, 21]], [6, [0, 0, 7, 21]], [8, [0, 0, 7, 21]], [17, [0, 0, 7, 21]], [19, [0, 0, 7, 21]], [21, [0, 0, 7, 21]], [4, [0, 0, 7, 22]], [6, [0, 0, 7, 22]], [8, [0, 0, 7, 22]], [17, [0, 0, 7, 22]], [19, [0, 0, 7, 22]], [21, [0, 0, 7, 22]], [1, [0, 0, 9, 13]], [3, [0, 0, 9, 13]], [4, [0, 0, 9, 13]], [17, [0, 0, 9, 13]], [19, [0, 0, 9, 13]], [20, [0, 0, 9, 13]], [31, [0, 0, 9, 13]], [7, [0, 0, 9, 14]], [18, [0, 0, 9, 14]], [20, [0, 0, 9, 14]], [30, [0, 0, 9, 14]], [10, [0, 0, 9, 21]], [26, [0, 0, 9, 21]], [37, [0, 0, 9, 21]], [40, [0, 0, 9, 21]], [10, [0, 0, 9, 22]], [26, [0, 0, 9, 22]], [36, [0, 0, 9, 22]], [1, [0, 0, 10, 21]], [3, [0, 0, 10, 21]], [6, [0, 0, 10, 21]], [8, [0, 0, 10, 21]], [26, [0, 0, 10, 21]], [37, [0, 0, 10, 21]], [40, [0, 0, 10, 21]], [1, [0, 0, 10, 22]], [3, [0, 0, 10, 22]], [6, [0, 0, 10, 22]], [8, [0, 0, 10, 22]], [26, [0, 0, 10, 22]], [36, [0, 0, 10, 22]], [1, [0, 0, 11, 13]], [3, [0, 0, 11, 13]], [4, [0, 0, 11, 13]], [14, [0, 0, 11, 13]], [16, [0, 0, 11, 13]], [17, [0, 0, 11, 13]], [19, [0, 0, 11, 13]], [20, [0, 0, 11, 13]], [31, [0, 0, 11, 13]], [7, [0, 0, 11, 14]], [14, [0, 0, 11, 14]], [16, [0, 0, 11, 14]], [18, [0, 0, 11, 14]], [20, [0, 0, 11, 14]], [30, [0, 0, 11, 14]], [0, [0, 0, 11, 15]], [1, [0, 0, 11, 15]], [4, [0, 0, 11, 15]], [14, [0, 0, 11, 15]], [17, [0, 0, 11, 15]], [28, [0, 0, 11, 15]], [1, [0, 0, 12, 13]], [3, [0, 0, 12, 13]], [4, [0, 0, 12, 13]], [17, [0, 0, 12, 13]], [19, [0, 0, 12, 13]], [20, [0, 0, 12, 13]], [31, [0, 0, 12, 13]], [7, [0, 0, 12, 14]], [18, [0, 0, 12, 14]], [20, [0, 0, 12, 14]], [30, [0, 0, 12, 14]], [0, [0, 0, 12, 15]], [1, [0, 0, 12, 15]], [4, [0, 0, 12, 15]], [13, [0, 0, 12, 15]], [17, [0, 0, 12, 15]], [4, [0, 0, 13, 17]], [17, [0, 0, 13, 17]], [19, [0, 0, 13, 17]], [20, [0, 0, 13, 17]], [31, [0, 0, 13, 17]], [1, [0, 0, 13, 21]], [3, [0, 0, 13, 21]], [1, [0, 0, 13, 22]], [3, [0, 0, 13, 22]], [7, [0, 0, 14, 17]], [18, [0, 0, 14, 17]], [20, [0, 0, 14, 17]], [30, [0, 0, 14, 17]], [1, [0, 0, 14, 21]], [6, [0, 0, 14, 21]], [7, [0, 0, 14, 21]], [8, [0, 0, 14, 21]], [1, [0, 0, 14, 22]], [6, [0, 0, 14, 22]], [7, [0, 0, 14, 22]], [8, [0, 0, 14, 22]], [3, [0, 0, 15, 17]], [4, [0, 0, 15, 17]], [17, [0, 0, 15, 17]], [3, [0, 0, 15, 21]], [4, [0, 0, 15, 21]], [17, [0, 0, 15, 21]], [3, [0, 0, 15, 22]], [4, [0, 0, 15, 22]], [17, [0, 0, 15, 22]], [1, [0, 0, 16, 21]], [3, [0, 0, 16, 21]], [9, [0, 0, 16, 21]], [24, [0, 0, 16, 21]], [1, [0, 0, 16, 22]], [3, [0, 0, 16, 22]], [9, [0, 0, 16, 22]], [24, [0, 0, 16, 22]], [2, [0, 1, 1, 2]], [5, [0, 1, 1, 2]], [6, [0, 1, 1, 2]], [8, [0, 1, 1, 2]], [9, [0, 1, 1, 2]], [12, [0, 1, 1, 2]], [17, [0, 1, 1, 2]], [19, [0, 1, 1, 2]], [21, [0, 1, 1, 2]], [24, [0, 1, 1, 2]], [10, [0, 1, 1, 3]], [11, [0, 1, 1, 3]], [13, [0, 1, 1, 3]], [14, [0, 1, 1, 3]], [15, [0, 1, 1, 3]], [16, [0, 1, 1, 3]], [24, [0, 1, 1, 3]], [5, [0, 1, 1, 4]], [6, [0, 1, 1, 4]], [7, [0, 1, 1, 4]], [8, [0, 1, 1, 4]], [9, [0, 1, 1, 4]], [10, [0, 1, 1, 4]], [11, [0, 1, 1, 4]], [12, [0, 1, 1, 4]], [13, [0, 1, 1, 4]], [14, [0, 1, 1, 4]], [15, [0, 1, 1, 4]], [16, [0, 1, 1, 4]], [6, [0, 1, 1, 5]], [8, [0, 1, 1, 5]], [18, [0, 1, 1, 5]], [19, [0, 1, 1, 5]], [30, [0, 1, 1, 5]], [31, [0, 1, 1, 5]], [1, [0, 1, 1, 7]], [2, [0, 1, 1, 7]], [6, [0, 1, 1, 7]], [8, [0, 1, 1, 7]], [13, [0, 1, 1, 7]], [14, [0, 1, 1, 7]], [15, [0, 1, 1, 7]], [16, [0, 1, 1, 7]], [17, [0, 1, 1, 7]], [1, [0, 1, 1, 8]], [5, [0, 1, 1, 8]], [19, [0, 1, 1, 8]], [22, [0, 1, 1, 8]], [32, [0, 1, 1, 8]], [33, [0, 1, 1, 8]], [1, [0, 1, 1, 9]], [2, [0, 1, 1, 9]], [10, [0, 1, 1, 9]], [12, [0, 1, 1, 9]], [17, [0, 1, 1, 9]], [5, [0, 1, 1, 10]], [7, [0, 1, 1, 10]], [0, [0, 1, 1, 11]], [5, [0, 1, 1, 11]], [6, [0, 1, 1, 11]], [7, [0, 1, 1, 11]], [8, [0, 1, 1, 11]], [9, [0, 1, 1, 11]], [11, [0, 1, 1, 11]], [14, [0, 1, 1, 11]], [28, [0, 1, 1, 11]], [0, [0, 1, 1, 12]], [5, [0, 1, 1, 12]], [6, [0, 1, 1, 12]], [7, [0, 1, 1, 12]], [8, [0, 1, 1, 12]], [9, [0, 1, 1, 12]], [11, [0, 1, 1, 12]], [13, [0, 1, 1, 12]], [2, [0, 1, 1, 13]], [17, [0, 1, 1, 13]], [19, [0, 1, 1, 13]], [20, [0, 1, 1, 13]], [31, [0, 1, 1, 13]], [2, [0, 1, 1, 14]], [7, [0, 1, 1, 14]], [8, [0, 1, 1, 14]], [17, [0, 1, 1, 14]], [18, [0, 1, 1, 14]], [20, [0, 1, 1, 14]], [22, [0, 1, 1, 14]], [23, [0, 1, 1, 14]], [30, [0, 1, 1, 14]], [33, [0, 1, 1, 14]], [1, [0, 1, 1, 15]], [2, [0, 1, 1, 15]], [5, [0, 1, 1, 15]], [8, [0, 1, 1, 15]], [13, [0, 1, 1, 15]], [14, [0, 1, 1, 15]], [15, [0, 1, 1, 15]], [16, [0, 1, 1, 15]], [17, [0, 1, 1, 15]], [21, [0, 1, 1, 15]], [23, [0, 1, 1, 15]], [32, [0, 1, 1, 15]], [5, [0, 1, 1, 17]], [7, [0, 1, 1, 17]], [5, [0, 1, 1, 21]], [7, [0, 1, 1, 21]], [5, [0, 1, 1, 22]], [7, [0, 1, 1, 22]], [3, [0, 1, 2, 2]], [5, [0, 1, 2, 2]], [13, [0, 1, 2, 2]], [14, [0, 1, 2, 2]], [15, [0, 1, 2, 2]], [16, [0, 1, 2, 2]], [19, [0, 1, 2, 2]], [21, [0, 1, 2, 2]], [1, [0, 1, 2, 3]], [3, [0, 1, 2, 3]], [1, [0, 1, 2, 4]], [3, [0, 1, 2, 4]], [4, [0, 1, 2, 4]], [5, [0, 1, 2, 4]], [9, [0, 1, 2, 4]], [11, [0, 1, 2, 4]], [17, [0, 1, 2, 4]], [19, [0, 1, 2, 4]], [21, [0, 1, 2, 4]], [7, [0, 1, 2, 5]], [19, [0, 1, 2, 5]], [21, [0, 1, 2, 5]], [1, [0, 1, 2, 7]], [6, [0, 1, 2, 7]], [8, [0, 1, 2, 7]], [9, [0, 1, 2, 7]], [12, [0, 1, 2, 7]], [19, [0, 1, 2, 7]], [21, [0, 1, 2, 7]], [24, [0, 1, 2, 7]], [10, [0, 1, 2, 9]], [24, [0, 1, 2, 9]], [5, [0, 1, 2, 10]], [7, [0, 1, 2, 10]], [9, [0, 1, 2, 10]], [1, [0, 1, 2, 11]], [5, [0, 1, 2, 11]], [10, [0, 1, 2, 11]], [12, [0, 1, 2, 11]], [14, [0, 1, 2, 11]], [19, [0, 1, 2, 11]], [21, [0, 1, 2, 11]], [28, [0, 1, 2, 11]], [1, [0, 1, 2, 12]], [5, [0, 1, 2, 12]], [10, [0, 1, 2, 12]], [12, [0, 1, 2, 12]], [13, [0, 1, 2, 12]], [19, [0, 1, 2, 12]], [21, [0, 1, 2, 12]], [1, [0, 1, 2, 13]], [3, [0, 1, 2, 13]], [1, [0, 1, 2, 14]], [2, [0, 1, 2, 14]], [4, [0, 1, 2, 14]], [6, [0, 1, 2, 14]], [7, [0, 1, 2, 14]], [8, [0, 1, 2, 14]], [2, [0, 1, 2, 15]], [4, [0, 1, 2, 15]], [5, [0, 1, 2, 15]], [6, [0, 1, 2, 15]], [7, [0, 1, 2, 15]], [8, [0, 1, 2, 15]], [1, [0, 1, 2, 17]], [3, [0, 1, 2, 17]], [5, [0, 1, 2, 17]], [7, [0, 1, 2, 17]], [1, [0, 1, 2, 21]], [3, [0, 1, 2, 21]], [5, [0, 1, 2, 21]], [7, [0, 1, 2, 21]], [1, [0, 1, 2, 22]], [3, [0, 1, 2, 22]], [5, [0, 1, 2, 22]], [7, [0, 1, 2, 22]], [0, [0, 1, 3, 3]], [2, [0, 1, 3, 3]], [3, [0, 1, 3, 3]], [13, [0, 1, 3, 3]], [16, [0, 1, 3, 3]], [17, [0, 1, 3, 3]], [28, [0, 1, 3, 3]], [1, [0, 1, 3, 4]], [3, [0, 1, 3, 4]], [5, [0, 1, 3, 4]], [7, [0, 1, 3, 4]], [14, [0, 1, 3, 4]], [15, [0, 1, 3, 4]], [28, [0, 1, 3, 4]], [0, [0, 1, 3, 5]], [5, [0, 1, 3, 5]], [6, [0, 1, 3, 5]], [7, [0, 1, 3, 5]], [8, [0, 1, 3, 5]], [13, [0, 1, 3, 5]], [16, [0, 1, 3, 5]], [28, [0, 1, 3, 5]], [2, [0, 1, 3, 7]], [4, [0, 1, 3, 7]], [10, [0, 1, 3, 7]], [11, [0, 1, 3, 7]], [13, [0, 1, 3, 7]], [14, [0, 1, 3, 7]], [15, [0, 1, 3, 7]], [16, [0, 1, 3, 7]], [24, [0, 1, 3, 7]], [5, [0, 1, 3, 11]], [10, [0, 1, 3, 11]], [14, [0, 1, 3, 11]], [16, [0, 1, 3, 11]], [22, [0, 1, 3, 11]], [25, [0, 1, 3, 11]], [5, [0, 1, 3, 12]], [10, [0, 1, 3, 12]], [22, [0, 1, 3, 12]], [25, [0, 1, 3, 12]], [1, [0, 1, 3, 13]], [2, [0, 1, 3, 13]], [3, [0, 1, 3, 13]], [4, [0, 1, 3, 13]], [2, [0, 1, 3, 15]], [4, [0, 1, 3, 15]], [6, [0, 1, 4, 5]], [8, [0, 1, 4, 5]], [9, [0, 1, 4, 5]], [11, [0, 1, 4, 5]], [14, [0, 1, 4, 5]], [15, [0, 1, 4, 5]], [18, [0, 1, 4, 5]], [19, [0, 1, 4, 5]], [28, [0, 1, 4, 5]], [30, [0, 1, 4, 5]], [31, [0, 1, 4, 5]], [1, [0, 1, 4, 7]], [4, [0, 1, 4, 7]], [6, [0, 1, 4, 7]], [8, [0, 1, 4, 7]], [9, [0, 1, 4, 7]], [10, [0, 1, 4, 7]], [11, [0, 1, 4, 7]], [12, [0, 1, 4, 7]], [13, [0, 1, 4, 7]], [14, [0, 1, 4, 7]], [15, [0, 1, 4, 7]], [16, [0, 1, 4, 7]], [17, [0, 1, 4, 7]], [1, [0, 1, 4, 8]], [5, [0, 1, 4, 8]], [19, [0, 1, 4, 8]], [22, [0, 1, 4, 8]], [32, [0, 1, 4, 8]], [33, [0, 1, 4, 8]], [1, [0, 1, 4, 9]], [2, [0, 1, 4, 9]], [5, [0, 1, 4, 9]], [7, [0, 1, 4, 9]], [17, [0, 1, 4, 9]], [4, [0, 1, 4, 13]], [17, [0, 1, 4, 13]], [19, [0, 1, 4, 13]], [20, [0, 1, 4, 13]], [31, [0, 1, 4, 13]], [3, [0, 1, 4, 14]], [7, [0, 1, 4, 14]], [8, [0, 1, 4, 14]], [18, [0, 1, 4, 14]], [20, [0, 1, 4, 14]], [22, [0, 1, 4, 14]], [23, [0, 1, 4, 14]], [30, [0, 1, 4, 14]], [33, [0, 1, 4, 14]], [3, [0, 1, 4, 15]], [4, [0, 1, 4, 15]], [7, [0, 1, 4, 15]], [8, [0, 1, 4, 15]], [17, [0, 1, 4, 15]], [21, [0, 1, 4, 15]], [23, [0, 1, 4, 15]], [32, [0, 1, 4, 15]], [6, [0, 1, 5, 7]], [8, [0, 1, 5, 7]], [2, [0, 1, 5, 9]], [4, [0, 1, 5, 9]], [14, [0, 1, 5, 11]], [16, [0, 1, 5, 11]], [18, [0, 1, 5, 11]], [19, [0, 1, 5, 11]], [30, [0, 1, 5, 11]], [31, [0, 1, 5, 11]], [18, [0, 1, 5, 12]], [19, [0, 1, 5, 12]], [30, [0, 1, 5, 12]], [31, [0, 1, 5, 12]], [2, [0, 1, 5, 13]], [4, [0, 1, 5, 13]], [2, [0, 1, 5, 15]], [4, [0, 1, 5, 15]], [5, [0, 1, 5, 17]], [6, [0, 1, 5, 17]], [7, [0, 1, 5, 17]], [8, [0, 1, 5, 17]], [5, [0, 1, 5, 21]], [7, [0, 1, 5, 21]], [5, [0, 1, 5, 22]], [7, [0, 1, 5, 22]], [10, [0, 1, 7, 9]], [12, [0, 1, 7, 9]], [0, [0, 1, 7, 11]], [2, [0, 1, 7, 11]], [3, [0, 1, 7, 11]], [6, [0, 1, 7, 11]], [8, [0, 1, 7, 11]], [9, [0, 1, 7, 11]], [10, [0, 1, 7, 11]], [11, [0, 1, 7, 11]], [14, [0, 1, 7, 11]], [17, [0, 1, 7, 11]], [22, [0, 1, 7, 11]], [25, [0, 1, 7, 11]], [28, [0, 1, 7, 11]], [0, [0, 1, 7, 12]], [2, [0, 1, 7, 12]], [3, [0, 1, 7, 12]], [6, [0, 1, 7, 12]], [8, [0, 1, 7, 12]], [9, [0, 1, 7, 12]], [10, [0, 1, 7, 12]], [11, [0, 1, 7, 12]], [13, [0, 1, 7, 12]], [17, [0, 1, 7, 12]], [22, [0, 1, 7, 12]], [25, [0, 1, 7, 12]], [6, [0, 1, 7, 15]], [8, [0, 1, 7, 15]], [1, [0, 1, 7, 21]], [2, [0, 1, 7, 21]], [3, [0, 1, 7, 21]], [4, [0, 1, 7, 21]], [1, [0, 1, 7, 22]], [2, [0, 1, 7, 22]], [3, [0, 1, 7, 22]], [4, [0, 1, 7, 22]], [1, [0, 1, 8, 11]], [5, [0, 1, 8, 11]], [19, [0, 1, 8, 11]], [22, [0, 1, 8, 11]], [32, [0, 1, 8, 11]], [33, [0, 1, 8, 11]], [1, [0, 1, 8, 12]], [5, [0, 1, 8, 12]], [19, [0, 1, 8, 12]], [22, [0, 1, 8, 12]], [32, [0, 1, 8, 12]], [33, [0, 1, 8, 12]], [2, [0, 1, 9, 13]], [4, [0, 1, 9, 13]], [7, [0, 1, 10, 11]], [22, [0, 1, 10, 11]], [25, [0, 1, 10, 11]], [7, [0, 1, 10, 12]], [22, [0, 1, 10, 12]], [25, [0, 1, 10, 12]], [1, [0, 1, 10, 21]], [3, [0, 1, 10, 21]], [1, [0, 1, 10, 22]], [3, [0, 1, 10, 22]], [1, [0, 1, 11, 13]], [2, [0, 1, 11, 13]], [3, [0, 1, 11, 13]], [17, [0, 1, 11, 13]], [19, [0, 1, 11, 13]], [20, [0, 1, 11, 13]], [31, [0, 1, 11, 13]], [3, [0, 1, 11, 14]], [7, [0, 1, 11, 14]], [8, [0, 1, 11, 14]], [18, [0, 1, 11, 14]], [20, [0, 1, 11, 14]], [22, [0, 1, 11, 14]], [23, [0, 1, 11, 14]], [30, [0, 1, 11, 14]], [33, [0, 1, 11, 14]], [2, [0, 1, 11, 15]], [3, [0, 1, 11, 15]], [5, [0, 1, 11, 15]], [7, [0, 1, 11, 15]], [8, [0, 1, 11, 15]], [12, [0, 1, 11, 15]], [14, [0, 1, 11, 15]], [17, [0, 1, 11, 15]], [21, [0, 1, 11, 15]], [23, [0, 1, 11, 15]], [28, [0, 1, 11, 15]], [32, [0, 1, 11, 15]], [1, [0, 1, 12, 13]], [2, [0, 1, 12, 13]], [3, [0, 1, 12, 13]], [17, [0, 1, 12, 13]], [19, [0, 1, 12, 13]], [20, [0, 1, 12, 13]], [31, [0, 1, 12, 13]], [3, [0, 1, 12, 14]], [7, [0, 1, 12, 14]], [8, [0, 1, 12, 14]], [18, [0, 1, 12, 14]], [20, [0, 1, 12, 14]], [22, [0, 1, 12, 14]], [23, [0, 1, 12, 14]], [30, [0, 1, 12, 14]], [33, [0, 1, 12, 14]], [2, [0, 1, 12, 15]], [3, [0, 1, 12, 15]], [5, [0, 1, 12, 15]], [7, [0, 1, 12, 15]], [8, [0, 1, 12, 15]], [12, [0, 1, 12, 15]], [13, [0, 1, 12, 15]], [17, [0, 1, 12, 15]], [21, [0, 1, 12, 15]], [23, [0, 1, 12, 15]], [32, [0, 1, 12, 15]], [1, [0, 1, 13, 17]], [2, [0, 1, 13, 17]], [3, [0, 1, 13, 17]], [4, [0, 1, 13, 17]], [1, [0, 1, 13, 21]], [3, [0, 1, 13, 21]], [1, [0, 1, 13, 22]], [3, [0, 1, 13, 22]], [2, [0, 1, 15, 17]], [4, [0, 1, 15, 17]], [2, [0, 1, 15, 21]], [4, [0, 1, 15, 21]], [2, [0, 1, 15, 22]], [4, [0, 1, 15, 22]], [1, [0, 1, 16, 21]], [3, [0, 1, 16, 21]], [1, [0, 1, 16, 22]], [3, [0, 1, 16, 22]], [1, [0, 2, 2, 3]], [5, [0, 2, 2, 3]], [10, [0, 2, 2, 3]], [11, [0, 2, 2, 3]], [13, [0, 2, 2, 3]], [14, [0, 2, 2, 3]], [15, [0, 2, 2, 3]], [16, [0, 2, 2, 3]], [19, [0, 2, 2, 3]], [21, [0, 2, 2, 3]], [24, [0, 2, 2, 3]], [4, [0, 2, 2, 4]], [5, [0, 2, 2, 4]], [10, [0, 2, 2, 4]], [11, [0, 2, 2, 4]], [13, [0, 2, 2, 4]], [14, [0, 2, 2, 4]], [15, [0, 2, 2, 4]], [16, [0, 2, 2, 4]], [17, [0, 2, 2, 4]], [19, [0, 2, 2, 4]], [21, [0, 2, 2, 4]], [24, [0, 2, 2, 4]], [5, [0, 2, 2, 5]], [11, [0, 2, 2, 5]], [12, [0, 2, 2, 5]], [19, [0, 2, 2, 5]], [21, [0, 2, 2, 5]], [24, [0, 2, 2, 5]], [1, [0, 2, 2, 7]], [9, [0, 2, 2, 7]], [10, [0, 2, 2, 7]], [11, [0, 2, 2, 7]], [19, [0, 2, 2, 7]], [21, [0, 2, 2, 7]], [22, [0, 2, 2, 7]], [25, [0, 2, 2, 7]], [1, [0, 2, 2, 8]], [5, [0, 2, 2, 8]], [19, [0, 2, 2, 8]], [22, [0, 2, 2, 8]], [32, [0, 2, 2, 8]], [33, [0, 2, 2, 8]], [10, [0, 2, 2, 9]], [12, [0, 2, 2, 9]], [22, [0, 2, 2, 9]], [24, [0, 2, 2, 9]], [25, [0, 2, 2, 9]], [5, [0, 2, 2, 10]], [9, [0, 2, 2, 10]], [22, [0, 2, 2, 10]], [25, [0, 2, 2, 10]], [0, [0, 2, 2, 11]], [1, [0, 2, 2, 11]], [5, [0, 2, 2, 11]], [9, [0, 2, 2, 11]], [12, [0, 2, 2, 11]], [14, [0, 2, 2, 11]], [19, [0, 2, 2, 11]], [21, [0, 2, 2, 11]], [24, [0, 2, 2, 11]], [28, [0, 2, 2, 11]], [0, [0, 2, 2, 12]], [1, [0, 2, 2, 12]], [5, [0, 2, 2, 12]], [9, [0, 2, 2, 12]], [12, [0, 2, 2, 12]], [13, [0, 2, 2, 12]], [19, [0, 2, 2, 12]], [21, [0, 2, 2, 12]], [24, [0, 2, 2, 12]], [1, [0, 2, 2, 14]], [2, [0, 2, 2, 14]], [4, [0, 2, 2, 14]], [6, [0, 2, 2, 14]], [13, [0, 2, 2, 14]], [14, [0, 2, 2, 14]], [15, [0, 2, 2, 14]], [16, [0, 2, 2, 14]], [22, [0, 2, 2, 14]], [23, [0, 2, 2, 14]], [33, [0, 2, 2, 14]], [6, [0, 2, 2, 15]], [9, [0, 2, 2, 15]], [21, [0, 2, 2, 15]], [23, [0, 2, 2, 15]], [24, [0, 2, 2, 15]], [32, [0, 2, 2, 15]], [9, [0, 2, 2, 16]], [10, [0, 2, 2, 16]], [24, [0, 2, 2, 16]], [1, [0, 2, 2, 17]], [5, [0, 2, 2, 17]], [9, [0, 2, 2, 17]], [10, [0, 2, 2, 17]], [19, [0, 2, 2, 17]], [21, [0, 2, 2, 17]], [24, [0, 2, 2, 17]], [1, [0, 2, 2, 21]], [5, [0, 2, 2, 21]], [9, [0, 2, 2, 21]], [10, [0, 2, 2, 21]], [19, [0, 2, 2, 21]], [21, [0, 2, 2, 21]], [24, [0, 2, 2, 21]], [1, [0, 2, 2, 22]], [5, [0, 2, 2, 22]], [9, [0, 2, 2, 22]], [10, [0, 2, 2, 22]], [19, [0, 2, 2, 22]], [21, [0, 2, 2, 22]], [24, [0, 2, 2, 22]], [0, [0, 2, 3, 3]], [5, [0, 2, 3, 3]], [7, [0, 2, 3, 3]], [13, [0, 2, 3, 3]], [16, [0, 2, 3, 3]], [28, [0, 2, 3, 3]], [3, [0, 2, 3, 4]], [5, [0, 2, 3, 4]], [6, [0, 2, 3, 4]], [7, [0, 2, 3, 4]], [8, [0, 2, 3, 4]], [9, [0, 2, 3, 4]], [14, [0, 2, 3, 4]], [15, [0, 2, 3, 4]], [19, [0, 2, 3, 4]], [21, [0, 2, 3, 4]], [22, [0, 2, 3, 4]], [24, [0, 2, 3, 4]], [25, [0, 2, 3, 4]], [28, [0, 2, 3, 4]], [6, [0, 2, 3, 5]], [7, [0, 2, 3, 5]], [8, [0, 2, 3, 5]], [10, [0, 2, 3, 5]], [12, [0, 2, 3, 5]], [19, [0, 2, 3, 5]], [21, [0, 2, 3, 5]], [0, [0, 2, 3, 7]], [1, [0, 2, 3, 7]], [11, [0, 2, 3, 7]], [12, [0, 2, 3, 7]], [14, [0, 2, 3, 7]], [15, [0, 2, 3, 7]], [19, [0, 2, 3, 7]], [21, [0, 2, 3, 7]], [24, [0, 2, 3, 7]], [28, [0, 2, 3, 7]], [7, [0, 2, 3, 11]], [9, [0, 2, 3, 11]], [10, [0, 2, 3, 11]], [12, [0, 2, 3, 11]], [14, [0, 2, 3, 11]], [16, [0, 2, 3, 11]], [22, [0, 2, 3, 11]], [24, [0, 2, 3, 11]], [25, [0, 2, 3, 11]], [7, [0, 2, 3, 12]], [9, [0, 2, 3, 12]], [10, [0, 2, 3, 12]], [12, [0, 2, 3, 12]], [22, [0, 2, 3, 12]], [24, [0, 2, 3, 12]], [25, [0, 2, 3, 12]], [1, [0, 2, 3, 14]], [7, [0, 2, 3, 14]], [5, [0, 2, 4, 5]], [6, [0, 2, 4, 5]], [7, [0, 2, 4, 5]], [8, [0, 2, 4, 5]], [10, [0, 2, 4, 7]], [12, [0, 2, 4, 7]], [13, [0, 2, 4, 7]], [16, [0, 2, 4, 7]], [28, [0, 2, 4, 7]], [1, [0, 2, 4, 8]], [5, [0, 2, 4, 8]], [19, [0, 2, 4, 8]], [22, [0, 2, 4, 8]], [32, [0, 2, 4, 8]], [33, [0, 2, 4, 8]], [3, [0, 2, 4, 9]], [10, [0, 2, 4, 9]], [19, [0, 2, 4, 9]], [21, [0, 2, 4, 9]], [22, [0, 2, 4, 9]], [25, [0, 2, 4, 9]], [5, [0, 2, 4, 10]], [7, [0, 2, 4, 10]], [1, [0, 2, 4, 14]], [3, [0, 2, 4, 14]], [6, [0, 2, 4, 14]], [7, [0, 2, 4, 14]], [9, [0, 2, 4, 14]], [11, [0, 2, 4, 14]], [22, [0, 2, 4, 14]], [23, [0, 2, 4, 14]], [33, [0, 2, 4, 14]], [5, [0, 2, 4, 15]], [6, [0, 2, 4, 15]], [11, [0, 2, 4, 15]], [12, [0, 2, 4, 15]], [21, [0, 2, 4, 15]], [23, [0, 2, 4, 15]], [24, [0, 2, 4, 15]], [32, [0, 2, 4, 15]], [9, [0, 2, 5, 5]], [18, [0, 2, 5, 5]], [19, [0, 2, 5, 5]], [24, [0, 2, 5, 5]], [30, [0, 2, 5, 5]], [31, [0, 2, 5, 5]], [6, [0, 2, 5, 7]], [8, [0, 2, 5, 7]], [10, [0, 2, 5, 9]], [12, [0, 2, 5, 9]], [9, [0, 2, 5, 13]], [19, [0, 2, 5, 13]], [20, [0, 2, 5, 13]], [24, [0, 2, 5, 13]], [31, [0, 2, 5, 13]], [18, [0, 2, 5, 14]], [20, [0, 2, 5, 14]], [30, [0, 2, 5, 14]], [2, [0, 2, 5, 15]], [4, [0, 2, 5, 15]], [6, [0, 2, 5, 17]], [7, [0, 2, 5, 17]], [8, [0, 2, 5, 17]], [19, [0, 2, 5, 17]], [21, [0, 2, 5, 17]], [5, [0, 2, 5, 21]], [6, [0, 2, 5, 21]], [8, [0, 2, 5, 21]], [9, [0, 2, 5, 21]], [10, [0, 2, 5, 21]], [19, [0, 2, 5, 21]], [21, [0, 2, 5, 21]], [24, [0, 2, 5, 21]], [5, [0, 2, 5, 22]], [6, [0, 2, 5, 22]], [8, [0, 2, 5, 22]], [9, [0, 2, 5, 22]], [10, [0, 2, 5, 22]], [19, [0, 2, 5, 22]], [21, [0, 2, 5, 22]], [24, [0, 2, 5, 22]], [25, [0, 2, 7, 10]], [26, [0, 2, 7, 10]], [34, [0, 2, 7, 10]], [35, [0, 2, 7, 10]], [0, [0, 2, 7, 11]], [9, [0, 2, 7, 11]], [12, [0, 2, 7, 11]], [14, [0, 2, 7, 11]], [16, [0, 2, 7, 11]], [24, [0, 2, 7, 11]], [0, [0, 2, 7, 12]], [9, [0, 2, 7, 12]], [12, [0, 2, 7, 12]], [24, [0, 2, 7, 12]], [6, [0, 2, 7, 15]], [8, [0, 2, 7, 15]], [9, [0, 2, 7, 15]], [24, [0, 2, 7, 15]], [26, [0, 2, 7, 15]], [27, [0, 2, 7, 15]], [35, [0, 2, 7, 15]], [9, [0, 2, 7, 16]], [24, [0, 2, 7, 16]], [25, [0, 2, 7, 16]], [27, [0, 2, 7, 16]], [34, [0, 2, 7, 16]], [1, [0, 2, 7, 17]], [9, [0, 2, 7, 17]], [10, [0, 2, 7, 17]], [19, [0, 2, 7, 17]], [21, [0, 2, 7, 17]], [24, [0, 2, 7, 17]], [1, [0, 2, 7, 21]], [9, [0, 2, 7, 21]], [10, [0, 2, 7, 21]], [19, [0, 2, 7, 21]], [21, [0, 2, 7, 21]], [24, [0, 2, 7, 21]], [1, [0, 2, 7, 22]], [9, [0, 2, 7, 22]], [10, [0, 2, 7, 22]], [19, [0, 2, 7, 22]], [21, [0, 2, 7, 22]], [24, [0, 2, 7, 22]], [1, [0, 2, 8, 11]], [5, [0, 2, 8, 11]], [19, [0, 2, 8, 11]], [22, [0, 2, 8, 11]], [32, [0, 2, 8, 11]], [33, [0, 2, 8, 11]], [1, [0, 2, 8, 12]], [5, [0, 2, 8, 12]], [19, [0, 2, 8, 12]], [22, [0, 2, 8, 12]], [32, [0, 2, 8, 12]], [33, [0, 2, 8, 12]], [22, [0, 2, 9, 10]], [26, [0, 2, 9, 10]], [34, [0, 2, 9, 10]], [35, [0, 2, 9, 10]], [5, [0, 2, 9, 11]], [10, [0, 2, 9, 11]], [22, [0, 2, 9, 11]], [25, [0, 2, 9, 11]], [5, [0, 2, 9, 12]], [10, [0, 2, 9, 12]], [22, [0, 2, 9, 12]], [25, [0, 2, 9, 12]], [26, [0, 2, 9, 15]], [27, [0, 2, 9, 15]], [35, [0, 2, 9, 15]], [24, [0, 2, 9, 16]], [25, [0, 2, 9, 16]], [27, [0, 2, 9, 16]], [34, [0, 2, 9, 16]], [10, [0, 2, 9, 17]], [22, [0, 2, 9, 17]], [25, [0, 2, 9, 17]], [10, [0, 2, 9, 21]], [22, [0, 2, 9, 21]], [25, [0, 2, 9, 21]], [10, [0, 2, 9, 22]], [22, [0, 2, 9, 22]], [25, [0, 2, 9, 22]], [18, [0, 2, 10, 10]], [9, [0, 2, 10, 16]], [29, [0, 2, 10, 16]], [36, [0, 2, 10, 16]], [39, [0, 2, 10, 16]], [40, [0, 2, 10, 16]], [7, [0, 2, 10, 17]], [25, [0, 2, 10, 17]], [34, [0, 2, 10, 17]], [35, [0, 2, 10, 17]], [37, [0, 2, 10, 17]], [38, [0, 2, 10, 17]], [40, [0, 2, 10, 17]], [7, [0, 2, 10, 21]], [25, [0, 2, 10, 21]], [34, [0, 2, 10, 21]], [35, [0, 2, 10, 21]], [39, [0, 2, 10, 21]], [40, [0, 2, 10, 21]], [7, [0, 2, 10, 22]], [25, [0, 2, 10, 22]], [34, [0, 2, 10, 22]], [35, [0, 2, 10, 22]], [36, [0, 2, 10, 22]], [1, [0, 2, 11, 14]], [3, [0, 2, 11, 14]], [6, [0, 2, 11, 14]], [7, [0, 2, 11, 14]], [9, [0, 2, 11, 14]], [12, [0, 2, 11, 14]], [14, [0, 2, 11, 14]], [22, [0, 2, 11, 14]], [23, [0, 2, 11, 14]], [24, [0, 2, 11, 14]], [28, [0, 2, 11, 14]], [33, [0, 2, 11, 14]], [5, [0, 2, 11, 15]], [6, [0, 2, 11, 15]], [11, [0, 2, 11, 15]], [12, [0, 2, 11, 15]], [21, [0, 2, 11, 15]], [23, [0, 2, 11, 15]], [24, [0, 2, 11, 15]], [32, [0, 2, 11, 15]], [1, [0, 2, 12, 14]], [3, [0, 2, 12, 14]], [6, [0, 2, 12, 14]], [7, [0, 2, 12, 14]], [9, [0, 2, 12, 14]], [12, [0, 2, 12, 14]], [13, [0, 2, 12, 14]], [22, [0, 2, 12, 14]], [23, [0, 2, 12, 14]], [24, [0, 2, 12, 14]], [33, [0, 2, 12, 14]], [5, [0, 2, 12, 15]], [6, [0, 2, 12, 15]], [11, [0, 2, 12, 15]], [12, [0, 2, 12, 15]], [21, [0, 2, 12, 15]], [23, [0, 2, 12, 15]], [24, [0, 2, 12, 15]], [32, [0, 2, 12, 15]], [26, [0, 2, 13, 13]], [9, [0, 2, 13, 17]], [24, [0, 2, 13, 17]], [26, [0, 2, 13, 17]], [1, [0, 2, 14, 17]], [7, [0, 2, 14, 17]], [1, [0, 2, 14, 21]], [7, [0, 2, 14, 21]], [1, [0, 2, 14, 22]], [7, [0, 2, 14, 22]], [9, [0, 2, 15, 17]], [24, [0, 2, 15, 17]], [26, [0, 2, 15, 17]], [27, [0, 2, 15, 17]], [35, [0, 2, 15, 17]], [9, [0, 2, 15, 21]], [24, [0, 2, 15, 21]], [26, [0, 2, 15, 21]], [27, [0, 2, 15, 21]], [35, [0, 2, 15, 21]], [9, [0, 2, 15, 22]], [24, [0, 2, 15, 22]], [26, [0, 2, 15, 22]], [27, [0, 2, 15, 22]], [35, [0, 2, 15, 22]], [29, [0, 2, 16, 16]], [36, [0, 2, 16, 16]], [39, [0, 2, 16, 16]], [40, [0, 2, 16, 16]], [25, [0, 2, 16, 17]], [27, [0, 2, 16, 17]], [34, [0, 2, 16, 17]], [37, [0, 2, 16, 17]], [38, [0, 2, 16, 17]], [40, [0, 2, 16, 17]], [25, [0, 2, 16, 21]], [27, [0, 2, 16, 21]], [34, [0, 2, 16, 21]], [39, [0, 2, 16, 21]], [40, [0, 2, 16, 21]], [25, [0, 2, 16, 22]], [27, [0, 2, 16, 22]], [34, [0, 2, 16, 22]], [36, [0, 2, 16, 22]], [0, [0, 3, 3, 5]], [2, [0, 3, 3, 5]], [4, [0, 3, 3, 5]], [9, [0, 3, 3, 5]], [10, [0, 3, 3, 5]], [13, [0, 3, 3, 5]], [16, [0, 3, 3, 5]], [18, [0, 3, 3, 5]], [19, [0, 3, 3, 5]], [24, [0, 3, 3, 5]], [28, [0, 3, 3, 5]], [30, [0, 3, 3, 5]], [31, [0, 3, 3, 5]], [9, [0, 3, 3, 7]], [10, [0, 3, 3, 7]], [24, [0, 3, 3, 7]], [5, [0, 3, 3, 11]], [10, [0, 3, 3, 11]], [22, [0, 3, 3, 11]], [25, [0, 3, 3, 11]], [5, [0, 3, 3, 12]], [10, [0, 3, 3, 12]], [22, [0, 3, 3, 12]], [25, [0, 3, 3, 12]], [0, [0, 3, 3, 13]], [1, [0, 3, 3, 13]], [13, [0, 3, 3, 13]], [16, [0, 3, 3, 13]], [19, [0, 3, 3, 13]], [20, [0, 3, 3, 13]], [28, [0, 3, 3, 13]], [31, [0, 3, 3, 13]], [0, [0, 3, 3, 14]], [1, [0, 3, 3, 14]], [13, [0, 3, 3, 14]], [16, [0, 3, 3, 14]], [18, [0, 3, 3, 14]], [20, [0, 3, 3, 14]], [28, [0, 3, 3, 14]], [30, [0, 3, 3, 14]], [0, [0, 3, 3, 15]], [13, [0, 3, 3, 15]], [16, [0, 3, 3, 15]], [28, [0, 3, 3, 15]], [6, [0, 3, 4, 5]], [7, [0, 3, 4, 5]], [8, [0, 3, 4, 5]], [14, [0, 3, 4, 5]], [15, [0, 3, 4, 5]], [19, [0, 3, 4, 5]], [21, [0, 3, 4, 5]], [28, [0, 3, 4, 5]], [3, [0, 3, 4, 7]], [10, [0, 3, 4, 7]], [19, [0, 3, 4, 7]], [21, [0, 3, 4, 7]], [22, [0, 3, 4, 7]], [25, [0, 3, 4, 7]], [5, [0, 3, 4, 9]], [10, [0, 3, 4, 9]], [22, [0, 3, 4, 9]], [25, [0, 3, 4, 9]], [5, [0, 3, 4, 10]], [22, [0, 3, 4, 10]], [25, [0, 3, 4, 10]], [3, [0, 3, 4, 13]], [4, [0, 3, 4, 13]], [14, [0, 3, 4, 13]], [15, [0, 3, 4, 13]], [17, [0, 3, 4, 13]], [28, [0, 3, 4, 13]], [1, [0, 3, 4, 14]], [7, [0, 3, 4, 14]], [14, [0, 3, 4, 14]], [15, [0, 3, 4, 14]], [28, [0, 3, 4, 14]], [6, [0, 3, 4, 15]], [7, [0, 3, 4, 15]], [8, [0, 3, 4, 15]], [9, [0, 3, 4, 15]], [14, [0, 3, 4, 15]], [15, [0, 3, 4, 15]], [24, [0, 3, 4, 15]], [28, [0, 3, 4, 15]], [18, [0, 3, 5, 5]], [19, [0, 3, 5, 5]], [30, [0, 3, 5, 5]], [31, [0, 3, 5, 5]], [2, [0, 3, 5, 7]], [4, [0, 3, 5, 7]], [10, [0, 3, 5, 9]], [12, [0, 3, 5, 9]], [14, [0, 3, 5, 11]], [16, [0, 3, 5, 11]], [0, [0, 3, 5, 13]], [2, [0, 3, 5, 13]], [4, [0, 3, 5, 13]], [13, [0, 3, 5, 13]], [16, [0, 3, 5, 13]], [19, [0, 3, 5, 13]], [20, [0, 3, 5, 13]], [28, [0, 3, 5, 13]], [31, [0, 3, 5, 13]], [0, [0, 3, 5, 14]], [13, [0, 3, 5, 14]], [16, [0, 3, 5, 14]], [18, [0, 3, 5, 14]], [20, [0, 3, 5, 14]], [28, [0, 3, 5, 14]], [30, [0, 3, 5, 14]], [2, [0, 3, 5, 15]], [4, [0, 3, 5, 15]], [10, [0, 3, 7, 9]], [12, [0, 3, 7, 9]], [10, [0, 3, 7, 11]], [11, [0, 3, 7, 11]], [24, [0, 3, 7, 11]], [10, [0, 3, 7, 12]], [11, [0, 3, 7, 12]], [24, [0, 3, 7, 12]], [0, [0, 3, 7, 15]], [13, [0, 3, 7, 15]], [16, [0, 3, 7, 15]], [28, [0, 3, 7, 15]], [5, [0, 3, 9, 11]], [10, [0, 3, 9, 11]], [22, [0, 3, 9, 11]], [25, [0, 3, 9, 11]], [5, [0, 3, 9, 12]], [10, [0, 3, 9, 12]], [22, [0, 3, 9, 12]], [25, [0, 3, 9, 12]], [14, [0, 3, 11, 13]], [16, [0, 3, 11, 13]], [10, [0, 3, 11, 14]], [11, [0, 3, 11, 14]], [14, [0, 3, 11, 14]], [16, [0, 3, 11, 14]], [24, [0, 3, 11, 14]], [5, [0, 3, 11, 15]], [7, [0, 3, 11, 15]], [9, [0, 3, 11, 15]], [12, [0, 3, 11, 15]], [16, [0, 3, 11, 15]], [24, [0, 3, 11, 15]], [28, [0, 3, 11, 15]], [10, [0, 3, 12, 14]], [11, [0, 3, 12, 14]], [24, [0, 3, 12, 14]], [5, [0, 3, 12, 15]], [7, [0, 3, 12, 15]], [9, [0, 3, 12, 15]], [12, [0, 3, 12, 15]], [13, [0, 3, 12, 15]], [24, [0, 3, 12, 15]], [2, [0, 4, 5, 9]], [4, [0, 4, 5, 9]], [6, [0, 4, 5, 9]], [7, [0, 4, 5, 9]], [8, [0, 4, 5, 9]], [18, [0, 4, 5, 9]], [21, [0, 4, 5, 9]], [30, [0, 4, 5, 9]], [31, [0, 4, 5, 9]], [14, [0, 4, 5, 13]], [15, [0, 4, 5, 13]], [28, [0, 4, 5, 13]], [6, [0, 4, 5, 14]], [8, [0, 4, 5, 14]], [9, [0, 4, 5, 14]], [11, [0, 4, 5, 14]], [14, [0, 4, 5, 14]], [15, [0, 4, 5, 14]], [28, [0, 4, 5, 14]], [3, [0, 4, 7, 9]], [19, [0, 4, 7, 9]], [21, [0, 4, 7, 9]], [1, [0, 4, 7, 15]], [4, [0, 4, 7, 15]], [6, [0, 4, 7, 15]], [8, [0, 4, 7, 15]], [9, [0, 4, 7, 15]], [11, [0, 4, 7, 15]], [14, [0, 4, 7, 15]], [15, [0, 4, 7, 15]], [17, [0, 4, 7, 15]], [28, [0, 4, 7, 15]], [1, [0, 4, 9, 13]], [3, [0, 4, 9, 13]], [4, [0, 4, 9, 13]], [17, [0, 4, 9, 13]], [19, [0, 4, 9, 13]], [20, [0, 4, 9, 13]], [31, [0, 4, 9, 13]], [7, [0, 4, 9, 14]], [18, [0, 4, 9, 14]], [20, [0, 4, 9, 14]], [30, [0, 4, 9, 14]], [18, [0, 5, 5, 7]], [19, [0, 5, 5, 7]], [30, [0, 5, 5, 7]], [31, [0, 5, 5, 7]], [10, [0, 5, 5, 9]], [18, [0, 5, 5, 17]], [19, [0, 5, 5, 17]], [30, [0, 5, 5, 17]], [31, [0, 5, 5, 17]], [2, [0, 5, 7, 11]], [4, [0, 5, 7, 11]], [2, [0, 5, 7, 12]], [4, [0, 5, 7, 12]], [19, [0, 5, 7, 13]], [20, [0, 5, 7, 13]], [31, [0, 5, 7, 13]], [18, [0, 5, 7, 14]], [20, [0, 5, 7, 14]], [30, [0, 5, 7, 14]], [2, [0, 5, 7, 21]], [4, [0, 5, 7, 21]], [6, [0, 5, 7, 21]], [8, [0, 5, 7, 21]], [2, [0, 5, 7, 22]], [4, [0, 5, 7, 22]], [6, [0, 5, 7, 22]], [8, [0, 5, 7, 22]], [2, [0, 5, 9, 13]], [4, [0, 5, 9, 13]], [10, [0, 5, 9, 13]], [10, [0, 5, 9, 21]], [26, [0, 5, 9, 21]], [37, [0, 5, 9, 21]], [40, [0, 5, 9, 21]], [10, [0, 5, 9, 22]], [26, [0, 5, 9, 22]], [36, [0, 5, 9, 22]], [6, [0, 5, 10, 21]], [8, [0, 5, 10, 21]], [26, [0, 5, 10, 21]], [37, [0, 5, 10, 21]], [40, [0, 5, 10, 21]], [6, [0, 5, 10, 22]], [8, [0, 5, 10, 22]], [26, [0, 5, 10, 22]], [36, [0, 5, 10, 22]], [2, [0, 5, 11, 13]], [4, [0, 5, 11, 13]], [14, [0, 5, 11, 13]], [16, [0, 5, 11, 13]], [6, [0, 5, 11, 14]], [8, [0, 5, 11, 14]], [14, [0, 5, 11, 14]], [16, [0, 5, 11, 14]], [2, [0, 5, 11, 15]], [4, [0, 5, 11, 15]], [2, [0, 5, 12, 13]], [4, [0, 5, 12, 13]], [6, [0, 5, 12, 14]], [8, [0, 5, 12, 14]], [2, [0, 5, 12, 15]], [4, [0, 5, 12, 15]], [2, [0, 5, 13, 17]], [4, [0, 5, 13, 17]], [19, [0, 5, 13, 17]], [20, [0, 5, 13, 17]], [31, [0, 5, 13, 17]], [18, [0, 5, 14, 17]], [20, [0, 5, 14, 17]], [30, [0, 5, 14, 17]], [6, [0, 5, 14, 21]], [8, [0, 5, 14, 21]], [6, [0, 5, 14, 22]], [8, [0, 5, 14, 22]], [2, [0, 5, 15, 17]], [4, [0, 5, 15, 17]], [2, [0, 5, 15, 21]], [4, [0, 5, 15, 21]], [2, [0, 5, 15, 22]], [4, [0, 5, 15, 22]], [9, [0, 5, 16, 21]], [24, [0, 5, 16, 21]], [9, [0, 5, 16, 22]], [24, [0, 5, 16, 22]], [10, [0, 7, 7, 9]], [22, [0, 7, 7, 9]], [25, [0, 7, 7, 9]], [9, [0, 7, 7, 17]], [10, [0, 7, 7, 17]], [24, [0, 7, 7, 17]], [9, [0, 7, 7, 21]], [10, [0, 7, 7, 21]], [24, [0, 7, 7, 21]], [9, [0, 7, 7, 22]], [10, [0, 7, 7, 22]], [24, [0, 7, 7, 22]], [22, [0, 7, 9, 10]], [26, [0, 7, 9, 10]], [34, [0, 7, 9, 10]], [35, [0, 7, 9, 10]], [10, [0, 7, 9, 11]], [12, [0, 7, 9, 11]], [10, [0, 7, 9, 12]], [12, [0, 7, 9, 12]], [26, [0, 7, 9, 15]], [27, [0, 7, 9, 15]], [35, [0, 7, 9, 15]], [10, [0, 7, 9, 16]], [25, [0, 7, 9, 16]], [27, [0, 7, 9, 16]], [34, [0, 7, 9, 16]], [10, [0, 7, 9, 17]], [22, [0, 7, 9, 17]], [25, [0, 7, 9, 17]], [10, [0, 7, 9, 21]], [22, [0, 7, 9, 21]], [25, [0, 7, 9, 21]], [10, [0, 7, 9, 22]], [22, [0, 7, 9, 22]], [25, [0, 7, 9, 22]], [6, [0, 7, 11, 15]], [8, [0, 7, 11, 15]], [9, [0, 7, 11, 15]], [11, [0, 7, 11, 15]], [14, [0, 7, 11, 15]], [16, [0, 7, 11, 15]], [6, [0, 7, 12, 15]], [8, [0, 7, 12, 15]], [9, [0, 7, 12, 15]], [11, [0, 7, 12, 15]], [37, [0, 7, 16, 21]], [40, [0, 7, 16, 21]], [36, [0, 7, 16, 22]], [18, [0, 9, 10, 10]], [29, [0, 9, 10, 16]], [36, [0, 9, 10, 16]], [39, [0, 9, 10, 16]], [40, [0, 9, 10, 16]], [22, [0, 9, 10, 17]], [34, [0, 9, 10, 17]], [35, [0, 9, 10, 17]], [37, [0, 9, 10, 17]], [38, [0, 9, 10, 17]], [40, [0, 9, 10, 17]], [22, [0, 9, 10, 21]], [34, [0, 9, 10, 21]], [35, [0, 9, 10, 21]], [39, [0, 9, 10, 21]], [40, [0, 9, 10, 21]], [22, [0, 9, 10, 22]], [34, [0, 9, 10, 22]], [35, [0, 9, 10, 22]], [36, [0, 9, 10, 22]], [10, [0, 9, 11, 14]], [12, [0, 9, 11, 14]], [10, [0, 9, 12, 14]], [12, [0, 9, 12, 14]], [26, [0, 9, 13, 13]], [10, [0, 9, 13, 17]], [26, [0, 9, 13, 17]], [7, [0, 9, 15, 17]], [26, [0, 9, 15, 17]], [27, [0, 9, 15, 17]], [35, [0, 9, 15, 17]], [7, [0, 9, 15, 21]], [26, [0, 9, 15, 21]], [27, [0, 9, 15, 21]], [35, [0, 9, 15, 21]], [7, [0, 9, 15, 22]], [26, [0, 9, 15, 22]], [27, [0, 9, 15, 22]], [35, [0, 9, 15, 22]], [29, [0, 9, 16, 16]], [36, [0, 9, 16, 16]], [39, [0, 9, 16, 16]], [40, [0, 9, 16, 16]], [25, [0, 9, 16, 17]], [27, [0, 9, 16, 17]], [34, [0, 9, 16, 17]], [37, [0, 9, 16, 17]], [38, [0, 9, 16, 17]], [40, [0, 9, 16, 17]], [25, [0, 9, 16, 21]], [27, [0, 9, 16, 21]], [34, [0, 9, 16, 21]], [39, [0, 9, 16, 21]], [40, [0, 9, 16, 21]], [25, [0, 9, 16, 22]], [27, [0, 9, 16, 22]], [34, [0, 9, 16, 22]], [36, [0, 9, 16, 22]], [1, [1, 1, 2, 2]], [5, [1, 1, 2, 2]], [10, [1, 1, 2, 2]], [11, [1, 1, 2, 2]], [19, [1, 1, 2, 2]], [21, [1, 1, 2, 2]], [24, [1, 1, 2, 2]], [0, [1, 1, 2, 3]], [6, [1, 1, 2, 3]], [8, [1, 1, 2, 3]], [9, [1, 1, 2, 3]], [12, [1, 1, 2, 3]], [13, [1, 1, 2, 3]], [16, [1, 1, 2, 3]], [24, [1, 1, 2, 3]], [28, [1, 1, 2, 3]], [1, [1, 1, 2, 4]], [2, [1, 1, 2, 4]], [5, [1, 1, 2, 4]], [6, [1, 1, 2, 4]], [7, [1, 1, 2, 4]], [8, [1, 1, 2, 4]], [9, [1, 1, 2, 4]], [10, [1, 1, 2, 4]], [11, [1, 1, 2, 4]], [12, [1, 1, 2, 4]], [14, [1, 1, 2, 4]], [15, [1, 1, 2, 4]], [17, [1, 1, 2, 4]], [28, [1, 1, 2, 4]], [2, [1, 1, 2, 5]], [5, [1, 1, 2, 5]], [6, [1, 1, 2, 5]], [8, [1, 1, 2, 5]], [17, [1, 1, 2, 5]], [18, [1, 1, 2, 5]], [21, [1, 1, 2, 5]], [30, [1, 1, 2, 5]], [31, [1, 1, 2, 5]], [5, [1, 1, 2, 6]], [19, [1, 1, 2, 6]], [21, [1, 1, 2, 6]], [1, [1, 1, 2, 7]], [6, [1, 1, 2, 7]], [8, [1, 1, 2, 7]], [10, [1, 1, 2, 7]], [19, [1, 1, 2, 7]], [21, [1, 1, 2, 7]], [22, [1, 1, 2, 7]], [25, [1, 1, 2, 7]], [1, [1, 1, 2, 8]], [5, [1, 1, 2, 8]], [10, [1, 1, 2, 8]], [12, [1, 1, 2, 8]], [19, [1, 1, 2, 8]], [22, [1, 1, 2, 8]], [32, [1, 1, 2, 8]], [33, [1, 1, 2, 8]], [5, [1, 1, 2, 9]], [10, [1, 1, 2, 9]], [22, [1, 1, 2, 9]], [25, [1, 1, 2, 9]], [5, [1, 1, 2, 10]], [22, [1, 1, 2, 10]], [25, [1, 1, 2, 10]], [9, [1, 1, 2, 11]], [11, [1, 1, 2, 11]], [14, [1, 1, 2, 11]], [16, [1, 1, 2, 11]], [9, [1, 1, 2, 12]], [11, [1, 1, 2, 12]], [1, [1, 1, 2, 13]], [19, [1, 1, 2, 13]], [20, [1, 1, 2, 13]], [31, [1, 1, 2, 13]], [1, [1, 1, 2, 14]], [2, [1, 1, 2, 14]], [8, [1, 1, 2, 14]], [17, [1, 1, 2, 14]], [18, [1, 1, 2, 14]], [20, [1, 1, 2, 14]], [22, [1, 1, 2, 14]], [23, [1, 1, 2, 14]], [30, [1, 1, 2, 14]], [33, [1, 1, 2, 14]], [1, [1, 1, 2, 15]], [2, [1, 1, 2, 15]], [5, [1, 1, 2, 15]], [7, [1, 1, 2, 15]], [8, [1, 1, 2, 15]], [11, [1, 1, 2, 15]], [17, [1, 1, 2, 15]], [21, [1, 1, 2, 15]], [23, [1, 1, 2, 15]], [24, [1, 1, 2, 15]], [32, [1, 1, 2, 15]], [6, [1, 1, 2, 17]], [8, [1, 1, 2, 17]], [1, [1, 1, 2, 21]], [5, [1, 1, 2, 21]], [7, [1, 1, 2, 21]], [10, [1, 1, 2, 21]], [19, [1, 1, 2, 21]], [21, [1, 1, 2, 21]], [26, [1, 1, 2, 21]], [37, [1, 1, 2, 21]], [40, [1, 1, 2, 21]], [1, [1, 1, 2, 22]], [5, [1, 1, 2, 22]], [7, [1, 1, 2, 22]], [10, [1, 1, 2, 22]], [19, [1, 1, 2, 22]], [21, [1, 1, 2, 22]], [26, [1, 1, 2, 22]], [36, [1, 1, 2, 22]], [5, [1, 1, 3, 3]], [6, [1, 1, 3, 3]], [8, [1, 1, 3, 3]], [10, [1, 1, 3, 3]], [22, [1, 1, 3, 3]], [25, [1, 1, 3, 3]], [5, [1, 1, 3, 4]], [6, [1, 1, 3, 4]], [8, [1, 1, 3, 4]], [10, [1, 1, 3, 4]], [22, [1, 1, 3, 4]], [25, [1, 1, 3, 4]], [5, [1, 1, 3, 5]], [18, [1, 1, 3, 5]], [21, [1, 1, 3, 5]], [30, [1, 1, 3, 5]], [31, [1, 1, 3, 5]], [2, [1, 1, 3, 7]], [13, [1, 1, 3, 7]], [14, [1, 1, 3, 7]], [15, [1, 1, 3, 7]], [16, [1, 1, 3, 7]], [17, [1, 1, 3, 7]], [19, [1, 1, 3, 7]], [21, [1, 1, 3, 7]], [1, [1, 1, 3, 8]], [10, [1, 1, 3, 8]], [19, [1, 1, 3, 8]], [25, [1, 1, 3, 8]], [32, [1, 1, 3, 8]], [33, [1, 1, 3, 8]], [5, [1, 1, 3, 9]], [10, [1, 1, 3, 9]], [22, [1, 1, 3, 9]], [25, [1, 1, 3, 9]], [2, [1, 1, 3, 13]], [17, [1, 1, 3, 13]], [19, [1, 1, 3, 13]], [20, [1, 1, 3, 13]], [31, [1, 1, 3, 13]], [8, [1, 1, 3, 14]], [18, [1, 1, 3, 14]], [20, [1, 1, 3, 14]], [22, [1, 1, 3, 14]], [23, [1, 1, 3, 14]], [30, [1, 1, 3, 14]], [33, [1, 1, 3, 14]], [0, [1, 1, 3, 15]], [1, [1, 1, 3, 15]], [2, [1, 1, 3, 15]], [5, [1, 1, 3, 15]], [8, [1, 1, 3, 15]], [9, [1, 1, 3, 15]], [12, [1, 1, 3, 15]], [14, [1, 1, 3, 15]], [15, [1, 1, 3, 15]], [17, [1, 1, 3, 15]], [21, [1, 1, 3, 15]], [23, [1, 1, 3, 15]], [24, [1, 1, 3, 15]], [28, [1, 1, 3, 15]], [32, [1, 1, 3, 15]], [5, [1, 1, 4, 5]], [18, [1, 1, 4, 5]], [21, [1, 1, 4, 5]], [30, [1, 1, 4, 5]], [31, [1, 1, 4, 5]], [2, [1, 1, 4, 7]], [6, [1, 1, 4, 7]], [8, [1, 1, 4, 7]], [9, [1, 1, 4, 7]], [10, [1, 1, 4, 7]], [11, [1, 1, 4, 7]], [13, [1, 1, 4, 7]], [14, [1, 1, 4, 7]], [15, [1, 1, 4, 7]], [16, [1, 1, 4, 7]], [17, [1, 1, 4, 7]], [19, [1, 1, 4, 7]], [21, [1, 1, 4, 7]], [22, [1, 1, 4, 7]], [25, [1, 1, 4, 7]], [1, [1, 1, 4, 8]], [5, [1, 1, 4, 8]], [19, [1, 1, 4, 8]], [22, [1, 1, 4, 8]], [32, [1, 1, 4, 8]], [33, [1, 1, 4, 8]], [5, [1, 1, 4, 9]], [7, [1, 1, 4, 9]], [5, [1, 1, 4, 10]], [22, [1, 1, 4, 10]], [25, [1, 1, 4, 10]], [2, [1, 1, 4, 13]], [17, [1, 1, 4, 13]], [19, [1, 1, 4, 13]], [20, [1, 1, 4, 13]], [31, [1, 1, 4, 13]], [8, [1, 1, 4, 14]], [18, [1, 1, 4, 14]], [20, [1, 1, 4, 14]], [22, [1, 1, 4, 14]], [23, [1, 1, 4, 14]], [30, [1, 1, 4, 14]], [33, [1, 1, 4, 14]], [1, [1, 1, 4, 15]], [2, [1, 1, 4, 15]], [6, [1, 1, 4, 15]], [12, [1, 1, 4, 15]], [13, [1, 1, 4, 15]], [16, [1, 1, 4, 15]], [17, [1, 1, 4, 15]], [21, [1, 1, 4, 15]], [23, [1, 1, 4, 15]], [28, [1, 1, 4, 15]], [32, [1, 1, 4, 15]], [5, [1, 1, 5, 6]], [19, [1, 1, 5, 6]], [21, [1, 1, 5, 6]], [2, [1, 1, 5, 7]], [6, [1, 1, 5, 7]], [8, [1, 1, 5, 7]], [17, [1, 1, 5, 7]], [5, [1, 1, 5, 8]], [19, [1, 1, 5, 8]], [21, [1, 1, 5, 8]], [36, [1, 1, 5, 13]], [37, [1, 1, 5, 13]], [38, [1, 1, 5, 13]], [39, [1, 1, 5, 13]], [2, [1, 1, 5, 14]], [6, [1, 1, 5, 14]], [8, [1, 1, 5, 14]], [17, [1, 1, 5, 14]], [36, [1, 1, 5, 16]], [37, [1, 1, 5, 16]], [38, [1, 1, 5, 16]], [39, [1, 1, 5, 16]], [5, [1, 1, 5, 17]], [18, [1, 1, 5, 17]], [21, [1, 1, 5, 17]], [30, [1, 1, 5, 17]], [31, [1, 1, 5, 17]], [36, [1, 1, 5, 17]], [37, [1, 1, 5, 17]], [38, [1, 1, 5, 17]], [39, [1, 1, 5, 17]], [5, [1, 1, 5, 21]], [6, [1, 1, 5, 21]], [8, [1, 1, 5, 21]], [18, [1, 1, 5, 21]], [19, [1, 1, 5, 21]], [21, [1, 1, 5, 21]], [29, [1, 1, 5, 21]], [37, [1, 1, 5, 21]], [40, [1, 1, 5, 21]], [5, [1, 1, 5, 22]], [6, [1, 1, 5, 22]], [8, [1, 1, 5, 22]], [18, [1, 1, 5, 22]], [19, [1, 1, 5, 22]], [21, [1, 1, 5, 22]], [29, [1, 1, 5, 22]], [36, [1, 1, 5, 22]], [19, [1, 1, 6, 7]], [21, [1, 1, 6, 7]], [7, [1, 1, 6, 14]], [1, [1, 1, 7, 8]], [10, [1, 1, 7, 8]], [19, [1, 1, 7, 8]], [25, [1, 1, 7, 8]], [32, [1, 1, 7, 8]], [33, [1, 1, 7, 8]], [0, [1, 1, 7, 11]], [14, [1, 1, 7, 11]], [28, [1, 1, 7, 11]], [0, [1, 1, 7, 12]], [13, [1, 1, 7, 12]], [6, [1, 1, 7, 14]], [22, [1, 1, 7, 14]], [23, [1, 1, 7, 14]], [33, [1, 1, 7, 14]], [8, [1, 1, 7, 15]], [9, [1, 1, 7, 15]], [11, [1, 1, 7, 15]], [21, [1, 1, 7, 15]], [23, [1, 1, 7, 15]], [32, [1, 1, 7, 15]], [1, [1, 1, 7, 17]], [6, [1, 1, 7, 17]], [8, [1, 1, 7, 17]], [19, [1, 1, 7, 17]], [21, [1, 1, 7, 17]], [2, [1, 1, 7, 21]], [10, [1, 1, 7, 21]], [17, [1, 1, 7, 21]], [19, [1, 1, 7, 21]], [21, [1, 1, 7, 21]], [22, [1, 1, 7, 21]], [25, [1, 1, 7, 21]], [2, [1, 1, 7, 22]], [10, [1, 1, 7, 22]], [17, [1, 1, 7, 22]], [19, [1, 1, 7, 22]], [21, [1, 1, 7, 22]], [22, [1, 1, 7, 22]], [25, [1, 1, 7, 22]], [5, [1, 1, 8, 10]], [22, [1, 1, 8, 10]], [25, [1, 1, 8, 10]], [1, [1, 1, 8, 14]], [12, [1, 1, 8, 15]], [1, [1, 1, 8, 17]], [5, [1, 1, 8, 17]], [19, [1, 1, 8, 17]], [22, [1, 1, 8, 17]], [32, [1, 1, 8, 17]], [33, [1, 1, 8, 17]], [5, [1, 1, 8, 21]], [21, [1, 1, 8, 21]], [22, [1, 1, 8, 21]], [32, [1, 1, 8, 21]], [33, [1, 1, 8, 21]], [5, [1, 1, 8, 22]], [21, [1, 1, 8, 22]], [22, [1, 1, 8, 22]], [32, [1, 1, 8, 22]], [33, [1, 1, 8, 22]], [1, [1, 1, 9, 13]], [2, [1, 1, 9, 13]], [17, [1, 1, 9, 13]], [5, [1, 1, 10, 11]], [7, [1, 1, 10, 11]], [5, [1, 1, 10, 12]], [7, [1, 1, 10, 12]], [5, [1, 1, 10, 17]], [7, [1, 1, 10, 17]], [5, [1, 1, 10, 21]], [6, [1, 1, 10, 21]], [8, [1, 1, 10, 21]], [22, [1, 1, 10, 21]], [26, [1, 1, 10, 21]], [34, [1, 1, 10, 21]], [35, [1, 1, 10, 21]], [5, [1, 1, 10, 22]], [6, [1, 1, 10, 22]], [8, [1, 1, 10, 22]], [22, [1, 1, 10, 22]], [26, [1, 1, 10, 22]], [34, [1, 1, 10, 22]], [35, [1, 1, 10, 22]], [0, [1, 1, 11, 15]], [5, [1, 1, 11, 15]], [7, [1, 1, 11, 15]], [16, [1, 1, 11, 15]], [28, [1, 1, 11, 15]], [0, [1, 1, 12, 15]], [5, [1, 1, 12, 15]], [7, [1, 1, 12, 15]], [13, [1, 1, 12, 15]], [36, [1, 1, 13, 13]], [37, [1, 1, 13, 13]], [38, [1, 1, 13, 13]], [39, [1, 1, 13, 13]], [36, [1, 1, 13, 16]], [37, [1, 1, 13, 16]], [38, [1, 1, 13, 16]], [39, [1, 1, 13, 16]], [2, [1, 1, 13, 17]], [17, [1, 1, 13, 17]], [19, [1, 1, 13, 17]], [20, [1, 1, 13, 17]], [31, [1, 1, 13, 17]], [36, [1, 1, 13, 17]], [37, [1, 1, 13, 17]], [38, [1, 1, 13, 17]], [39, [1, 1, 13, 17]], [1, [1, 1, 13, 21]], [29, [1, 1, 13, 21]], [37, [1, 1, 13, 21]], [40, [1, 1, 13, 21]], [1, [1, 1, 13, 22]], [29, [1, 1, 13, 22]], [36, [1, 1, 13, 22]], [8, [1, 1, 14, 17]], [18, [1, 1, 14, 17]], [20, [1, 1, 14, 17]], [22, [1, 1, 14, 17]], [23, [1, 1, 14, 17]], [30, [1, 1, 14, 17]], [33, [1, 1, 14, 17]], [1, [1, 1, 14, 21]], [8, [1, 1, 14, 21]], [22, [1, 1, 14, 21]], [23, [1, 1, 14, 21]], [33, [1, 1, 14, 21]], [1, [1, 1, 14, 22]], [8, [1, 1, 14, 22]], [22, [1, 1, 14, 22]], [23, [1, 1, 14, 22]], [33, [1, 1, 14, 22]], [1, [1, 1, 15, 17]], [2, [1, 1, 15, 17]], [7, [1, 1, 15, 17]], [8, [1, 1, 15, 17]], [17, [1, 1, 15, 17]], [21, [1, 1, 15, 17]], [23, [1, 1, 15, 17]], [32, [1, 1, 15, 17]], [1, [1, 1, 15, 21]], [2, [1, 1, 15, 21]], [8, [1, 1, 15, 21]], [17, [1, 1, 15, 21]], [21, [1, 1, 15, 21]], [23, [1, 1, 15, 21]], [26, [1, 1, 15, 21]], [27, [1, 1, 15, 21]], [32, [1, 1, 15, 21]], [35, [1, 1, 15, 21]], [1, [1, 1, 15, 22]], [2, [1, 1, 15, 22]], [8, [1, 1, 15, 22]], [17, [1, 1, 15, 22]], [21, [1, 1, 15, 22]], [23, [1, 1, 15, 22]], [26, [1, 1, 15, 22]], [27, [1, 1, 15, 22]], [32, [1, 1, 15, 22]], [35, [1, 1, 15, 22]], [1, [1, 1, 16, 21]], [5, [1, 1, 16, 21]], [7, [1, 1, 16, 21]], [10, [1, 1, 16, 21]], [18, [1, 1, 16, 21]], [25, [1, 1, 16, 21]], [27, [1, 1, 16, 21]], [34, [1, 1, 16, 21]], [1, [1, 1, 16, 22]], [5, [1, 1, 16, 22]], [7, [1, 1, 16, 22]], [10, [1, 1, 16, 22]], [18, [1, 1, 16, 22]], [25, [1, 1, 16, 22]], [27, [1, 1, 16, 22]], [34, [1, 1, 16, 22]], [0, [1, 2, 2, 3]], [3, [1, 2, 2, 3]], [10, [1, 2, 2, 3]], [14, [1, 2, 2, 3]], [15, [1, 2, 2, 3]], [19, [1, 2, 2, 3]], [21, [1, 2, 2, 3]], [22, [1, 2, 2, 3]], [25, [1, 2, 2, 3]], [28, [1, 2, 2, 3]], [2, [1, 2, 2, 4]], [9, [1, 2, 2, 4]], [10, [1, 2, 2, 4]], [11, [1, 2, 2, 4]], [12, [1, 2, 2, 4]], [13, [1, 2, 2, 4]], [16, [1, 2, 2, 4]], [17, [1, 2, 2, 4]], [19, [1, 2, 2, 4]], [21, [1, 2, 2, 4]], [28, [1, 2, 2, 4]], [5, [1, 2, 2, 5]], [19, [1, 2, 2, 5]], [21, [1, 2, 2, 5]], [1, [1, 2, 2, 7]], [9, [1, 2, 2, 7]], [10, [1, 2, 2, 7]], [11, [1, 2, 2, 7]], [19, [1, 2, 2, 7]], [21, [1, 2, 2, 7]], [22, [1, 2, 2, 7]], [25, [1, 2, 2, 7]], [21, [1, 2, 2, 8]], [22, [1, 2, 2, 8]], [32, [1, 2, 2, 8]], [33, [1, 2, 2, 8]], [5, [1, 2, 2, 10]], [22, [1, 2, 2, 10]], [25, [1, 2, 2, 10]], [0, [1, 2, 2, 11]], [16, [1, 2, 2, 11]], [28, [1, 2, 2, 11]], [0, [1, 2, 2, 12]], [13, [1, 2, 2, 12]], [1, [1, 2, 2, 14]], [2, [1, 2, 2, 14]], [4, [1, 2, 2, 14]], [6, [1, 2, 2, 14]], [22, [1, 2, 2, 14]], [23, [1, 2, 2, 14]], [33, [1, 2, 2, 14]], [6, [1, 2, 2, 15]], [12, [1, 2, 2, 15]], [21, [1, 2, 2, 15]], [23, [1, 2, 2, 15]], [32, [1, 2, 2, 15]], [3, [1, 2, 2, 17]], [5, [1, 2, 2, 17]], [19, [1, 2, 2, 17]], [21, [1, 2, 2, 17]], [1, [1, 2, 2, 21]], [6, [1, 2, 2, 21]], [19, [1, 2, 2, 21]], [21, [1, 2, 2, 21]], [1, [1, 2, 2, 22]], [6, [1, 2, 2, 22]], [19, [1, 2, 2, 22]], [21, [1, 2, 2, 22]], [0, [1, 2, 3, 3]], [13, [1, 2, 3, 3]], [16, [1, 2, 3, 3]], [28, [1, 2, 3, 3]], [3, [1, 2, 3, 4]], [6, [1, 2, 3, 4]], [8, [1, 2, 3, 4]], [10, [1, 2, 3, 4]], [11, [1, 2, 3, 4]], [12, [1, 2, 3, 4]], [14, [1, 2, 3, 4]], [15, [1, 2, 3, 4]], [19, [1, 2, 3, 4]], [21, [1, 2, 3, 4]], [22, [1, 2, 3, 4]], [24, [1, 2, 3, 4]], [25, [1, 2, 3, 4]], [28, [1, 2, 3, 4]], [0, [1, 2, 3, 5]], [7, [1, 2, 3, 5]], [13, [1, 2, 3, 5]], [16, [1, 2, 3, 5]], [19, [1, 2, 3, 5]], [21, [1, 2, 3, 5]], [28, [1, 2, 3, 5]], [1, [1, 2, 3, 7]], [19, [1, 2, 3, 7]], [21, [1, 2, 3, 7]], [0, [1, 2, 3, 8]], [13, [1, 2, 3, 8]], [16, [1, 2, 3, 8]], [28, [1, 2, 3, 8]], [0, [1, 2, 3, 9]], [13, [1, 2, 3, 9]], [16, [1, 2, 3, 9]], [28, [1, 2, 3, 9]], [16, [1, 2, 3, 11]], [28, [1, 2, 3, 11]], [13, [1, 2, 3, 12]], [3, [1, 2, 3, 14]], [6, [1, 2, 3, 14]], [7, [1, 2, 3, 14]], [8, [1, 2, 3, 14]], [6, [1, 2, 3, 15]], [8, [1, 2, 3, 15]], [2, [1, 2, 4, 5]], [4, [1, 2, 4, 5]], [7, [1, 2, 4, 5]], [9, [1, 2, 4, 5]], [11, [1, 2, 4, 5]], [14, [1, 2, 4, 5]], [15, [1, 2, 4, 5]], [19, [1, 2, 4, 5]], [21, [1, 2, 4, 5]], [28, [1, 2, 4, 5]], [1, [1, 2, 4, 7]], [6, [1, 2, 4, 7]], [8, [1, 2, 4, 7]], [11, [1, 2, 4, 7]], [19, [1, 2, 4, 7]], [21, [1, 2, 4, 7]], [22, [1, 2, 4, 7]], [24, [1, 2, 4, 7]], [25, [1, 2, 4, 7]], [9, [1, 2, 4, 8]], [12, [1, 2, 4, 8]], [14, [1, 2, 4, 8]], [15, [1, 2, 4, 8]], [24, [1, 2, 4, 8]], [28, [1, 2, 4, 8]], [3, [1, 2, 4, 9]], [7, [1, 2, 4, 9]], [14, [1, 2, 4, 9]], [15, [1, 2, 4, 9]], [19, [1, 2, 4, 9]], [21, [1, 2, 4, 9]], [28, [1, 2, 4, 9]], [5, [1, 2, 4, 10]], [7, [1, 2, 4, 10]], [22, [1, 2, 4, 10]], [25, [1, 2, 4, 10]], [3, [1, 2, 4, 14]], [6, [1, 2, 4, 14]], [7, [1, 2, 4, 14]], [8, [1, 2, 4, 14]], [5, [1, 2, 4, 15]], [9, [1, 2, 4, 15]], [11, [1, 2, 4, 15]], [12, [1, 2, 4, 15]], [6, [1, 2, 5, 7]], [8, [1, 2, 5, 7]], [14, [1, 2, 5, 11]], [16, [1, 2, 5, 11]], [2, [1, 2, 5, 15]], [4, [1, 2, 5, 15]], [7, [1, 2, 5, 17]], [19, [1, 2, 5, 17]], [21, [1, 2, 5, 17]], [6, [1, 2, 7, 10]], [8, [1, 2, 7, 10]], [9, [1, 2, 7, 11]], [11, [1, 2, 7, 11]], [9, [1, 2, 7, 12]], [11, [1, 2, 7, 12]], [1, [1, 2, 7, 17]], [6, [1, 2, 7, 17]], [8, [1, 2, 7, 17]], [19, [1, 2, 7, 17]], [21, [1, 2, 7, 17]], [10, [1, 2, 7, 21]], [26, [1, 2, 7, 21]], [37, [1, 2, 7, 21]], [40, [1, 2, 7, 21]], [10, [1, 2, 7, 22]], [26, [1, 2, 7, 22]], [36, [1, 2, 7, 22]], [14, [1, 2, 8, 11]], [16, [1, 2, 8, 11]], [1, [1, 2, 8, 21]], [19, [1, 2, 8, 21]], [21, [1, 2, 8, 21]], [1, [1, 2, 8, 22]], [19, [1, 2, 8, 22]], [21, [1, 2, 8, 22]], [14, [1, 2, 9, 11]], [16, [1, 2, 9, 11]], [10, [1, 2, 9, 13]], [24, [1, 2, 9, 13]], [5, [1, 2, 10, 11]], [7, [1, 2, 10, 11]], [5, [1, 2, 10, 12]], [7, [1, 2, 10, 12]], [9, [1, 2, 10, 13]], [5, [1, 2, 10, 17]], [7, [1, 2, 10, 17]], [7, [1, 2, 10, 21]], [8, [1, 2, 10, 21]], [7, [1, 2, 10, 22]], [8, [1, 2, 10, 22]], [5, [1, 2, 11, 15]], [7, [1, 2, 11, 15]], [5, [1, 2, 12, 15]], [7, [1, 2, 12, 15]], [3, [1, 2, 14, 17]], [6, [1, 2, 14, 17]], [7, [1, 2, 14, 17]], [8, [1, 2, 14, 17]], [6, [1, 2, 14, 21]], [8, [1, 2, 14, 21]], [6, [1, 2, 14, 22]], [8, [1, 2, 14, 22]], [6, [1, 2, 15, 17]], [8, [1, 2, 15, 17]], [5, [1, 2, 15, 21]], [6, [1, 2, 15, 21]], [7, [1, 2, 15, 21]], [8, [1, 2, 15, 21]], [5, [1, 2, 15, 22]], [6, [1, 2, 15, 22]], [7, [1, 2, 15, 22]], [8, [1, 2, 15, 22]], [5, [1, 2, 16, 21]], [7, [1, 2, 16, 21]], [5, [1, 2, 16, 22]], [7, [1, 2, 16, 22]], [5, [1, 3, 3, 4]], [10, [1, 3, 3, 4]], [22, [1, 3, 3, 4]], [25, [1, 3, 3, 4]], [6, [1, 3, 3, 15]], [8, [1, 3, 3, 15]], [5, [1, 3, 4, 5]], [7, [1, 3, 4, 5]], [9, [1, 3, 4, 5]], [11, [1, 3, 4, 5]], [18, [1, 3, 4, 5]], [19, [1, 3, 4, 5]], [30, [1, 3, 4, 5]], [31, [1, 3, 4, 5]], [1, [1, 3, 4, 7]], [3, [1, 3, 4, 7]], [1, [1, 3, 4, 8]], [10, [1, 3, 4, 8]], [19, [1, 3, 4, 8]], [25, [1, 3, 4, 8]], [32, [1, 3, 4, 8]], [33, [1, 3, 4, 8]], [5, [1, 3, 4, 9]], [10, [1, 3, 4, 9]], [22, [1, 3, 4, 9]], [25, [1, 3, 4, 9]], [1, [1, 3, 4, 13]], [2, [1, 3, 4, 13]], [3, [1, 3, 4, 13]], [17, [1, 3, 4, 13]], [19, [1, 3, 4, 13]], [20, [1, 3, 4, 13]], [31, [1, 3, 4, 13]], [3, [1, 3, 4, 14]], [7, [1, 3, 4, 14]], [8, [1, 3, 4, 14]], [18, [1, 3, 4, 14]], [20, [1, 3, 4, 14]], [22, [1, 3, 4, 14]], [23, [1, 3, 4, 14]], [30, [1, 3, 4, 14]], [33, [1, 3, 4, 14]], [5, [1, 3, 4, 15]], [8, [1, 3, 4, 15]], [9, [1, 3, 4, 15]], [12, [1, 3, 4, 15]], [21, [1, 3, 4, 15]], [23, [1, 3, 4, 15]], [24, [1, 3, 4, 15]], [32, [1, 3, 4, 15]], [2, [1, 3, 5, 7]], [4, [1, 3, 5, 7]], [0, [1, 3, 5, 9]], [13, [1, 3, 5, 9]], [16, [1, 3, 5, 9]], [28, [1, 3, 5, 9]], [2, [1, 3, 5, 13]], [4, [1, 3, 5, 13]], [6, [1, 3, 5, 14]], [8, [1, 3, 5, 14]], [2, [1, 3, 5, 15]], [4, [1, 3, 5, 15]], [14, [1, 3, 7, 11]], [28, [1, 3, 7, 11]], [13, [1, 3, 7, 12]], [0, [1, 3, 8, 15]], [13, [1, 3, 8, 15]], [16, [1, 3, 8, 15]], [28, [1, 3, 8, 15]], [14, [1, 3, 11, 15]], [28, [1, 3, 11, 15]], [13, [1, 3, 12, 15]], [2, [1, 4, 5, 7]], [4, [1, 4, 5, 7]], [5, [1, 4, 5, 9]], [7, [1, 4, 5, 9]], [14, [1, 4, 5, 9]], [15, [1, 4, 5, 9]], [18, [1, 4, 5, 9]], [19, [1, 4, 5, 9]], [28, [1, 4, 5, 9]], [30, [1, 4, 5, 9]], [31, [1, 4, 5, 9]], [2, [1, 4, 5, 13]], [4, [1, 4, 5, 13]], [6, [1, 4, 5, 14]], [8, [1, 4, 5, 14]], [2, [1, 4, 5, 15]], [4, [1, 4, 5, 15]], [10, [1, 4, 7, 7]], [22, [1, 4, 7, 7]], [25, [1, 4, 7, 7]], [1, [1, 4, 7, 9]], [3, [1, 4, 7, 9]], [10, [1, 4, 7, 9]], [22, [1, 4, 7, 9]], [25, [1, 4, 7, 9]], [22, [1, 4, 7, 10]], [25, [1, 4, 7, 10]], [2, [1, 4, 7, 15]], [3, [1, 4, 7, 15]], [6, [1, 4, 7, 15]], [8, [1, 4, 7, 15]], [11, [1, 4, 7, 15]], [17, [1, 4, 7, 15]], [24, [1, 4, 7, 15]], [1, [1, 4, 8, 9]], [10, [1, 4, 8, 9]], [19, [1, 4, 8, 9]], [25, [1, 4, 8, 9]], [32, [1, 4, 8, 9]], [33, [1, 4, 8, 9]], [9, [1, 4, 8, 15]], [12, [1, 4, 8, 15]], [14, [1, 4, 8, 15]], [15, [1, 4, 8, 15]], [24, [1, 4, 8, 15]], [28, [1, 4, 8, 15]], [1, [1, 4, 9, 13]], [2, [1, 4, 9, 13]], [3, [1, 4, 9, 13]], [17, [1, 4, 9, 13]], [19, [1, 4, 9, 13]], [20, [1, 4, 9, 13]], [31, [1, 4, 9, 13]], [3, [1, 4, 9, 14]], [7, [1, 4, 9, 14]], [8, [1, 4, 9, 14]], [18, [1, 4, 9, 14]], [20, [1, 4, 9, 14]], [22, [1, 4, 9, 14]], [23, [1, 4, 9, 14]], [30, [1, 4, 9, 14]], [33, [1, 4, 9, 14]], [8, [1, 4, 9, 15]], [21, [1, 4, 9, 15]], [23, [1, 4, 9, 15]], [32, [1, 4, 9, 15]], [19, [1, 5, 5, 21]], [21, [1, 5, 5, 21]], [22, [1, 5, 5, 21]], [25, [1, 5, 5, 21]], [19, [1, 5, 5, 22]], [21, [1, 5, 5, 22]], [22, [1, 5, 5, 22]], [25, [1, 5, 5, 22]], [2, [1, 5, 7, 21]], [4, [1, 5, 7, 21]], [6, [1, 5, 7, 21]], [8, [1, 5, 7, 21]], [19, [1, 5, 7, 21]], [21, [1, 5, 7, 21]], [2, [1, 5, 7, 22]], [4, [1, 5, 7, 22]], [6, [1, 5, 7, 22]], [8, [1, 5, 7, 22]], [19, [1, 5, 7, 22]], [21, [1, 5, 7, 22]], [5, [1, 5, 8, 21]], [19, [1, 5, 8, 21]], [21, [1, 5, 8, 21]], [5, [1, 5, 8, 22]], [19, [1, 5, 8, 22]], [21, [1, 5, 8, 22]], [14, [1, 5, 9, 11]], [16, [1, 5, 9, 11]], [2, [1, 5, 9, 13]], [4, [1, 5, 9, 13]], [36, [1, 5, 10, 13]], [37, [1, 5, 10, 13]], [38, [1, 5, 10, 13]], [39, [1, 5, 10, 13]], [36, [1, 5, 10, 16]], [37, [1, 5, 10, 16]], [38, [1, 5, 10, 16]], [39, [1, 5, 10, 16]], [36, [1, 5, 10, 17]], [37, [1, 5, 10, 17]], [38, [1, 5, 10, 17]], [39, [1, 5, 10, 17]], [19, [1, 5, 10, 21]], [29, [1, 5, 10, 21]], [30, [1, 5, 10, 21]], [31, [1, 5, 10, 21]], [37, [1, 5, 10, 21]], [40, [1, 5, 10, 21]], [19, [1, 5, 10, 22]], [29, [1, 5, 10, 22]], [30, [1, 5, 10, 22]], [31, [1, 5, 10, 22]], [36, [1, 5, 10, 22]], [2, [1, 5, 13, 17]], [4, [1, 5, 13, 17]], [26, [1, 5, 13, 21]], [37, [1, 5, 13, 21]], [40, [1, 5, 13, 21]], [26, [1, 5, 13, 22]], [36, [1, 5, 13, 22]], [6, [1, 5, 14, 17]], [8, [1, 5, 14, 17]], [10, [1, 5, 14, 21]], [22, [1, 5, 14, 21]], [25, [1, 5, 14, 21]], [10, [1, 5, 14, 22]], [22, [1, 5, 14, 22]], [25, [1, 5, 14, 22]], [2, [1, 5, 15, 17]], [4, [1, 5, 15, 17]], [2, [1, 5, 15, 21]], [4, [1, 5, 15, 21]], [2, [1, 5, 15, 22]], [4, [1, 5, 15, 22]], [6, [1, 7, 7, 21]], [10, [1, 7, 7, 21]], [22, [1, 7, 7, 21]], [25, [1, 7, 7, 21]], [6, [1, 7, 7, 22]], [10, [1, 7, 7, 22]], [22, [1, 7, 7, 22]], [25, [1, 7, 7, 22]], [1, [1, 7, 8, 21]], [10, [1, 7, 8, 21]], [19, [1, 7, 8, 21]], [25, [1, 7, 8, 21]], [32, [1, 7, 8, 21]], [33, [1, 7, 8, 21]], [1, [1, 7, 8, 22]], [10, [1, 7, 8, 22]], [19, [1, 7, 8, 22]], [25, [1, 7, 8, 22]], [32, [1, 7, 8, 22]], [33, [1, 7, 8, 22]], [6, [1, 7, 10, 21]], [8, [1, 7, 10, 21]], [22, [1, 7, 10, 21]], [26, [1, 7, 10, 21]], [34, [1, 7, 10, 21]], [35, [1, 7, 10, 21]], [6, [1, 7, 10, 22]], [8, [1, 7, 10, 22]], [22, [1, 7, 10, 22]], [26, [1, 7, 10, 22]], [34, [1, 7, 10, 22]], [35, [1, 7, 10, 22]], [6, [1, 7, 14, 21]], [10, [1, 7, 14, 21]], [23, [1, 7, 14, 21]], [25, [1, 7, 14, 21]], [33, [1, 7, 14, 21]], [6, [1, 7, 14, 22]], [10, [1, 7, 14, 22]], [23, [1, 7, 14, 22]], [25, [1, 7, 14, 22]], [33, [1, 7, 14, 22]], [6, [1, 7, 15, 17]], [8, [1, 7, 15, 17]], [6, [1, 7, 15, 21]], [8, [1, 7, 15, 21]], [19, [1, 7, 15, 21]], [23, [1, 7, 15, 21]], [26, [1, 7, 15, 21]], [27, [1, 7, 15, 21]], [32, [1, 7, 15, 21]], [35, [1, 7, 15, 21]], [6, [1, 7, 15, 22]], [8, [1, 7, 15, 22]], [19, [1, 7, 15, 22]], [23, [1, 7, 15, 22]], [26, [1, 7, 15, 22]], [27, [1, 7, 15, 22]], [32, [1, 7, 15, 22]], [35, [1, 7, 15, 22]], [10, [1, 7, 16, 21]], [25, [1, 7, 16, 21]], [27, [1, 7, 16, 21]], [34, [1, 7, 16, 21]], [10, [1, 7, 16, 22]], [25, [1, 7, 16, 22]], [27, [1, 7, 16, 22]], [34, [1, 7, 16, 22]], [10, [1, 8, 8, 21]], [22, [1, 8, 8, 21]], [25, [1, 8, 8, 21]], [10, [1, 8, 8, 22]], [22, [1, 8, 8, 22]], [25, [1, 8, 8, 22]], [1, [1, 8, 10, 21]], [5, [1, 8, 10, 21]], [19, [1, 8, 10, 21]], [22, [1, 8, 10, 21]], [32, [1, 8, 10, 21]], [33, [1, 8, 10, 21]], [1, [1, 8, 10, 22]], [5, [1, 8, 10, 22]], [19, [1, 8, 10, 22]], [22, [1, 8, 10, 22]], [32, [1, 8, 10, 22]], [33, [1, 8, 10, 22]], [14, [1, 8, 11, 15]], [16, [1, 8, 11, 15]], [1, [1, 8, 14, 21]], [1, [1, 8, 14, 22]], [36, [1, 10, 10, 13]], [37, [1, 10, 10, 13]], [38, [1, 10, 10, 13]], [39, [1, 10, 10, 13]], [36, [1, 10, 10, 16]], [37, [1, 10, 10, 16]], [38, [1, 10, 10, 16]], [39, [1, 10, 10, 16]], [36, [1, 10, 10, 17]], [37, [1, 10, 10, 17]], [38, [1, 10, 10, 17]], [39, [1, 10, 10, 17]], [18, [1, 10, 10, 21]], [26, [1, 10, 10, 21]], [29, [1, 10, 10, 21]], [18, [1, 10, 10, 22]], [26, [1, 10, 10, 22]], [29, [1, 10, 10, 22]], [19, [1, 10, 13, 21]], [20, [1, 10, 13, 21]], [26, [1, 10, 13, 21]], [31, [1, 10, 13, 21]], [37, [1, 10, 13, 21]], [40, [1, 10, 13, 21]], [19, [1, 10, 13, 22]], [20, [1, 10, 13, 22]], [26, [1, 10, 13, 22]], [31, [1, 10, 13, 22]], [36, [1, 10, 13, 22]], [3, [1, 10, 14, 21]], [7, [1, 10, 14, 21]], [8, [1, 10, 14, 21]], [18, [1, 10, 14, 21]], [20, [1, 10, 14, 21]], [22, [1, 10, 14, 21]], [23, [1, 10, 14, 21]], [30, [1, 10, 14, 21]], [33, [1, 10, 14, 21]], [3, [1, 10, 14, 22]], [7, [1, 10, 14, 22]], [8, [1, 10, 14, 22]], [18, [1, 10, 14, 22]], [20, [1, 10, 14, 22]], [22, [1, 10, 14, 22]], [23, [1, 10, 14, 22]], [30, [1, 10, 14, 22]], [33, [1, 10, 14, 22]], [19, [1, 10, 15, 21]], [23, [1, 10, 15, 21]], [32, [1, 10, 15, 21]], [19, [1, 10, 15, 22]], [23, [1, 10, 15, 22]], [32, [1, 10, 15, 22]], [0, [2, 2, 3, 3]], [5, [2, 2, 3, 3]], [9, [2, 2, 3, 3]], [13, [2, 2, 3, 3]], [16, [2, 2, 3, 3]], [22, [2, 2, 3, 3]], [24, [2, 2, 3, 3]], [25, [2, 2, 3, 3]], [28, [2, 2, 3, 3]], [11, [2, 2, 3, 4]], [12, [2, 2, 3, 4]], [14, [2, 2, 3, 4]], [15, [2, 2, 3, 4]], [24, [2, 2, 3, 4]], [28, [2, 2, 3, 4]], [5, [2, 2, 3, 5]], [19, [2, 2, 3, 5]], [21, [2, 2, 3, 5]], [1, [2, 2, 3, 7]], [19, [2, 2, 3, 7]], [21, [2, 2, 3, 7]], [0, [2, 2, 3, 8]], [1, [2, 2, 3, 8]], [10, [2, 2, 3, 8]], [13, [2, 2, 3, 8]], [16, [2, 2, 3, 8]], [19, [2, 2, 3, 8]], [25, [2, 2, 3, 8]], [28, [2, 2, 3, 8]], [32, [2, 2, 3, 8]], [33, [2, 2, 3, 8]], [0, [2, 2, 3, 9]], [5, [2, 2, 3, 9]], [12, [2, 2, 3, 9]], [13, [2, 2, 3, 9]], [16, [2, 2, 3, 9]], [22, [2, 2, 3, 9]], [25, [2, 2, 3, 9]], [28, [2, 2, 3, 9]], [9, [2, 2, 3, 11]], [12, [2, 2, 3, 11]], [14, [2, 2, 3, 11]], [16, [2, 2, 3, 11]], [24, [2, 2, 3, 11]], [9, [2, 2, 3, 12]], [12, [2, 2, 3, 12]], [24, [2, 2, 3, 12]], [0, [2, 2, 3, 14]], [1, [2, 2, 3, 14]], [6, [2, 2, 3, 14]], [14, [2, 2, 3, 14]], [15, [2, 2, 3, 14]], [22, [2, 2, 3, 14]], [23, [2, 2, 3, 14]], [28, [2, 2, 3, 14]], [33, [2, 2, 3, 14]], [0, [2, 2, 3, 15]], [5, [2, 2, 3, 15]], [6, [2, 2, 3, 15]], [9, [2, 2, 3, 15]], [12, [2, 2, 3, 15]], [13, [2, 2, 3, 15]], [16, [2, 2, 3, 15]], [21, [2, 2, 3, 15]], [23, [2, 2, 3, 15]], [24, [2, 2, 3, 15]], [28, [2, 2, 3, 15]], [32, [2, 2, 3, 15]], [2, [2, 2, 4, 5]], [4, [2, 2, 4, 5]], [5, [2, 2, 4, 5]], [19, [2, 2, 4, 5]], [21, [2, 2, 4, 5]], [1, [2, 2, 4, 7]], [9, [2, 2, 4, 7]], [10, [2, 2, 4, 7]], [19, [2, 2, 4, 7]], [21, [2, 2, 4, 7]], [24, [2, 2, 4, 7]], [1, [2, 2, 4, 8]], [5, [2, 2, 4, 8]], [9, [2, 2, 4, 8]], [12, [2, 2, 4, 8]], [14, [2, 2, 4, 8]], [15, [2, 2, 4, 8]], [19, [2, 2, 4, 8]], [22, [2, 2, 4, 8]], [24, [2, 2, 4, 8]], [28, [2, 2, 4, 8]], [32, [2, 2, 4, 8]], [33, [2, 2, 4, 8]], [14, [2, 2, 4, 9]], [15, [2, 2, 4, 9]], [28, [2, 2, 4, 9]], [5, [2, 2, 4, 10]], [1, [2, 2, 4, 14]], [6, [2, 2, 4, 14]], [9, [2, 2, 4, 14]], [11, [2, 2, 4, 14]], [13, [2, 2, 4, 14]], [16, [2, 2, 4, 14]], [22, [2, 2, 4, 14]], [23, [2, 2, 4, 14]], [28, [2, 2, 4, 14]], [33, [2, 2, 4, 14]], [5, [2, 2, 4, 15]], [6, [2, 2, 4, 15]], [9, [2, 2, 4, 15]], [11, [2, 2, 4, 15]], [14, [2, 2, 4, 15]], [15, [2, 2, 4, 15]], [21, [2, 2, 4, 15]], [23, [2, 2, 4, 15]], [28, [2, 2, 4, 15]], [32, [2, 2, 4, 15]], [9, [2, 2, 5, 5]], [24, [2, 2, 5, 5]], [5, [2, 2, 5, 8]], [19, [2, 2, 5, 8]], [21, [2, 2, 5, 8]], [9, [2, 2, 5, 13]], [11, [2, 2, 5, 13]], [12, [2, 2, 5, 13]], [36, [2, 2, 5, 13]], [37, [2, 2, 5, 13]], [38, [2, 2, 5, 13]], [39, [2, 2, 5, 13]], [36, [2, 2, 5, 16]], [37, [2, 2, 5, 16]], [38, [2, 2, 5, 16]], [39, [2, 2, 5, 16]], [5, [2, 2, 5, 17]], [19, [2, 2, 5, 17]], [21, [2, 2, 5, 17]], [36, [2, 2, 5, 17]], [37, [2, 2, 5, 17]], [38, [2, 2, 5, 17]], [39, [2, 2, 5, 17]], [5, [2, 2, 5, 21]], [10, [2, 2, 5, 21]], [21, [2, 2, 5, 21]], [26, [2, 2, 5, 21]], [29, [2, 2, 5, 21]], [30, [2, 2, 5, 21]], [31, [2, 2, 5, 21]], [5, [2, 2, 5, 22]], [10, [2, 2, 5, 22]], [21, [2, 2, 5, 22]], [26, [2, 2, 5, 22]], [29, [2, 2, 5, 22]], [30, [2, 2, 5, 22]], [31, [2, 2, 5, 22]], [1, [2, 2, 7, 8]], [10, [2, 2, 7, 8]], [19, [2, 2, 7, 8]], [25, [2, 2, 7, 8]], [32, [2, 2, 7, 8]], [33, [2, 2, 7, 8]], [10, [2, 2, 7, 11]], [22, [2, 2, 7, 11]], [25, [2, 2, 7, 11]], [10, [2, 2, 7, 12]], [22, [2, 2, 7, 12]], [25, [2, 2, 7, 12]], [6, [2, 2, 7, 14]], [22, [2, 2, 7, 14]], [23, [2, 2, 7, 14]], [33, [2, 2, 7, 14]], [6, [2, 2, 7, 15]], [9, [2, 2, 7, 15]], [11, [2, 2, 7, 15]], [21, [2, 2, 7, 15]], [23, [2, 2, 7, 15]], [32, [2, 2, 7, 15]], [1, [2, 2, 7, 17]], [9, [2, 2, 7, 17]], [10, [2, 2, 7, 17]], [19, [2, 2, 7, 17]], [21, [2, 2, 7, 17]], [24, [2, 2, 7, 17]], [1, [2, 2, 7, 21]], [10, [2, 2, 7, 21]], [19, [2, 2, 7, 21]], [21, [2, 2, 7, 21]], [22, [2, 2, 7, 21]], [25, [2, 2, 7, 21]], [1, [2, 2, 7, 22]], [10, [2, 2, 7, 22]], [19, [2, 2, 7, 22]], [21, [2, 2, 7, 22]], [22, [2, 2, 7, 22]], [25, [2, 2, 7, 22]], [5, [2, 2, 8, 10]], [22, [2, 2, 8, 10]], [25, [2, 2, 8, 10]], [14, [2, 2, 8, 11]], [16, [2, 2, 8, 11]], [1, [2, 2, 8, 14]], [12, [2, 2, 8, 15]], [1, [2, 2, 8, 17]], [5, [2, 2, 8, 17]], [19, [2, 2, 8, 17]], [22, [2, 2, 8, 17]], [32, [2, 2, 8, 17]], [33, [2, 2, 8, 17]], [1, [2, 2, 8, 21]], [5, [2, 2, 8, 21]], [19, [2, 2, 8, 21]], [22, [2, 2, 8, 21]], [32, [2, 2, 8, 21]], [33, [2, 2, 8, 21]], [1, [2, 2, 8, 22]], [5, [2, 2, 8, 22]], [19, [2, 2, 8, 22]], [22, [2, 2, 8, 22]], [32, [2, 2, 8, 22]], [33, [2, 2, 8, 22]], [5, [2, 2, 9, 11]], [10, [2, 2, 9, 11]], [14, [2, 2, 9, 11]], [16, [2, 2, 9, 11]], [22, [2, 2, 9, 11]], [25, [2, 2, 9, 11]], [5, [2, 2, 9, 12]], [10, [2, 2, 9, 12]], [22, [2, 2, 9, 12]], [25, [2, 2, 9, 12]], [10, [2, 2, 9, 13]], [24, [2, 2, 9, 13]], [10, [2, 2, 9, 16]], [24, [2, 2, 9, 16]], [10, [2, 2, 9, 17]], [22, [2, 2, 9, 17]], [25, [2, 2, 9, 17]], [18, [2, 2, 10, 10]], [5, [2, 2, 10, 11]], [22, [2, 2, 10, 11]], [25, [2, 2, 10, 11]], [5, [2, 2, 10, 12]], [22, [2, 2, 10, 12]], [25, [2, 2, 10, 12]], [9, [2, 2, 10, 13]], [9, [2, 2, 10, 16]], [29, [2, 2, 10, 16]], [36, [2, 2, 10, 16]], [39, [2, 2, 10, 16]], [40, [2, 2, 10, 16]], [5, [2, 2, 10, 17]], [25, [2, 2, 10, 17]], [34, [2, 2, 10, 17]], [35, [2, 2, 10, 17]], [37, [2, 2, 10, 17]], [38, [2, 2, 10, 17]], [40, [2, 2, 10, 17]], [5, [2, 2, 10, 21]], [6, [2, 2, 10, 21]], [22, [2, 2, 10, 21]], [34, [2, 2, 10, 21]], [35, [2, 2, 10, 21]], [39, [2, 2, 10, 21]], [40, [2, 2, 10, 21]], [5, [2, 2, 10, 22]], [6, [2, 2, 10, 22]], [22, [2, 2, 10, 22]], [34, [2, 2, 10, 22]], [35, [2, 2, 10, 22]], [36, [2, 2, 10, 22]], [0, [2, 2, 11, 14]], [16, [2, 2, 11, 14]], [28, [2, 2, 11, 14]], [5, [2, 2, 11, 15]], [11, [2, 2, 11, 15]], [16, [2, 2, 11, 15]], [24, [2, 2, 11, 15]], [28, [2, 2, 11, 15]], [0, [2, 2, 12, 14]], [13, [2, 2, 12, 14]], [5, [2, 2, 12, 15]], [11, [2, 2, 12, 15]], [13, [2, 2, 12, 15]], [24, [2, 2, 12, 15]], [26, [2, 2, 13, 13]], [36, [2, 2, 13, 13]], [37, [2, 2, 13, 13]], [38, [2, 2, 13, 13]], [39, [2, 2, 13, 13]], [36, [2, 2, 13, 16]], [37, [2, 2, 13, 16]], [38, [2, 2, 13, 16]], [39, [2, 2, 13, 16]], [9, [2, 2, 13, 17]], [24, [2, 2, 13, 17]], [26, [2, 2, 13, 17]], [36, [2, 2, 13, 17]], [37, [2, 2, 13, 17]], [38, [2, 2, 13, 17]], [39, [2, 2, 13, 17]], [19, [2, 2, 13, 21]], [20, [2, 2, 13, 21]], [29, [2, 2, 13, 21]], [31, [2, 2, 13, 21]], [37, [2, 2, 13, 21]], [40, [2, 2, 13, 21]], [19, [2, 2, 13, 22]], [20, [2, 2, 13, 22]], [29, [2, 2, 13, 22]], [31, [2, 2, 13, 22]], [36, [2, 2, 13, 22]], [1, [2, 2, 14, 17]], [6, [2, 2, 14, 17]], [22, [2, 2, 14, 17]], [23, [2, 2, 14, 17]], [33, [2, 2, 14, 17]], [6, [2, 2, 14, 21]], [18, [2, 2, 14, 21]], [20, [2, 2, 14, 21]], [22, [2, 2, 14, 21]], [23, [2, 2, 14, 21]], [30, [2, 2, 14, 21]], [33, [2, 2, 14, 21]], [6, [2, 2, 14, 22]], [18, [2, 2, 14, 22]], [20, [2, 2, 14, 22]], [22, [2, 2, 14, 22]], [23, [2, 2, 14, 22]], [30, [2, 2, 14, 22]], [33, [2, 2, 14, 22]], [5, [2, 2, 15, 17]], [6, [2, 2, 15, 17]], [9, [2, 2, 15, 17]], [21, [2, 2, 15, 17]], [23, [2, 2, 15, 17]], [24, [2, 2, 15, 17]], [26, [2, 2, 15, 17]], [27, [2, 2, 15, 17]], [32, [2, 2, 15, 17]], [35, [2, 2, 15, 17]], [6, [2, 2, 15, 21]], [21, [2, 2, 15, 21]], [23, [2, 2, 15, 21]], [26, [2, 2, 15, 21]], [27, [2, 2, 15, 21]], [32, [2, 2, 15, 21]], [35, [2, 2, 15, 21]], [6, [2, 2, 15, 22]], [21, [2, 2, 15, 22]], [23, [2, 2, 15, 22]], [26, [2, 2, 15, 22]], [27, [2, 2, 15, 22]], [32, [2, 2, 15, 22]], [35, [2, 2, 15, 22]], [29, [2, 2, 16, 16]], [36, [2, 2, 16, 16]], [39, [2, 2, 16, 16]], [40, [2, 2, 16, 16]], [25, [2, 2, 16, 17]], [27, [2, 2, 16, 17]], [34, [2, 2, 16, 17]], [37, [2, 2, 16, 17]], [38, [2, 2, 16, 17]], [40, [2, 2, 16, 17]], [1, [2, 2, 16, 21]], [18, [2, 2, 16, 21]], [25, [2, 2, 16, 21]], [27, [2, 2, 16, 21]], [34, [2, 2, 16, 21]], [37, [2, 2, 16, 21]], [39, [2, 2, 16, 21]], [1, [2, 2, 16, 22]], [18, [2, 2, 16, 22]], [25, [2, 2, 16, 22]], [27, [2, 2, 16, 22]], [34, [2, 2, 16, 22]], [5, [2, 3, 3, 4]], [10, [2, 3, 3, 4]], [22, [2, 3, 3, 4]], [25, [2, 3, 3, 4]], [5, [2, 3, 3, 11]], [10, [2, 3, 3, 11]], [22, [2, 3, 3, 11]], [25, [2, 3, 3, 11]], [5, [2, 3, 3, 12]], [10, [2, 3, 3, 12]], [22, [2, 3, 3, 12]], [25, [2, 3, 3, 12]], [0, [2, 3, 3, 14]], [13, [2, 3, 3, 14]], [16, [2, 3, 3, 14]], [28, [2, 3, 3, 14]], [6, [2, 3, 3, 15]], [8, [2, 3, 3, 15]], [5, [2, 3, 4, 5]], [19, [2, 3, 4, 5]], [21, [2, 3, 4, 5]], [1, [2, 3, 4, 7]], [19, [2, 3, 4, 7]], [21, [2, 3, 4, 7]], [1, [2, 3, 4, 8]], [10, [2, 3, 4, 8]], [19, [2, 3, 4, 8]], [25, [2, 3, 4, 8]], [32, [2, 3, 4, 8]], [33, [2, 3, 4, 8]], [5, [2, 3, 4, 9]], [10, [2, 3, 4, 9]], [22, [2, 3, 4, 9]], [25, [2, 3, 4, 9]], [3, [2, 3, 4, 14]], [6, [2, 3, 4, 14]], [9, [2, 3, 4, 14]], [11, [2, 3, 4, 14]], [14, [2, 3, 4, 14]], [15, [2, 3, 4, 14]], [22, [2, 3, 4, 14]], [23, [2, 3, 4, 14]], [28, [2, 3, 4, 14]], [33, [2, 3, 4, 14]], [5, [2, 3, 4, 15]], [6, [2, 3, 4, 15]], [9, [2, 3, 4, 15]], [12, [2, 3, 4, 15]], [21, [2, 3, 4, 15]], [23, [2, 3, 4, 15]], [24, [2, 3, 4, 15]], [32, [2, 3, 4, 15]], [10, [2, 3, 5, 13]], [12, [2, 3, 5, 13]], [0, [2, 3, 5, 14]], [6, [2, 3, 5, 14]], [8, [2, 3, 5, 14]], [13, [2, 3, 5, 14]], [16, [2, 3, 5, 14]], [28, [2, 3, 5, 14]], [0, [2, 3, 8, 15]], [13, [2, 3, 8, 15]], [16, [2, 3, 8, 15]], [28, [2, 3, 8, 15]], [5, [2, 3, 9, 11]], [10, [2, 3, 9, 11]], [22, [2, 3, 9, 11]], [25, [2, 3, 9, 11]], [5, [2, 3, 9, 12]], [10, [2, 3, 9, 12]], [22, [2, 3, 9, 12]], [25, [2, 3, 9, 12]], [0, [2, 3, 9, 14]], [13, [2, 3, 9, 14]], [16, [2, 3, 9, 14]], [28, [2, 3, 9, 14]], [16, [2, 3, 11, 14]], [28, [2, 3, 11, 14]], [9, [2, 3, 11, 15]], [12, [2, 3, 11, 15]], [24, [2, 3, 11, 15]], [13, [2, 3, 12, 14]], [9, [2, 3, 12, 15]], [12, [2, 3, 12, 15]], [24, [2, 3, 12, 15]], [5, [2, 4, 5, 9]], [19, [2, 4, 5, 9]], [21, [2, 4, 5, 9]], [6, [2, 4, 5, 14]], [8, [2, 4, 5, 14]], [9, [2, 4, 5, 14]], [11, [2, 4, 5, 14]], [14, [2, 4, 5, 14]], [15, [2, 4, 5, 14]], [28, [2, 4, 5, 14]], [10, [2, 4, 7, 7]], [22, [2, 4, 7, 7]], [25, [2, 4, 7, 7]], [1, [2, 4, 7, 9]], [10, [2, 4, 7, 9]], [19, [2, 4, 7, 9]], [21, [2, 4, 7, 9]], [22, [2, 4, 7, 9]], [25, [2, 4, 7, 9]], [22, [2, 4, 7, 10]], [25, [2, 4, 7, 10]], [6, [2, 4, 7, 15]], [8, [2, 4, 7, 15]], [11, [2, 4, 7, 15]], [24, [2, 4, 7, 15]], [1, [2, 4, 8, 9]], [10, [2, 4, 8, 9]], [19, [2, 4, 8, 9]], [25, [2, 4, 8, 9]], [32, [2, 4, 8, 9]], [33, [2, 4, 8, 9]], [9, [2, 4, 8, 15]], [12, [2, 4, 8, 15]], [14, [2, 4, 8, 15]], [15, [2, 4, 8, 15]], [24, [2, 4, 8, 15]], [28, [2, 4, 8, 15]], [3, [2, 4, 9, 14]], [6, [2, 4, 9, 14]], [14, [2, 4, 9, 14]], [15, [2, 4, 9, 14]], [22, [2, 4, 9, 14]], [23, [2, 4, 9, 14]], [28, [2, 4, 9, 14]], [33, [2, 4, 9, 14]], [8, [2, 4, 9, 15]], [21, [2, 4, 9, 15]], [23, [2, 4, 9, 15]], [32, [2, 4, 9, 15]], [10, [2, 5, 5, 9]], [18, [2, 5, 5, 17]], [19, [2, 5, 5, 17]], [30, [2, 5, 5, 17]], [31, [2, 5, 5, 17]], [18, [2, 5, 5, 21]], [21, [2, 5, 5, 21]], [22, [2, 5, 5, 21]], [25, [2, 5, 5, 21]], [30, [2, 5, 5, 21]], [31, [2, 5, 5, 21]], [18, [2, 5, 5, 22]], [21, [2, 5, 5, 22]], [22, [2, 5, 5, 22]], [25, [2, 5, 5, 22]], [30, [2, 5, 5, 22]], [31, [2, 5, 5, 22]], [19, [2, 5, 7, 21]], [21, [2, 5, 7, 21]], [19, [2, 5, 7, 22]], [21, [2, 5, 7, 22]], [5, [2, 5, 8, 21]], [19, [2, 5, 8, 21]], [21, [2, 5, 8, 21]], [5, [2, 5, 8, 22]], [19, [2, 5, 8, 22]], [21, [2, 5, 8, 22]], [12, [2, 5, 9, 13]], [36, [2, 5, 9, 13]], [37, [2, 5, 9, 13]], [38, [2, 5, 9, 13]], [39, [2, 5, 9, 13]], [36, [2, 5, 9, 16]], [37, [2, 5, 9, 16]], [38, [2, 5, 9, 16]], [39, [2, 5, 9, 16]], [36, [2, 5, 9, 17]], [37, [2, 5, 9, 17]], [38, [2, 5, 9, 17]], [39, [2, 5, 9, 17]], [18, [2, 5, 9, 21]], [29, [2, 5, 9, 21]], [37, [2, 5, 9, 21]], [40, [2, 5, 9, 21]], [18, [2, 5, 9, 22]], [29, [2, 5, 9, 22]], [36, [2, 5, 9, 22]], [18, [2, 5, 10, 21]], [19, [2, 5, 10, 21]], [26, [2, 5, 10, 21]], [30, [2, 5, 10, 21]], [31, [2, 5, 10, 21]], [37, [2, 5, 10, 21]], [40, [2, 5, 10, 21]], [18, [2, 5, 10, 22]], [19, [2, 5, 10, 22]], [26, [2, 5, 10, 22]], [30, [2, 5, 10, 22]], [31, [2, 5, 10, 22]], [36, [2, 5, 10, 22]], [14, [2, 5, 11, 14]], [16, [2, 5, 11, 14]], [19, [2, 5, 13, 17]], [20, [2, 5, 13, 17]], [31, [2, 5, 13, 17]], [9, [2, 5, 13, 21]], [19, [2, 5, 13, 21]], [20, [2, 5, 13, 21]], [24, [2, 5, 13, 21]], [31, [2, 5, 13, 21]], [9, [2, 5, 13, 22]], [19, [2, 5, 13, 22]], [20, [2, 5, 13, 22]], [24, [2, 5, 13, 22]], [31, [2, 5, 13, 22]], [6, [2, 5, 14, 17]], [8, [2, 5, 14, 17]], [18, [2, 5, 14, 17]], [20, [2, 5, 14, 17]], [30, [2, 5, 14, 17]], [6, [2, 5, 14, 21]], [8, [2, 5, 14, 21]], [10, [2, 5, 14, 21]], [18, [2, 5, 14, 21]], [20, [2, 5, 14, 21]], [22, [2, 5, 14, 21]], [25, [2, 5, 14, 21]], [30, [2, 5, 14, 21]], [6, [2, 5, 14, 22]], [8, [2, 5, 14, 22]], [10, [2, 5, 14, 22]], [18, [2, 5, 14, 22]], [20, [2, 5, 14, 22]], [22, [2, 5, 14, 22]], [25, [2, 5, 14, 22]], [30, [2, 5, 14, 22]], [10, [2, 5, 16, 21]], [10, [2, 5, 16, 22]], [9, [2, 7, 7, 17]], [10, [2, 7, 7, 17]], [24, [2, 7, 7, 17]], [6, [2, 7, 7, 21]], [6, [2, 7, 7, 22]], [1, [2, 7, 8, 21]], [10, [2, 7, 8, 21]], [19, [2, 7, 8, 21]], [25, [2, 7, 8, 21]], [32, [2, 7, 8, 21]], [33, [2, 7, 8, 21]], [1, [2, 7, 8, 22]], [10, [2, 7, 8, 22]], [19, [2, 7, 8, 22]], [25, [2, 7, 8, 22]], [32, [2, 7, 8, 22]], [33, [2, 7, 8, 22]], [10, [2, 7, 9, 17]], [22, [2, 7, 9, 17]], [25, [2, 7, 9, 17]], [6, [2, 7, 10, 21]], [8, [2, 7, 10, 21]], [6, [2, 7, 10, 22]], [8, [2, 7, 10, 22]], [9, [2, 7, 11, 15]], [11, [2, 7, 11, 15]], [9, [2, 7, 12, 15]], [11, [2, 7, 12, 15]], [6, [2, 7, 14, 21]], [10, [2, 7, 14, 21]], [23, [2, 7, 14, 21]], [25, [2, 7, 14, 21]], [33, [2, 7, 14, 21]], [6, [2, 7, 14, 22]], [10, [2, 7, 14, 22]], [23, [2, 7, 14, 22]], [25, [2, 7, 14, 22]], [33, [2, 7, 14, 22]], [6, [2, 7, 15, 17]], [8, [2, 7, 15, 17]], [6, [2, 7, 15, 21]], [8, [2, 7, 15, 21]], [19, [2, 7, 15, 21]], [23, [2, 7, 15, 21]], [32, [2, 7, 15, 21]], [6, [2, 7, 15, 22]], [8, [2, 7, 15, 22]], [19, [2, 7, 15, 22]], [23, [2, 7, 15, 22]], [32, [2, 7, 15, 22]], [10, [2, 8, 8, 21]], [22, [2, 8, 8, 21]], [25, [2, 8, 8, 21]], [10, [2, 8, 8, 22]], [22, [2, 8, 8, 22]], [25, [2, 8, 8, 22]], [1, [2, 8, 10, 21]], [5, [2, 8, 10, 21]], [19, [2, 8, 10, 21]], [22, [2, 8, 10, 21]], [32, [2, 8, 10, 21]], [33, [2, 8, 10, 21]], [1, [2, 8, 10, 22]], [5, [2, 8, 10, 22]], [19, [2, 8, 10, 22]], [22, [2, 8, 10, 22]], [32, [2, 8, 10, 22]], [33, [2, 8, 10, 22]], [14, [2, 8, 11, 15]], [16, [2, 8, 11, 15]], [1, [2, 8, 14, 21]], [1, [2, 8, 14, 22]], [18, [2, 9, 10, 10]], [29, [2, 9, 10, 16]], [36, [2, 9, 10, 16]], [39, [2, 9, 10, 16]], [40, [2, 9, 10, 16]], [22, [2, 9, 10, 17]], [34, [2, 9, 10, 17]], [35, [2, 9, 10, 17]], [37, [2, 9, 10, 17]], [38, [2, 9, 10, 17]], [40, [2, 9, 10, 17]], [37, [2, 9, 10, 21]], [39, [2, 9, 10, 21]], [14, [2, 9, 11, 14]], [16, [2, 9, 11, 14]], [26, [2, 9, 13, 13]], [36, [2, 9, 13, 13]], [37, [2, 9, 13, 13]], [38, [2, 9, 13, 13]], [39, [2, 9, 13, 13]], [36, [2, 9, 13, 16]], [37, [2, 9, 13, 16]], [38, [2, 9, 13, 16]], [39, [2, 9, 13, 16]], [10, [2, 9, 13, 17]], [26, [2, 9, 13, 17]], [36, [2, 9, 13, 17]], [37, [2, 9, 13, 17]], [38, [2, 9, 13, 17]], [39, [2, 9, 13, 17]], [29, [2, 9, 13, 21]], [37, [2, 9, 13, 21]], [40, [2, 9, 13, 21]], [29, [2, 9, 13, 22]], [36, [2, 9, 13, 22]], [7, [2, 9, 15, 17]], [26, [2, 9, 15, 17]], [27, [2, 9, 15, 17]], [35, [2, 9, 15, 17]], [29, [2, 9, 16, 16]], [36, [2, 9, 16, 16]], [39, [2, 9, 16, 16]], [40, [2, 9, 16, 16]], [25, [2, 9, 16, 17]], [27, [2, 9, 16, 17]], [34, [2, 9, 16, 17]], [37, [2, 9, 16, 17]], [38, [2, 9, 16, 17]], [40, [2, 9, 16, 17]], [1, [2, 9, 16, 21]], [18, [2, 9, 16, 21]], [39, [2, 9, 16, 21]], [40, [2, 9, 16, 21]], [1, [2, 9, 16, 22]], [18, [2, 9, 16, 22]], [36, [2, 9, 16, 22]], [36, [2, 10, 10, 13]], [37, [2, 10, 10, 13]], [38, [2, 10, 10, 13]], [39, [2, 10, 10, 13]], [36, [2, 10, 10, 16]], [37, [2, 10, 10, 16]], [38, [2, 10, 10, 16]], [39, [2, 10, 10, 16]], [36, [2, 10, 10, 17]], [37, [2, 10, 10, 17]], [38, [2, 10, 10, 17]], [39, [2, 10, 10, 17]], [18, [2, 10, 10, 21]], [26, [2, 10, 10, 21]], [29, [2, 10, 10, 21]], [18, [2, 10, 10, 22]], [26, [2, 10, 10, 22]], [29, [2, 10, 10, 22]], [19, [2, 10, 13, 21]], [20, [2, 10, 13, 21]], [26, [2, 10, 13, 21]], [31, [2, 10, 13, 21]], [37, [2, 10, 13, 21]], [40, [2, 10, 13, 21]], [19, [2, 10, 13, 22]], [20, [2, 10, 13, 22]], [26, [2, 10, 13, 22]], [31, [2, 10, 13, 22]], [36, [2, 10, 13, 22]], [3, [2, 10, 14, 21]], [6, [2, 10, 14, 21]], [7, [2, 10, 14, 21]], [18, [2, 10, 14, 21]], [20, [2, 10, 14, 21]], [22, [2, 10, 14, 21]], [23, [2, 10, 14, 21]], [30, [2, 10, 14, 21]], [33, [2, 10, 14, 21]], [3, [2, 10, 14, 22]], [6, [2, 10, 14, 22]], [7, [2, 10, 14, 22]], [18, [2, 10, 14, 22]], [20, [2, 10, 14, 22]], [22, [2, 10, 14, 22]], [23, [2, 10, 14, 22]], [30, [2, 10, 14, 22]], [33, [2, 10, 14, 22]], [19, [2, 10, 15, 21]], [23, [2, 10, 15, 21]], [32, [2, 10, 15, 21]], [19, [2, 10, 15, 22]], [23, [2, 10, 15, 22]], [32, [2, 10, 15, 22]], [0, [3, 3, 5, 13]], [9, [3, 3, 5, 13]], [10, [3, 3, 5, 13]], [13, [3, 3, 5, 13]], [16, [3, 3, 5, 13]], [24, [3, 3, 5, 13]], [28, [3, 3, 5, 13]], [2, [3, 4, 5, 13]], [4, [3, 4, 5, 13]], [14, [3, 4, 5, 13]], [15, [3, 4, 5, 13]], [28, [3, 4, 5, 13]], [6, [3, 4, 5, 14]], [8, [3, 4, 5, 14]], [9, [3, 4, 5, 14]], [11, [3, 4, 5, 14]], [10, [3, 5, 9, 13]], [12, [3, 5, 9, 13]], [0, [3, 5, 9, 14]], [13, [3, 5, 9, 14]], [16, [3, 5, 9, 14]], [28, [3, 5, 9, 14]], [14, [3, 5, 11, 13]], [16, [3, 5, 11, 13]], [2, [4, 5, 7, 15]], [4, [4, 5, 7, 15]], [2, [4, 5, 9, 13]], [4, [4, 5, 9, 13]], [6, [4, 5, 9, 14]], [8, [4, 5, 9, 14]], [14, [4, 5, 9, 14]], [15, [4, 5, 9, 14]], [28, [4, 5, 9, 14]], [36, [5, 5, 7, 13]], [37, [5, 5, 7, 13]], [38, [5, 5, 7, 13]], [39, [5, 5, 7, 13]], [36, [5, 5, 7, 16]], [37, [5, 5, 7, 16]], [38, [5, 5, 7, 16]], [39, [5, 5, 7, 16]], [36, [5, 5, 7, 17]], [37, [5, 5, 7, 17]], [38, [5, 5, 7, 17]], [39, [5, 5, 7, 17]], [19, [5, 5, 7, 21]], [29, [5, 5, 7, 21]], [30, [5, 5, 7, 21]], [31, [5, 5, 7, 21]], [37, [5, 5, 7, 21]], [40, [5, 5, 7, 21]], [19, [5, 5, 7, 22]], [29, [5, 5, 7, 22]], [30, [5, 5, 7, 22]], [31, [5, 5, 7, 22]], [36, [5, 5, 7, 22]], [9, [5, 5, 13, 21]], [10, [5, 5, 13, 21]], [24, [5, 5, 13, 21]], [9, [5, 5, 13, 22]], [10, [5, 5, 13, 22]], [24, [5, 5, 13, 22]], [36, [5, 7, 13, 13]], [37, [5, 7, 13, 13]], [38, [5, 7, 13, 13]], [39, [5, 7, 13, 13]], [36, [5, 7, 13, 16]], [37, [5, 7, 13, 16]], [38, [5, 7, 13, 16]], [39, [5, 7, 13, 16]], [36, [5, 7, 13, 17]], [37, [5, 7, 13, 17]], [38, [5, 7, 13, 17]], [39, [5, 7, 13, 17]], [19, [5, 7, 13, 21]], [20, [5, 7, 13, 21]], [29, [5, 7, 13, 21]], [31, [5, 7, 13, 21]], [37, [5, 7, 13, 21]], [40, [5, 7, 13, 21]], [19, [5, 7, 13, 22]], [20, [5, 7, 13, 22]], [29, [5, 7, 13, 22]], [31, [5, 7, 13, 22]], [36, [5, 7, 13, 22]], [18, [5, 7, 14, 21]], [20, [5, 7, 14, 21]], [30, [5, 7, 14, 21]], [18, [5, 7, 14, 22]], [20, [5, 7, 14, 22]], [30, [5, 7, 14, 22]], [18, [5, 7, 16, 21]], [18, [5, 7, 16, 22]], [36, [5, 9, 10, 13]], [37, [5, 9, 10, 13]], [38, [5, 9, 10, 13]], [39, [5, 9, 10, 13]], [36, [5, 9, 10, 16]], [37, [5, 9, 10, 16]], [38, [5, 9, 10, 16]], [39, [5, 9, 10, 16]], [36, [5, 9, 10, 17]], [37, [5, 9, 10, 17]], [38, [5, 9, 10, 17]], [39, [5, 9, 10, 17]], [18, [5, 9, 10, 21]], [29, [5, 9, 10, 21]], [37, [5, 9, 10, 21]], [40, [5, 9, 10, 21]], [18, [5, 9, 10, 22]], [29, [5, 9, 10, 22]], [36, [5, 9, 10, 22]], [14, [5, 9, 11, 14]], [16, [5, 9, 11, 14]], [10, [5, 9, 13, 21]], [26, [5, 9, 13, 21]], [37, [5, 9, 13, 21]], [40, [5, 9, 13, 21]], [10, [5, 9, 13, 22]], [26, [5, 9, 13, 22]], [36, [5, 9, 13, 22]], [6, [5, 10, 14, 21]], [8, [5, 10, 14, 21]], [6, [5, 10, 14, 22]], [8, [5, 10, 14, 22]]], "stats": {"rows": 389468, "rank": 238297, "columns": 253692, "seconds": 9.276714200153947, "solver": "sparse rows and derivation DAG"}}

==> anc/controlled/compression_artifacts/trial_4_n23_search.json <==
{"graph": {"n": 23, "edges": [[0, 4], [0, 5], [0, 6], [1, 5], [1, 6], [1, 7], [1, 8], [2, 7], [2, 8], [2, 9], [2, 10], [3, 9], [3, 10], [3, 11], [3, 12], [4, 11], [4, 12], [5, 6], [5, 13], [5, 14], [5, 18], [7, 14], [7, 15], [8, 19], [9, 10], [11, 12], [12, 16], [12, 17], [12, 22], [13, 17], [13, 18], [14, 18], [14, 19], [15, 19], [15, 20], [15, 21], [16, 20], [16, 21], [16, 22], [17, 22], [20, 21]]}, "coefficient_degree": 4, "kind": "f2-roots-refutation-v1", "status": "UNSAT", "terms": [[2, [0]], [3, [0]], [4, [0]], [6, [0]], [8, [0]], [10, [0]], [11, [0]], [16, [0]], [24, [0]], [0, [1]], [2, [1]], [5, [1]], [6, [1]], [7, [1]], [8, [1]], [9, [1]], [12, [1]], [14, [1]], [16, [1]], [17, [1]], [24, [1]], [0, [2]], [1, [2]], [3, [2]], [5, [2]], [9, [2]], [11, [2]], [15, [2]], [16, [2]], [19, [2]], [21, [2]], [25, [2]], [0, [3]], [1, [3]], [3, [3]], [4, [3]], [5, [3]], [7, [3]], [9, [3]], [10, [3]], [13, [3]], [16, [3]], [17, [3]], [24, [3]], [25, [3]], [1, [4]], [5, [4]], [19, [4]], [21, [4]], [0, [5]], [5, [5]], [7, [5]], [11, [5]], [12, [5]], [13, [5]], [15, [5]], [18, [5]], [24, [5]], [27, [5]], [29, [5]], [3, [7]], [6, [7]], [8, [7]], [14, [7]], [16, [7]], [1, [8]], [5, [8]], [19, [8]], [22, [8]], [32, [8]], [33, [8]], [0, [9]], [3, [9]], [4, [9]], [5, [9]], [7, [9]], [14, [9]], [16, [9]], [17, [9]], [0, [10]], [3, [10]], [4, [10]], [5, [10]], [7, [10]], [14, [10]], [16, [10]], [17, [10]], [1, [11]], [4, [11]], [9, [11]], [12, [11]], [17, [11]], [24, [11]], [0, [12]], [3, [12]], [5, [12]], [7, [12]], [18, [12]], [26, [12]], [29, [12]], [34, [12]], [35, [12]], [36, [12]], [37, [12]], [38, [12]], [39, [12]], [1, [13]], [3, [13]], [4, [13]], [5, [13]], [9, [13]], [10, [13]], [11, [13]], [12, [13]], [16, [13]], [17, [13]], [19, [13]], [20, [13]], [21, [13]], [27, [13]], [29, [13]], [30, [13]], [1, [14]], [7, [14]], [8, [14]], [9, [14]], [12, [14]], [13, [14]], [14, [14]], [15, [14]], [16, [14]], [22, [14]], [23, [14]], [24, [14]], [33, [14]], [1, [15]], [3, [15]], [5, [15]], [8, [15]], [13, [15]], [14, [15]], [15, [15]], [16, [15]], [21, [15]], [23, [15]], [32, [15]], [34, [15]], [35, [15]], [36, [15]], [37, [15]], [0, [16]], [6, [16]], [8, [16]], [9, [16]], [10, [16]], [11, [16]], [12, [16]], [13, [16]], [14, [16]], [15, [16]], [27, [16]], [28, [16]], [34, [16]], [35, [16]], [36, [16]], [37, [16]], [39, [16]], [3, [17]], [7, [17]], [9, [17]], [11, [17]], [14, [17]], [16, [17]], [18, [17]], [19, [17]], [21, [17]], [26, [17]], [28, [17]], [38, [17]], [0, [18]], [1, [18]], [9, [18]], [12, [18]], [13, [18]], [15, [18]], [18, [18]], [24, [18]], [4, [20]], [5, [20]], [11, [20]], [12, [20]], [13, [20]], [15, [20]], [16, [20]], [17, [20]], [19, [20]], [21, [20]], [22, [20]], [24, [20]], [26, [20]], [4, [21]], [5, [21]], [11, [21]], [12, [21]], [13, [21]], [15, [21]], [16, [21]], [17, [21]], [19, [21]], [21, [21]], [22, [21]], [24, [21]], [26, [21]], [2, [0, 0, 1, 1]], [6, [0, 0, 1, 1]], [8, [0, 0, 1, 1]], [13, [0, 0, 1, 1]], [14, [0, 0, 1, 1]], [15, [0, 0, 1, 1]], [16, [0, 0, 1, 1]], [17, [0, 0, 1, 1]], [10, [0, 0, 1, 2]], [11, [0, 0, 1, 2]], [13, [0, 0, 1, 2]], [14, [0, 0, 1, 2]], [15, [0, 0, 1, 2]], [16, [0, 0, 1, 2]], [24, [0, 0, 1, 2]], [1, [0, 0, 1, 3]], [2, [0, 0, 1, 3]], [5, [0, 0, 1, 3]], [7, [0, 0, 1, 3]], [9, [0, 0, 1, 3]], [12, [0, 0, 1, 3]], [13, [0, 0, 1, 3]], [14, [0, 0, 1, 3]], [17, [0, 0, 1, 3]], [24, [0, 0, 1, 3]], [25, [0, 0, 1, 3]], [1, [0, 0, 1, 4]], [3, [0, 0, 1, 4]], [5, [0, 0, 1, 4]], [7, [0, 0, 1, 4]], [15, [0, 0, 1, 4]], [16, [0, 0, 1, 4]], [25, [0, 0, 1, 4]], [2, [0, 0, 1, 5]], [4, [0, 0, 1, 5]], [6, [0, 0, 1, 5]], [8, [0, 0, 1, 5]], [9, [0, 0, 1, 5]], [10, [0, 0, 1, 5]], [11, [0, 0, 1, 5]], [12, [0, 0, 1, 5]], [0, [0, 0, 1, 7]], [3, [0, 0, 1, 7]], [13, [0, 0, 1, 7]], [15, [0, 0, 1, 7]], [0, [0, 0, 1, 9]], [2, [0, 0, 1, 9]], [3, [0, 0, 1, 9]], [5, [0, 0, 1, 9]], [7, [0, 0, 1, 9]], [10, [0, 0, 1, 9]], [12, [0, 0, 1, 9]], [14, [0, 0, 1, 9]], [16, [0, 0, 1, 9]], [17, [0, 0, 1, 9]], [0, [0, 0, 1, 10]], [2, [0, 0, 1, 10]], [3, [0, 0, 1, 10]], [5, [0, 0, 1, 10]], [7, [0, 0, 1, 10]], [14, [0, 0, 1, 10]], [16, [0, 0, 1, 10]], [17, [0, 0, 1, 10]], [2, [0, 0, 1, 11]], [3, [0, 0, 1, 11]], [14, [0, 0, 1, 11]], [16, [0, 0, 1, 11]], [17, [0, 0, 1, 11]], [0, [0, 0, 1, 12]], [1, [0, 0, 1, 12]], [4, [0, 0, 1, 12]], [5, [0, 0, 1, 12]], [7, [0, 0, 1, 12]], [9, [0, 0, 1, 12]], [10, [0, 0, 1, 12]], [11, [0, 0, 1, 12]], [12, [0, 0, 1, 12]], [17, [0, 0, 1, 12]], [26, [0, 0, 1, 12]], [27, [0, 0, 1, 12]], [38, [0, 0, 1, 12]], [39, [0, 0, 1, 12]], [0, [0, 0, 1, 13]], [2, [0, 0, 1, 13]], [4, [0, 0, 1, 13]], [13, [0, 0, 1, 13]], [15, [0, 0, 1, 13]], [1, [0, 0, 1, 14]], [3, [0, 0, 1, 14]], [13, [0, 0, 1, 14]], [14, [0, 0, 1, 14]], [15, [0, 0, 1, 14]], [16, [0, 0, 1, 14]], [0, [0, 0, 1, 15]], [14, [0, 0, 1, 15]], [16, [0, 0, 1, 15]], [1, [0, 0, 1, 16]], [3, [0, 0, 1, 16]], [5, [0, 0, 1, 16]], [6, [0, 0, 1, 16]], [7, [0, 0, 1, 16]], [8, [0, 0, 1, 16]], [14, [0, 0, 1, 16]], [27, [0, 0, 1, 16]], [28, [0, 0, 1, 16]], [39, [0, 0, 1, 16]], [0, [0, 0, 1, 17]], [3, [0, 0, 1, 17]], [4, [0, 0, 1, 17]], [5, [0, 0, 1, 17]], [7, [0, 0, 1, 17]], [16, [0, 0, 1, 17]], [17, [0, 0, 1, 17]], [26, [0, 0, 1, 17]], [28, [0, 0, 1, 17]], [38, [0, 0, 1, 17]], [1, [0, 0, 1, 20]], [2, [0, 0, 1, 20]], [3, [0, 0, 1, 20]], [4, [0, 0, 1, 20]], [6, [0, 0, 1, 20]], [7, [0, 0, 1, 20]], [8, [0, 0, 1, 20]], [22, [0, 0, 1, 20]], [35, [0, 0, 1, 20]], [40, [0, 0, 1, 20]], [1, [0, 0, 1, 21]], [2, [0, 0, 1, 21]], [3, [0, 0, 1, 21]], [4, [0, 0, 1, 21]], [6, [0, 0, 1, 21]], [7, [0, 0, 1, 21]], [8, [0, 0, 1, 21]], [22, [0, 0, 1, 21]], [34, [0, 0, 1, 21]], [0, [0, 0, 2, 2]], [9, [0, 0, 2, 2]], [12, [0, 0, 2, 2]], [14, [0, 0, 2, 2]], [16, [0, 0, 2, 2]], [24, [0, 0, 2, 2]], [0, [0, 0, 2, 3]], [4, [0, 0, 2, 3]], [7, [0, 0, 2, 3]], [10, [0, 0, 2, 3]], [11, [0, 0, 2, 3]], [13, [0, 0, 2, 3]], [15, [0, 0, 2, 3]], [17, [0, 0, 2, 3]], [19, [0, 0, 2, 3]], [21, [0, 0, 2, 3]], [24, [0, 0, 2, 3]], [1, [0, 0, 2, 4]], [3, [0, 0, 2, 4]], [9, [0, 0, 2, 4]], [12, [0, 0, 2, 4]], [13, [0, 0, 2, 4]], [15, [0, 0, 2, 4]], [24, [0, 0, 2, 4]], [0, [0, 0, 2, 5]], [5, [0, 0, 2, 5]], [6, [0, 0, 2, 5]], [7, [0, 0, 2, 5]], [8, [0, 0, 2, 5]], [9, [0, 0, 2, 5]], [12, [0, 0, 2, 5]], [14, [0, 0, 2, 5]], [16, [0, 0, 2, 5]], [18, [0, 0, 2, 5]], [19, [0, 0, 2, 5]], [24, [0, 0, 2, 5]], [30, [0, 0, 2, 5]], [31, [0, 0, 2, 5]], [0, [0, 0, 2, 7]], [9, [0, 0, 2, 7]], [12, [0, 0, 2, 7]], [14, [0, 0, 2, 7]], [16, [0, 0, 2, 7]], [24, [0, 0, 2, 7]], [4, [0, 0, 2, 9]], [5, [0, 0, 2, 9]], [12, [0, 0, 2, 9]], [17, [0, 0, 2, 9]], [19, [0, 0, 2, 9]], [21, [0, 0, 2, 9]], [24, [0, 0, 2, 9]], [4, [0, 0, 2, 10]], [5, [0, 0, 2, 10]], [9, [0, 0, 2, 10]], [17, [0, 0, 2, 10]], [19, [0, 0, 2, 10]], [21, [0, 0, 2, 10]], [0, [0, 0, 2, 11]], [1, [0, 0, 2, 11]], [3, [0, 0, 2, 11]], [4, [0, 0, 2, 11]], [5, [0, 0, 2, 11]], [14, [0, 0, 2, 11]], [17, [0, 0, 2, 11]], [19, [0, 0, 2, 11]], [21, [0, 0, 2, 11]], [25, [0, 0, 2, 11]], [0, [0, 0, 2, 12]], [1, [0, 0, 2, 12]], [3, [0, 0, 2, 12]], [9, [0, 0, 2, 12]], [10, [0, 0, 2, 12]], [11, [0, 0, 2, 12]], [12, [0, 0, 2, 12]], [13, [0, 0, 2, 12]], [10, [0, 0, 2, 13]], [11, [0, 0, 2, 13]], [14, [0, 0, 2, 13]], [16, [0, 0, 2, 13]], [19, [0, 0, 2, 13]], [24, [0, 0, 2, 13]], [30, [0, 0, 2, 13]], [31, [0, 0, 2, 13]], [0, [0, 0, 2, 14]], [3, [0, 0, 2, 14]], [13, [0, 0, 2, 14]], [15, [0, 0, 2, 14]], [18, [0, 0, 2, 14]], [20, [0, 0, 2, 14]], [30, [0, 0, 2, 14]], [3, [0, 0, 2, 15]], [4, [0, 0, 2, 15]], [17, [0, 0, 2, 15]], [3, [0, 0, 2, 16]], [6, [0, 0, 2, 16]], [7, [0, 0, 2, 16]], [8, [0, 0, 2, 16]], [9, [0, 0, 2, 16]], [12, [0, 0, 2, 16]], [19, [0, 0, 2, 16]], [21, [0, 0, 2, 16]], [24, [0, 0, 2, 16]], [0, [0, 0, 2, 17]], [1, [0, 0, 2, 17]], [3, [0, 0, 2, 17]], [10, [0, 0, 2, 17]], [11, [0, 0, 2, 17]], [24, [0, 0, 2, 17]], [0, [0, 0, 2, 18]], [3, [0, 0, 2, 18]], [14, [0, 0, 2, 18]], [16, [0, 0, 2, 18]], [18, [0, 0, 2, 18]], [3, [0, 0, 2, 20]], [5, [0, 0, 2, 20]], [6, [0, 0, 2, 20]], [7, [0, 0, 2, 20]], [8, [0, 0, 2, 20]], [19, [0, 0, 2, 20]], [21, [0, 0, 2, 20]], [22, [0, 0, 2, 20]], [35, [0, 0, 2, 20]], [40, [0, 0, 2, 20]], [3, [0, 0, 2, 21]], [5, [0, 0, 2, 21]], [6, [0, 0, 2, 21]], [7, [0, 0, 2, 21]], [8, [0, 0, 2, 21]], [19, [0, 0, 2, 21]], [21, [0, 0, 2, 21]], [22, [0, 0, 2, 21]], [34, [0, 0, 2, 21]], [0, [0, 0, 3, 3]], [1, [0, 0, 3, 3]], [4, [0, 0, 3, 3]], [13, [0, 0, 3, 3]], [15, [0, 0, 3, 3]], [17, [0, 0, 3, 3]], [3, [0, 0, 3, 4]], [4, [0, 0, 3, 4]], [10, [0, 0, 3, 4]], [11, [0, 0, 3, 4]], [15, [0, 0, 3, 4]], [16, [0, 0, 3, 4]], [17, [0, 0, 3, 4]], [24, [0, 0, 3, 4]], [25, [0, 0, 3, 4]], [2, [0, 0, 3, 5]], [4, [0, 0, 3, 5]], [5, [0, 0, 3, 5]], [10, [0, 0, 3, 5]], [11, [0, 0, 3, 5]], [13, [0, 0, 3, 5]], [15, [0, 0, 3, 5]], [16, [0, 0, 3, 5]], [21, [0, 0, 3, 5]], [24, [0, 0, 3, 5]], [27, [0, 0, 3, 5]], [29, [0, 0, 3, 5]], [30, [0, 0, 3, 5]], [31, [0, 0, 3, 5]], [0, [0, 0, 3, 7]], [1, [0, 0, 3, 7]], [10, [0, 0, 3, 7]], [11, [0, 0, 3, 7]], [14, [0, 0, 3, 7]], [16, [0, 0, 3, 7]], [19, [0, 0, 3, 7]], [21, [0, 0, 3, 7]], [24, [0, 0, 3, 7]], [1, [0, 0, 3, 11]], [3, [0, 0, 3, 11]], [4, [0, 0, 3, 11]], [5, [0, 0, 3, 11]], [7, [0, 0, 3, 11]], [14, [0, 0, 3, 11]], [17, [0, 0, 3, 11]], [25, [0, 0, 3, 11]], [1, [0, 0, 3, 12]], [4, [0, 0, 3, 12]], [5, [0, 0, 3, 12]], [7, [0, 0, 3, 12]], [13, [0, 0, 3, 12]], [17, [0, 0, 3, 12]], [18, [0, 0, 3, 12]], [26, [0, 0, 3, 12]], [29, [0, 0, 3, 12]], [38, [0, 0, 3, 12]], [39, [0, 0, 3, 12]], [0, [0, 0, 3, 13]], [1, [0, 0, 3, 13]], [4, [0, 0, 3, 13]], [5, [0, 0, 3, 13]], [7, [0, 0, 3, 13]], [10, [0, 0, 3, 13]], [11, [0, 0, 3, 13]], [13, [0, 0, 3, 13]], [14, [0, 0, 3, 13]], [16, [0, 0, 3, 13]], [17, [0, 0, 3, 13]], [19, [0, 0, 3, 13]], [20, [0, 0, 3, 13]], [24, [0, 0, 3, 13]], [25, [0, 0, 3, 13]], [27, [0, 0, 3, 13]], [29, [0, 0, 3, 13]], [31, [0, 0, 3, 13]], [1, [0, 0, 3, 14]], [3, [0, 0, 3, 14]], [7, [0, 0, 3, 14]], [13, [0, 0, 3, 14]], [14, [0, 0, 3, 14]], [15, [0, 0, 3, 14]], [16, [0, 0, 3, 14]], [18, [0, 0, 3, 14]], [20, [0, 0, 3, 14]], [30, [0, 0, 3, 14]], [13, [0, 0, 3, 15]], [14, [0, 0, 3, 15]], [15, [0, 0, 3, 15]], [16, [0, 0, 3, 15]], [0, [0, 0, 3, 16]], [10, [0, 0, 3, 16]], [11, [0, 0, 3, 16]], [13, [0, 0, 3, 16]], [14, [0, 0, 3, 16]], [15, [0, 0, 3, 16]], [24, [0, 0, 3, 16]], [27, [0, 0, 3, 16]], [28, [0, 0, 3, 16]], [39, [0, 0, 3, 16]], [4, [0, 0, 3, 17]], [10, [0, 0, 3, 17]], [11, [0, 0, 3, 17]], [17, [0, 0, 3, 17]], [18, [0, 0, 3, 17]], [24, [0, 0, 3, 17]], [26, [0, 0, 3, 17]], [28, [0, 0, 3, 17]], [38, [0, 0, 3, 17]], [1, [0, 0, 3, 18]], [3, [0, 0, 3, 18]], [13, [0, 0, 3, 18]], [14, [0, 0, 3, 18]], [15, [0, 0, 3, 18]], [16, [0, 0, 3, 18]], [13, [0, 0, 3, 20]], [14, [0, 0, 3, 20]], [15, [0, 0, 3, 20]], [16, [0, 0, 3, 20]], [13, [0, 0, 3, 21]], [14, [0, 0, 3, 21]], [15, [0, 0, 3, 21]], [16, [0, 0, 3, 21]], [13, [0, 0, 4, 4]], [14, [0, 0, 4, 4]], [25, [0, 0, 4, 4]], [5, [0, 0, 4, 5]], [7, [0, 0, 4, 5]], [13, [0, 0, 4, 5]], [14, [0, 0, 4, 5]], [18, [0, 0, 4, 5]], [20, [0, 0, 4, 5]], [25, [0, 0, 4, 5]], [30, [0, 0, 4, 5]], [14, [0, 0, 4, 7]], [16, [0, 0, 4, 7]], [1, [0, 0, 4, 9]], [4, [0, 0, 4, 9]], [10, [0, 0, 4, 9]], [12, [0, 0, 4, 9]], [17, [0, 0, 4, 9]], [1, [0, 0, 4, 10]], [4, [0, 0, 4, 10]], [17, [0, 0, 4, 10]], [14, [0, 0, 4, 11]], [16, [0, 0, 4, 11]], [1, [0, 0, 4, 12]], [18, [0, 0, 4, 12]], [27, [0, 0, 4, 12]], [29, [0, 0, 4, 12]], [3, [0, 0, 4, 13]], [4, [0, 0, 4, 13]], [14, [0, 0, 4, 13]], [17, [0, 0, 4, 13]], [20, [0, 0, 4, 13]], [27, [0, 0, 4, 13]], [29, [0, 0, 4, 13]], [30, [0, 0, 4, 13]], [13, [0, 0, 4, 14]], [14, [0, 0, 4, 14]], [15, [0, 0, 4, 14]], [16, [0, 0, 4, 14]], [1, [0, 0, 4, 15]], [4, [0, 0, 4, 15]], [13, [0, 0, 4, 15]], [14, [0, 0, 4, 15]], [15, [0, 0, 4, 15]], [16, [0, 0, 4, 15]], [17, [0, 0, 4, 15]], [1, [0, 0, 4, 16]], [3, [0, 0, 4, 16]], [5, [0, 0, 4, 16]], [7, [0, 0, 4, 16]], [13, [0, 0, 4, 16]], [16, [0, 0, 4, 16]], [25, [0, 0, 4, 16]], [3, [0, 0, 4, 17]], [5, [0, 0, 4, 17]], [7, [0, 0, 4, 17]], [16, [0, 0, 4, 17]], [20, [0, 0, 4, 17]], [30, [0, 0, 4, 17]], [1, [0, 0, 4, 18]], [5, [0, 0, 4, 18]], [7, [0, 0, 4, 18]], [13, [0, 0, 4, 18]], [14, [0, 0, 4, 18]], [15, [0, 0, 4, 18]], [27, [0, 0, 4, 18]], [29, [0, 0, 4, 18]], [1, [0, 0, 4, 20]], [4, [0, 0, 4, 20]], [13, [0, 0, 4, 20]], [15, [0, 0, 4, 20]], [17, [0, 0, 4, 20]], [1, [0, 0, 4, 21]], [4, [0, 0, 4, 21]], [13, [0, 0, 4, 21]], [15, [0, 0, 4, 21]], [17, [0, 0, 4, 21]], [5, [0, 0, 5, 5]], [13, [0, 0, 5, 5]], [14, [0, 0, 5, 5]], [20, [0, 0, 5, 5]], [21, [0, 0, 5, 5]], [25, [0, 0, 5, 5]], [31, [0, 0, 5, 5]], [14, [0, 0, 5, 6]], [18, [0, 0, 5, 6]], [27, [0, 0, 5, 6]], [29, [0, 0, 5, 6]], [18, [0, 0, 5, 7]], [19, [0, 0, 5, 7]], [30, [0, 0, 5, 7]], [31, [0, 0, 5, 7]], [2, [0, 0, 5, 9]], [4, [0, 0, 5, 9]], [7, [0, 0, 5, 9]], [10, [0, 0, 5, 9]], [12, [0, 0, 5, 9]], [19, [0, 0, 5, 9]], [21, [0, 0, 5, 9]], [2, [0, 0, 5, 10]], [4, [0, 0, 5, 10]], [7, [0, 0, 5, 10]], [19, [0, 0, 5, 10]], [21, [0, 0, 5, 10]], [0, [0, 0, 5, 11]], [2, [0, 0, 5, 11]], [4, [0, 0, 5, 11]], [7, [0, 0, 5, 11]], [14, [0, 0, 5, 11]], [16, [0, 0, 5, 11]], [18, [0, 0, 5, 11]], [19, [0, 0, 5, 11]], [21, [0, 0, 5, 11]], [25, [0, 0, 5, 11]], [27, [0, 0, 5, 11]], [29, [0, 0, 5, 11]], [0, [0, 0, 5, 12]], [4, [0, 0, 5, 12]], [9, [0, 0, 5, 12]], [10, [0, 0, 5, 12]], [11, [0, 0, 5, 12]], [12, [0, 0, 5, 12]], [13, [0, 0, 5, 12]], [17, [0, 0, 5, 12]], [19, [0, 0, 5, 12]], [20, [0, 0, 5, 12]], [31, [0, 0, 5, 12]], [2, [0, 0, 5, 13]], [5, [0, 0, 5, 13]], [7, [0, 0, 5, 13]], [9, [0, 0, 5, 13]], [10, [0, 0, 5, 13]], [11, [0, 0, 5, 13]], [12, [0, 0, 5, 13]], [13, [0, 0, 5, 13]], [16, [0, 0, 5, 13]], [17, [0, 0, 5, 13]], [25, [0, 0, 5, 13]], [0, [0, 0, 5, 14]], [9, [0, 0, 5, 14]], [10, [0, 0, 5, 14]], [11, [0, 0, 5, 14]], [12, [0, 0, 5, 14]], [14, [0, 0, 5, 14]], [16, [0, 0, 5, 14]], [20, [0, 0, 5, 14]], [30, [0, 0, 5, 14]], [7, [0, 0, 5, 16]], [18, [0, 0, 5, 16]], [21, [0, 0, 5, 16]], [30, [0, 0, 5, 16]], [31, [0, 0, 5, 16]], [0, [0, 0, 5, 17]], [4, [0, 0, 5, 17]], [5, [0, 0, 5, 17]], [7, [0, 0, 5, 17]], [9, [0, 0, 5, 17]], [10, [0, 0, 5, 17]], [11, [0, 0, 5, 17]], [12, [0, 0, 5, 17]], [13, [0, 0, 5, 17]], [14, [0, 0, 5, 17]], [17, [0, 0, 5, 17]], [19, [0, 0, 5, 17]], [20, [0, 0, 5, 17]], [25, [0, 0, 5, 17]], [31, [0, 0, 5, 17]], [14, [0, 0, 5, 18]], [27, [0, 0, 5, 18]], [29, [0, 0, 5, 18]], [0, [0, 0, 5, 20]], [2, [0, 0, 5, 20]], [4, [0, 0, 5, 20]], [7, [0, 0, 5, 20]], [14, [0, 0, 5, 20]], [16, [0, 0, 5, 20]], [18, [0, 0, 5, 20]], [21, [0, 0, 5, 20]], [30, [0, 0, 5, 20]], [31, [0, 0, 5, 20]], [0, [0, 0, 5, 21]], [2, [0, 0, 5, 21]], [4, [0, 0, 5, 21]], [7, [0, 0, 5, 21]], [14, [0, 0, 5, 21]], [16, [0, 0, 5, 21]], [18, [0, 0, 5, 21]], [21, [0, 0, 5, 21]], [30, [0, 0, 5, 21]], [31, [0, 0, 5, 21]], [18, [0, 0, 6, 12]], [26, [0, 0, 6, 12]], [29, [0, 0, 6, 12]], [38, [0, 0, 6, 12]], [39, [0, 0, 6, 12]], [14, [0, 0, 6, 13]], [27, [0, 0, 6, 13]], [29, [0, 0, 6, 13]], [14, [0, 0, 6, 16]], [27, [0, 0, 6, 16]], [28, [0, 0, 6, 16]], [39, [0, 0, 6, 16]], [18, [0, 0, 6, 17]], [26, [0, 0, 6, 17]], [28, [0, 0, 6, 17]], [38, [0, 0, 6, 17]], [3, [0, 0, 7, 9]], [10, [0, 0, 7, 9]], [12, [0, 0, 7, 9]], [19, [0, 0, 7, 9]], [21, [0, 0, 7, 9]], [3, [0, 0, 7, 10]], [19, [0, 0, 7, 10]], [21, [0, 0, 7, 10]], [4, [0, 0, 7, 11]], [17, [0, 0, 7, 11]], [19, [0, 0, 7, 11]], [21, [0, 0, 7, 11]], [3, [0, 0, 7, 12]], [4, [0, 0, 7, 12]], [17, [0, 0, 7, 12]], [34, [0, 0, 7, 12]], [35, [0, 0, 7, 12]], [36, [0, 0, 7, 12]], [37, [0, 0, 7, 12]], [3, [0, 0, 7, 13]], [14, [0, 0, 7, 13]], [16, [0, 0, 7, 13]], [19, [0, 0, 7, 13]], [20, [0, 0, 7, 13]], [31, [0, 0, 7, 13]], [18, [0, 0, 7, 14]], [20, [0, 0, 7, 14]], [30, [0, 0, 7, 14]], [3, [0, 0, 7, 15]], [4, [0, 0, 7, 15]], [17, [0, 0, 7, 15]], [34, [0, 0, 7, 15]], [35, [0, 0, 7, 15]], [36, [0, 0, 7, 15]], [37, [0, 0, 7, 15]], [3, [0, 0, 7, 16]], [19, [0, 0, 7, 16]], [21, [0, 0, 7, 16]], [34, [0, 0, 7, 16]], [35, [0, 0, 7, 16]], [36, [0, 0, 7, 16]], [37, [0, 0, 7, 16]], [0, [0, 0, 7, 17]], [0, [0, 0, 7, 20]], [3, [0, 0, 7, 20]], [16, [0, 0, 7, 20]], [19, [0, 0, 7, 20]], [21, [0, 0, 7, 20]], [26, [0, 0, 7, 20]], [35, [0, 0, 7, 20]], [40, [0, 0, 7, 20]], [0, [0, 0, 7, 21]], [3, [0, 0, 7, 21]], [16, [0, 0, 7, 21]], [19, [0, 0, 7, 21]], [21, [0, 0, 7, 21]], [26, [0, 0, 7, 21]], [34, [0, 0, 7, 21]], [3, [0, 0, 9, 12]], [4, [0, 0, 9, 12]], [5, [0, 0, 9, 12]], [7, [0, 0, 9, 12]], [10, [0, 0, 9, 12]], [17, [0, 0, 9, 12]], [24, [0, 0, 9, 12]], [26, [0, 0, 9, 12]], [27, [0, 0, 9, 12]], [38, [0, 0, 9, 12]], [39, [0, 0, 9, 12]], [12, [0, 0, 9, 13]], [24, [0, 0, 9, 13]], [1, [0, 0, 9, 14]], [7, [0, 0, 9, 14]], [10, [0, 0, 9, 14]], [24, [0, 0, 9, 14]], [0, [0, 0, 9, 16]], [10, [0, 0, 9, 16]], [12, [0, 0, 9, 16]], [16, [0, 0, 9, 16]], [27, [0, 0, 9, 16]], [28, [0, 0, 9, 16]], [39, [0, 0, 9, 16]], [0, [0, 0, 9, 17]], [1, [0, 0, 9, 17]], [3, [0, 0, 9, 17]], [5, [0, 0, 9, 17]], [7, [0, 0, 9, 17]], [12, [0, 0, 9, 17]], [16, [0, 0, 9, 17]], [24, [0, 0, 9, 17]], [26, [0, 0, 9, 17]], [28, [0, 0, 9, 17]], [38, [0, 0, 9, 17]], [3, [0, 0, 10, 12]], [4, [0, 0, 10, 12]], [5, [0, 0, 10, 12]], [7, [0, 0, 10, 12]], [9, [0, 0, 10, 12]], [17, [0, 0, 10, 12]], [26, [0, 0, 10, 12]], [27, [0, 0, 10, 12]], [38, [0, 0, 10, 12]], [39, [0, 0, 10, 12]], [9, [0, 0, 10, 13]], [1, [0, 0, 10, 14]], [7, [0, 0, 10, 14]], [9, [0, 0, 10, 14]], [0, [0, 0, 10, 16]], [16, [0, 0, 10, 16]], [27, [0, 0, 10, 16]], [28, [0, 0, 10, 16]], [39, [0, 0, 10, 16]], [0, [0, 0, 10, 17]], [1, [0, 0, 10, 17]], [3, [0, 0, 10, 17]], [5, [0, 0, 10, 17]], [7, [0, 0, 10, 17]], [9, [0, 0, 10, 17]], [16, [0, 0, 10, 17]], [26, [0, 0, 10, 17]], [28, [0, 0, 10, 17]], [38, [0, 0, 10, 17]], [18, [0, 0, 11, 12]], [26, [0, 0, 11, 12]], [29, [0, 0, 11, 12]], [38, [0, 0, 11, 12]], [39, [0, 0, 11, 12]], [1, [0, 0, 11, 13]], [25, [0, 0, 11, 13]], [27, [0, 0, 11, 13]], [29, [0, 0, 11, 13]], [0, [0, 0, 11, 14]], [3, [0, 0, 11, 14]], [7, [0, 0, 11, 14]], [14, [0, 0, 11, 14]], [25, [0, 0, 11, 14]], [0, [0, 0, 11, 15]], [14, [0, 0, 11, 15]], [25, [0, 0, 11, 15]], [0, [0, 0, 11, 16]], [14, [0, 0, 11, 16]], [16, [0, 0, 11, 16]], [25, [0, 0, 11, 16]], [27, [0, 0, 11, 16]], [28, [0, 0, 11, 16]], [39, [0, 0, 11, 16]], [3, [0, 0, 11, 17]], [18, [0, 0, 11, 17]], [26, [0, 0, 11, 17]], [28, [0, 0, 11, 17]], [38, [0, 0, 11, 17]], [0, [0, 0, 11, 18]], [14, [0, 0, 11, 18]], [25, [0, 0, 11, 18]], [0, [0, 0, 11, 20]], [14, [0, 0, 11, 20]], [25, [0, 0, 11, 20]], [0, [0, 0, 11, 21]], [14, [0, 0, 11, 21]], [25, [0, 0, 11, 21]], [1, [0, 0, 12, 13]], [3, [0, 0, 12, 13]], [4, [0, 0, 12, 13]], [5, [0, 0, 12, 13]], [7, [0, 0, 12, 13]], [13, [0, 0, 12, 13]], [17, [0, 0, 12, 13]], [19, [0, 0, 12, 13]], [26, [0, 0, 12, 13]], [29, [0, 0, 12, 13]], [30, [0, 0, 12, 13]], [31, [0, 0, 12, 13]], [38, [0, 0, 12, 13]], [39, [0, 0, 12, 13]], [0, [0, 0, 12, 14]], [1, [0, 0, 12, 14]], [13, [0, 0, 12, 14]], [18, [0, 0, 12, 14]], [20, [0, 0, 12, 14]], [26, [0, 0, 12, 14]], [27, [0, 0, 12, 14]], [30, [0, 0, 12, 14]], [38, [0, 0, 12, 14]], [39, [0, 0, 12, 14]], [0, [0, 0, 12, 15]], [1, [0, 0, 12, 15]], [3, [0, 0, 12, 15]], [13, [0, 0, 12, 15]], [34, [0, 0, 12, 15]], [35, [0, 0, 12, 15]], [36, [0, 0, 12, 15]], [37, [0, 0, 12, 15]], [0, [0, 0, 12, 16]], [5, [0, 0, 12, 16]], [7, [0, 0, 12, 16]], [13, [0, 0, 12, 16]], [34, [0, 0, 12, 16]], [35, [0, 0, 12, 16]], [36, [0, 0, 12, 16]], [37, [0, 0, 12, 16]], [0, [0, 0, 12, 17]], [4, [0, 0, 12, 17]], [17, [0, 0, 12, 17]], [20, [0, 0, 12, 17]], [30, [0, 0, 12, 17]], [1, [0, 0, 12, 18]], [5, [0, 0, 12, 18]], [7, [0, 0, 12, 18]], [13, [0, 0, 12, 18]], [27, [0, 0, 12, 18]], [29, [0, 0, 12, 18]], [1, [0, 0, 12, 20]], [3, [0, 0, 12, 20]], [5, [0, 0, 12, 20]], [13, [0, 0, 12, 20]], [22, [0, 0, 12, 20]], [27, [0, 0, 12, 20]], [38, [0, 0, 12, 20]], [39, [0, 0, 12, 20]], [1, [0, 0, 12, 21]], [3, [0, 0, 12, 21]], [5, [0, 0, 12, 21]], [13, [0, 0, 12, 21]], [22, [0, 0, 12, 21]], [27, [0, 0, 12, 21]], [38, [0, 0, 12, 21]], [39, [0, 0, 12, 21]], [19, [0, 0, 13, 13]], [20, [0, 0, 13, 13]], [31, [0, 0, 13, 13]], [1, [0, 0, 13, 14]], [13, [0, 0, 13, 14]], [14, [0, 0, 13, 14]], [15, [0, 0, 13, 14]], [16, [0, 0, 13, 14]], [20, [0, 0, 13, 14]], [30, [0, 0, 13, 14]], [4, [0, 0, 13, 16]], [14, [0, 0, 13, 16]], [17, [0, 0, 13, 16]], [19, [0, 0, 13, 16]], [20, [0, 0, 13, 16]], [27, [0, 0, 13, 16]], [28, [0, 0, 13, 16]], [31, [0, 0, 13, 16]], [39, [0, 0, 13, 16]], [19, [0, 0, 13, 17]], [20, [0, 0, 13, 17]], [26, [0, 0, 13, 17]], [28, [0, 0, 13, 17]], [31, [0, 0, 13, 17]], [38, [0, 0, 13, 17]], [0, [0, 0, 13, 20]], [4, [0, 0, 13, 20]], [14, [0, 0, 13, 20]], [16, [0, 0, 13, 20]], [17, [0, 0, 13, 20]], [19, [0, 0, 13, 20]], [20, [0, 0, 13, 20]], [31, [0, 0, 13, 20]], [0, [0, 0, 13, 21]], [4, [0, 0, 13, 21]], [14, [0, 0, 13, 21]], [16, [0, 0, 13, 21]], [17, [0, 0, 13, 21]], [19, [0, 0, 13, 21]], [20, [0, 0, 13, 21]], [31, [0, 0, 13, 21]], [7, [0, 0, 14, 16]], [14, [0, 0, 14, 16]], [18, [0, 0, 14, 16]], [20, [0, 0, 14, 16]], [27, [0, 0, 14, 16]], [28, [0, 0, 14, 16]], [30, [0, 0, 14, 16]], [39, [0, 0, 14, 16]], [3, [0, 0, 14, 17]], [13, [0, 0, 14, 17]], [15, [0, 0, 14, 17]], [16, [0, 0, 14, 17]], [18, [0, 0, 14, 17]], [20, [0, 0, 14, 17]], [26, [0, 0, 14, 17]], [28, [0, 0, 14, 17]], [30, [0, 0, 14, 17]], [38, [0, 0, 14, 17]], [0, [0, 0, 14, 20]], [7, [0, 0, 14, 20]], [14, [0, 0, 14, 20]], [16, [0, 0, 14, 20]], [18, [0, 0, 14, 20]], [20, [0, 0, 14, 20]], [30, [0, 0, 14, 20]], [0, [0, 0, 14, 21]], [7, [0, 0, 14, 21]], [14, [0, 0, 14, 21]], [16, [0, 0, 14, 21]], [18, [0, 0, 14, 21]], [20, [0, 0, 14, 21]], [30, [0, 0, 14, 21]], [1, [0, 0, 15, 16]], [4, [0, 0, 15, 16]], [17, [0, 0, 15, 16]], [5, [0, 0, 15, 20]], [7, [0, 0, 15, 20]], [5, [0, 0, 15, 21]], [7, [0, 0, 15, 21]], [27, [0, 0, 16, 20]], [28, [0, 0, 16, 20]], [39, [0, 0, 16, 20]], [27, [0, 0, 16, 21]], [28, [0, 0, 16, 21]], [39, [0, 0, 16, 21]], [0, [0, 0, 17, 18]], [1, [0, 0, 17, 18]], [16, [0, 0, 17, 18]], [0, [0, 0, 17, 20]], [16, [0, 0, 17, 20]], [26, [0, 0, 17, 20]], [28, [0, 0, 17, 20]], [38, [0, 0, 17, 20]], [0, [0, 0, 17, 21]], [16, [0, 0, 17, 21]], [26, [0, 0, 17, 21]], [28, [0, 0, 17, 21]], [38, [0, 0, 17, 21]], [0, [0, 1, 1, 2]], [6, [0, 1, 1, 2]], [8, [0, 1, 1, 2]], [9, [0, 1, 1, 2]], [10, [0, 1, 1, 2]], [11, [0, 1, 1, 2]], [12, [0, 1, 1, 2]], [13, [0, 1, 1, 2]], [15, [0, 1, 1, 2]], [5, [0, 1, 1, 3]], [7, [0, 1, 1, 3]], [9, [0, 1, 1, 3]], [10, [0, 1, 1, 3]], [11, [0, 1, 1, 3]], [12, [0, 1, 1, 3]], [15, [0, 1, 1, 3]], [16, [0, 1, 1, 3]], [25, [0, 1, 1, 3]], [5, [0, 1, 1, 4]], [7, [0, 1, 1, 4]], [13, [0, 1, 1, 4]], [16, [0, 1, 1, 4]], [25, [0, 1, 1, 4]], [5, [0, 1, 1, 5]], [6, [0, 1, 1, 5]], [7, [0, 1, 1, 5]], [8, [0, 1, 1, 5]], [14, [0, 1, 1, 5]], [20, [0, 1, 1, 5]], [27, [0, 1, 1, 5]], [29, [0, 1, 1, 5]], [30, [0, 1, 1, 5]], [0, [0, 1, 1, 7]], [1, [0, 1, 1, 7]], [6, [0, 1, 1, 7]], [8, [0, 1, 1, 7]], [13, [0, 1, 1, 7]], [15, [0, 1, 1, 7]], [20, [0, 1, 1, 7]], [21, [0, 1, 1, 7]], [31, [0, 1, 1, 7]], [1, [0, 1, 1, 8]], [5, [0, 1, 1, 8]], [19, [0, 1, 1, 8]], [22, [0, 1, 1, 8]], [32, [0, 1, 1, 8]], [33, [0, 1, 1, 8]], [0, [0, 1, 1, 9]], [5, [0, 1, 1, 9]], [7, [0, 1, 1, 9]], [10, [0, 1, 1, 9]], [14, [0, 1, 1, 9]], [16, [0, 1, 1, 9]], [24, [0, 1, 1, 9]], [0, [0, 1, 1, 10]], [5, [0, 1, 1, 10]], [7, [0, 1, 1, 10]], [9, [0, 1, 1, 10]], [14, [0, 1, 1, 10]], [16, [0, 1, 1, 10]], [0, [0, 1, 1, 11]], [16, [0, 1, 1, 11]], [25, [0, 1, 1, 11]], [0, [0, 1, 1, 12]], [2, [0, 1, 1, 12]], [9, [0, 1, 1, 12]], [10, [0, 1, 1, 12]], [11, [0, 1, 1, 12]], [12, [0, 1, 1, 12]], [13, [0, 1, 1, 12]], [17, [0, 1, 1, 12]], [18, [0, 1, 1, 12]], [26, [0, 1, 1, 12]], [29, [0, 1, 1, 12]], [38, [0, 1, 1, 12]], [39, [0, 1, 1, 12]], [2, [0, 1, 1, 13]], [14, [0, 1, 1, 13]], [17, [0, 1, 1, 13]], [19, [0, 1, 1, 13]], [27, [0, 1, 1, 13]], [29, [0, 1, 1, 13]], [30, [0, 1, 1, 13]], [31, [0, 1, 1, 13]], [1, [0, 1, 1, 14]], [8, [0, 1, 1, 14]], [13, [0, 1, 1, 14]], [14, [0, 1, 1, 14]], [15, [0, 1, 1, 14]], [16, [0, 1, 1, 14]], [18, [0, 1, 1, 14]], [22, [0, 1, 1, 14]], [23, [0, 1, 1, 14]], [30, [0, 1, 1, 14]], [31, [0, 1, 1, 14]], [33, [0, 1, 1, 14]], [0, [0, 1, 1, 15]], [7, [0, 1, 1, 15]], [8, [0, 1, 1, 15]], [14, [0, 1, 1, 15]], [16, [0, 1, 1, 15]], [21, [0, 1, 1, 15]], [23, [0, 1, 1, 15]], [32, [0, 1, 1, 15]], [5, [0, 1, 1, 16]], [7, [0, 1, 1, 16]], [14, [0, 1, 1, 16]], [27, [0, 1, 1, 16]], [28, [0, 1, 1, 16]], [39, [0, 1, 1, 16]], [0, [0, 1, 1, 17]], [2, [0, 1, 1, 17]], [13, [0, 1, 1, 17]], [15, [0, 1, 1, 17]], [17, [0, 1, 1, 17]], [18, [0, 1, 1, 17]], [26, [0, 1, 1, 17]], [28, [0, 1, 1, 17]], [38, [0, 1, 1, 17]], [0, [0, 1, 1, 18]], [7, [0, 1, 1, 18]], [14, [0, 1, 1, 18]], [16, [0, 1, 1, 18]], [18, [0, 1, 1, 18]], [21, [0, 1, 1, 18]], [0, [0, 1, 1, 20]], [1, [0, 1, 1, 20]], [2, [0, 1, 1, 20]], [5, [0, 1, 1, 20]], [7, [0, 1, 1, 20]], [14, [0, 1, 1, 20]], [16, [0, 1, 1, 20]], [17, [0, 1, 1, 20]], [0, [0, 1, 1, 21]], [1, [0, 1, 1, 21]], [2, [0, 1, 1, 21]], [5, [0, 1, 1, 21]], [7, [0, 1, 1, 21]], [14, [0, 1, 1, 21]], [16, [0, 1, 1, 21]], [17, [0, 1, 1, 21]], [1, [0, 1, 2, 2]], [5, [0, 1, 2, 2]], [19, [0, 1, 2, 2]], [21, [0, 1, 2, 2]], [0, [0, 1, 2, 3]], [2, [0, 1, 2, 3]], [4, [0, 1, 2, 3]], [5, [0, 1, 2, 3]], [7, [0, 1, 2, 3]], [14, [0, 1, 2, 3]], [15, [0, 1, 2, 3]], [25, [0, 1, 2, 3]], [1, [0, 1, 2, 4]], [3, [0, 1, 2, 4]], [5, [0, 1, 2, 4]], [7, [0, 1, 2, 4]], [13, [0, 1, 2, 4]], [16, [0, 1, 2, 4]], [25, [0, 1, 2, 4]], [5, [0, 1, 2, 5]], [7, [0, 1, 2, 5]], [9, [0, 1, 2, 5]], [10, [0, 1, 2, 5]], [11, [0, 1, 2, 5]], [12, [0, 1, 2, 5]], [18, [0, 1, 2, 5]], [20, [0, 1, 2, 5]], [30, [0, 1, 2, 5]], [0, [0, 1, 2, 7]], [1, [0, 1, 2, 7]], [6, [0, 1, 2, 7]], [8, [0, 1, 2, 7]], [13, [0, 1, 2, 7]], [15, [0, 1, 2, 7]], [20, [0, 1, 2, 7]], [21, [0, 1, 2, 7]], [31, [0, 1, 2, 7]], [1, [0, 1, 2, 9]], [2, [0, 1, 2, 9]], [5, [0, 1, 2, 9]], [7, [0, 1, 2, 9]], [17, [0, 1, 2, 9]], [1, [0, 1, 2, 10]], [2, [0, 1, 2, 10]], [5, [0, 1, 2, 10]], [7, [0, 1, 2, 10]], [17, [0, 1, 2, 10]], [0, [0, 1, 2, 11]], [2, [0, 1, 2, 11]], [4, [0, 1, 2, 11]], [9, [0, 1, 2, 11]], [12, [0, 1, 2, 11]], [14, [0, 1, 2, 11]], [16, [0, 1, 2, 11]], [24, [0, 1, 2, 11]], [0, [0, 1, 2, 12]], [1, [0, 1, 2, 12]], [3, [0, 1, 2, 12]], [10, [0, 1, 2, 12]], [11, [0, 1, 2, 12]], [24, [0, 1, 2, 12]], [19, [0, 1, 2, 13]], [30, [0, 1, 2, 13]], [31, [0, 1, 2, 13]], [1, [0, 1, 2, 14]], [6, [0, 1, 2, 14]], [7, [0, 1, 2, 14]], [8, [0, 1, 2, 14]], [18, [0, 1, 2, 14]], [30, [0, 1, 2, 14]], [31, [0, 1, 2, 14]], [2, [0, 1, 2, 15]], [4, [0, 1, 2, 15]], [6, [0, 1, 2, 15]], [8, [0, 1, 2, 15]], [1, [0, 1, 2, 16]], [3, [0, 1, 2, 16]], [5, [0, 1, 2, 16]], [7, [0, 1, 2, 16]], [1, [0, 1, 2, 17]], [3, [0, 1, 2, 17]], [1, [0, 1, 2, 18]], [3, [0, 1, 2, 18]], [5, [0, 1, 2, 18]], [18, [0, 1, 2, 18]], [21, [0, 1, 2, 18]], [1, [0, 1, 2, 20]], [3, [0, 1, 2, 20]], [5, [0, 1, 2, 20]], [7, [0, 1, 2, 20]], [1, [0, 1, 2, 21]], [3, [0, 1, 2, 21]], [5, [0, 1, 2, 21]], [7, [0, 1, 2, 21]], [2, [0, 1, 3, 3]], [3, [0, 1, 3, 3]], [4, [0, 1, 3, 3]], [5, [0, 1, 3, 3]], [1, [0, 1, 3, 4]], [2, [0, 1, 3, 4]], [17, [0, 1, 3, 4]], [9, [0, 1, 3, 5]], [10, [0, 1, 3, 5]], [11, [0, 1, 3, 5]], [12, [0, 1, 3, 5]], [13, [0, 1, 3, 5]], [14, [0, 1, 3, 5]], [25, [0, 1, 3, 5]], [0, [0, 1, 3, 7]], [1, [0, 1, 3, 7]], [3, [0, 1, 3, 7]], [13, [0, 1, 3, 7]], [15, [0, 1, 3, 7]], [13, [0, 1, 3, 9]], [14, [0, 1, 3, 9]], [25, [0, 1, 3, 9]], [13, [0, 1, 3, 10]], [14, [0, 1, 3, 10]], [25, [0, 1, 3, 10]], [1, [0, 1, 3, 11]], [2, [0, 1, 3, 11]], [3, [0, 1, 3, 11]], [5, [0, 1, 3, 11]], [7, [0, 1, 3, 11]], [10, [0, 1, 3, 11]], [11, [0, 1, 3, 11]], [17, [0, 1, 3, 11]], [24, [0, 1, 3, 11]], [2, [0, 1, 3, 12]], [4, [0, 1, 3, 12]], [7, [0, 1, 3, 12]], [9, [0, 1, 3, 12]], [12, [0, 1, 3, 12]], [24, [0, 1, 3, 12]], [26, [0, 1, 3, 12]], [27, [0, 1, 3, 12]], [38, [0, 1, 3, 12]], [39, [0, 1, 3, 12]], [1, [0, 1, 3, 13]], [2, [0, 1, 3, 13]], [3, [0, 1, 3, 13]], [4, [0, 1, 3, 13]], [13, [0, 1, 3, 13]], [14, [0, 1, 3, 13]], [15, [0, 1, 3, 13]], [16, [0, 1, 3, 13]], [1, [0, 1, 3, 14]], [3, [0, 1, 3, 14]], [13, [0, 1, 3, 14]], [14, [0, 1, 3, 14]], [15, [0, 1, 3, 14]], [16, [0, 1, 3, 14]], [13, [0, 1, 3, 16]], [25, [0, 1, 3, 16]], [27, [0, 1, 3, 16]], [28, [0, 1, 3, 16]], [39, [0, 1, 3, 16]], [1, [0, 1, 3, 17]], [2, [0, 1, 3, 17]], [3, [0, 1, 3, 17]], [4, [0, 1, 3, 17]], [13, [0, 1, 3, 17]], [25, [0, 1, 3, 17]], [26, [0, 1, 3, 17]], [28, [0, 1, 3, 17]], [38, [0, 1, 3, 17]], [1, [0, 1, 3, 18]], [3, [0, 1, 3, 18]], [5, [0, 1, 4, 5]], [7, [0, 1, 4, 5]], [9, [0, 1, 4, 5]], [10, [0, 1, 4, 5]], [11, [0, 1, 4, 5]], [12, [0, 1, 4, 5]], [1, [0, 1, 4, 7]], [3, [0, 1, 4, 7]], [13, [0, 1, 4, 7]], [14, [0, 1, 4, 7]], [15, [0, 1, 4, 7]], [16, [0, 1, 4, 7]], [1, [0, 1, 4, 9]], [2, [0, 1, 4, 9]], [5, [0, 1, 4, 9]], [7, [0, 1, 4, 9]], [10, [0, 1, 4, 9]], [15, [0, 1, 4, 9]], [16, [0, 1, 4, 9]], [17, [0, 1, 4, 9]], [24, [0, 1, 4, 9]], [25, [0, 1, 4, 9]], [1, [0, 1, 4, 10]], [2, [0, 1, 4, 10]], [5, [0, 1, 4, 10]], [7, [0, 1, 4, 10]], [9, [0, 1, 4, 10]], [15, [0, 1, 4, 10]], [16, [0, 1, 4, 10]], [17, [0, 1, 4, 10]], [25, [0, 1, 4, 10]], [26, [0, 1, 4, 12]], [27, [0, 1, 4, 12]], [38, [0, 1, 4, 12]], [39, [0, 1, 4, 12]], [2, [0, 1, 4, 13]], [4, [0, 1, 4, 13]], [13, [0, 1, 4, 13]], [14, [0, 1, 4, 13]], [25, [0, 1, 4, 13]], [13, [0, 1, 4, 14]], [14, [0, 1, 4, 14]], [15, [0, 1, 4, 14]], [16, [0, 1, 4, 14]], [2, [0, 1, 4, 15]], [4, [0, 1, 4, 15]], [16, [0, 1, 4, 15]], [26, [0, 1, 4, 15]], [34, [0, 1, 4, 15]], [37, [0, 1, 4, 15]], [40, [0, 1, 4, 15]], [1, [0, 1, 4, 16]], [3, [0, 1, 4, 16]], [5, [0, 1, 4, 16]], [15, [0, 1, 4, 16]], [22, [0, 1, 4, 16]], [25, [0, 1, 4, 16]], [27, [0, 1, 4, 16]], [28, [0, 1, 4, 16]], [35, [0, 1, 4, 16]], [36, [0, 1, 4, 16]], [39, [0, 1, 4, 16]], [40, [0, 1, 4, 16]], [1, [0, 1, 4, 17]], [3, [0, 1, 4, 17]], [16, [0, 1, 4, 17]], [26, [0, 1, 4, 17]], [28, [0, 1, 4, 17]], [38, [0, 1, 4, 17]], [1, [0, 1, 4, 20]], [2, [0, 1, 4, 20]], [3, [0, 1, 4, 20]], [4, [0, 1, 4, 20]], [5, [0, 1, 4, 20]], [22, [0, 1, 4, 20]], [37, [0, 1, 4, 20]], [40, [0, 1, 4, 20]], [1, [0, 1, 4, 21]], [2, [0, 1, 4, 21]], [3, [0, 1, 4, 21]], [4, [0, 1, 4, 21]], [5, [0, 1, 4, 21]], [22, [0, 1, 4, 21]], [34, [0, 1, 4, 21]], [13, [0, 1, 5, 5]], [18, [0, 1, 5, 5]], [25, [0, 1, 5, 5]], [27, [0, 1, 5, 5]], [29, [0, 1, 5, 5]], [0, [0, 1, 5, 9]], [5, [0, 1, 5, 9]], [7, [0, 1, 5, 9]], [14, [0, 1, 5, 9]], [16, [0, 1, 5, 9]], [0, [0, 1, 5, 10]], [5, [0, 1, 5, 10]], [7, [0, 1, 5, 10]], [14, [0, 1, 5, 10]], [16, [0, 1, 5, 10]], [14, [0, 1, 5, 11]], [19, [0, 1, 5, 11]], [27, [0, 1, 5, 11]], [29, [0, 1, 5, 11]], [30, [0, 1, 5, 11]], [31, [0, 1, 5, 11]], [5, [0, 1, 5, 12]], [7, [0, 1, 5, 12]], [9, [0, 1, 5, 12]], [10, [0, 1, 5, 12]], [11, [0, 1, 5, 12]], [12, [0, 1, 5, 12]], [19, [0, 1, 5, 12]], [27, [0, 1, 5, 12]], [29, [0, 1, 5, 12]], [30, [0, 1, 5, 12]], [31, [0, 1, 5, 12]], [13, [0, 1, 5, 13]], [25, [0, 1, 5, 13]], [27, [0, 1, 5, 13]], [29, [0, 1, 5, 13]], [6, [0, 1, 5, 14]], [8, [0, 1, 5, 14]], [0, [0, 1, 5, 15]], [14, [0, 1, 5, 15]], [16, [0, 1, 5, 15]], [5, [0, 1, 5, 16]], [6, [0, 1, 5, 16]], [7, [0, 1, 5, 16]], [8, [0, 1, 5, 16]], [5, [0, 1, 5, 17]], [7, [0, 1, 5, 17]], [13, [0, 1, 5, 17]], [18, [0, 1, 5, 17]], [25, [0, 1, 5, 17]], [5, [0, 1, 5, 18]], [7, [0, 1, 5, 18]], [2, [0, 1, 5, 20]], [4, [0, 1, 5, 20]], [5, [0, 1, 5, 20]], [6, [0, 1, 5, 20]], [7, [0, 1, 5, 20]], [8, [0, 1, 5, 20]], [2, [0, 1, 5, 21]], [4, [0, 1, 5, 21]], [5, [0, 1, 5, 21]], [6, [0, 1, 5, 21]], [7, [0, 1, 5, 21]], [8, [0, 1, 5, 21]], [14, [0, 1, 7, 7]], [1, [0, 1, 7, 9]], [3, [0, 1, 7, 9]], [1, [0, 1, 7, 10]], [3, [0, 1, 7, 10]], [0, [0, 1, 7, 11]], [2, [0, 1, 7, 11]], [3, [0, 1, 7, 11]], [14, [0, 1, 7, 11]], [17, [0, 1, 7, 11]], [25, [0, 1, 7, 11]], [0, [0, 1, 7, 12]], [2, [0, 1, 7, 12]], [3, [0, 1, 7, 12]], [13, [0, 1, 7, 12]], [17, [0, 1, 7, 12]], [34, [0, 1, 7, 12]], [35, [0, 1, 7, 12]], [36, [0, 1, 7, 12]], [37, [0, 1, 7, 12]], [0, [0, 1, 7, 13]], [1, [0, 1, 7, 13]], [3, [0, 1, 7, 13]], [14, [0, 1, 7, 13]], [16, [0, 1, 7, 13]], [2, [0, 1, 7, 15]], [4, [0, 1, 7, 15]], [6, [0, 1, 7, 15]], [8, [0, 1, 7, 15]], [14, [0, 1, 7, 15]], [34, [0, 1, 7, 15]], [35, [0, 1, 7, 15]], [36, [0, 1, 7, 15]], [37, [0, 1, 7, 15]], [34, [0, 1, 7, 16]], [35, [0, 1, 7, 16]], [36, [0, 1, 7, 16]], [37, [0, 1, 7, 16]], [0, [0, 1, 7, 18]], [14, [0, 1, 7, 18]], [16, [0, 1, 7, 18]], [14, [0, 1, 7, 20]], [26, [0, 1, 7, 20]], [35, [0, 1, 7, 20]], [40, [0, 1, 7, 20]], [14, [0, 1, 7, 21]], [26, [0, 1, 7, 21]], [34, [0, 1, 7, 21]], [10, [0, 1, 9, 11]], [12, [0, 1, 9, 11]], [14, [0, 1, 9, 11]], [16, [0, 1, 9, 11]], [0, [0, 1, 9, 12]], [2, [0, 1, 9, 12]], [3, [0, 1, 9, 12]], [5, [0, 1, 9, 12]], [7, [0, 1, 9, 12]], [10, [0, 1, 9, 12]], [12, [0, 1, 9, 12]], [17, [0, 1, 9, 12]], [1, [0, 1, 9, 17]], [3, [0, 1, 9, 17]], [14, [0, 1, 10, 11]], [16, [0, 1, 10, 11]], [0, [0, 1, 10, 12]], [2, [0, 1, 10, 12]], [3, [0, 1, 10, 12]], [5, [0, 1, 10, 12]], [7, [0, 1, 10, 12]], [17, [0, 1, 10, 12]], [1, [0, 1, 10, 17]], [3, [0, 1, 10, 17]], [18, [0, 1, 11, 12]], [27, [0, 1, 11, 12]], [29, [0, 1, 11, 12]], [0, [0, 1, 11, 13]], [14, [0, 1, 11, 13]], [16, [0, 1, 11, 13]], [19, [0, 1, 11, 13]], [20, [0, 1, 11, 13]], [25, [0, 1, 11, 13]], [27, [0, 1, 11, 13]], [29, [0, 1, 11, 13]], [31, [0, 1, 11, 13]], [0, [0, 1, 11, 14]], [1, [0, 1, 11, 14]], [14, [0, 1, 11, 14]], [18, [0, 1, 11, 14]], [20, [0, 1, 11, 14]], [25, [0, 1, 11, 14]], [30, [0, 1, 11, 14]], [14, [0, 1, 11, 16]], [16, [0, 1, 11, 16]], [1, [0, 1, 11, 17]], [14, [0, 1, 11, 17]], [18, [0, 1, 11, 17]], [22, [0, 1, 12, 12]], [1, [0, 1, 12, 13]], [2, [0, 1, 12, 13]], [3, [0, 1, 12, 13]], [4, [0, 1, 12, 13]], [13, [0, 1, 12, 13]], [19, [0, 1, 12, 13]], [20, [0, 1, 12, 13]], [31, [0, 1, 12, 13]], [0, [0, 1, 12, 14]], [3, [0, 1, 12, 14]], [13, [0, 1, 12, 14]], [18, [0, 1, 12, 14]], [20, [0, 1, 12, 14]], [30, [0, 1, 12, 14]], [0, [0, 1, 12, 15]], [26, [0, 1, 12, 15]], [34, [0, 1, 12, 15]], [37, [0, 1, 12, 15]], [40, [0, 1, 12, 15]], [35, [0, 1, 12, 16]], [36, [0, 1, 12, 16]], [40, [0, 1, 12, 16]], [0, [0, 1, 12, 17]], [2, [0, 1, 12, 17]], [3, [0, 1, 12, 17]], [4, [0, 1, 12, 17]], [1, [0, 1, 12, 20]], [3, [0, 1, 12, 20]], [5, [0, 1, 12, 20]], [22, [0, 1, 12, 20]], [37, [0, 1, 12, 20]], [40, [0, 1, 12, 20]], [1, [0, 1, 12, 21]], [3, [0, 1, 12, 21]], [5, [0, 1, 12, 21]], [22, [0, 1, 12, 21]], [34, [0, 1, 12, 21]], [1, [0, 1, 13, 16]], [2, [0, 1, 13, 16]], [3, [0, 1, 13, 16]], [4, [0, 1, 13, 16]], [1, [0, 1, 13, 20]], [2, [0, 1, 13, 20]], [3, [0, 1, 13, 20]], [4, [0, 1, 13, 20]], [1, [0, 1, 13, 21]], [2, [0, 1, 13, 21]], [3, [0, 1, 13, 21]], [4, [0, 1, 13, 21]], [1, [0, 1, 14, 17]], [3, [0, 1, 14, 17]], [26, [0, 1, 15, 15]], [34, [0, 1, 15, 15]], [37, [0, 1, 15, 15]], [40, [0, 1, 15, 15]], [0, [0, 1, 15, 16]], [2, [0, 1, 15, 16]], [4, [0, 1, 15, 16]], [16, [0, 1, 15, 16]], [35, [0, 1, 15, 16]], [36, [0, 1, 15, 16]], [40, [0, 1, 15, 16]], [35, [0, 1, 15, 20]], [37, [0, 1, 15, 20]], [0, [0, 2, 2, 3]], [1, [0, 2, 2, 3]], [3, [0, 2, 2, 3]], [4, [0, 2, 2, 3]], [5, [0, 2, 2, 3]], [10, [0, 2, 2, 3]], [11, [0, 2, 2, 3]], [13, [0, 2, 2, 3]], [16, [0, 2, 2, 3]], [17, [0, 2, 2, 3]], [19, [0, 2, 2, 3]], [21, [0, 2, 2, 3]], [24, [0, 2, 2, 3]], [25, [0, 2, 2, 3]], [1, [0, 2, 2, 4]], [5, [0, 2, 2, 4]], [9, [0, 2, 2, 4]], [12, [0, 2, 2, 4]], [14, [0, 2, 2, 4]], [15, [0, 2, 2, 4]], [19, [0, 2, 2, 4]], [21, [0, 2, 2, 4]], [24, [0, 2, 2, 4]], [25, [0, 2, 2, 4]], [5, [0, 2, 2, 5]], [13, [0, 2, 2, 5]], [14, [0, 2, 2, 5]], [15, [0, 2, 2, 5]], [16, [0, 2, 2, 5]], [18, [0, 2, 2, 5]], [21, [0, 2, 2, 5]], [30, [0, 2, 2, 5]], [31, [0, 2, 2, 5]], [1, [0, 2, 2, 7]], [19, [0, 2, 2, 7]], [21, [0, 2, 2, 7]], [1, [0, 2, 2, 8]], [5, [0, 2, 2, 8]], [19, [0, 2, 2, 8]], [22, [0, 2, 2, 8]], [32, [0, 2, 2, 8]], [33, [0, 2, 2, 8]], [1, [0, 2, 2, 9]], [5, [0, 2, 2, 9]], [10, [0, 2, 2, 9]], [12, [0, 2, 2, 9]], [19, [0, 2, 2, 9]], [21, [0, 2, 2, 9]], [1, [0, 2, 2, 10]], [5, [0, 2, 2, 10]], [19, [0, 2, 2, 10]], [21, [0, 2, 2, 10]], [11, [0, 2, 2, 11]], [12, [0, 2, 2, 11]], [14, [0, 2, 2, 11]], [16, [0, 2, 2, 11]], [24, [0, 2, 2, 11]], [0, [0, 2, 2, 13]], [14, [0, 2, 2, 13]], [16, [0, 2, 2, 13]], [19, [0, 2, 2, 13]], [30, [0, 2, 2, 13]], [31, [0, 2, 2, 13]], [0, [0, 2, 2, 14]], [6, [0, 2, 2, 14]], [9, [0, 2, 2, 14]], [12, [0, 2, 2, 14]], [13, [0, 2, 2, 14]], [15, [0, 2, 2, 14]], [18, [0, 2, 2, 14]], [20, [0, 2, 2, 14]], [22, [0, 2, 2, 14]], [23, [0, 2, 2, 14]], [24, [0, 2, 2, 14]], [30, [0, 2, 2, 14]], [33, [0, 2, 2, 14]], [5, [0, 2, 2, 15]], [6, [0, 2, 2, 15]], [9, [0, 2, 2, 15]], [12, [0, 2, 2, 15]], [21, [0, 2, 2, 15]], [23, [0, 2, 2, 15]], [24, [0, 2, 2, 15]], [32, [0, 2, 2, 15]], [0, [0, 2, 2, 16]], [1, [0, 2, 2, 16]], [5, [0, 2, 2, 16]], [9, [0, 2, 2, 16]], [11, [0, 2, 2, 16]], [14, [0, 2, 2, 16]], [16, [0, 2, 2, 16]], [19, [0, 2, 2, 16]], [21, [0, 2, 2, 16]], [0, [0, 2, 2, 18]], [3, [0, 2, 2, 18]], [14, [0, 2, 2, 18]], [16, [0, 2, 2, 18]], [18, [0, 2, 2, 18]], [1, [0, 2, 2, 20]], [5, [0, 2, 2, 20]], [19, [0, 2, 2, 20]], [21, [0, 2, 2, 20]], [1, [0, 2, 2, 21]], [5, [0, 2, 2, 21]], [19, [0, 2, 2, 21]], [21, [0, 2, 2, 21]], [5, [0, 2, 3, 3]], [10, [0, 2, 3, 4]], [11, [0, 2, 3, 4]], [24, [0, 2, 3, 4]], [2, [0, 2, 3, 5]], [4, [0, 2, 3, 5]], [5, [0, 2, 3, 5]], [13, [0, 2, 3, 5]], [14, [0, 2, 3, 5]], [19, [0, 2, 3, 5]], [21, [0, 2, 3, 5]], [25, [0, 2, 3, 5]], [1, [0, 2, 3, 7]], [19, [0, 2, 3, 7]], [21, [0, 2, 3, 7]], [1, [0, 2, 3, 11]], [4, [0, 2, 3, 11]], [10, [0, 2, 3, 11]], [12, [0, 2, 3, 11]], [17, [0, 2, 3, 11]], [1, [0, 2, 3, 12]], [3, [0, 2, 3, 12]], [5, [0, 2, 3, 12]], [1, [0, 2, 3, 14]], [7, [0, 2, 3, 14]], [10, [0, 2, 3, 14]], [11, [0, 2, 3, 14]], [15, [0, 2, 3, 14]], [16, [0, 2, 3, 14]], [24, [0, 2, 3, 14]], [25, [0, 2, 3, 14]], [10, [0, 2, 3, 15]], [11, [0, 2, 3, 15]], [14, [0, 2, 3, 15]], [24, [0, 2, 3, 15]], [26, [0, 2, 3, 15]], [34, [0, 2, 3, 15]], [37, [0, 2, 3, 15]], [40, [0, 2, 3, 15]], [7, [0, 2, 3, 16]], [11, [0, 2, 3, 16]], [12, [0, 2, 3, 16]], [22, [0, 2, 3, 16]], [24, [0, 2, 3, 16]], [35, [0, 2, 3, 16]], [36, [0, 2, 3, 16]], [40, [0, 2, 3, 16]], [35, [0, 2, 3, 20]], [37, [0, 2, 3, 20]], [5, [0, 2, 4, 5]], [15, [0, 2, 4, 5]], [19, [0, 2, 4, 5]], [20, [0, 2, 4, 5]], [21, [0, 2, 4, 5]], [25, [0, 2, 4, 5]], [27, [0, 2, 4, 5]], [29, [0, 2, 4, 5]], [30, [0, 2, 4, 5]], [1, [0, 2, 4, 7]], [19, [0, 2, 4, 7]], [21, [0, 2, 4, 7]], [3, [0, 2, 4, 9]], [5, [0, 2, 4, 9]], [10, [0, 2, 4, 9]], [12, [0, 2, 4, 9]], [19, [0, 2, 4, 9]], [21, [0, 2, 4, 9]], [3, [0, 2, 4, 10]], [5, [0, 2, 4, 10]], [19, [0, 2, 4, 10]], [21, [0, 2, 4, 10]], [9, [0, 2, 4, 13]], [12, [0, 2, 4, 13]], [24, [0, 2, 4, 13]], [1, [0, 2, 4, 14]], [7, [0, 2, 4, 14]], [13, [0, 2, 4, 14]], [14, [0, 2, 4, 14]], [25, [0, 2, 4, 14]], [9, [0, 2, 4, 16]], [12, [0, 2, 4, 16]], [24, [0, 2, 4, 16]], [18, [0, 2, 4, 17]], [20, [0, 2, 4, 17]], [30, [0, 2, 4, 17]], [16, [0, 2, 4, 18]], [18, [0, 2, 4, 18]], [27, [0, 2, 4, 18]], [29, [0, 2, 4, 18]], [5, [0, 2, 4, 20]], [22, [0, 2, 4, 20]], [35, [0, 2, 4, 20]], [40, [0, 2, 4, 20]], [5, [0, 2, 4, 21]], [22, [0, 2, 4, 21]], [34, [0, 2, 4, 21]], [20, [0, 2, 5, 5]], [27, [0, 2, 5, 5]], [29, [0, 2, 5, 5]], [30, [0, 2, 5, 5]], [13, [0, 2, 5, 7]], [14, [0, 2, 5, 7]], [15, [0, 2, 5, 7]], [16, [0, 2, 5, 7]], [2, [0, 2, 5, 9]], [4, [0, 2, 5, 9]], [5, [0, 2, 5, 9]], [18, [0, 2, 5, 9]], [21, [0, 2, 5, 9]], [30, [0, 2, 5, 9]], [31, [0, 2, 5, 9]], [2, [0, 2, 5, 10]], [4, [0, 2, 5, 10]], [5, [0, 2, 5, 10]], [18, [0, 2, 5, 10]], [21, [0, 2, 5, 10]], [30, [0, 2, 5, 10]], [31, [0, 2, 5, 10]], [2, [0, 2, 5, 11]], [4, [0, 2, 5, 11]], [14, [0, 2, 5, 11]], [16, [0, 2, 5, 11]], [0, [0, 2, 5, 12]], [20, [0, 2, 5, 12]], [27, [0, 2, 5, 12]], [29, [0, 2, 5, 12]], [30, [0, 2, 5, 12]], [14, [0, 2, 5, 13]], [16, [0, 2, 5, 13]], [20, [0, 2, 5, 13]], [27, [0, 2, 5, 13]], [29, [0, 2, 5, 13]], [30, [0, 2, 5, 13]], [0, [0, 2, 5, 14]], [6, [0, 2, 5, 14]], [8, [0, 2, 5, 14]], [9, [0, 2, 5, 14]], [10, [0, 2, 5, 14]], [11, [0, 2, 5, 14]], [12, [0, 2, 5, 14]], [13, [0, 2, 5, 14]], [15, [0, 2, 5, 14]], [2, [0, 2, 5, 15]], [4, [0, 2, 5, 15]], [6, [0, 2, 5, 16]], [7, [0, 2, 5, 16]], [8, [0, 2, 5, 16]], [19, [0, 2, 5, 16]], [21, [0, 2, 5, 16]], [9, [0, 2, 5, 17]], [12, [0, 2, 5, 17]], [16, [0, 2, 5, 17]], [20, [0, 2, 5, 17]], [24, [0, 2, 5, 17]], [30, [0, 2, 5, 17]], [14, [0, 2, 5, 18]], [27, [0, 2, 5, 18]], [29, [0, 2, 5, 18]], [6, [0, 2, 5, 20]], [7, [0, 2, 5, 20]], [8, [0, 2, 5, 20]], [19, [0, 2, 5, 20]], [21, [0, 2, 5, 20]], [6, [0, 2, 5, 21]], [7, [0, 2, 5, 21]], [8, [0, 2, 5, 21]], [19, [0, 2, 5, 21]], [21, [0, 2, 5, 21]], [14, [0, 2, 7, 7]], [1, [0, 2, 7, 9]], [19, [0, 2, 7, 9]], [21, [0, 2, 7, 9]], [1, [0, 2, 7, 10]], [19, [0, 2, 7, 10]], [21, [0, 2, 7, 10]], [0, [0, 2, 7, 13]], [14, [0, 2, 7, 13]], [16, [0, 2, 7, 13]], [6, [0, 2, 7, 15]], [8, [0, 2, 7, 15]], [14, [0, 2, 7, 15]], [0, [0, 2, 7, 16]], [1, [0, 2, 7, 16]], [9, [0, 2, 7, 16]], [12, [0, 2, 7, 16]], [14, [0, 2, 7, 16]], [16, [0, 2, 7, 16]], [19, [0, 2, 7, 16]], [21, [0, 2, 7, 16]], [24, [0, 2, 7, 16]], [0, [0, 2, 7, 18]], [14, [0, 2, 7, 18]], [16, [0, 2, 7, 18]], [1, [0, 2, 7, 20]], [19, [0, 2, 7, 20]], [21, [0, 2, 7, 20]], [1, [0, 2, 7, 21]], [19, [0, 2, 7, 21]], [21, [0, 2, 7, 21]], [10, [0, 2, 9, 11]], [12, [0, 2, 9, 11]], [1, [0, 2, 9, 12]], [5, [0, 2, 9, 12]], [19, [0, 2, 9, 12]], [21, [0, 2, 9, 12]], [1, [0, 2, 9, 13]], [19, [0, 2, 9, 13]], [20, [0, 2, 9, 13]], [31, [0, 2, 9, 13]], [7, [0, 2, 9, 14]], [10, [0, 2, 9, 14]], [12, [0, 2, 9, 14]], [18, [0, 2, 9, 14]], [20, [0, 2, 9, 14]], [30, [0, 2, 9, 14]], [10, [0, 2, 9, 15]], [12, [0, 2, 9, 15]], [3, [0, 2, 9, 17]], [4, [0, 2, 9, 17]], [17, [0, 2, 9, 17]], [1, [0, 2, 10, 12]], [5, [0, 2, 10, 12]], [19, [0, 2, 10, 12]], [21, [0, 2, 10, 12]], [1, [0, 2, 10, 13]], [19, [0, 2, 10, 13]], [20, [0, 2, 10, 13]], [31, [0, 2, 10, 13]], [7, [0, 2, 10, 14]], [18, [0, 2, 10, 14]], [20, [0, 2, 10, 14]], [30, [0, 2, 10, 14]], [3, [0, 2, 10, 17]], [4, [0, 2, 10, 17]], [17, [0, 2, 10, 17]], [0, [0, 2, 11, 14]], [9, [0, 2, 11, 14]], [12, [0, 2, 11, 14]], [14, [0, 2, 11, 14]], [16, [0, 2, 11, 14]], [24, [0, 2, 11, 14]], [18, [0, 2, 12, 12]], [22, [0, 2, 12, 12]], [27, [0, 2, 12, 12]], [29, [0, 2, 12, 12]], [27, [0, 2, 12, 13]], [29, [0, 2, 12, 13]], [9, [0, 2, 12, 15]], [12, [0, 2, 12, 15]], [24, [0, 2, 12, 15]], [26, [0, 2, 12, 15]], [34, [0, 2, 12, 15]], [37, [0, 2, 12, 15]], [40, [0, 2, 12, 15]], [35, [0, 2, 12, 16]], [36, [0, 2, 12, 16]], [40, [0, 2, 12, 16]], [20, [0, 2, 12, 17]], [30, [0, 2, 12, 17]], [0, [0, 2, 12, 18]], [18, [0, 2, 12, 18]], [27, [0, 2, 12, 18]], [29, [0, 2, 12, 18]], [35, [0, 2, 12, 20]], [37, [0, 2, 12, 20]], [20, [0, 2, 13, 17]], [30, [0, 2, 13, 17]], [1, [0, 2, 14, 16]], [7, [0, 2, 14, 16]], [1, [0, 2, 14, 20]], [7, [0, 2, 14, 20]], [1, [0, 2, 14, 21]], [7, [0, 2, 14, 21]], [26, [0, 2, 15, 15]], [34, [0, 2, 15, 15]], [37, [0, 2, 15, 15]], [40, [0, 2, 15, 15]], [9, [0, 2, 15, 16]], [12, [0, 2, 15, 16]], [14, [0, 2, 15, 16]], [24, [0, 2, 15, 16]], [35, [0, 2, 15, 16]], [36, [0, 2, 15, 16]], [40, [0, 2, 15, 16]], [35, [0, 2, 15, 20]], [37, [0, 2, 15, 20]], [0, [0, 2, 17, 18]], [16, [0, 2, 17, 18]], [18, [0, 2, 17, 18]], [5, [0, 3, 3, 4]], [16, [0, 3, 3, 5]], [18, [0, 3, 3, 5]], [27, [0, 3, 3, 5]], [29, [0, 3, 3, 5]], [0, [0, 3, 3, 7]], [13, [0, 3, 3, 7]], [15, [0, 3, 3, 7]], [9, [0, 3, 3, 11]], [10, [0, 3, 3, 11]], [24, [0, 3, 3, 11]], [1, [0, 3, 3, 12]], [5, [0, 3, 3, 12]], [18, [0, 3, 3, 12]], [27, [0, 3, 3, 12]], [29, [0, 3, 3, 12]], [0, [0, 3, 3, 13]], [1, [0, 3, 3, 13]], [2, [0, 3, 3, 13]], [3, [0, 3, 3, 13]], [4, [0, 3, 3, 13]], [5, [0, 3, 3, 13]], [7, [0, 3, 3, 13]], [13, [0, 3, 3, 13]], [20, [0, 3, 3, 13]], [25, [0, 3, 3, 13]], [27, [0, 3, 3, 13]], [29, [0, 3, 3, 13]], [30, [0, 3, 3, 13]], [1, [0, 3, 3, 14]], [5, [0, 3, 3, 15]], [7, [0, 3, 3, 15]], [0, [0, 3, 3, 16]], [2, [0, 3, 3, 16]], [4, [0, 3, 3, 16]], [9, [0, 3, 3, 16]], [10, [0, 3, 3, 16]], [13, [0, 3, 3, 16]], [15, [0, 3, 3, 16]], [24, [0, 3, 3, 16]], [3, [0, 3, 3, 17]], [16, [0, 3, 3, 17]], [18, [0, 3, 3, 17]], [1, [0, 3, 3, 18]], [5, [0, 3, 3, 18]], [7, [0, 3, 3, 18]], [18, [0, 3, 3, 18]], [1, [0, 3, 3, 20]], [5, [0, 3, 3, 20]], [15, [0, 3, 3, 20]], [16, [0, 3, 3, 20]], [19, [0, 3, 3, 20]], [21, [0, 3, 3, 20]], [25, [0, 3, 3, 20]], [1, [0, 3, 3, 21]], [5, [0, 3, 3, 21]], [15, [0, 3, 3, 21]], [16, [0, 3, 3, 21]], [19, [0, 3, 3, 21]], [21, [0, 3, 3, 21]], [25, [0, 3, 3, 21]], [2, [0, 3, 4, 5]], [4, [0, 3, 4, 5]], [5, [0, 3, 4, 5]], [7, [0, 3, 4, 5]], [14, [0, 3, 4, 5]], [16, [0, 3, 4, 5]], [15, [0, 3, 4, 7]], [16, [0, 3, 4, 7]], [25, [0, 3, 4, 7]], [5, [0, 3, 4, 12]], [10, [0, 3, 4, 13]], [11, [0, 3, 4, 13]], [15, [0, 3, 4, 13]], [16, [0, 3, 4, 13]], [24, [0, 3, 4, 13]], [25, [0, 3, 4, 13]], [10, [0, 3, 4, 16]], [11, [0, 3, 4, 16]], [15, [0, 3, 4, 16]], [16, [0, 3, 4, 16]], [24, [0, 3, 4, 16]], [25, [0, 3, 4, 16]], [14, [0, 3, 4, 17]], [16, [0, 3, 4, 17]], [14, [0, 3, 4, 20]], [16, [0, 3, 4, 20]], [14, [0, 3, 4, 21]], [16, [0, 3, 4, 21]], [13, [0, 3, 5, 5]], [25, [0, 3, 5, 5]], [13, [0, 3, 5, 7]], [14, [0, 3, 5, 7]], [25, [0, 3, 5, 7]], [14, [0, 3, 5, 9]], [18, [0, 3, 5, 9]], [27, [0, 3, 5, 9]], [29, [0, 3, 5, 9]], [14, [0, 3, 5, 10]], [18, [0, 3, 5, 10]], [27, [0, 3, 5, 10]], [29, [0, 3, 5, 10]], [2, [0, 3, 5, 11]], [4, [0, 3, 5, 11]], [5, [0, 3, 5, 12]], [7, [0, 3, 5, 12]], [9, [0, 3, 5, 12]], [10, [0, 3, 5, 12]], [11, [0, 3, 5, 12]], [12, [0, 3, 5, 12]], [26, [0, 3, 5, 12]], [27, [0, 3, 5, 12]], [38, [0, 3, 5, 12]], [39, [0, 3, 5, 12]], [2, [0, 3, 5, 13]], [4, [0, 3, 5, 13]], [5, [0, 3, 5, 13]], [7, [0, 3, 5, 13]], [9, [0, 3, 5, 13]], [10, [0, 3, 5, 13]], [11, [0, 3, 5, 13]], [12, [0, 3, 5, 13]], [13, [0, 3, 5, 13]], [20, [0, 3, 5, 13]], [25, [0, 3, 5, 13]], [30, [0, 3, 5, 13]], [9, [0, 3, 5, 14]], [10, [0, 3, 5, 14]], [11, [0, 3, 5, 14]], [12, [0, 3, 5, 14]], [13, [0, 3, 5, 16]], [25, [0, 3, 5, 16]], [27, [0, 3, 5, 16]], [28, [0, 3, 5, 16]], [39, [0, 3, 5, 16]], [2, [0, 3, 5, 17]], [4, [0, 3, 5, 17]], [9, [0, 3, 5, 17]], [12, [0, 3, 5, 17]], [14, [0, 3, 5, 17]], [24, [0, 3, 5, 17]], [26, [0, 3, 5, 17]], [28, [0, 3, 5, 17]], [38, [0, 3, 5, 17]], [18, [0, 3, 5, 18]], [13, [0, 3, 7, 7]], [14, [0, 3, 7, 7]], [25, [0, 3, 7, 7]], [14, [0, 3, 7, 11]], [25, [0, 3, 7, 11]], [13, [0, 3, 7, 12]], [26, [0, 3, 7, 12]], [27, [0, 3, 7, 12]], [38, [0, 3, 7, 12]], [39, [0, 3, 7, 12]], [13, [0, 3, 7, 15]], [25, [0, 3, 7, 15]], [26, [0, 3, 7, 15]], [34, [0, 3, 7, 15]], [37, [0, 3, 7, 15]], [40, [0, 3, 7, 15]], [10, [0, 3, 7, 16]], [11, [0, 3, 7, 16]], [13, [0, 3, 7, 16]], [22, [0, 3, 7, 16]], [24, [0, 3, 7, 16]], [25, [0, 3, 7, 16]], [27, [0, 3, 7, 16]], [28, [0, 3, 7, 16]], [35, [0, 3, 7, 16]], [36, [0, 3, 7, 16]], [39, [0, 3, 7, 16]], [40, [0, 3, 7, 16]], [13, [0, 3, 7, 17]], [25, [0, 3, 7, 17]], [26, [0, 3, 7, 17]], [28, [0, 3, 7, 17]], [38, [0, 3, 7, 17]], [35, [0, 3, 7, 20]], [37, [0, 3, 7, 20]], [10, [0, 3, 9, 11]], [12, [0, 3, 9, 11]], [1, [0, 3, 9, 12]], [18, [0, 3, 9, 12]], [26, [0, 3, 9, 12]], [29, [0, 3, 9, 12]], [38, [0, 3, 9, 12]], [39, [0, 3, 9, 12]], [1, [0, 3, 9, 13]], [13, [0, 3, 9, 13]], [25, [0, 3, 9, 13]], [27, [0, 3, 9, 13]], [29, [0, 3, 9, 13]], [10, [0, 3, 9, 16]], [12, [0, 3, 9, 16]], [13, [0, 3, 9, 16]], [25, [0, 3, 9, 16]], [27, [0, 3, 9, 16]], [28, [0, 3, 9, 16]], [39, [0, 3, 9, 16]], [1, [0, 3, 9, 17]], [18, [0, 3, 9, 17]], [26, [0, 3, 9, 17]], [28, [0, 3, 9, 17]], [38, [0, 3, 9, 17]], [1, [0, 3, 10, 12]], [18, [0, 3, 10, 12]], [26, [0, 3, 10, 12]], [29, [0, 3, 10, 12]], [38, [0, 3, 10, 12]], [39, [0, 3, 10, 12]], [1, [0, 3, 10, 13]], [13, [0, 3, 10, 13]], [25, [0, 3, 10, 13]], [27, [0, 3, 10, 13]], [29, [0, 3, 10, 13]], [13, [0, 3, 10, 16]], [25, [0, 3, 10, 16]], [27, [0, 3, 10, 16]], [28, [0, 3, 10, 16]], [39, [0, 3, 10, 16]], [1, [0, 3, 10, 17]], [18, [0, 3, 10, 17]], [26, [0, 3, 10, 17]], [28, [0, 3, 10, 17]], [38, [0, 3, 10, 17]], [1, [0, 3, 11, 13]], [14, [0, 3, 11, 13]], [16, [0, 3, 11, 13]], [3, [0, 3, 11, 14]], [10, [0, 3, 11, 14]], [11, [0, 3, 11, 14]], [24, [0, 3, 11, 14]], [1, [0, 3, 11, 17]], [3, [0, 3, 11, 17]], [14, [0, 3, 11, 18]], [25, [0, 3, 11, 18]], [16, [0, 3, 11, 20]], [25, [0, 3, 11, 20]], [16, [0, 3, 11, 21]], [25, [0, 3, 11, 21]], [18, [0, 3, 12, 12]], [27, [0, 3, 12, 12]], [29, [0, 3, 12, 12]], [1, [0, 3, 12, 13]], [2, [0, 3, 12, 13]], [3, [0, 3, 12, 13]], [4, [0, 3, 12, 13]], [5, [0, 3, 12, 13]], [7, [0, 3, 12, 13]], [20, [0, 3, 12, 13]], [26, [0, 3, 12, 13]], [27, [0, 3, 12, 13]], [30, [0, 3, 12, 13]], [38, [0, 3, 12, 13]], [39, [0, 3, 12, 13]], [1, [0, 3, 12, 14]], [3, [0, 3, 12, 14]], [26, [0, 3, 12, 14]], [27, [0, 3, 12, 14]], [38, [0, 3, 12, 14]], [39, [0, 3, 12, 14]], [5, [0, 3, 12, 15]], [7, [0, 3, 12, 15]], [10, [0, 3, 12, 15]], [11, [0, 3, 12, 15]], [24, [0, 3, 12, 15]], [26, [0, 3, 12, 15]], [34, [0, 3, 12, 15]], [37, [0, 3, 12, 15]], [40, [0, 3, 12, 15]], [2, [0, 3, 12, 16]], [4, [0, 3, 12, 16]], [7, [0, 3, 12, 16]], [22, [0, 3, 12, 16]], [35, [0, 3, 12, 16]], [36, [0, 3, 12, 16]], [40, [0, 3, 12, 16]], [1, [0, 3, 12, 18]], [5, [0, 3, 12, 18]], [7, [0, 3, 12, 18]], [13, [0, 3, 12, 18]], [18, [0, 3, 12, 18]], [1, [0, 3, 12, 20]], [5, [0, 3, 12, 20]], [13, [0, 3, 12, 20]], [19, [0, 3, 12, 20]], [21, [0, 3, 12, 20]], [35, [0, 3, 12, 20]], [37, [0, 3, 12, 20]], [1, [0, 3, 12, 21]], [5, [0, 3, 12, 21]], [13, [0, 3, 12, 21]], [19, [0, 3, 12, 21]], [21, [0, 3, 12, 21]], [13, [0, 3, 13, 14]], [14, [0, 3, 13, 14]], [15, [0, 3, 13, 14]], [16, [0, 3, 13, 14]], [13, [0, 3, 13, 16]], [25, [0, 3, 13, 16]], [27, [0, 3, 13, 16]], [28, [0, 3, 13, 16]], [39, [0, 3, 13, 16]], [26, [0, 3, 13, 17]], [28, [0, 3, 13, 17]], [38, [0, 3, 13, 17]], [13, [0, 3, 14, 16]], [25, [0, 3, 14, 16]], [27, [0, 3, 14, 16]], [28, [0, 3, 14, 16]], [39, [0, 3, 14, 16]], [14, [0, 3, 14, 17]], [15, [0, 3, 14, 17]], [16, [0, 3, 14, 17]], [25, [0, 3, 14, 17]], [26, [0, 3, 14, 17]], [28, [0, 3, 14, 17]], [38, [0, 3, 14, 17]], [7, [0, 3, 15, 16]], [10, [0, 3, 15, 16]], [11, [0, 3, 15, 16]], [13, [0, 3, 15, 16]], [24, [0, 3, 15, 16]], [25, [0, 3, 15, 16]], [14, [0, 4, 4, 5]], [18, [0, 4, 4, 5]], [27, [0, 4, 4, 5]], [29, [0, 4, 4, 5]], [13, [0, 4, 4, 7]], [14, [0, 4, 4, 7]], [25, [0, 4, 4, 7]], [1, [0, 4, 4, 12]], [18, [0, 4, 4, 12]], [27, [0, 4, 4, 12]], [29, [0, 4, 4, 12]], [1, [0, 4, 4, 13]], [14, [0, 4, 4, 13]], [27, [0, 4, 4, 13]], [29, [0, 4, 4, 13]], [13, [0, 4, 4, 16]], [14, [0, 4, 4, 16]], [25, [0, 4, 4, 16]], [1, [0, 4, 4, 17]], [14, [0, 4, 4, 17]], [18, [0, 4, 4, 17]], [13, [0, 4, 4, 20]], [14, [0, 4, 4, 20]], [25, [0, 4, 4, 20]], [13, [0, 4, 4, 21]], [14, [0, 4, 4, 21]], [25, [0, 4, 4, 21]], [18, [0, 4, 5, 5]], [19, [0, 4, 5, 5]], [30, [0, 4, 5, 5]], [31, [0, 4, 5, 5]], [15, [0, 4, 5, 7]], [16, [0, 4, 5, 7]], [25, [0, 4, 5, 7]], [2, [0, 4, 5, 9]], [4, [0, 4, 5, 9]], [5, [0, 4, 5, 9]], [16, [0, 4, 5, 9]], [18, [0, 4, 5, 9]], [19, [0, 4, 5, 9]], [21, [0, 4, 5, 9]], [27, [0, 4, 5, 9]], [29, [0, 4, 5, 9]], [2, [0, 4, 5, 10]], [4, [0, 4, 5, 10]], [5, [0, 4, 5, 10]], [16, [0, 4, 5, 10]], [18, [0, 4, 5, 10]], [19, [0, 4, 5, 10]], [21, [0, 4, 5, 10]], [27, [0, 4, 5, 10]], [29, [0, 4, 5, 10]], [18, [0, 4, 5, 12]], [27, [0, 4, 5, 12]], [29, [0, 4, 5, 12]], [2, [0, 4, 5, 13]], [4, [0, 4, 5, 13]], [15, [0, 4, 5, 13]], [19, [0, 4, 5, 13]], [20, [0, 4, 5, 13]], [25, [0, 4, 5, 13]], [27, [0, 4, 5, 13]], [29, [0, 4, 5, 13]], [31, [0, 4, 5, 13]], [9, [0, 4, 5, 14]], [10, [0, 4, 5, 14]], [11, [0, 4, 5, 14]], [12, [0, 4, 5, 14]], [15, [0, 4, 5, 14]], [20, [0, 4, 5, 14]], [25, [0, 4, 5, 14]], [27, [0, 4, 5, 14]], [29, [0, 4, 5, 14]], [30, [0, 4, 5, 14]], [2, [0, 4, 5, 15]], [4, [0, 4, 5, 15]], [16, [0, 4, 5, 17]], [18, [0, 4, 5, 17]], [2, [0, 4, 5, 20]], [4, [0, 4, 5, 20]], [14, [0, 4, 5, 20]], [18, [0, 4, 5, 20]], [27, [0, 4, 5, 20]], [29, [0, 4, 5, 20]], [2, [0, 4, 5, 21]], [4, [0, 4, 5, 21]], [14, [0, 4, 5, 21]], [18, [0, 4, 5, 21]], [27, [0, 4, 5, 21]], [29, [0, 4, 5, 21]], [14, [0, 4, 7, 7]], [3, [0, 4, 7, 9]], [19, [0, 4, 7, 9]], [21, [0, 4, 7, 9]], [3, [0, 4, 7, 10]], [19, [0, 4, 7, 10]], [21, [0, 4, 7, 10]], [14, [0, 4, 7, 11]], [16, [0, 4, 7, 11]], [26, [0, 4, 7, 15]], [34, [0, 4, 7, 15]], [37, [0, 4, 7, 15]], [40, [0, 4, 7, 15]], [22, [0, 4, 7, 16]], [35, [0, 4, 7, 16]], [36, [0, 4, 7, 16]], [40, [0, 4, 7, 16]], [3, [0, 4, 7, 17]], [4, [0, 4, 7, 17]], [17, [0, 4, 7, 17]], [1, [0, 4, 7, 20]], [3, [0, 4, 7, 20]], [35, [0, 4, 7, 20]], [37, [0, 4, 7, 20]], [1, [0, 4, 7, 21]], [3, [0, 4, 7, 21]], [1, [0, 4, 9, 12]], [18, [0, 4, 9, 12]], [27, [0, 4, 9, 12]], [29, [0, 4, 9, 12]], [1, [0, 4, 9, 13]], [10, [0, 4, 9, 13]], [12, [0, 4, 9, 13]], [15, [0, 4, 9, 13]], [25, [0, 4, 9, 13]], [27, [0, 4, 9, 13]], [29, [0, 4, 9, 13]], [1, [0, 4, 9, 14]], [7, [0, 4, 9, 14]], [10, [0, 4, 9, 14]], [24, [0, 4, 9, 14]], [10, [0, 4, 9, 16]], [12, [0, 4, 9, 16]], [15, [0, 4, 9, 16]], [16, [0, 4, 9, 16]], [25, [0, 4, 9, 16]], [1, [0, 4, 9, 17]], [16, [0, 4, 9, 17]], [18, [0, 4, 9, 17]], [1, [0, 4, 10, 12]], [18, [0, 4, 10, 12]], [27, [0, 4, 10, 12]], [29, [0, 4, 10, 12]], [1, [0, 4, 10, 13]], [15, [0, 4, 10, 13]], [25, [0, 4, 10, 13]], [27, [0, 4, 10, 13]], [29, [0, 4, 10, 13]], [1, [0, 4, 10, 14]], [7, [0, 4, 10, 14]], [9, [0, 4, 10, 14]], [15, [0, 4, 10, 16]], [16, [0, 4, 10, 16]], [25, [0, 4, 10, 16]], [1, [0, 4, 10, 17]], [16, [0, 4, 10, 17]], [18, [0, 4, 10, 17]], [14, [0, 4, 11, 16]], [16, [0, 4, 11, 16]], [14, [0, 4, 11, 20]], [16, [0, 4, 11, 20]], [14, [0, 4, 11, 21]], [16, [0, 4, 11, 21]], [22, [0, 4, 12, 12]], [1, [0, 4, 12, 13]], [1, [0, 4, 12, 14]], [18, [0, 4, 12, 14]], [26, [0, 4, 12, 14]], [29, [0, 4, 12, 14]], [38, [0, 4, 12, 14]], [39, [0, 4, 12, 14]], [5, [0, 4, 12, 16]], [22, [0, 4, 12, 16]], [1, [0, 4, 12, 20]], [18, [0, 4, 12, 20]], [27, [0, 4, 12, 20]], [29, [0, 4, 12, 20]], [1, [0, 4, 12, 21]], [18, [0, 4, 12, 21]], [27, [0, 4, 12, 21]], [29, [0, 4, 12, 21]], [1, [0, 4, 13, 14]], [13, [0, 4, 13, 14]], [14, [0, 4, 13, 14]], [16, [0, 4, 13, 14]], [25, [0, 4, 13, 14]], [27, [0, 4, 13, 14]], [29, [0, 4, 13, 14]], [20, [0, 4, 13, 17]], [30, [0, 4, 13, 17]], [1, [0, 4, 13, 20]], [16, [0, 4, 13, 20]], [27, [0, 4, 13, 20]], [29, [0, 4, 13, 20]], [1, [0, 4, 13, 21]], [16, [0, 4, 13, 21]], [27, [0, 4, 13, 21]], [29, [0, 4, 13, 21]], [15, [0, 4, 14, 16]], [25, [0, 4, 14, 16]], [27, [0, 4, 14, 16]], [28, [0, 4, 14, 16]], [39, [0, 4, 14, 16]], [1, [0, 4, 14, 17]], [13, [0, 4, 14, 17]], [14, [0, 4, 14, 17]], [15, [0, 4, 14, 17]], [16, [0, 4, 14, 17]], [18, [0, 4, 14, 17]], [26, [0, 4, 14, 17]], [28, [0, 4, 14, 17]], [38, [0, 4, 14, 17]], [26, [0, 4, 15, 15]], [34, [0, 4, 15, 15]], [37, [0, 4, 15, 15]], [40, [0, 4, 15, 15]], [5, [0, 4, 15, 16]], [35, [0, 4, 15, 16]], [36, [0, 4, 15, 16]], [40, [0, 4, 15, 16]], [5, [0, 4, 15, 20]], [7, [0, 4, 15, 20]], [35, [0, 4, 15, 20]], [37, [0, 4, 15, 20]], [5, [0, 4, 15, 21]], [7, [0, 4, 15, 21]], [1, [0, 4, 17, 18]], [18, [0, 4, 17, 18]], [1, [0, 4, 17, 20]], [16, [0, 4, 17, 20]], [18, [0, 4, 17, 20]], [1, [0, 4, 17, 21]], [16, [0, 4, 17, 21]], [18, [0, 4, 17, 21]], [18, [0, 5, 5, 7]], [19, [0, 5, 5, 7]], [30, [0, 5, 5, 7]], [31, [0, 5, 5, 7]], [14, [0, 5, 5, 11]], [13, [0, 5, 5, 13]], [14, [0, 5, 5, 13]], [25, [0, 5, 5, 13]], [13, [0, 5, 5, 14]], [25, [0, 5, 5, 14]], [18, [0, 5, 5, 16]], [19, [0, 5, 5, 16]], [30, [0, 5, 5, 16]], [31, [0, 5, 5, 16]], [2, [0, 5, 7, 11]], [4, [0, 5, 7, 11]], [14, [0, 5, 7, 11]], [16, [0, 5, 7, 11]], [2, [0, 5, 7, 12]], [4, [0, 5, 7, 12]], [34, [0, 5, 7, 12]], [35, [0, 5, 7, 12]], [36, [0, 5, 7, 12]], [37, [0, 5, 7, 12]], [14, [0, 5, 7, 13]], [16, [0, 5, 7, 13]], [19, [0, 5, 7, 13]], [20, [0, 5, 7, 13]], [31, [0, 5, 7, 13]], [18, [0, 5, 7, 14]], [20, [0, 5, 7, 14]], [30, [0, 5, 7, 14]], [2, [0, 5, 7, 15]], [4, [0, 5, 7, 15]], [34, [0, 5, 7, 15]], [35, [0, 5, 7, 15]], [36, [0, 5, 7, 15]], [37, [0, 5, 7, 15]], [34, [0, 5, 7, 16]], [35, [0, 5, 7, 16]], [36, [0, 5, 7, 16]], [37, [0, 5, 7, 16]], [0, [0, 5, 7, 17]], [0, [0, 5, 7, 20]], [16, [0, 5, 7, 20]], [26, [0, 5, 7, 20]], [35, [0, 5, 7, 20]], [40, [0, 5, 7, 20]], [0, [0, 5, 7, 21]], [16, [0, 5, 7, 21]], [26, [0, 5, 7, 21]], [34, [0, 5, 7, 21]], [0, [0, 5, 9, 12]], [2, [0, 5, 9, 12]], [4, [0, 5, 9, 12]], [7, [0, 5, 9, 12]], [19, [0, 5, 9, 12]], [21, [0, 5, 9, 12]], [0, [0, 5, 9, 13]], [14, [0, 5, 9, 13]], [16, [0, 5, 9, 13]], [0, [0, 5, 9, 14]], [14, [0, 5, 9, 14]], [16, [0, 5, 9, 14]], [0, [0, 5, 9, 17]], [5, [0, 5, 9, 17]], [7, [0, 5, 9, 17]], [10, [0, 5, 9, 17]], [12, [0, 5, 9, 17]], [14, [0, 5, 9, 17]], [16, [0, 5, 9, 17]], [0, [0, 5, 10, 12]], [2, [0, 5, 10, 12]], [4, [0, 5, 10, 12]], [7, [0, 5, 10, 12]], [19, [0, 5, 10, 12]], [21, [0, 5, 10, 12]], [0, [0, 5, 10, 13]], [14, [0, 5, 10, 13]], [16, [0, 5, 10, 13]], [0, [0, 5, 10, 14]], [14, [0, 5, 10, 14]], [16, [0, 5, 10, 14]], [0, [0, 5, 10, 17]], [5, [0, 5, 10, 17]], [7, [0, 5, 10, 17]], [14, [0, 5, 10, 17]], [16, [0, 5, 10, 17]], [18, [0, 5, 11, 12]], [26, [0, 5, 11, 12]], [29, [0, 5, 11, 12]], [38, [0, 5, 11, 12]], [39, [0, 5, 11, 12]], [16, [0, 5, 11, 13]], [19, [0, 5, 11, 13]], [25, [0, 5, 11, 13]], [27, [0, 5, 11, 13]], [29, [0, 5, 11, 13]], [30, [0, 5, 11, 13]], [31, [0, 5, 11, 13]], [16, [0, 5, 11, 14]], [27, [0, 5, 11, 14]], [29, [0, 5, 11, 14]], [14, [0, 5, 11, 16]], [27, [0, 5, 11, 16]], [28, [0, 5, 11, 16]], [39, [0, 5, 11, 16]], [19, [0, 5, 11, 17]], [26, [0, 5, 11, 17]], [28, [0, 5, 11, 17]], [30, [0, 5, 11, 17]], [31, [0, 5, 11, 17]], [38, [0, 5, 11, 17]], [0, [0, 5, 12, 13]], [13, [0, 5, 12, 13]], [19, [0, 5, 12, 13]], [26, [0, 5, 12, 13]], [29, [0, 5, 12, 13]], [30, [0, 5, 12, 13]], [31, [0, 5, 12, 13]], [38, [0, 5, 12, 13]], [39, [0, 5, 12, 13]], [9, [0, 5, 12, 14]], [10, [0, 5, 12, 14]], [11, [0, 5, 12, 14]], [12, [0, 5, 12, 14]], [26, [0, 5, 12, 14]], [29, [0, 5, 12, 14]], [38, [0, 5, 12, 14]], [39, [0, 5, 12, 14]], [34, [0, 5, 12, 15]], [35, [0, 5, 12, 15]], [36, [0, 5, 12, 15]], [37, [0, 5, 12, 15]], [34, [0, 5, 12, 16]], [35, [0, 5, 12, 16]], [36, [0, 5, 12, 16]], [37, [0, 5, 12, 16]], [19, [0, 5, 12, 17]], [30, [0, 5, 12, 17]], [31, [0, 5, 12, 17]], [19, [0, 5, 12, 20]], [21, [0, 5, 12, 20]], [22, [0, 5, 12, 20]], [27, [0, 5, 12, 20]], [38, [0, 5, 12, 20]], [39, [0, 5, 12, 20]], [19, [0, 5, 12, 21]], [21, [0, 5, 12, 21]], [22, [0, 5, 12, 21]], [27, [0, 5, 12, 21]], [38, [0, 5, 12, 21]], [39, [0, 5, 12, 21]], [0, [0, 5, 13, 14]], [13, [0, 5, 13, 14]], [14, [0, 5, 13, 14]], [16, [0, 5, 13, 14]], [25, [0, 5, 13, 14]], [2, [0, 5, 13, 16]], [4, [0, 5, 13, 16]], [14, [0, 5, 13, 16]], [19, [0, 5, 13, 16]], [20, [0, 5, 13, 16]], [27, [0, 5, 13, 16]], [28, [0, 5, 13, 16]], [31, [0, 5, 13, 16]], [39, [0, 5, 13, 16]], [26, [0, 5, 13, 17]], [28, [0, 5, 13, 17]], [38, [0, 5, 13, 17]], [0, [0, 5, 13, 20]], [2, [0, 5, 13, 20]], [4, [0, 5, 13, 20]], [14, [0, 5, 13, 20]], [16, [0, 5, 13, 20]], [0, [0, 5, 13, 21]], [2, [0, 5, 13, 21]], [4, [0, 5, 13, 21]], [14, [0, 5, 13, 21]], [16, [0, 5, 13, 21]], [14, [0, 5, 14, 16]], [18, [0, 5, 14, 16]], [20, [0, 5, 14, 16]], [27, [0, 5, 14, 16]], [28, [0, 5, 14, 16]], [30, [0, 5, 14, 16]], [39, [0, 5, 14, 16]], [0, [0, 5, 14, 17]], [13, [0, 5, 14, 17]], [16, [0, 5, 14, 17]], [25, [0, 5, 14, 17]], [26, [0, 5, 14, 17]], [28, [0, 5, 14, 17]], [38, [0, 5, 14, 17]], [36, [0, 5, 15, 15]], [37, [0, 5, 15, 15]], [40, [0, 5, 15, 15]], [2, [0, 5, 15, 16]], [4, [0, 5, 15, 16]], [35, [0, 5, 15, 16]], [37, [0, 5, 15, 16]], [35, [0, 5, 15, 20]], [37, [0, 5, 15, 20]], [34, [0, 5, 16, 16]], [35, [0, 5, 16, 16]], [40, [0, 5, 16, 16]], [27, [0, 5, 16, 20]], [28, [0, 5, 16, 20]], [35, [0, 5, 16, 20]], [37, [0, 5, 16, 20]], [39, [0, 5, 16, 20]], [27, [0, 5, 16, 21]], [28, [0, 5, 16, 21]], [39, [0, 5, 16, 21]], [0, [0, 5, 17, 20]], [16, [0, 5, 17, 20]], [26, [0, 5, 17, 20]], [28, [0, 5, 17, 20]], [38, [0, 5, 17, 20]], [0, [0, 5, 17, 21]], [16, [0, 5, 17, 21]], [26, [0, 5, 17, 21]], [28, [0, 5, 17, 21]], [38, [0, 5, 17, 21]], [14, [0, 7, 7, 11]], [26, [0, 7, 7, 15]], [34, [0, 7, 7, 15]], [37, [0, 7, 7, 15]], [40, [0, 7, 7, 15]], [22, [0, 7, 7, 16]], [35, [0, 7, 7, 16]], [36, [0, 7, 7, 16]], [40, [0, 7, 7, 16]], [35, [0, 7, 7, 20]], [37, [0, 7, 7, 20]], [3, [0, 7, 9, 12]], [19, [0, 7, 9, 12]], [21, [0, 7, 9, 12]], [10, [0, 7, 9, 16]], [12, [0, 7, 9, 16]], [3, [0, 7, 10, 12]], [19, [0, 7, 10, 12]], [21, [0, 7, 10, 12]], [26, [0, 7, 11, 12]], [27, [0, 7, 11, 12]], [38, [0, 7, 11, 12]], [39, [0, 7, 11, 12]], [14, [0, 7, 11, 15]], [14, [0, 7, 11, 16]], [27, [0, 7, 11, 16]], [28, [0, 7, 11, 16]], [39, [0, 7, 11, 16]], [14, [0, 7, 11, 17]], [26, [0, 7, 11, 17]], [28, [0, 7, 11, 17]], [38, [0, 7, 11, 17]], [22, [0, 7, 12, 12]], [34, [0, 7, 12, 14]], [35, [0, 7, 12, 14]], [36, [0, 7, 12, 14]], [37, [0, 7, 12, 14]], [22, [0, 7, 12, 16]], [3, [0, 7, 12, 20]], [19, [0, 7, 12, 20]], [21, [0, 7, 12, 20]], [3, [0, 7, 12, 21]], [19, [0, 7, 12, 21]], [21, [0, 7, 12, 21]], [34, [0, 7, 14, 15]], [35, [0, 7, 14, 15]], [36, [0, 7, 14, 15]], [37, [0, 7, 14, 15]], [34, [0, 7, 14, 16]], [35, [0, 7, 14, 16]], [36, [0, 7, 14, 16]], [37, [0, 7, 14, 16]], [14, [0, 7, 14, 20]], [26, [0, 7, 14, 20]], [35, [0, 7, 14, 20]], [40, [0, 7, 14, 20]], [14, [0, 7, 14, 21]], [26, [0, 7, 14, 21]], [34, [0, 7, 14, 21]], [26, [0, 7, 15, 15]], [34, [0, 7, 15, 15]], [37, [0, 7, 15, 15]], [40, [0, 7, 15, 15]], [35, [0, 7, 15, 16]], [36, [0, 7, 15, 16]], [40, [0, 7, 15, 16]], [35, [0, 7, 15, 20]], [37, [0, 7, 15, 20]], [14, [0, 9, 11, 13]], [16, [0, 9, 11, 13]], [10, [0, 9, 11, 14]], [12, [0, 9, 11, 14]], [14, [0, 9, 11, 16]], [16, [0, 9, 11, 16]], [1, [0, 9, 12, 14]], [7, [0, 9, 12, 14]], [10, [0, 9, 12, 14]], [24, [0, 9, 12, 14]], [10, [0, 9, 12, 15]], [12, [0, 9, 12, 15]], [0, [0, 9, 12, 16]], [0, [0, 9, 12, 17]], [10, [0, 9, 15, 16]], [12, [0, 9, 15, 16]], [14, [0, 10, 11, 13]], [16, [0, 10, 11, 13]], [14, [0, 10, 11, 16]], [16, [0, 10, 11, 16]], [1, [0, 10, 12, 14]], [7, [0, 10, 12, 14]], [9, [0, 10, 12, 14]], [0, [0, 10, 12, 16]], [0, [0, 10, 12, 17]], [18, [0, 11, 12, 12]], [22, [0, 11, 12, 12]], [27, [0, 11, 12, 12]], [29, [0, 11, 12, 12]], [26, [0, 11, 12, 13]], [27, [0, 11, 12, 13]], [38, [0, 11, 12, 13]], [39, [0, 11, 12, 13]], [18, [0, 11, 12, 14]], [27, [0, 11, 12, 14]], [29, [0, 11, 12, 14]], [26, [0, 11, 12, 15]], [34, [0, 11, 12, 15]], [37, [0, 11, 12, 15]], [40, [0, 11, 12, 15]], [35, [0, 11, 12, 16]], [36, [0, 11, 12, 16]], [40, [0, 11, 12, 16]], [35, [0, 11, 12, 20]], [37, [0, 11, 12, 20]], [19, [0, 11, 13, 13]], [20, [0, 11, 13, 13]], [31, [0, 11, 13, 13]], [0, [0, 11, 13, 14]], [14, [0, 11, 13, 14]], [16, [0, 11, 13, 14]], [20, [0, 11, 13, 14]], [25, [0, 11, 13, 14]], [27, [0, 11, 13, 14]], [29, [0, 11, 13, 14]], [30, [0, 11, 13, 14]], [14, [0, 11, 13, 16]], [27, [0, 11, 13, 16]], [28, [0, 11, 13, 16]], [39, [0, 11, 13, 16]], [19, [0, 11, 13, 17]], [20, [0, 11, 13, 17]], [26, [0, 11, 13, 17]], [28, [0, 11, 13, 17]], [31, [0, 11, 13, 17]], [38, [0, 11, 13, 17]], [14, [0, 11, 14, 16]], [16, [0, 11, 14, 16]], [0, [0, 11, 14, 17]], [20, [0, 11, 14, 17]], [25, [0, 11, 14, 17]], [30, [0, 11, 14, 17]], [26, [0, 11, 15, 15]], [34, [0, 11, 15, 15]], [37, [0, 11, 15, 15]], [40, [0, 11, 15, 15]], [14, [0, 11, 15, 16]], [35, [0, 11, 15, 16]], [36, [0, 11, 15, 16]], [40, [0, 11, 15, 16]], [35, [0, 11, 15, 20]], [37, [0, 11, 15, 20]], [18, [0, 12, 12, 14]], [27, [0, 12, 12, 14]], [29, [0, 12, 12, 14]], [19, [0, 12, 13, 13]], [20, [0, 12, 13, 13]], [31, [0, 12, 13, 13]], [0, [0, 12, 13, 14]], [13, [0, 12, 13, 14]], [20, [0, 12, 13, 14]], [27, [0, 12, 13, 14]], [29, [0, 12, 13, 14]], [30, [0, 12, 13, 14]], [19, [0, 12, 13, 17]], [20, [0, 12, 13, 17]], [31, [0, 12, 13, 17]], [0, [0, 12, 13, 20]], [0, [0, 12, 13, 21]], [0, [0, 12, 14, 17]], [13, [0, 12, 14, 17]], [20, [0, 12, 14, 17]], [30, [0, 12, 14, 17]], [1, [0, 12, 14, 20]], [22, [0, 12, 14, 20]], [35, [0, 12, 14, 20]], [40, [0, 12, 14, 20]], [1, [0, 12, 14, 21]], [22, [0, 12, 14, 21]], [34, [0, 12, 14, 21]], [0, [0, 12, 17, 20]], [0, [0, 12, 17, 21]], [1, [1, 1, 2, 2]], [5, [1, 1, 2, 2]], [9, [1, 1, 2, 2]], [12, [1, 1, 2, 2]], [19, [1, 1, 2, 2]], [21, [1, 1, 2, 2]], [24, [1, 1, 2, 2]], [2, [1, 1, 2, 3]], [5, [1, 1, 2, 3]], [7, [1, 1, 2, 3]], [10, [1, 1, 2, 3]], [11, [1, 1, 2, 3]], [15, [1, 1, 2, 3]], [16, [1, 1, 2, 3]], [17, [1, 1, 2, 3]], [24, [1, 1, 2, 3]], [25, [1, 1, 2, 3]], [13, [1, 1, 2, 4]], [14, [1, 1, 2, 4]], [25, [1, 1, 2, 4]], [18, [1, 1, 2, 5]], [19, [1, 1, 2, 5]], [30, [1, 1, 2, 5]], [31, [1, 1, 2, 5]], [9, [1, 1, 2, 7]], [12, [1, 1, 2, 7]], [24, [1, 1, 2, 7]], [1, [1, 1, 2, 8]], [5, [1, 1, 2, 8]], [19, [1, 1, 2, 8]], [22, [1, 1, 2, 8]], [32, [1, 1, 2, 8]], [33, [1, 1, 2, 8]], [10, [1, 1, 2, 9]], [12, [1, 1, 2, 9]], [0, [1, 1, 2, 11]], [1, [1, 1, 2, 11]], [2, [1, 1, 2, 11]], [9, [1, 1, 2, 11]], [12, [1, 1, 2, 11]], [14, [1, 1, 2, 11]], [16, [1, 1, 2, 11]], [17, [1, 1, 2, 11]], [24, [1, 1, 2, 11]], [1, [1, 1, 2, 12]], [9, [1, 1, 2, 12]], [10, [1, 1, 2, 12]], [11, [1, 1, 2, 12]], [12, [1, 1, 2, 12]], [19, [1, 1, 2, 13]], [30, [1, 1, 2, 13]], [31, [1, 1, 2, 13]], [1, [1, 1, 2, 14]], [6, [1, 1, 2, 14]], [7, [1, 1, 2, 14]], [18, [1, 1, 2, 14]], [20, [1, 1, 2, 14]], [22, [1, 1, 2, 14]], [23, [1, 1, 2, 14]], [30, [1, 1, 2, 14]], [33, [1, 1, 2, 14]], [1, [1, 1, 2, 15]], [2, [1, 1, 2, 15]], [6, [1, 1, 2, 15]], [7, [1, 1, 2, 15]], [17, [1, 1, 2, 15]], [21, [1, 1, 2, 15]], [23, [1, 1, 2, 15]], [32, [1, 1, 2, 15]], [6, [1, 1, 2, 16]], [8, [1, 1, 2, 16]], [1, [1, 1, 2, 17]], [1, [1, 1, 2, 18]], [9, [1, 1, 2, 18]], [12, [1, 1, 2, 18]], [18, [1, 1, 2, 18]], [24, [1, 1, 2, 18]], [0, [1, 1, 2, 20]], [5, [1, 1, 2, 20]], [7, [1, 1, 2, 20]], [9, [1, 1, 2, 20]], [12, [1, 1, 2, 20]], [14, [1, 1, 2, 20]], [16, [1, 1, 2, 20]], [24, [1, 1, 2, 20]], [0, [1, 1, 2, 21]], [5, [1, 1, 2, 21]], [7, [1, 1, 2, 21]], [9, [1, 1, 2, 21]], [12, [1, 1, 2, 21]], [14, [1, 1, 2, 21]], [16, [1, 1, 2, 21]], [24, [1, 1, 2, 21]], [2, [1, 1, 3, 3]], [17, [1, 1, 3, 3]], [13, [1, 1, 3, 5]], [14, [1, 1, 3, 5]], [19, [1, 1, 3, 5]], [20, [1, 1, 3, 5]], [25, [1, 1, 3, 5]], [31, [1, 1, 3, 5]], [1, [1, 1, 3, 7]], [10, [1, 1, 3, 7]], [11, [1, 1, 3, 7]], [13, [1, 1, 3, 7]], [14, [1, 1, 3, 7]], [15, [1, 1, 3, 7]], [16, [1, 1, 3, 7]], [24, [1, 1, 3, 7]], [13, [1, 1, 3, 9]], [14, [1, 1, 3, 9]], [25, [1, 1, 3, 9]], [13, [1, 1, 3, 10]], [14, [1, 1, 3, 10]], [25, [1, 1, 3, 10]], [10, [1, 1, 3, 11]], [11, [1, 1, 3, 11]], [24, [1, 1, 3, 11]], [2, [1, 1, 3, 12]], [5, [1, 1, 3, 12]], [7, [1, 1, 3, 12]], [9, [1, 1, 3, 12]], [10, [1, 1, 3, 12]], [11, [1, 1, 3, 12]], [12, [1, 1, 3, 12]], [17, [1, 1, 3, 12]], [18, [1, 1, 3, 12]], [27, [1, 1, 3, 12]], [29, [1, 1, 3, 12]], [1, [1, 1, 3, 13]], [2, [1, 1, 3, 13]], [14, [1, 1, 3, 13]], [17, [1, 1, 3, 13]], [19, [1, 1, 3, 13]], [27, [1, 1, 3, 13]], [29, [1, 1, 3, 13]], [30, [1, 1, 3, 13]], [31, [1, 1, 3, 13]], [1, [1, 1, 3, 14]], [13, [1, 1, 3, 14]], [14, [1, 1, 3, 14]], [15, [1, 1, 3, 14]], [16, [1, 1, 3, 14]], [18, [1, 1, 3, 14]], [20, [1, 1, 3, 14]], [30, [1, 1, 3, 14]], [2, [1, 1, 3, 17]], [5, [1, 1, 3, 17]], [7, [1, 1, 3, 17]], [13, [1, 1, 3, 17]], [15, [1, 1, 3, 17]], [16, [1, 1, 3, 17]], [17, [1, 1, 3, 17]], [20, [1, 1, 3, 17]], [30, [1, 1, 3, 17]], [1, [1, 1, 3, 18]], [10, [1, 1, 3, 18]], [11, [1, 1, 3, 18]], [13, [1, 1, 3, 18]], [24, [1, 1, 3, 18]], [25, [1, 1, 3, 18]], [27, [1, 1, 3, 18]], [29, [1, 1, 3, 18]], [5, [1, 1, 3, 20]], [7, [1, 1, 3, 20]], [10, [1, 1, 3, 20]], [11, [1, 1, 3, 20]], [13, [1, 1, 3, 20]], [14, [1, 1, 3, 20]], [24, [1, 1, 3, 20]], [25, [1, 1, 3, 20]], [5, [1, 1, 3, 21]], [7, [1, 1, 3, 21]], [10, [1, 1, 3, 21]], [11, [1, 1, 3, 21]], [13, [1, 1, 3, 21]], [14, [1, 1, 3, 21]], [24, [1, 1, 3, 21]], [25, [1, 1, 3, 21]], [7, [1, 1, 4, 5]], [15, [1, 1, 4, 5]], [19, [1, 1, 4, 5]], [20, [1, 1, 4, 5]], [21, [1, 1, 4, 5]], [25, [1, 1, 4, 5]], [27, [1, 1, 4, 5]], [29, [1, 1, 4, 5]], [30, [1, 1, 4, 5]], [13, [1, 1, 4, 7]], [15, [1, 1, 4, 7]], [19, [1, 1, 4, 7]], [20, [1, 1, 4, 7]], [31, [1, 1, 4, 7]], [15, [1, 1, 4, 9]], [16, [1, 1, 4, 9]], [25, [1, 1, 4, 9]], [15, [1, 1, 4, 10]], [16, [1, 1, 4, 10]], [25, [1, 1, 4, 10]], [18, [1, 1, 4, 12]], [26, [1, 1, 4, 12]], [29, [1, 1, 4, 12]], [34, [1, 1, 4, 12]], [35, [1, 1, 4, 12]], [36, [1, 1, 4, 12]], [37, [1, 1, 4, 12]], [38, [1, 1, 4, 12]], [39, [1, 1, 4, 12]], [1, [1, 1, 4, 13]], [2, [1, 1, 4, 13]], [14, [1, 1, 4, 13]], [17, [1, 1, 4, 13]], [19, [1, 1, 4, 13]], [27, [1, 1, 4, 13]], [29, [1, 1, 4, 13]], [30, [1, 1, 4, 13]], [31, [1, 1, 4, 13]], [13, [1, 1, 4, 14]], [14, [1, 1, 4, 14]], [15, [1, 1, 4, 14]], [16, [1, 1, 4, 14]], [18, [1, 1, 4, 14]], [30, [1, 1, 4, 14]], [31, [1, 1, 4, 14]], [1, [1, 1, 4, 15]], [2, [1, 1, 4, 15]], [16, [1, 1, 4, 15]], [17, [1, 1, 4, 15]], [26, [1, 1, 4, 15]], [35, [1, 1, 4, 15]], [36, [1, 1, 4, 15]], [40, [1, 1, 4, 15]], [5, [1, 1, 4, 16]], [16, [1, 1, 4, 16]], [22, [1, 1, 4, 16]], [27, [1, 1, 4, 16]], [28, [1, 1, 4, 16]], [34, [1, 1, 4, 16]], [37, [1, 1, 4, 16]], [39, [1, 1, 4, 16]], [40, [1, 1, 4, 16]], [1, [1, 1, 4, 17]], [13, [1, 1, 4, 17]], [15, [1, 1, 4, 17]], [18, [1, 1, 4, 17]], [26, [1, 1, 4, 17]], [28, [1, 1, 4, 17]], [38, [1, 1, 4, 17]], [7, [1, 1, 4, 18]], [15, [1, 1, 4, 18]], [16, [1, 1, 4, 18]], [18, [1, 1, 4, 18]], [21, [1, 1, 4, 18]], [25, [1, 1, 4, 18]], [1, [1, 1, 4, 20]], [2, [1, 1, 4, 20]], [14, [1, 1, 4, 20]], [15, [1, 1, 4, 20]], [16, [1, 1, 4, 20]], [17, [1, 1, 4, 20]], [25, [1, 1, 4, 20]], [26, [1, 1, 4, 20]], [37, [1, 1, 4, 20]], [40, [1, 1, 4, 20]], [1, [1, 1, 4, 21]], [2, [1, 1, 4, 21]], [14, [1, 1, 4, 21]], [15, [1, 1, 4, 21]], [16, [1, 1, 4, 21]], [17, [1, 1, 4, 21]], [25, [1, 1, 4, 21]], [26, [1, 1, 4, 21]], [34, [1, 1, 4, 21]], [5, [1, 1, 5, 5]], [14, [1, 1, 5, 5]], [18, [1, 1, 5, 5]], [19, [1, 1, 5, 5]], [20, [1, 1, 5, 5]], [21, [1, 1, 5, 5]], [30, [1, 1, 5, 5]], [14, [1, 1, 5, 6]], [18, [1, 1, 5, 6]], [27, [1, 1, 5, 6]], [29, [1, 1, 5, 6]], [18, [1, 1, 5, 7]], [19, [1, 1, 5, 7]], [30, [1, 1, 5, 7]], [31, [1, 1, 5, 7]], [14, [1, 1, 5, 11]], [16, [1, 1, 5, 11]], [2, [1, 1, 5, 12]], [17, [1, 1, 5, 12]], [18, [1, 1, 5, 12]], [19, [1, 1, 5, 12]], [20, [1, 1, 5, 12]], [27, [1, 1, 5, 12]], [29, [1, 1, 5, 12]], [31, [1, 1, 5, 12]], [2, [1, 1, 5, 13]], [17, [1, 1, 5, 13]], [20, [1, 1, 5, 13]], [27, [1, 1, 5, 13]], [29, [1, 1, 5, 13]], [30, [1, 1, 5, 13]], [6, [1, 1, 5, 14]], [8, [1, 1, 5, 14]], [0, [1, 1, 5, 16]], [5, [1, 1, 5, 16]], [14, [1, 1, 5, 16]], [16, [1, 1, 5, 16]], [18, [1, 1, 5, 16]], [21, [1, 1, 5, 16]], [30, [1, 1, 5, 16]], [31, [1, 1, 5, 16]], [2, [1, 1, 5, 17]], [14, [1, 1, 5, 17]], [17, [1, 1, 5, 17]], [18, [1, 1, 5, 17]], [19, [1, 1, 5, 17]], [20, [1, 1, 5, 17]], [31, [1, 1, 5, 17]], [14, [1, 1, 5, 18]], [27, [1, 1, 5, 18]], [29, [1, 1, 5, 18]], [0, [1, 1, 5, 20]], [5, [1, 1, 5, 20]], [14, [1, 1, 5, 20]], [16, [1, 1, 5, 20]], [18, [1, 1, 5, 20]], [21, [1, 1, 5, 20]], [30, [1, 1, 5, 20]], [31, [1, 1, 5, 20]], [0, [1, 1, 5, 21]], [5, [1, 1, 5, 21]], [14, [1, 1, 5, 21]], [16, [1, 1, 5, 21]], [18, [1, 1, 5, 21]], [21, [1, 1, 5, 21]], [30, [1, 1, 5, 21]], [31, [1, 1, 5, 21]], [18, [1, 1, 6, 12]], [26, [1, 1, 6, 12]], [29, [1, 1, 6, 12]], [38, [1, 1, 6, 12]], [39, [1, 1, 6, 12]], [14, [1, 1, 6, 13]], [27, [1, 1, 6, 13]], [29, [1, 1, 6, 13]], [14, [1, 1, 6, 16]], [27, [1, 1, 6, 16]], [28, [1, 1, 6, 16]], [39, [1, 1, 6, 16]], [18, [1, 1, 6, 17]], [26, [1, 1, 6, 17]], [28, [1, 1, 6, 17]], [38, [1, 1, 6, 17]], [10, [1, 1, 7, 9]], [12, [1, 1, 7, 9]], [0, [1, 1, 7, 11]], [14, [1, 1, 7, 11]], [25, [1, 1, 7, 11]], [1, [1, 1, 7, 12]], [13, [1, 1, 7, 12]], [1, [1, 1, 7, 13]], [19, [1, 1, 7, 13]], [20, [1, 1, 7, 13]], [31, [1, 1, 7, 13]], [18, [1, 1, 7, 14]], [20, [1, 1, 7, 14]], [30, [1, 1, 7, 14]], [1, [1, 1, 7, 15]], [2, [1, 1, 7, 15]], [6, [1, 1, 7, 15]], [8, [1, 1, 7, 15]], [14, [1, 1, 7, 15]], [17, [1, 1, 7, 15]], [26, [1, 1, 7, 15]], [34, [1, 1, 7, 15]], [37, [1, 1, 7, 15]], [40, [1, 1, 7, 15]], [0, [1, 1, 7, 16]], [1, [1, 1, 7, 16]], [6, [1, 1, 7, 16]], [8, [1, 1, 7, 16]], [14, [1, 1, 7, 16]], [16, [1, 1, 7, 16]], [19, [1, 1, 7, 16]], [21, [1, 1, 7, 16]], [22, [1, 1, 7, 16]], [35, [1, 1, 7, 16]], [36, [1, 1, 7, 16]], [40, [1, 1, 7, 16]], [1, [1, 1, 7, 17]], [1, [1, 1, 7, 20]], [19, [1, 1, 7, 20]], [21, [1, 1, 7, 20]], [22, [1, 1, 7, 20]], [37, [1, 1, 7, 20]], [40, [1, 1, 7, 20]], [1, [1, 1, 7, 21]], [19, [1, 1, 7, 21]], [21, [1, 1, 7, 21]], [22, [1, 1, 7, 21]], [34, [1, 1, 7, 21]], [1, [1, 1, 8, 16]], [5, [1, 1, 8, 16]], [19, [1, 1, 8, 16]], [22, [1, 1, 8, 16]], [32, [1, 1, 8, 16]], [33, [1, 1, 8, 16]], [1, [1, 1, 8, 20]], [19, [1, 1, 8, 20]], [32, [1, 1, 8, 20]], [33, [1, 1, 8, 20]], [35, [1, 1, 8, 20]], [40, [1, 1, 8, 20]], [1, [1, 1, 8, 21]], [19, [1, 1, 8, 21]], [32, [1, 1, 8, 21]], [33, [1, 1, 8, 21]], [34, [1, 1, 8, 21]], [10, [1, 1, 9, 11]], [12, [1, 1, 9, 11]], [14, [1, 1, 9, 11]], [16, [1, 1, 9, 11]], [0, [1, 1, 9, 12]], [5, [1, 1, 9, 12]], [7, [1, 1, 9, 12]], [10, [1, 1, 9, 12]], [24, [1, 1, 9, 12]], [5, [1, 1, 9, 17]], [7, [1, 1, 9, 17]], [10, [1, 1, 9, 18]], [12, [1, 1, 9, 18]], [10, [1, 1, 9, 20]], [12, [1, 1, 9, 20]], [10, [1, 1, 9, 21]], [12, [1, 1, 9, 21]], [14, [1, 1, 10, 11]], [16, [1, 1, 10, 11]], [0, [1, 1, 10, 12]], [5, [1, 1, 10, 12]], [7, [1, 1, 10, 12]], [9, [1, 1, 10, 12]], [5, [1, 1, 10, 17]], [7, [1, 1, 10, 17]], [0, [1, 1, 11, 14]], [14, [1, 1, 11, 14]], [25, [1, 1, 11, 14]], [0, [1, 1, 11, 17]], [14, [1, 1, 11, 17]], [25, [1, 1, 11, 17]], [14, [1, 1, 11, 18]], [16, [1, 1, 11, 18]], [14, [1, 1, 11, 20]], [16, [1, 1, 11, 20]], [14, [1, 1, 11, 21]], [16, [1, 1, 11, 21]], [18, [1, 1, 12, 12]], [27, [1, 1, 12, 12]], [29, [1, 1, 12, 12]], [34, [1, 1, 12, 12]], [35, [1, 1, 12, 12]], [36, [1, 1, 12, 12]], [37, [1, 1, 12, 12]], [2, [1, 1, 12, 13]], [17, [1, 1, 12, 13]], [19, [1, 1, 12, 13]], [20, [1, 1, 12, 13]], [27, [1, 1, 12, 13]], [29, [1, 1, 12, 13]], [31, [1, 1, 12, 13]], [0, [1, 1, 12, 14]], [1, [1, 1, 12, 14]], [13, [1, 1, 12, 14]], [18, [1, 1, 12, 14]], [20, [1, 1, 12, 14]], [30, [1, 1, 12, 14]], [0, [1, 1, 12, 15]], [26, [1, 1, 12, 15]], [35, [1, 1, 12, 15]], [36, [1, 1, 12, 15]], [40, [1, 1, 12, 15]], [0, [1, 1, 12, 16]], [7, [1, 1, 12, 16]], [22, [1, 1, 12, 16]], [34, [1, 1, 12, 16]], [37, [1, 1, 12, 16]], [40, [1, 1, 12, 16]], [2, [1, 1, 12, 17]], [13, [1, 1, 12, 17]], [17, [1, 1, 12, 17]], [20, [1, 1, 12, 17]], [30, [1, 1, 12, 17]], [0, [1, 1, 12, 18]], [18, [1, 1, 12, 18]], [27, [1, 1, 12, 18]], [29, [1, 1, 12, 18]], [0, [1, 1, 12, 20]], [1, [1, 1, 12, 20]], [26, [1, 1, 12, 20]], [37, [1, 1, 12, 20]], [40, [1, 1, 12, 20]], [0, [1, 1, 12, 21]], [1, [1, 1, 12, 21]], [26, [1, 1, 12, 21]], [34, [1, 1, 12, 21]], [2, [1, 1, 13, 16]], [17, [1, 1, 13, 16]], [19, [1, 1, 13, 16]], [20, [1, 1, 13, 16]], [31, [1, 1, 13, 16]], [19, [1, 1, 13, 17]], [30, [1, 1, 13, 17]], [31, [1, 1, 13, 17]], [2, [1, 1, 13, 20]], [5, [1, 1, 13, 20]], [17, [1, 1, 13, 20]], [19, [1, 1, 13, 20]], [20, [1, 1, 13, 20]], [22, [1, 1, 13, 20]], [31, [1, 1, 13, 20]], [35, [1, 1, 13, 20]], [40, [1, 1, 13, 20]], [2, [1, 1, 13, 21]], [5, [1, 1, 13, 21]], [17, [1, 1, 13, 21]], [19, [1, 1, 13, 21]], [20, [1, 1, 13, 21]], [22, [1, 1, 13, 21]], [31, [1, 1, 13, 21]], [34, [1, 1, 13, 21]], [8, [1, 1, 14, 16]], [18, [1, 1, 14, 16]], [20, [1, 1, 14, 16]], [22, [1, 1, 14, 16]], [23, [1, 1, 14, 16]], [30, [1, 1, 14, 16]], [33, [1, 1, 14, 16]], [1, [1, 1, 14, 17]], [18, [1, 1, 14, 17]], [20, [1, 1, 14, 17]], [30, [1, 1, 14, 17]], [8, [1, 1, 14, 20]], [18, [1, 1, 14, 20]], [20, [1, 1, 14, 20]], [22, [1, 1, 14, 20]], [23, [1, 1, 14, 20]], [30, [1, 1, 14, 20]], [33, [1, 1, 14, 20]], [8, [1, 1, 14, 21]], [18, [1, 1, 14, 21]], [20, [1, 1, 14, 21]], [22, [1, 1, 14, 21]], [23, [1, 1, 14, 21]], [30, [1, 1, 14, 21]], [33, [1, 1, 14, 21]], [0, [1, 1, 15, 16]], [1, [1, 1, 15, 16]], [2, [1, 1, 15, 16]], [8, [1, 1, 15, 16]], [16, [1, 1, 15, 16]], [17, [1, 1, 15, 16]], [21, [1, 1, 15, 16]], [23, [1, 1, 15, 16]], [32, [1, 1, 15, 16]], [0, [1, 1, 15, 20]], [8, [1, 1, 15, 20]], [16, [1, 1, 15, 20]], [21, [1, 1, 15, 20]], [23, [1, 1, 15, 20]], [32, [1, 1, 15, 20]], [0, [1, 1, 15, 21]], [8, [1, 1, 15, 21]], [16, [1, 1, 15, 21]], [21, [1, 1, 15, 21]], [23, [1, 1, 15, 21]], [32, [1, 1, 15, 21]], [14, [1, 1, 17, 18]], [18, [1, 1, 17, 18]], [1, [1, 2, 2, 3]], [2, [1, 2, 2, 3]], [10, [1, 2, 2, 3]], [11, [1, 2, 2, 3]], [17, [1, 2, 2, 3]], [24, [1, 2, 2, 3]], [1, [1, 2, 2, 4]], [3, [1, 2, 2, 4]], [10, [1, 2, 2, 9]], [12, [1, 2, 2, 9]], [1, [1, 2, 2, 12]], [3, [1, 2, 2, 12]], [3, [1, 2, 2, 16]], [5, [1, 2, 2, 16]], [19, [1, 2, 2, 16]], [21, [1, 2, 2, 16]], [1, [1, 2, 2, 17]], [3, [1, 2, 2, 17]], [9, [1, 2, 2, 17]], [12, [1, 2, 2, 17]], [24, [1, 2, 2, 17]], [9, [1, 2, 2, 18]], [12, [1, 2, 2, 18]], [24, [1, 2, 2, 18]], [3, [1, 2, 2, 20]], [5, [1, 2, 2, 20]], [19, [1, 2, 2, 20]], [21, [1, 2, 2, 20]], [3, [1, 2, 2, 21]], [5, [1, 2, 2, 21]], [19, [1, 2, 2, 21]], [21, [1, 2, 2, 21]], [0, [1, 2, 3, 3]], [5, [1, 2, 3, 3]], [7, [1, 2, 3, 3]], [13, [1, 2, 3, 3]], [16, [1, 2, 3, 3]], [25, [1, 2, 3, 3]], [1, [1, 2, 3, 4]], [3, [1, 2, 3, 4]], [14, [1, 2, 3, 4]], [15, [1, 2, 3, 4]], [25, [1, 2, 3, 4]], [0, [1, 2, 3, 5]], [2, [1, 2, 3, 5]], [4, [1, 2, 3, 5]], [7, [1, 2, 3, 5]], [13, [1, 2, 3, 5]], [14, [1, 2, 3, 5]], [16, [1, 2, 3, 5]], [18, [1, 2, 3, 5]], [19, [1, 2, 3, 5]], [21, [1, 2, 3, 5]], [25, [1, 2, 3, 5]], [27, [1, 2, 3, 5]], [29, [1, 2, 3, 5]], [1, [1, 2, 3, 7]], [15, [1, 2, 3, 7]], [16, [1, 2, 3, 7]], [19, [1, 2, 3, 7]], [20, [1, 2, 3, 7]], [25, [1, 2, 3, 7]], [31, [1, 2, 3, 7]], [2, [1, 2, 3, 11]], [3, [1, 2, 3, 11]], [14, [1, 2, 3, 11]], [16, [1, 2, 3, 11]], [17, [1, 2, 3, 11]], [1, [1, 2, 3, 12]], [3, [1, 2, 3, 12]], [5, [1, 2, 3, 12]], [7, [1, 2, 3, 12]], [19, [1, 2, 3, 13]], [30, [1, 2, 3, 13]], [31, [1, 2, 3, 13]], [18, [1, 2, 3, 14]], [30, [1, 2, 3, 14]], [31, [1, 2, 3, 14]], [5, [1, 2, 3, 17]], [7, [1, 2, 3, 17]], [10, [1, 2, 3, 17]], [11, [1, 2, 3, 17]], [18, [1, 2, 3, 17]], [20, [1, 2, 3, 17]], [24, [1, 2, 3, 17]], [30, [1, 2, 3, 17]], [7, [1, 2, 3, 18]], [10, [1, 2, 3, 18]], [11, [1, 2, 3, 18]], [14, [1, 2, 3, 18]], [21, [1, 2, 3, 18]], [24, [1, 2, 3, 18]], [27, [1, 2, 3, 18]], [29, [1, 2, 3, 18]], [5, [1, 2, 3, 20]], [7, [1, 2, 3, 20]], [5, [1, 2, 3, 21]], [7, [1, 2, 3, 21]], [5, [1, 2, 4, 5]], [10, [1, 2, 4, 5]], [11, [1, 2, 4, 5]], [14, [1, 2, 4, 5]], [15, [1, 2, 4, 5]], [18, [1, 2, 4, 5]], [19, [1, 2, 4, 5]], [20, [1, 2, 4, 5]], [21, [1, 2, 4, 5]], [24, [1, 2, 4, 5]], [25, [1, 2, 4, 5]], [30, [1, 2, 4, 5]], [13, [1, 2, 4, 7]], [14, [1, 2, 4, 7]], [19, [1, 2, 4, 7]], [20, [1, 2, 4, 7]], [25, [1, 2, 4, 7]], [31, [1, 2, 4, 7]], [10, [1, 2, 4, 9]], [24, [1, 2, 4, 9]], [9, [1, 2, 4, 10]], [19, [1, 2, 4, 13]], [30, [1, 2, 4, 13]], [31, [1, 2, 4, 13]], [18, [1, 2, 4, 14]], [30, [1, 2, 4, 14]], [31, [1, 2, 4, 14]], [5, [1, 2, 4, 18]], [18, [1, 2, 4, 18]], [21, [1, 2, 4, 18]], [20, [1, 2, 5, 5]], [27, [1, 2, 5, 5]], [29, [1, 2, 5, 5]], [30, [1, 2, 5, 5]], [2, [1, 2, 5, 11]], [4, [1, 2, 5, 11]], [14, [1, 2, 5, 11]], [16, [1, 2, 5, 11]], [7, [1, 2, 5, 12]], [10, [1, 2, 5, 12]], [11, [1, 2, 5, 12]], [18, [1, 2, 5, 12]], [19, [1, 2, 5, 12]], [21, [1, 2, 5, 12]], [24, [1, 2, 5, 12]], [27, [1, 2, 5, 12]], [29, [1, 2, 5, 12]], [20, [1, 2, 5, 13]], [27, [1, 2, 5, 13]], [29, [1, 2, 5, 13]], [30, [1, 2, 5, 13]], [2, [1, 2, 5, 15]], [4, [1, 2, 5, 15]], [7, [1, 2, 5, 16]], [19, [1, 2, 5, 16]], [21, [1, 2, 5, 16]], [7, [1, 2, 5, 17]], [9, [1, 2, 5, 17]], [12, [1, 2, 5, 17]], [14, [1, 2, 5, 17]], [18, [1, 2, 5, 17]], [19, [1, 2, 5, 17]], [21, [1, 2, 5, 17]], [24, [1, 2, 5, 17]], [9, [1, 2, 5, 18]], [12, [1, 2, 5, 18]], [14, [1, 2, 5, 18]], [24, [1, 2, 5, 18]], [27, [1, 2, 5, 18]], [29, [1, 2, 5, 18]], [7, [1, 2, 5, 20]], [19, [1, 2, 5, 20]], [21, [1, 2, 5, 20]], [7, [1, 2, 5, 21]], [19, [1, 2, 5, 21]], [21, [1, 2, 5, 21]], [0, [1, 2, 7, 11]], [9, [1, 2, 7, 11]], [12, [1, 2, 7, 11]], [14, [1, 2, 7, 11]], [16, [1, 2, 7, 11]], [24, [1, 2, 7, 11]], [1, [1, 2, 7, 12]], [19, [1, 2, 7, 12]], [20, [1, 2, 7, 12]], [31, [1, 2, 7, 12]], [1, [1, 2, 7, 16]], [6, [1, 2, 7, 16]], [8, [1, 2, 7, 16]], [19, [1, 2, 7, 16]], [21, [1, 2, 7, 16]], [1, [1, 2, 7, 17]], [9, [1, 2, 7, 17]], [12, [1, 2, 7, 17]], [19, [1, 2, 7, 17]], [20, [1, 2, 7, 17]], [24, [1, 2, 7, 17]], [31, [1, 2, 7, 17]], [0, [1, 2, 7, 20]], [1, [1, 2, 7, 20]], [9, [1, 2, 7, 20]], [12, [1, 2, 7, 20]], [14, [1, 2, 7, 20]], [16, [1, 2, 7, 20]], [19, [1, 2, 7, 20]], [21, [1, 2, 7, 20]], [24, [1, 2, 7, 20]], [0, [1, 2, 7, 21]], [1, [1, 2, 7, 21]], [9, [1, 2, 7, 21]], [12, [1, 2, 7, 21]], [14, [1, 2, 7, 21]], [16, [1, 2, 7, 21]], [19, [1, 2, 7, 21]], [21, [1, 2, 7, 21]], [24, [1, 2, 7, 21]], [1, [1, 2, 9, 12]], [3, [1, 2, 9, 12]], [5, [1, 2, 9, 12]], [7, [1, 2, 9, 12]], [1, [1, 2, 9, 17]], [2, [1, 2, 9, 17]], [5, [1, 2, 9, 17]], [7, [1, 2, 9, 17]], [12, [1, 2, 9, 17]], [17, [1, 2, 9, 17]], [24, [1, 2, 9, 17]], [10, [1, 2, 9, 18]], [12, [1, 2, 9, 18]], [1, [1, 2, 10, 12]], [3, [1, 2, 10, 12]], [5, [1, 2, 10, 12]], [7, [1, 2, 10, 12]], [1, [1, 2, 10, 17]], [2, [1, 2, 10, 17]], [5, [1, 2, 10, 17]], [7, [1, 2, 10, 17]], [9, [1, 2, 10, 17]], [17, [1, 2, 10, 17]], [18, [1, 2, 12, 12]], [27, [1, 2, 12, 12]], [29, [1, 2, 12, 12]], [19, [1, 2, 12, 13]], [27, [1, 2, 12, 13]], [29, [1, 2, 12, 13]], [30, [1, 2, 12, 13]], [31, [1, 2, 12, 13]], [18, [1, 2, 12, 14]], [30, [1, 2, 12, 14]], [31, [1, 2, 12, 14]], [5, [1, 2, 12, 16]], [7, [1, 2, 12, 16]], [20, [1, 2, 12, 17]], [30, [1, 2, 12, 17]], [7, [1, 2, 12, 18]], [9, [1, 2, 12, 18]], [12, [1, 2, 12, 18]], [21, [1, 2, 12, 18]], [24, [1, 2, 12, 18]], [27, [1, 2, 12, 18]], [29, [1, 2, 12, 18]], [19, [1, 2, 13, 17]], [20, [1, 2, 13, 17]], [31, [1, 2, 13, 17]], [3, [1, 2, 14, 16]], [6, [1, 2, 14, 16]], [7, [1, 2, 14, 16]], [8, [1, 2, 14, 16]], [18, [1, 2, 14, 17]], [30, [1, 2, 14, 17]], [31, [1, 2, 14, 17]], [3, [1, 2, 14, 20]], [6, [1, 2, 14, 20]], [7, [1, 2, 14, 20]], [8, [1, 2, 14, 20]], [3, [1, 2, 14, 21]], [6, [1, 2, 14, 21]], [7, [1, 2, 14, 21]], [8, [1, 2, 14, 21]], [5, [1, 2, 15, 16]], [6, [1, 2, 15, 16]], [7, [1, 2, 15, 16]], [8, [1, 2, 15, 16]], [6, [1, 2, 15, 20]], [8, [1, 2, 15, 20]], [6, [1, 2, 15, 21]], [8, [1, 2, 15, 21]], [7, [1, 2, 17, 18]], [9, [1, 2, 17, 18]], [12, [1, 2, 17, 18]], [14, [1, 2, 17, 18]], [21, [1, 2, 17, 18]], [24, [1, 2, 17, 18]], [5, [1, 3, 3, 4]], [14, [1, 3, 3, 5]], [19, [1, 3, 3, 5]], [20, [1, 3, 3, 5]], [21, [1, 3, 3, 5]], [27, [1, 3, 3, 5]], [29, [1, 3, 3, 5]], [30, [1, 3, 3, 5]], [0, [1, 3, 3, 7]], [13, [1, 3, 3, 7]], [16, [1, 3, 3, 7]], [19, [1, 3, 3, 7]], [20, [1, 3, 3, 7]], [25, [1, 3, 3, 7]], [31, [1, 3, 3, 7]], [1, [1, 3, 3, 12]], [18, [1, 3, 3, 12]], [27, [1, 3, 3, 12]], [29, [1, 3, 3, 12]], [34, [1, 3, 3, 12]], [35, [1, 3, 3, 12]], [36, [1, 3, 3, 12]], [37, [1, 3, 3, 12]], [2, [1, 3, 3, 13]], [4, [1, 3, 3, 13]], [14, [1, 3, 3, 13]], [19, [1, 3, 3, 13]], [20, [1, 3, 3, 13]], [27, [1, 3, 3, 13]], [29, [1, 3, 3, 13]], [31, [1, 3, 3, 13]], [18, [1, 3, 3, 14]], [30, [1, 3, 3, 14]], [31, [1, 3, 3, 14]], [1, [1, 3, 3, 15]], [3, [1, 3, 3, 15]], [5, [1, 3, 3, 15]], [14, [1, 3, 3, 15]], [26, [1, 3, 3, 15]], [35, [1, 3, 3, 15]], [36, [1, 3, 3, 15]], [40, [1, 3, 3, 15]], [2, [1, 3, 3, 16]], [4, [1, 3, 3, 16]], [5, [1, 3, 3, 16]], [22, [1, 3, 3, 16]], [34, [1, 3, 3, 16]], [37, [1, 3, 3, 16]], [40, [1, 3, 3, 16]], [3, [1, 3, 3, 17]], [5, [1, 3, 3, 17]], [7, [1, 3, 3, 17]], [14, [1, 3, 3, 17]], [18, [1, 3, 3, 17]], [3, [1, 3, 3, 18]], [7, [1, 3, 3, 18]], [21, [1, 3, 3, 18]], [14, [1, 3, 3, 20]], [26, [1, 3, 3, 20]], [37, [1, 3, 3, 20]], [40, [1, 3, 3, 20]], [14, [1, 3, 3, 21]], [26, [1, 3, 3, 21]], [34, [1, 3, 3, 21]], [5, [1, 3, 4, 5]], [7, [1, 3, 4, 5]], [9, [1, 3, 4, 5]], [12, [1, 3, 4, 5]], [24, [1, 3, 4, 5]], [1, [1, 3, 4, 7]], [3, [1, 3, 4, 7]], [14, [1, 3, 4, 7]], [15, [1, 3, 4, 7]], [25, [1, 3, 4, 7]], [5, [1, 3, 4, 12]], [5, [1, 3, 5, 5]], [20, [1, 3, 5, 5]], [21, [1, 3, 5, 5]], [31, [1, 3, 5, 5]], [13, [1, 3, 5, 7]], [14, [1, 3, 5, 7]], [18, [1, 3, 5, 7]], [19, [1, 3, 5, 7]], [25, [1, 3, 5, 7]], [30, [1, 3, 5, 7]], [31, [1, 3, 5, 7]], [0, [1, 3, 5, 9]], [14, [1, 3, 5, 9]], [16, [1, 3, 5, 9]], [0, [1, 3, 5, 10]], [14, [1, 3, 5, 10]], [16, [1, 3, 5, 10]], [18, [1, 3, 5, 11]], [19, [1, 3, 5, 11]], [30, [1, 3, 5, 11]], [31, [1, 3, 5, 11]], [5, [1, 3, 5, 12]], [7, [1, 3, 5, 12]], [9, [1, 3, 5, 12]], [12, [1, 3, 5, 12]], [18, [1, 3, 5, 12]], [20, [1, 3, 5, 12]], [21, [1, 3, 5, 12]], [24, [1, 3, 5, 12]], [27, [1, 3, 5, 12]], [29, [1, 3, 5, 12]], [31, [1, 3, 5, 12]], [2, [1, 3, 5, 13]], [4, [1, 3, 5, 13]], [14, [1, 3, 5, 13]], [27, [1, 3, 5, 13]], [29, [1, 3, 5, 13]], [20, [1, 3, 5, 14]], [31, [1, 3, 5, 14]], [2, [1, 3, 5, 17]], [4, [1, 3, 5, 17]], [5, [1, 3, 5, 17]], [10, [1, 3, 5, 17]], [11, [1, 3, 5, 17]], [14, [1, 3, 5, 17]], [19, [1, 3, 5, 17]], [20, [1, 3, 5, 17]], [21, [1, 3, 5, 17]], [24, [1, 3, 5, 17]], [30, [1, 3, 5, 17]], [7, [1, 3, 5, 18]], [10, [1, 3, 5, 18]], [11, [1, 3, 5, 18]], [21, [1, 3, 5, 18]], [24, [1, 3, 5, 18]], [10, [1, 3, 7, 11]], [11, [1, 3, 7, 11]], [14, [1, 3, 7, 11]], [16, [1, 3, 7, 11]], [24, [1, 3, 7, 11]], [1, [1, 3, 7, 12]], [3, [1, 3, 7, 12]], [18, [1, 3, 7, 12]], [19, [1, 3, 7, 12]], [20, [1, 3, 7, 12]], [27, [1, 3, 7, 12]], [29, [1, 3, 7, 12]], [31, [1, 3, 7, 12]], [1, [1, 3, 7, 13]], [14, [1, 3, 7, 13]], [20, [1, 3, 7, 13]], [27, [1, 3, 7, 13]], [29, [1, 3, 7, 13]], [30, [1, 3, 7, 13]], [3, [1, 3, 7, 17]], [10, [1, 3, 7, 17]], [11, [1, 3, 7, 17]], [14, [1, 3, 7, 17]], [19, [1, 3, 7, 17]], [24, [1, 3, 7, 17]], [30, [1, 3, 7, 17]], [31, [1, 3, 7, 17]], [13, [1, 3, 7, 18]], [25, [1, 3, 7, 18]], [27, [1, 3, 7, 18]], [29, [1, 3, 7, 18]], [10, [1, 3, 7, 20]], [11, [1, 3, 7, 20]], [13, [1, 3, 7, 20]], [14, [1, 3, 7, 20]], [24, [1, 3, 7, 20]], [25, [1, 3, 7, 20]], [10, [1, 3, 7, 21]], [11, [1, 3, 7, 21]], [13, [1, 3, 7, 21]], [14, [1, 3, 7, 21]], [24, [1, 3, 7, 21]], [25, [1, 3, 7, 21]], [1, [1, 3, 11, 13]], [14, [1, 3, 11, 13]], [19, [1, 3, 11, 13]], [20, [1, 3, 11, 13]], [25, [1, 3, 11, 13]], [31, [1, 3, 11, 13]], [1, [1, 3, 11, 14]], [18, [1, 3, 11, 14]], [20, [1, 3, 11, 14]], [30, [1, 3, 11, 14]], [14, [1, 3, 11, 17]], [25, [1, 3, 11, 17]], [34, [1, 3, 12, 12]], [35, [1, 3, 12, 12]], [36, [1, 3, 12, 12]], [37, [1, 3, 12, 12]], [1, [1, 3, 12, 13]], [2, [1, 3, 12, 13]], [4, [1, 3, 12, 13]], [13, [1, 3, 12, 13]], [1, [1, 3, 12, 14]], [20, [1, 3, 12, 14]], [31, [1, 3, 12, 14]], [1, [1, 3, 12, 15]], [3, [1, 3, 12, 15]], [5, [1, 3, 12, 15]], [26, [1, 3, 12, 15]], [35, [1, 3, 12, 15]], [36, [1, 3, 12, 15]], [40, [1, 3, 12, 15]], [2, [1, 3, 12, 16]], [4, [1, 3, 12, 16]], [5, [1, 3, 12, 16]], [22, [1, 3, 12, 16]], [34, [1, 3, 12, 16]], [37, [1, 3, 12, 16]], [40, [1, 3, 12, 16]], [13, [1, 3, 12, 17]], [3, [1, 3, 12, 18]], [7, [1, 3, 12, 18]], [10, [1, 3, 12, 18]], [11, [1, 3, 12, 18]], [21, [1, 3, 12, 18]], [24, [1, 3, 12, 18]], [26, [1, 3, 12, 20]], [37, [1, 3, 12, 20]], [40, [1, 3, 12, 20]], [26, [1, 3, 12, 21]], [34, [1, 3, 12, 21]], [19, [1, 3, 13, 17]], [20, [1, 3, 13, 17]], [31, [1, 3, 13, 17]], [18, [1, 3, 14, 17]], [30, [1, 3, 14, 17]], [31, [1, 3, 14, 17]], [14, [1, 3, 15, 16]], [14, [1, 3, 15, 20]], [14, [1, 3, 15, 21]], [3, [1, 3, 17, 18]], [7, [1, 3, 17, 18]], [10, [1, 3, 17, 18]], [11, [1, 3, 17, 18]], [21, [1, 3, 17, 18]], [24, [1, 3, 17, 18]], [15, [1, 4, 5, 7]], [16, [1, 4, 5, 7]], [25, [1, 4, 5, 7]], [12, [1, 4, 5, 9]], [14, [1, 4, 5, 9]], [16, [1, 4, 5, 9]], [24, [1, 4, 5, 9]], [9, [1, 4, 5, 10]], [14, [1, 4, 5, 10]], [16, [1, 4, 5, 10]], [2, [1, 4, 5, 13]], [4, [1, 4, 5, 13]], [2, [1, 4, 5, 15]], [4, [1, 4, 5, 15]], [16, [1, 4, 5, 15]], [26, [1, 4, 5, 15]], [34, [1, 4, 5, 15]], [37, [1, 4, 5, 15]], [40, [1, 4, 5, 15]], [5, [1, 4, 5, 16]], [22, [1, 4, 5, 16]], [35, [1, 4, 5, 16]], [36, [1, 4, 5, 16]], [40, [1, 4, 5, 16]], [5, [1, 4, 5, 18]], [7, [1, 4, 5, 18]], [2, [1, 4, 5, 20]], [4, [1, 4, 5, 20]], [35, [1, 4, 5, 20]], [37, [1, 4, 5, 20]], [2, [1, 4, 5, 21]], [4, [1, 4, 5, 21]], [14, [1, 4, 7, 7]], [1, [1, 4, 7, 12]], [26, [1, 4, 7, 12]], [27, [1, 4, 7, 12]], [38, [1, 4, 7, 12]], [39, [1, 4, 7, 12]], [1, [1, 4, 7, 13]], [14, [1, 4, 7, 13]], [16, [1, 4, 7, 13]], [26, [1, 4, 7, 15]], [34, [1, 4, 7, 15]], [37, [1, 4, 7, 15]], [40, [1, 4, 7, 15]], [1, [1, 4, 7, 16]], [3, [1, 4, 7, 16]], [16, [1, 4, 7, 16]], [22, [1, 4, 7, 16]], [27, [1, 4, 7, 16]], [28, [1, 4, 7, 16]], [35, [1, 4, 7, 16]], [36, [1, 4, 7, 16]], [39, [1, 4, 7, 16]], [40, [1, 4, 7, 16]], [2, [1, 4, 7, 17]], [3, [1, 4, 7, 17]], [14, [1, 4, 7, 17]], [17, [1, 4, 7, 17]], [26, [1, 4, 7, 17]], [28, [1, 4, 7, 17]], [38, [1, 4, 7, 17]], [15, [1, 4, 7, 18]], [16, [1, 4, 7, 18]], [25, [1, 4, 7, 18]], [14, [1, 4, 7, 20]], [15, [1, 4, 7, 20]], [25, [1, 4, 7, 20]], [35, [1, 4, 7, 20]], [37, [1, 4, 7, 20]], [14, [1, 4, 7, 21]], [15, [1, 4, 7, 21]], [25, [1, 4, 7, 21]], [22, [1, 4, 12, 12]], [5, [1, 4, 12, 16]], [22, [1, 4, 12, 16]], [26, [1, 4, 15, 15]], [34, [1, 4, 15, 15]], [37, [1, 4, 15, 15]], [40, [1, 4, 15, 15]], [1, [1, 4, 15, 16]], [3, [1, 4, 15, 16]], [5, [1, 4, 15, 16]], [35, [1, 4, 15, 16]], [36, [1, 4, 15, 16]], [40, [1, 4, 15, 16]], [35, [1, 4, 15, 20]], [37, [1, 4, 15, 20]], [20, [1, 5, 5, 7]], [27, [1, 5, 5, 7]], [29, [1, 5, 5, 7]], [30, [1, 5, 5, 7]], [5, [1, 5, 5, 12]], [20, [1, 5, 5, 12]], [21, [1, 5, 5, 12]], [31, [1, 5, 5, 12]], [5, [1, 5, 5, 17]], [20, [1, 5, 5, 17]], [21, [1, 5, 5, 17]], [31, [1, 5, 5, 17]], [14, [1, 5, 7, 7]], [14, [1, 5, 7, 11]], [16, [1, 5, 7, 11]], [0, [1, 5, 7, 12]], [18, [1, 5, 7, 12]], [19, [1, 5, 7, 12]], [30, [1, 5, 7, 12]], [31, [1, 5, 7, 12]], [0, [1, 5, 7, 13]], [16, [1, 5, 7, 13]], [20, [1, 5, 7, 13]], [30, [1, 5, 7, 13]], [2, [1, 5, 7, 15]], [4, [1, 5, 7, 15]], [14, [1, 5, 7, 15]], [0, [1, 5, 7, 16]], [14, [1, 5, 7, 16]], [16, [1, 5, 7, 16]], [0, [1, 5, 7, 17]], [14, [1, 5, 7, 17]], [16, [1, 5, 7, 17]], [18, [1, 5, 7, 17]], [19, [1, 5, 7, 17]], [30, [1, 5, 7, 17]], [31, [1, 5, 7, 17]], [14, [1, 5, 7, 18]], [27, [1, 5, 7, 18]], [29, [1, 5, 7, 18]], [0, [1, 5, 7, 20]], [14, [1, 5, 7, 20]], [16, [1, 5, 7, 20]], [0, [1, 5, 7, 21]], [14, [1, 5, 7, 21]], [16, [1, 5, 7, 21]], [0, [1, 5, 9, 12]], [5, [1, 5, 9, 12]], [7, [1, 5, 9, 12]], [10, [1, 5, 9, 12]], [12, [1, 5, 9, 12]], [5, [1, 5, 9, 17]], [7, [1, 5, 9, 17]], [12, [1, 5, 9, 17]], [24, [1, 5, 9, 17]], [10, [1, 5, 9, 18]], [12, [1, 5, 9, 18]], [0, [1, 5, 10, 12]], [5, [1, 5, 10, 12]], [7, [1, 5, 10, 12]], [5, [1, 5, 10, 17]], [7, [1, 5, 10, 17]], [9, [1, 5, 10, 17]], [22, [1, 5, 12, 12]], [20, [1, 5, 12, 14]], [31, [1, 5, 12, 14]], [0, [1, 5, 12, 15]], [26, [1, 5, 12, 15]], [34, [1, 5, 12, 15]], [37, [1, 5, 12, 15]], [40, [1, 5, 12, 15]], [35, [1, 5, 12, 16]], [36, [1, 5, 12, 16]], [40, [1, 5, 12, 16]], [7, [1, 5, 12, 18]], [21, [1, 5, 12, 18]], [35, [1, 5, 12, 20]], [37, [1, 5, 12, 20]], [2, [1, 5, 13, 16]], [4, [1, 5, 13, 16]], [2, [1, 5, 13, 20]], [4, [1, 5, 13, 20]], [2, [1, 5, 13, 21]], [4, [1, 5, 13, 21]], [6, [1, 5, 14, 16]], [8, [1, 5, 14, 16]], [20, [1, 5, 14, 17]], [31, [1, 5, 14, 17]], [6, [1, 5, 14, 20]], [8, [1, 5, 14, 20]], [6, [1, 5, 14, 21]], [8, [1, 5, 14, 21]], [26, [1, 5, 15, 15]], [34, [1, 5, 15, 15]], [37, [1, 5, 15, 15]], [40, [1, 5, 15, 15]], [0, [1, 5, 15, 16]], [2, [1, 5, 15, 16]], [4, [1, 5, 15, 16]], [16, [1, 5, 15, 16]], [35, [1, 5, 15, 16]], [36, [1, 5, 15, 16]], [40, [1, 5, 15, 16]], [35, [1, 5, 15, 20]], [37, [1, 5, 15, 20]], [7, [1, 5, 17, 18]], [21, [1, 5, 17, 18]], [14, [1, 7, 7, 15]], [26, [1, 7, 7, 15]], [34, [1, 7, 7, 15]], [37, [1, 7, 7, 15]], [40, [1, 7, 7, 15]], [22, [1, 7, 7, 16]], [35, [1, 7, 7, 16]], [36, [1, 7, 7, 16]], [40, [1, 7, 7, 16]], [35, [1, 7, 7, 20]], [37, [1, 7, 7, 20]], [10, [1, 7, 9, 11]], [12, [1, 7, 9, 11]], [1, [1, 7, 9, 12]], [3, [1, 7, 9, 12]], [1, [1, 7, 9, 17]], [3, [1, 7, 9, 17]], [10, [1, 7, 9, 17]], [12, [1, 7, 9, 17]], [10, [1, 7, 9, 20]], [12, [1, 7, 9, 20]], [10, [1, 7, 9, 21]], [12, [1, 7, 9, 21]], [1, [1, 7, 10, 12]], [3, [1, 7, 10, 12]], [1, [1, 7, 10, 17]], [3, [1, 7, 10, 17]], [14, [1, 7, 11, 18]], [16, [1, 7, 11, 18]], [14, [1, 7, 11, 20]], [16, [1, 7, 11, 20]], [14, [1, 7, 11, 21]], [16, [1, 7, 11, 21]], [18, [1, 7, 12, 12]], [27, [1, 7, 12, 12]], [29, [1, 7, 12, 12]], [0, [1, 7, 12, 13]], [20, [1, 7, 12, 13]], [27, [1, 7, 12, 13]], [29, [1, 7, 12, 13]], [30, [1, 7, 12, 13]], [26, [1, 7, 12, 15]], [34, [1, 7, 12, 15]], [37, [1, 7, 12, 15]], [40, [1, 7, 12, 15]], [0, [1, 7, 12, 16]], [22, [1, 7, 12, 16]], [35, [1, 7, 12, 16]], [36, [1, 7, 12, 16]], [40, [1, 7, 12, 16]], [20, [1, 7, 12, 17]], [30, [1, 7, 12, 17]], [0, [1, 7, 12, 18]], [27, [1, 7, 12, 18]], [29, [1, 7, 12, 18]], [1, [1, 7, 12, 20]], [35, [1, 7, 12, 20]], [37, [1, 7, 12, 20]], [1, [1, 7, 12, 21]], [22, [1, 7, 13, 20]], [35, [1, 7, 13, 20]], [40, [1, 7, 13, 20]], [22, [1, 7, 13, 21]], [34, [1, 7, 13, 21]], [6, [1, 7, 15, 16]], [8, [1, 7, 15, 16]], [14, [1, 7, 15, 16]], [14, [1, 7, 17, 18]], [10, [1, 9, 12, 18]], [12, [1, 9, 12, 18]], [10, [1, 9, 17, 18]], [12, [1, 9, 17, 18]], [5, [1, 13, 15, 20]], [5, [1, 13, 15, 21]], [5, [2, 2, 3, 3]], [9, [2, 2, 3, 3]], [10, [2, 2, 3, 3]], [24, [2, 2, 3, 3]], [0, [2, 2, 3, 5]], [2, [2, 2, 3, 5]], [4, [2, 2, 3, 5]], [5, [2, 2, 3, 5]], [10, [2, 2, 3, 5]], [12, [2, 2, 3, 5]], [14, [2, 2, 3, 5]], [15, [2, 2, 3, 5]], [20, [2, 2, 3, 5]], [21, [2, 2, 3, 5]], [25, [2, 2, 3, 5]], [31, [2, 2, 3, 5]], [19, [2, 2, 3, 7]], [20, [2, 2, 3, 7]], [31, [2, 2, 3, 7]], [10, [2, 2, 3, 9]], [12, [2, 2, 3, 9]], [1, [2, 2, 3, 11]], [5, [2, 2, 3, 11]], [10, [2, 2, 3, 11]], [11, [2, 2, 3, 11]], [19, [2, 2, 3, 11]], [21, [2, 2, 3, 11]], [24, [2, 2, 3, 11]], [5, [2, 2, 3, 12]], [0, [2, 2, 3, 13]], [1, [2, 2, 3, 13]], [13, [2, 2, 3, 13]], [16, [2, 2, 3, 13]], [20, [2, 2, 3, 13]], [25, [2, 2, 3, 13]], [30, [2, 2, 3, 13]], [1, [2, 2, 3, 14]], [10, [2, 2, 3, 14]], [11, [2, 2, 3, 14]], [15, [2, 2, 3, 14]], [16, [2, 2, 3, 14]], [20, [2, 2, 3, 14]], [24, [2, 2, 3, 14]], [25, [2, 2, 3, 14]], [31, [2, 2, 3, 14]], [0, [2, 2, 3, 16]], [9, [2, 2, 3, 16]], [10, [2, 2, 3, 16]], [11, [2, 2, 3, 16]], [12, [2, 2, 3, 16]], [13, [2, 2, 3, 16]], [16, [2, 2, 3, 16]], [25, [2, 2, 3, 16]], [1, [2, 2, 3, 17]], [3, [2, 2, 3, 17]], [9, [2, 2, 3, 17]], [10, [2, 2, 3, 17]], [24, [2, 2, 3, 17]], [5, [2, 2, 3, 18]], [10, [2, 2, 3, 18]], [11, [2, 2, 3, 18]], [13, [2, 2, 3, 18]], [14, [2, 2, 3, 18]], [18, [2, 2, 3, 18]], [21, [2, 2, 3, 18]], [24, [2, 2, 3, 18]], [25, [2, 2, 3, 18]], [10, [2, 2, 3, 20]], [12, [2, 2, 3, 20]], [13, [2, 2, 3, 20]], [14, [2, 2, 3, 20]], [25, [2, 2, 3, 20]], [10, [2, 2, 3, 21]], [12, [2, 2, 3, 21]], [13, [2, 2, 3, 21]], [14, [2, 2, 3, 21]], [25, [2, 2, 3, 21]], [9, [2, 2, 4, 5]], [12, [2, 2, 4, 5]], [13, [2, 2, 4, 5]], [19, [2, 2, 4, 5]], [24, [2, 2, 4, 5]], [25, [2, 2, 4, 5]], [27, [2, 2, 4, 5]], [29, [2, 2, 4, 5]], [30, [2, 2, 4, 5]], [31, [2, 2, 4, 5]], [1, [2, 2, 4, 12]], [18, [2, 2, 4, 12]], [26, [2, 2, 4, 12]], [29, [2, 2, 4, 12]], [34, [2, 2, 4, 12]], [35, [2, 2, 4, 12]], [36, [2, 2, 4, 12]], [37, [2, 2, 4, 12]], [38, [2, 2, 4, 12]], [39, [2, 2, 4, 12]], [1, [2, 2, 4, 13]], [9, [2, 2, 4, 13]], [12, [2, 2, 4, 13]], [14, [2, 2, 4, 13]], [15, [2, 2, 4, 13]], [16, [2, 2, 4, 13]], [19, [2, 2, 4, 13]], [24, [2, 2, 4, 13]], [25, [2, 2, 4, 13]], [27, [2, 2, 4, 13]], [29, [2, 2, 4, 13]], [30, [2, 2, 4, 13]], [31, [2, 2, 4, 13]], [1, [2, 2, 4, 14]], [13, [2, 2, 4, 14]], [14, [2, 2, 4, 14]], [18, [2, 2, 4, 14]], [20, [2, 2, 4, 14]], [25, [2, 2, 4, 14]], [30, [2, 2, 4, 14]], [34, [2, 2, 4, 15]], [35, [2, 2, 4, 15]], [36, [2, 2, 4, 15]], [37, [2, 2, 4, 15]], [9, [2, 2, 4, 16]], [12, [2, 2, 4, 16]], [14, [2, 2, 4, 16]], [15, [2, 2, 4, 16]], [16, [2, 2, 4, 16]], [24, [2, 2, 4, 16]], [25, [2, 2, 4, 16]], [27, [2, 2, 4, 16]], [28, [2, 2, 4, 16]], [34, [2, 2, 4, 16]], [35, [2, 2, 4, 16]], [36, [2, 2, 4, 16]], [37, [2, 2, 4, 16]], [39, [2, 2, 4, 16]], [1, [2, 2, 4, 17]], [18, [2, 2, 4, 17]], [26, [2, 2, 4, 17]], [28, [2, 2, 4, 17]], [38, [2, 2, 4, 17]], [3, [2, 2, 4, 18]], [15, [2, 2, 4, 18]], [16, [2, 2, 4, 18]], [18, [2, 2, 4, 18]], [25, [2, 2, 4, 18]], [15, [2, 2, 4, 20]], [25, [2, 2, 4, 20]], [26, [2, 2, 4, 20]], [35, [2, 2, 4, 20]], [40, [2, 2, 4, 20]], [15, [2, 2, 4, 21]], [25, [2, 2, 4, 21]], [26, [2, 2, 4, 21]], [34, [2, 2, 4, 21]], [18, [2, 2, 5, 5]], [19, [2, 2, 5, 5]], [30, [2, 2, 5, 5]], [31, [2, 2, 5, 5]], [9, [2, 2, 5, 7]], [11, [2, 2, 5, 7]], [10, [2, 2, 5, 9]], [12, [2, 2, 5, 9]], [0, [2, 2, 5, 11]], [11, [2, 2, 5, 11]], [12, [2, 2, 5, 11]], [16, [2, 2, 5, 11]], [24, [2, 2, 5, 11]], [25, [2, 2, 5, 11]], [5, [2, 2, 5, 12]], [9, [2, 2, 5, 12]], [10, [2, 2, 5, 12]], [11, [2, 2, 5, 12]], [12, [2, 2, 5, 12]], [13, [2, 2, 5, 12]], [19, [2, 2, 5, 12]], [20, [2, 2, 5, 12]], [21, [2, 2, 5, 12]], [27, [2, 2, 5, 12]], [29, [2, 2, 5, 12]], [30, [2, 2, 5, 12]], [0, [2, 2, 5, 13]], [9, [2, 2, 5, 13]], [10, [2, 2, 5, 13]], [16, [2, 2, 5, 13]], [19, [2, 2, 5, 13]], [20, [2, 2, 5, 13]], [24, [2, 2, 5, 13]], [27, [2, 2, 5, 13]], [29, [2, 2, 5, 13]], [31, [2, 2, 5, 13]], [18, [2, 2, 5, 14]], [20, [2, 2, 5, 14]], [30, [2, 2, 5, 14]], [11, [2, 2, 5, 15]], [12, [2, 2, 5, 15]], [24, [2, 2, 5, 15]], [5, [2, 2, 5, 16]], [19, [2, 2, 5, 16]], [21, [2, 2, 5, 16]], [0, [2, 2, 5, 17]], [5, [2, 2, 5, 17]], [9, [2, 2, 5, 17]], [10, [2, 2, 5, 17]], [11, [2, 2, 5, 17]], [12, [2, 2, 5, 17]], [16, [2, 2, 5, 17]], [19, [2, 2, 5, 17]], [20, [2, 2, 5, 17]], [21, [2, 2, 5, 17]], [30, [2, 2, 5, 17]], [5, [2, 2, 5, 20]], [19, [2, 2, 5, 20]], [21, [2, 2, 5, 20]], [5, [2, 2, 5, 21]], [19, [2, 2, 5, 21]], [21, [2, 2, 5, 21]], [14, [2, 2, 7, 7]], [19, [2, 2, 7, 12]], [20, [2, 2, 7, 12]], [31, [2, 2, 7, 12]], [26, [2, 2, 7, 15]], [34, [2, 2, 7, 15]], [37, [2, 2, 7, 15]], [40, [2, 2, 7, 15]], [1, [2, 2, 7, 16]], [19, [2, 2, 7, 16]], [21, [2, 2, 7, 16]], [22, [2, 2, 7, 16]], [35, [2, 2, 7, 16]], [36, [2, 2, 7, 16]], [40, [2, 2, 7, 16]], [19, [2, 2, 7, 17]], [20, [2, 2, 7, 17]], [31, [2, 2, 7, 17]], [1, [2, 2, 7, 20]], [19, [2, 2, 7, 20]], [21, [2, 2, 7, 20]], [22, [2, 2, 7, 20]], [37, [2, 2, 7, 20]], [40, [2, 2, 7, 20]], [1, [2, 2, 7, 21]], [19, [2, 2, 7, 21]], [21, [2, 2, 7, 21]], [22, [2, 2, 7, 21]], [34, [2, 2, 7, 21]], [1, [2, 2, 8, 16]], [5, [2, 2, 8, 16]], [19, [2, 2, 8, 16]], [22, [2, 2, 8, 16]], [32, [2, 2, 8, 16]], [33, [2, 2, 8, 16]], [1, [2, 2, 8, 20]], [19, [2, 2, 8, 20]], [32, [2, 2, 8, 20]], [33, [2, 2, 8, 20]], [35, [2, 2, 8, 20]], [40, [2, 2, 8, 20]], [1, [2, 2, 8, 21]], [19, [2, 2, 8, 21]], [32, [2, 2, 8, 21]], [33, [2, 2, 8, 21]], [34, [2, 2, 8, 21]], [10, [2, 2, 9, 11]], [12, [2, 2, 9, 11]], [1, [2, 2, 9, 12]], [5, [2, 2, 9, 12]], [19, [2, 2, 9, 12]], [21, [2, 2, 9, 12]], [26, [2, 2, 9, 12]], [27, [2, 2, 9, 12]], [38, [2, 2, 9, 12]], [39, [2, 2, 9, 12]], [10, [2, 2, 9, 13]], [24, [2, 2, 9, 13]], [10, [2, 2, 9, 14]], [12, [2, 2, 9, 14]], [14, [2, 2, 9, 16]], [27, [2, 2, 9, 16]], [28, [2, 2, 9, 16]], [39, [2, 2, 9, 16]], [1, [2, 2, 9, 17]], [5, [2, 2, 9, 17]], [14, [2, 2, 9, 17]], [19, [2, 2, 9, 17]], [21, [2, 2, 9, 17]], [26, [2, 2, 9, 17]], [28, [2, 2, 9, 17]], [38, [2, 2, 9, 17]], [10, [2, 2, 9, 18]], [12, [2, 2, 9, 18]], [10, [2, 2, 9, 20]], [12, [2, 2, 9, 20]], [10, [2, 2, 9, 21]], [12, [2, 2, 9, 21]], [1, [2, 2, 10, 12]], [5, [2, 2, 10, 12]], [19, [2, 2, 10, 12]], [21, [2, 2, 10, 12]], [26, [2, 2, 10, 12]], [27, [2, 2, 10, 12]], [38, [2, 2, 10, 12]], [39, [2, 2, 10, 12]], [9, [2, 2, 10, 13]], [14, [2, 2, 10, 16]], [27, [2, 2, 10, 16]], [28, [2, 2, 10, 16]], [39, [2, 2, 10, 16]], [1, [2, 2, 10, 17]], [5, [2, 2, 10, 17]], [14, [2, 2, 10, 17]], [19, [2, 2, 10, 17]], [21, [2, 2, 10, 17]], [26, [2, 2, 10, 17]], [28, [2, 2, 10, 17]], [38, [2, 2, 10, 17]], [11, [2, 2, 11, 13]], [12, [2, 2, 11, 13]], [14, [2, 2, 11, 13]], [16, [2, 2, 11, 13]], [24, [2, 2, 11, 13]], [0, [2, 2, 11, 14]], [9, [2, 2, 11, 14]], [12, [2, 2, 11, 14]], [14, [2, 2, 11, 14]], [16, [2, 2, 11, 14]], [24, [2, 2, 11, 14]], [9, [2, 2, 11, 15]], [12, [2, 2, 11, 15]], [14, [2, 2, 11, 15]], [24, [2, 2, 11, 15]], [25, [2, 2, 11, 15]], [11, [2, 2, 11, 16]], [12, [2, 2, 11, 16]], [14, [2, 2, 11, 16]], [16, [2, 2, 11, 16]], [24, [2, 2, 11, 16]], [9, [2, 2, 11, 18]], [12, [2, 2, 11, 18]], [16, [2, 2, 11, 18]], [24, [2, 2, 11, 18]], [25, [2, 2, 11, 18]], [9, [2, 2, 11, 20]], [12, [2, 2, 11, 20]], [16, [2, 2, 11, 20]], [24, [2, 2, 11, 20]], [25, [2, 2, 11, 20]], [9, [2, 2, 11, 21]], [12, [2, 2, 11, 21]], [16, [2, 2, 11, 21]], [24, [2, 2, 11, 21]], [25, [2, 2, 11, 21]], [22, [2, 2, 12, 12]], [34, [2, 2, 12, 12]], [35, [2, 2, 12, 12]], [36, [2, 2, 12, 12]], [37, [2, 2, 12, 12]], [0, [2, 2, 12, 13]], [9, [2, 2, 12, 13]], [10, [2, 2, 12, 13]], [11, [2, 2, 12, 13]], [12, [2, 2, 12, 13]], [19, [2, 2, 12, 13]], [20, [2, 2, 12, 13]], [31, [2, 2, 12, 13]], [18, [2, 2, 12, 14]], [30, [2, 2, 12, 14]], [31, [2, 2, 12, 14]], [9, [2, 2, 12, 15]], [12, [2, 2, 12, 15]], [13, [2, 2, 12, 15]], [24, [2, 2, 12, 15]], [34, [2, 2, 12, 15]], [35, [2, 2, 12, 15]], [36, [2, 2, 12, 15]], [37, [2, 2, 12, 15]], [0, [2, 2, 12, 16]], [5, [2, 2, 12, 16]], [22, [2, 2, 12, 16]], [34, [2, 2, 12, 16]], [35, [2, 2, 12, 16]], [36, [2, 2, 12, 16]], [37, [2, 2, 12, 16]], [9, [2, 2, 12, 17]], [10, [2, 2, 12, 17]], [11, [2, 2, 12, 17]], [12, [2, 2, 12, 17]], [0, [2, 2, 12, 18]], [3, [2, 2, 12, 18]], [5, [2, 2, 12, 18]], [13, [2, 2, 12, 18]], [21, [2, 2, 12, 18]], [13, [2, 2, 12, 20]], [26, [2, 2, 12, 20]], [35, [2, 2, 12, 20]], [40, [2, 2, 12, 20]], [13, [2, 2, 12, 21]], [26, [2, 2, 12, 21]], [34, [2, 2, 12, 21]], [19, [2, 2, 13, 17]], [20, [2, 2, 13, 17]], [31, [2, 2, 13, 17]], [11, [2, 2, 13, 20]], [12, [2, 2, 13, 20]], [24, [2, 2, 13, 20]], [11, [2, 2, 13, 21]], [12, [2, 2, 13, 21]], [24, [2, 2, 13, 21]], [1, [2, 2, 14, 16]], [6, [2, 2, 14, 16]], [22, [2, 2, 14, 16]], [23, [2, 2, 14, 16]], [33, [2, 2, 14, 16]], [18, [2, 2, 14, 17]], [30, [2, 2, 14, 17]], [31, [2, 2, 14, 17]], [1, [2, 2, 14, 20]], [6, [2, 2, 14, 20]], [22, [2, 2, 14, 20]], [23, [2, 2, 14, 20]], [33, [2, 2, 14, 20]], [1, [2, 2, 14, 21]], [6, [2, 2, 14, 21]], [22, [2, 2, 14, 21]], [23, [2, 2, 14, 21]], [33, [2, 2, 14, 21]], [26, [2, 2, 15, 15]], [34, [2, 2, 15, 15]], [37, [2, 2, 15, 15]], [40, [2, 2, 15, 15]], [6, [2, 2, 15, 16]], [21, [2, 2, 15, 16]], [23, [2, 2, 15, 16]], [32, [2, 2, 15, 16]], [35, [2, 2, 15, 16]], [36, [2, 2, 15, 16]], [40, [2, 2, 15, 16]], [0, [2, 2, 15, 20]], [6, [2, 2, 15, 20]], [16, [2, 2, 15, 20]], [21, [2, 2, 15, 20]], [23, [2, 2, 15, 20]], [32, [2, 2, 15, 20]], [35, [2, 2, 15, 20]], [37, [2, 2, 15, 20]], [0, [2, 2, 15, 21]], [6, [2, 2, 15, 21]], [16, [2, 2, 15, 21]], [21, [2, 2, 15, 21]], [23, [2, 2, 15, 21]], [32, [2, 2, 15, 21]], [3, [2, 2, 17, 18]], [5, [2, 2, 17, 18]], [9, [2, 2, 17, 18]], [12, [2, 2, 17, 18]], [21, [2, 2, 17, 18]], [24, [2, 2, 17, 18]], [11, [2, 2, 17, 20]], [12, [2, 2, 17, 20]], [24, [2, 2, 17, 20]], [11, [2, 2, 17, 21]], [12, [2, 2, 17, 21]], [24, [2, 2, 17, 21]], [7, [2, 3, 3, 5]], [9, [2, 3, 3, 5]], [10, [2, 3, 3, 5]], [16, [2, 3, 3, 5]], [18, [2, 3, 3, 5]], [20, [2, 3, 3, 5]], [21, [2, 3, 3, 5]], [24, [2, 3, 3, 5]], [27, [2, 3, 3, 5]], [29, [2, 3, 3, 5]], [31, [2, 3, 3, 5]], [19, [2, 3, 3, 7]], [20, [2, 3, 3, 7]], [31, [2, 3, 3, 7]], [1, [2, 3, 3, 12]], [18, [2, 3, 3, 12]], [26, [2, 3, 3, 12]], [29, [2, 3, 3, 12]], [38, [2, 3, 3, 12]], [39, [2, 3, 3, 12]], [0, [2, 3, 3, 13]], [1, [2, 3, 3, 13]], [13, [2, 3, 3, 13]], [25, [2, 3, 3, 13]], [27, [2, 3, 3, 13]], [29, [2, 3, 3, 13]], [1, [2, 3, 3, 14]], [20, [2, 3, 3, 14]], [31, [2, 3, 3, 14]], [0, [2, 3, 3, 16]], [13, [2, 3, 3, 16]], [14, [2, 3, 3, 16]], [16, [2, 3, 3, 16]], [25, [2, 3, 3, 16]], [27, [2, 3, 3, 16]], [28, [2, 3, 3, 16]], [39, [2, 3, 3, 16]], [1, [2, 3, 3, 17]], [9, [2, 3, 3, 17]], [10, [2, 3, 3, 17]], [14, [2, 3, 3, 17]], [16, [2, 3, 3, 17]], [18, [2, 3, 3, 17]], [24, [2, 3, 3, 17]], [26, [2, 3, 3, 17]], [28, [2, 3, 3, 17]], [38, [2, 3, 3, 17]], [1, [2, 3, 3, 18]], [5, [2, 3, 3, 18]], [21, [2, 3, 3, 18]], [9, [2, 3, 3, 20]], [10, [2, 3, 3, 20]], [22, [2, 3, 3, 20]], [24, [2, 3, 3, 20]], [35, [2, 3, 3, 20]], [40, [2, 3, 3, 20]], [9, [2, 3, 3, 21]], [10, [2, 3, 3, 21]], [22, [2, 3, 3, 21]], [24, [2, 3, 3, 21]], [34, [2, 3, 3, 21]], [5, [2, 3, 4, 5]], [7, [2, 3, 4, 5]], [10, [2, 3, 4, 5]], [11, [2, 3, 4, 5]], [14, [2, 3, 4, 5]], [16, [2, 3, 4, 5]], [24, [2, 3, 4, 5]], [10, [2, 3, 4, 13]], [11, [2, 3, 4, 13]], [15, [2, 3, 4, 13]], [16, [2, 3, 4, 13]], [24, [2, 3, 4, 13]], [25, [2, 3, 4, 13]], [10, [2, 3, 4, 16]], [11, [2, 3, 4, 16]], [14, [2, 3, 4, 16]], [15, [2, 3, 4, 16]], [24, [2, 3, 4, 16]], [25, [2, 3, 4, 16]], [14, [2, 3, 4, 17]], [16, [2, 3, 4, 17]], [5, [2, 3, 5, 5]], [13, [2, 3, 5, 5]], [20, [2, 3, 5, 5]], [21, [2, 3, 5, 5]], [25, [2, 3, 5, 5]], [31, [2, 3, 5, 5]], [0, [2, 3, 5, 7]], [11, [2, 3, 5, 7]], [12, [2, 3, 5, 7]], [15, [2, 3, 5, 7]], [19, [2, 3, 5, 7]], [24, [2, 3, 5, 7]], [25, [2, 3, 5, 7]], [27, [2, 3, 5, 7]], [29, [2, 3, 5, 7]], [30, [2, 3, 5, 7]], [31, [2, 3, 5, 7]], [10, [2, 3, 5, 9]], [12, [2, 3, 5, 9]], [14, [2, 3, 5, 9]], [18, [2, 3, 5, 9]], [27, [2, 3, 5, 9]], [29, [2, 3, 5, 9]], [14, [2, 3, 5, 10]], [18, [2, 3, 5, 10]], [27, [2, 3, 5, 10]], [29, [2, 3, 5, 10]], [2, [2, 3, 5, 11]], [4, [2, 3, 5, 11]], [7, [2, 3, 5, 11]], [10, [2, 3, 5, 11]], [12, [2, 3, 5, 11]], [19, [2, 3, 5, 11]], [21, [2, 3, 5, 11]], [5, [2, 3, 5, 12]], [9, [2, 3, 5, 12]], [10, [2, 3, 5, 12]], [11, [2, 3, 5, 12]], [12, [2, 3, 5, 12]], [19, [2, 3, 5, 12]], [20, [2, 3, 5, 12]], [21, [2, 3, 5, 12]], [26, [2, 3, 5, 12]], [29, [2, 3, 5, 12]], [30, [2, 3, 5, 12]], [38, [2, 3, 5, 12]], [39, [2, 3, 5, 12]], [9, [2, 3, 5, 13]], [11, [2, 3, 5, 13]], [13, [2, 3, 5, 13]], [14, [2, 3, 5, 13]], [25, [2, 3, 5, 13]], [27, [2, 3, 5, 13]], [29, [2, 3, 5, 13]], [15, [2, 3, 5, 14]], [16, [2, 3, 5, 14]], [20, [2, 3, 5, 14]], [25, [2, 3, 5, 14]], [31, [2, 3, 5, 14]], [10, [2, 3, 5, 15]], [12, [2, 3, 5, 15]], [13, [2, 3, 5, 16]], [25, [2, 3, 5, 16]], [27, [2, 3, 5, 16]], [28, [2, 3, 5, 16]], [39, [2, 3, 5, 16]], [7, [2, 3, 5, 17]], [9, [2, 3, 5, 17]], [10, [2, 3, 5, 17]], [11, [2, 3, 5, 17]], [12, [2, 3, 5, 17]], [13, [2, 3, 5, 17]], [14, [2, 3, 5, 17]], [19, [2, 3, 5, 17]], [20, [2, 3, 5, 17]], [21, [2, 3, 5, 17]], [25, [2, 3, 5, 17]], [26, [2, 3, 5, 17]], [28, [2, 3, 5, 17]], [30, [2, 3, 5, 17]], [38, [2, 3, 5, 17]], [7, [2, 3, 5, 18]], [21, [2, 3, 5, 18]], [1, [2, 3, 7, 11]], [19, [2, 3, 7, 11]], [21, [2, 3, 7, 11]], [19, [2, 3, 7, 12]], [20, [2, 3, 7, 12]], [31, [2, 3, 7, 12]], [34, [2, 3, 7, 12]], [35, [2, 3, 7, 12]], [36, [2, 3, 7, 12]], [37, [2, 3, 7, 12]], [1, [2, 3, 7, 13]], [20, [2, 3, 7, 13]], [30, [2, 3, 7, 13]], [34, [2, 3, 7, 15]], [35, [2, 3, 7, 15]], [36, [2, 3, 7, 15]], [37, [2, 3, 7, 15]], [34, [2, 3, 7, 16]], [35, [2, 3, 7, 16]], [36, [2, 3, 7, 16]], [37, [2, 3, 7, 16]], [18, [2, 3, 7, 17]], [19, [2, 3, 7, 17]], [30, [2, 3, 7, 17]], [31, [2, 3, 7, 17]], [13, [2, 3, 7, 18]], [25, [2, 3, 7, 18]], [27, [2, 3, 7, 18]], [29, [2, 3, 7, 18]], [13, [2, 3, 7, 20]], [25, [2, 3, 7, 20]], [26, [2, 3, 7, 20]], [35, [2, 3, 7, 20]], [40, [2, 3, 7, 20]], [13, [2, 3, 7, 21]], [25, [2, 3, 7, 21]], [26, [2, 3, 7, 21]], [34, [2, 3, 7, 21]], [1, [2, 3, 9, 12]], [18, [2, 3, 9, 12]], [26, [2, 3, 9, 12]], [29, [2, 3, 9, 12]], [38, [2, 3, 9, 12]], [39, [2, 3, 9, 12]], [1, [2, 3, 9, 13]], [14, [2, 3, 9, 13]], [27, [2, 3, 9, 13]], [29, [2, 3, 9, 13]], [14, [2, 3, 9, 16]], [27, [2, 3, 9, 16]], [28, [2, 3, 9, 16]], [39, [2, 3, 9, 16]], [1, [2, 3, 9, 17]], [10, [2, 3, 9, 17]], [12, [2, 3, 9, 17]], [18, [2, 3, 9, 17]], [26, [2, 3, 9, 17]], [28, [2, 3, 9, 17]], [38, [2, 3, 9, 17]], [10, [2, 3, 9, 20]], [12, [2, 3, 9, 20]], [10, [2, 3, 9, 21]], [12, [2, 3, 9, 21]], [1, [2, 3, 10, 12]], [18, [2, 3, 10, 12]], [26, [2, 3, 10, 12]], [29, [2, 3, 10, 12]], [38, [2, 3, 10, 12]], [39, [2, 3, 10, 12]], [1, [2, 3, 10, 13]], [14, [2, 3, 10, 13]], [27, [2, 3, 10, 13]], [29, [2, 3, 10, 13]], [14, [2, 3, 10, 16]], [27, [2, 3, 10, 16]], [28, [2, 3, 10, 16]], [39, [2, 3, 10, 16]], [1, [2, 3, 10, 17]], [18, [2, 3, 10, 17]], [26, [2, 3, 10, 17]], [28, [2, 3, 10, 17]], [38, [2, 3, 10, 17]], [10, [2, 3, 11, 13]], [12, [2, 3, 11, 13]], [16, [2, 3, 11, 13]], [25, [2, 3, 11, 13]], [1, [2, 3, 11, 14]], [7, [2, 3, 11, 14]], [10, [2, 3, 11, 14]], [11, [2, 3, 11, 14]], [14, [2, 3, 11, 14]], [24, [2, 3, 11, 14]], [25, [2, 3, 11, 14]], [10, [2, 3, 11, 15]], [11, [2, 3, 11, 15]], [24, [2, 3, 11, 15]], [10, [2, 3, 11, 16]], [12, [2, 3, 11, 16]], [16, [2, 3, 11, 16]], [25, [2, 3, 11, 16]], [14, [2, 3, 11, 17]], [25, [2, 3, 11, 17]], [10, [2, 3, 11, 18]], [11, [2, 3, 11, 18]], [24, [2, 3, 11, 18]], [10, [2, 3, 11, 20]], [11, [2, 3, 11, 20]], [14, [2, 3, 11, 20]], [22, [2, 3, 11, 20]], [24, [2, 3, 11, 20]], [25, [2, 3, 11, 20]], [35, [2, 3, 11, 20]], [40, [2, 3, 11, 20]], [10, [2, 3, 11, 21]], [11, [2, 3, 11, 21]], [14, [2, 3, 11, 21]], [22, [2, 3, 11, 21]], [24, [2, 3, 11, 21]], [25, [2, 3, 11, 21]], [34, [2, 3, 11, 21]], [18, [2, 3, 12, 12]], [27, [2, 3, 12, 12]], [29, [2, 3, 12, 12]], [1, [2, 3, 12, 13]], [9, [2, 3, 12, 13]], [10, [2, 3, 12, 13]], [11, [2, 3, 12, 13]], [12, [2, 3, 12, 13]], [13, [2, 3, 12, 13]], [19, [2, 3, 12, 13]], [26, [2, 3, 12, 13]], [27, [2, 3, 12, 13]], [30, [2, 3, 12, 13]], [31, [2, 3, 12, 13]], [38, [2, 3, 12, 13]], [39, [2, 3, 12, 13]], [13, [2, 3, 12, 14]], [18, [2, 3, 12, 14]], [30, [2, 3, 12, 14]], [31, [2, 3, 12, 14]], [10, [2, 3, 12, 15]], [11, [2, 3, 12, 15]], [24, [2, 3, 12, 15]], [34, [2, 3, 12, 15]], [35, [2, 3, 12, 15]], [36, [2, 3, 12, 15]], [37, [2, 3, 12, 15]], [9, [2, 3, 12, 16]], [10, [2, 3, 12, 16]], [11, [2, 3, 12, 16]], [12, [2, 3, 12, 16]], [13, [2, 3, 12, 16]], [34, [2, 3, 12, 16]], [35, [2, 3, 12, 16]], [36, [2, 3, 12, 16]], [37, [2, 3, 12, 16]], [13, [2, 3, 12, 17]], [1, [2, 3, 12, 18]], [3, [2, 3, 12, 18]], [5, [2, 3, 12, 18]], [18, [2, 3, 12, 18]], [21, [2, 3, 12, 18]], [5, [2, 3, 12, 20]], [13, [2, 3, 12, 20]], [22, [2, 3, 12, 20]], [27, [2, 3, 12, 20]], [38, [2, 3, 12, 20]], [39, [2, 3, 12, 20]], [5, [2, 3, 12, 21]], [13, [2, 3, 12, 21]], [22, [2, 3, 12, 21]], [27, [2, 3, 12, 21]], [38, [2, 3, 12, 21]], [39, [2, 3, 12, 21]], [13, [2, 3, 13, 16]], [25, [2, 3, 13, 16]], [27, [2, 3, 13, 16]], [28, [2, 3, 13, 16]], [39, [2, 3, 13, 16]], [19, [2, 3, 13, 17]], [20, [2, 3, 13, 17]], [26, [2, 3, 13, 17]], [28, [2, 3, 13, 17]], [31, [2, 3, 13, 17]], [38, [2, 3, 13, 17]], [10, [2, 3, 13, 20]], [12, [2, 3, 13, 20]], [10, [2, 3, 13, 21]], [12, [2, 3, 13, 21]], [18, [2, 3, 14, 17]], [30, [2, 3, 14, 17]], [31, [2, 3, 14, 17]], [27, [2, 3, 16, 20]], [28, [2, 3, 16, 20]], [39, [2, 3, 16, 20]], [27, [2, 3, 16, 21]], [28, [2, 3, 16, 21]], [39, [2, 3, 16, 21]], [3, [2, 3, 17, 18]], [5, [2, 3, 17, 18]], [10, [2, 3, 17, 18]], [11, [2, 3, 17, 18]], [21, [2, 3, 17, 18]], [24, [2, 3, 17, 18]], [10, [2, 3, 17, 20]], [12, [2, 3, 17, 20]], [13, [2, 3, 17, 20]], [25, [2, 3, 17, 20]], [26, [2, 3, 17, 20]], [28, [2, 3, 17, 20]], [38, [2, 3, 17, 20]], [10, [2, 3, 17, 21]], [12, [2, 3, 17, 21]], [13, [2, 3, 17, 21]], [25, [2, 3, 17, 21]], [26, [2, 3, 17, 21]], [28, [2, 3, 17, 21]], [38, [2, 3, 17, 21]], [14, [2, 4, 4, 5]], [18, [2, 4, 4, 5]], [27, [2, 4, 4, 5]], [29, [2, 4, 4, 5]], [1, [2, 4, 4, 12]], [18, [2, 4, 4, 12]], [27, [2, 4, 4, 12]], [29, [2, 4, 4, 12]], [1, [2, 4, 4, 13]], [14, [2, 4, 4, 13]], [27, [2, 4, 4, 13]], [29, [2, 4, 4, 13]], [1, [2, 4, 4, 17]], [14, [2, 4, 4, 17]], [18, [2, 4, 4, 17]], [18, [2, 4, 5, 5]], [19, [2, 4, 5, 5]], [30, [2, 4, 5, 5]], [31, [2, 4, 5, 5]], [9, [2, 4, 5, 7]], [12, [2, 4, 5, 7]], [13, [2, 4, 5, 7]], [18, [2, 4, 5, 7]], [24, [2, 4, 5, 7]], [25, [2, 4, 5, 7]], [27, [2, 4, 5, 7]], [29, [2, 4, 5, 7]], [10, [2, 4, 5, 9]], [12, [2, 4, 5, 9]], [18, [2, 4, 5, 12]], [27, [2, 4, 5, 12]], [29, [2, 4, 5, 12]], [16, [2, 4, 5, 13]], [19, [2, 4, 5, 13]], [20, [2, 4, 5, 13]], [27, [2, 4, 5, 13]], [29, [2, 4, 5, 13]], [31, [2, 4, 5, 13]], [9, [2, 4, 5, 14]], [10, [2, 4, 5, 14]], [11, [2, 4, 5, 14]], [12, [2, 4, 5, 14]], [13, [2, 4, 5, 14]], [14, [2, 4, 5, 14]], [18, [2, 4, 5, 14]], [20, [2, 4, 5, 14]], [25, [2, 4, 5, 14]], [30, [2, 4, 5, 14]], [16, [2, 4, 5, 17]], [18, [2, 4, 5, 17]], [1, [2, 4, 7, 12]], [18, [2, 4, 7, 12]], [26, [2, 4, 7, 12]], [29, [2, 4, 7, 12]], [34, [2, 4, 7, 12]], [35, [2, 4, 7, 12]], [36, [2, 4, 7, 12]], [37, [2, 4, 7, 12]], [38, [2, 4, 7, 12]], [39, [2, 4, 7, 12]], [1, [2, 4, 7, 13]], [16, [2, 4, 7, 13]], [27, [2, 4, 7, 13]], [29, [2, 4, 7, 13]], [34, [2, 4, 7, 15]], [35, [2, 4, 7, 15]], [36, [2, 4, 7, 15]], [37, [2, 4, 7, 15]], [16, [2, 4, 7, 16]], [27, [2, 4, 7, 16]], [28, [2, 4, 7, 16]], [34, [2, 4, 7, 16]], [35, [2, 4, 7, 16]], [36, [2, 4, 7, 16]], [37, [2, 4, 7, 16]], [39, [2, 4, 7, 16]], [1, [2, 4, 7, 17]], [18, [2, 4, 7, 17]], [26, [2, 4, 7, 17]], [28, [2, 4, 7, 17]], [38, [2, 4, 7, 17]], [15, [2, 4, 7, 18]], [16, [2, 4, 7, 18]], [25, [2, 4, 7, 18]], [15, [2, 4, 7, 20]], [25, [2, 4, 7, 20]], [26, [2, 4, 7, 20]], [35, [2, 4, 7, 20]], [40, [2, 4, 7, 20]], [15, [2, 4, 7, 21]], [25, [2, 4, 7, 21]], [26, [2, 4, 7, 21]], [34, [2, 4, 7, 21]], [12, [2, 4, 9, 13]], [24, [2, 4, 9, 13]], [10, [2, 4, 9, 14]], [24, [2, 4, 9, 14]], [12, [2, 4, 9, 16]], [24, [2, 4, 9, 16]], [9, [2, 4, 10, 13]], [9, [2, 4, 10, 14]], [9, [2, 4, 10, 16]], [1, [2, 4, 12, 13]], [5, [2, 4, 12, 20]], [22, [2, 4, 12, 20]], [35, [2, 4, 12, 20]], [40, [2, 4, 12, 20]], [5, [2, 4, 12, 21]], [22, [2, 4, 12, 21]], [34, [2, 4, 12, 21]], [20, [2, 4, 13, 17]], [30, [2, 4, 13, 17]], [1, [2, 4, 17, 18]], [18, [2, 4, 17, 18]], [20, [2, 5, 5, 7]], [27, [2, 5, 5, 7]], [29, [2, 5, 5, 7]], [30, [2, 5, 5, 7]], [14, [2, 5, 5, 11]], [5, [2, 5, 5, 12]], [20, [2, 5, 5, 12]], [21, [2, 5, 5, 12]], [31, [2, 5, 5, 12]], [18, [2, 5, 5, 16]], [19, [2, 5, 5, 16]], [30, [2, 5, 5, 16]], [31, [2, 5, 5, 16]], [5, [2, 5, 5, 17]], [20, [2, 5, 5, 17]], [21, [2, 5, 5, 17]], [31, [2, 5, 5, 17]], [18, [2, 5, 5, 20]], [19, [2, 5, 5, 20]], [30, [2, 5, 5, 20]], [31, [2, 5, 5, 20]], [18, [2, 5, 5, 21]], [19, [2, 5, 5, 21]], [30, [2, 5, 5, 21]], [31, [2, 5, 5, 21]], [0, [2, 5, 7, 11]], [9, [2, 5, 7, 11]], [12, [2, 5, 7, 11]], [14, [2, 5, 7, 11]], [16, [2, 5, 7, 11]], [24, [2, 5, 7, 11]], [18, [2, 5, 7, 12]], [19, [2, 5, 7, 12]], [30, [2, 5, 7, 12]], [31, [2, 5, 7, 12]], [0, [2, 5, 7, 13]], [16, [2, 5, 7, 13]], [20, [2, 5, 7, 13]], [30, [2, 5, 7, 13]], [0, [2, 5, 7, 17]], [9, [2, 5, 7, 17]], [12, [2, 5, 7, 17]], [14, [2, 5, 7, 17]], [16, [2, 5, 7, 17]], [18, [2, 5, 7, 17]], [19, [2, 5, 7, 17]], [24, [2, 5, 7, 17]], [30, [2, 5, 7, 17]], [31, [2, 5, 7, 17]], [14, [2, 5, 7, 18]], [27, [2, 5, 7, 18]], [29, [2, 5, 7, 18]], [10, [2, 5, 9, 11]], [12, [2, 5, 9, 11]], [5, [2, 5, 9, 12]], [21, [2, 5, 9, 12]], [27, [2, 5, 9, 12]], [29, [2, 5, 9, 12]], [30, [2, 5, 9, 12]], [31, [2, 5, 9, 12]], [10, [2, 5, 9, 13]], [12, [2, 5, 9, 13]], [14, [2, 5, 9, 13]], [27, [2, 5, 9, 13]], [29, [2, 5, 9, 13]], [10, [2, 5, 9, 15]], [12, [2, 5, 9, 15]], [2, [2, 5, 9, 17]], [4, [2, 5, 9, 17]], [5, [2, 5, 9, 17]], [14, [2, 5, 9, 17]], [21, [2, 5, 9, 17]], [30, [2, 5, 9, 17]], [31, [2, 5, 9, 17]], [5, [2, 5, 10, 12]], [21, [2, 5, 10, 12]], [27, [2, 5, 10, 12]], [29, [2, 5, 10, 12]], [30, [2, 5, 10, 12]], [31, [2, 5, 10, 12]], [14, [2, 5, 10, 13]], [27, [2, 5, 10, 13]], [29, [2, 5, 10, 13]], [2, [2, 5, 10, 17]], [4, [2, 5, 10, 17]], [5, [2, 5, 10, 17]], [14, [2, 5, 10, 17]], [21, [2, 5, 10, 17]], [30, [2, 5, 10, 17]], [31, [2, 5, 10, 17]], [26, [2, 5, 11, 12]], [27, [2, 5, 11, 12]], [38, [2, 5, 11, 12]], [39, [2, 5, 11, 12]], [14, [2, 5, 11, 13]], [0, [2, 5, 11, 14]], [9, [2, 5, 11, 14]], [12, [2, 5, 11, 14]], [14, [2, 5, 11, 14]], [16, [2, 5, 11, 14]], [24, [2, 5, 11, 14]], [14, [2, 5, 11, 16]], [27, [2, 5, 11, 16]], [28, [2, 5, 11, 16]], [39, [2, 5, 11, 16]], [14, [2, 5, 11, 17]], [26, [2, 5, 11, 17]], [28, [2, 5, 11, 17]], [38, [2, 5, 11, 17]], [9, [2, 5, 12, 14]], [10, [2, 5, 12, 14]], [11, [2, 5, 12, 14]], [12, [2, 5, 12, 14]], [20, [2, 5, 12, 14]], [31, [2, 5, 12, 14]], [7, [2, 5, 12, 18]], [21, [2, 5, 12, 18]], [19, [2, 5, 13, 16]], [20, [2, 5, 13, 16]], [31, [2, 5, 13, 16]], [19, [2, 5, 13, 20]], [20, [2, 5, 13, 20]], [31, [2, 5, 13, 20]], [19, [2, 5, 13, 21]], [20, [2, 5, 13, 21]], [31, [2, 5, 13, 21]], [6, [2, 5, 14, 16]], [8, [2, 5, 14, 16]], [18, [2, 5, 14, 16]], [20, [2, 5, 14, 16]], [30, [2, 5, 14, 16]], [20, [2, 5, 14, 17]], [31, [2, 5, 14, 17]], [6, [2, 5, 14, 20]], [8, [2, 5, 14, 20]], [18, [2, 5, 14, 20]], [20, [2, 5, 14, 20]], [30, [2, 5, 14, 20]], [6, [2, 5, 14, 21]], [8, [2, 5, 14, 21]], [18, [2, 5, 14, 21]], [20, [2, 5, 14, 21]], [30, [2, 5, 14, 21]], [36, [2, 5, 15, 15]], [37, [2, 5, 15, 15]], [40, [2, 5, 15, 15]], [35, [2, 5, 15, 16]], [37, [2, 5, 15, 16]], [35, [2, 5, 15, 20]], [37, [2, 5, 15, 20]], [34, [2, 5, 16, 16]], [35, [2, 5, 16, 16]], [40, [2, 5, 16, 16]], [35, [2, 5, 16, 20]], [37, [2, 5, 16, 20]], [7, [2, 5, 17, 18]], [21, [2, 5, 17, 18]], [34, [2, 7, 7, 12]], [35, [2, 7, 7, 12]], [36, [2, 7, 7, 12]], [37, [2, 7, 7, 12]], [34, [2, 7, 7, 15]], [35, [2, 7, 7, 15]], [36, [2, 7, 7, 15]], [37, [2, 7, 7, 15]], [34, [2, 7, 7, 16]], [35, [2, 7, 7, 16]], [36, [2, 7, 7, 16]], [37, [2, 7, 7, 16]], [13, [2, 7, 7, 20]], [22, [2, 7, 7, 20]], [25, [2, 7, 7, 20]], [26, [2, 7, 7, 20]], [13, [2, 7, 7, 21]], [22, [2, 7, 7, 21]], [25, [2, 7, 7, 21]], [26, [2, 7, 7, 21]], [1, [2, 7, 9, 12]], [19, [2, 7, 9, 12]], [21, [2, 7, 9, 12]], [1, [2, 7, 9, 17]], [19, [2, 7, 9, 17]], [21, [2, 7, 9, 17]], [1, [2, 7, 10, 12]], [19, [2, 7, 10, 12]], [21, [2, 7, 10, 12]], [1, [2, 7, 10, 17]], [19, [2, 7, 10, 17]], [21, [2, 7, 10, 17]], [14, [2, 7, 11, 18]], [16, [2, 7, 11, 18]], [14, [2, 7, 11, 20]], [16, [2, 7, 11, 20]], [14, [2, 7, 11, 21]], [16, [2, 7, 11, 21]], [18, [2, 7, 12, 12]], [27, [2, 7, 12, 12]], [29, [2, 7, 12, 12]], [34, [2, 7, 12, 12]], [35, [2, 7, 12, 12]], [36, [2, 7, 12, 12]], [37, [2, 7, 12, 12]], [0, [2, 7, 12, 13]], [20, [2, 7, 12, 13]], [27, [2, 7, 12, 13]], [29, [2, 7, 12, 13]], [30, [2, 7, 12, 13]], [34, [2, 7, 12, 15]], [35, [2, 7, 12, 15]], [36, [2, 7, 12, 15]], [37, [2, 7, 12, 15]], [0, [2, 7, 12, 16]], [34, [2, 7, 12, 16]], [35, [2, 7, 12, 16]], [36, [2, 7, 12, 16]], [37, [2, 7, 12, 16]], [20, [2, 7, 12, 17]], [30, [2, 7, 12, 17]], [0, [2, 7, 12, 18]], [27, [2, 7, 12, 18]], [29, [2, 7, 12, 18]], [22, [2, 7, 12, 20]], [26, [2, 7, 12, 20]], [22, [2, 7, 12, 21]], [26, [2, 7, 12, 21]], [6, [2, 7, 15, 16]], [8, [2, 7, 15, 16]], [13, [2, 7, 15, 20]], [25, [2, 7, 15, 20]], [13, [2, 7, 15, 21]], [25, [2, 7, 15, 21]], [14, [2, 7, 17, 18]], [10, [2, 9, 11, 13]], [12, [2, 9, 11, 13]], [10, [2, 9, 11, 14]], [12, [2, 9, 11, 14]], [10, [2, 9, 11, 15]], [12, [2, 9, 11, 15]], [10, [2, 9, 11, 16]], [12, [2, 9, 11, 16]], [10, [2, 9, 11, 18]], [12, [2, 9, 11, 18]], [10, [2, 9, 11, 20]], [12, [2, 9, 11, 20]], [10, [2, 9, 11, 21]], [12, [2, 9, 11, 21]], [10, [2, 9, 12, 13]], [19, [2, 9, 12, 13]], [20, [2, 9, 12, 13]], [24, [2, 9, 12, 13]], [31, [2, 9, 12, 13]], [7, [2, 9, 12, 14]], [18, [2, 9, 12, 14]], [20, [2, 9, 12, 14]], [30, [2, 9, 12, 14]], [10, [2, 9, 12, 15]], [12, [2, 9, 12, 15]], [10, [2, 9, 12, 16]], [24, [2, 9, 12, 16]], [19, [2, 9, 13, 17]], [20, [2, 9, 13, 17]], [31, [2, 9, 13, 17]], [10, [2, 9, 13, 20]], [12, [2, 9, 13, 20]], [10, [2, 9, 13, 21]], [12, [2, 9, 13, 21]], [7, [2, 9, 14, 17]], [10, [2, 9, 14, 17]], [18, [2, 9, 14, 17]], [20, [2, 9, 14, 17]], [24, [2, 9, 14, 17]], [30, [2, 9, 14, 17]], [10, [2, 9, 17, 18]], [12, [2, 9, 17, 18]], [10, [2, 9, 17, 20]], [12, [2, 9, 17, 20]], [10, [2, 9, 17, 21]], [12, [2, 9, 17, 21]], [9, [2, 10, 12, 13]], [19, [2, 10, 12, 13]], [20, [2, 10, 12, 13]], [31, [2, 10, 12, 13]], [7, [2, 10, 12, 14]], [18, [2, 10, 12, 14]], [20, [2, 10, 12, 14]], [30, [2, 10, 12, 14]], [9, [2, 10, 12, 16]], [19, [2, 10, 13, 17]], [20, [2, 10, 13, 17]], [31, [2, 10, 13, 17]], [7, [2, 10, 14, 17]], [9, [2, 10, 14, 17]], [18, [2, 10, 14, 17]], [20, [2, 10, 14, 17]], [30, [2, 10, 14, 17]], [18, [2, 11, 12, 12]], [27, [2, 11, 12, 12]], [29, [2, 11, 12, 12]], [26, [2, 11, 12, 13]], [27, [2, 11, 12, 13]], [38, [2, 11, 12, 13]], [39, [2, 11, 12, 13]], [34, [2, 11, 12, 15]], [35, [2, 11, 12, 15]], [36, [2, 11, 12, 15]], [37, [2, 11, 12, 15]], [34, [2, 11, 12, 16]], [35, [2, 11, 12, 16]], [36, [2, 11, 12, 16]], [37, [2, 11, 12, 16]], [22, [2, 11, 12, 20]], [27, [2, 11, 12, 20]], [38, [2, 11, 12, 20]], [39, [2, 11, 12, 20]], [22, [2, 11, 12, 21]], [27, [2, 11, 12, 21]], [38, [2, 11, 12, 21]], [39, [2, 11, 12, 21]], [14, [2, 11, 13, 16]], [27, [2, 11, 13, 16]], [28, [2, 11, 13, 16]], [39, [2, 11, 13, 16]], [26, [2, 11, 13, 17]], [28, [2, 11, 13, 17]], [38, [2, 11, 13, 17]], [27, [2, 11, 16, 20]], [28, [2, 11, 16, 20]], [39, [2, 11, 16, 20]], [27, [2, 11, 16, 21]], [28, [2, 11, 16, 21]], [39, [2, 11, 16, 21]], [14, [2, 11, 17, 20]], [26, [2, 11, 17, 20]], [28, [2, 11, 17, 20]], [38, [2, 11, 17, 20]], [14, [2, 11, 17, 21]], [26, [2, 11, 17, 21]], [28, [2, 11, 17, 21]], [38, [2, 11, 17, 21]], [14, [3, 3, 4, 5]], [18, [3, 3, 4, 5]], [19, [3, 3, 4, 5]], [21, [3, 3, 4, 5]], [27, [3, 3, 4, 5]], [29, [3, 3, 4, 5]], [18, [3, 3, 4, 12]], [27, [3, 3, 4, 12]], [29, [3, 3, 4, 12]], [5, [3, 3, 4, 13]], [14, [3, 3, 4, 13]], [19, [3, 3, 4, 13]], [21, [3, 3, 4, 13]], [27, [3, 3, 4, 13]], [29, [3, 3, 4, 13]], [5, [3, 3, 4, 17]], [14, [3, 3, 4, 17]], [18, [3, 3, 4, 17]], [19, [3, 3, 4, 17]], [21, [3, 3, 4, 17]], [1, [3, 3, 4, 20]], [5, [3, 3, 4, 20]], [19, [3, 3, 4, 20]], [21, [3, 3, 4, 20]], [1, [3, 3, 4, 21]], [5, [3, 3, 4, 21]], [19, [3, 3, 4, 21]], [21, [3, 3, 4, 21]], [14, [3, 3, 5, 5]], [18, [3, 3, 5, 5]], [27, [3, 3, 5, 5]], [29, [3, 3, 5, 5]], [9, [3, 3, 5, 7]], [10, [3, 3, 5, 7]], [15, [3, 3, 5, 7]], [18, [3, 3, 5, 7]], [24, [3, 3, 5, 7]], [25, [3, 3, 5, 7]], [27, [3, 3, 5, 7]], [29, [3, 3, 5, 7]], [9, [3, 3, 5, 11]], [10, [3, 3, 5, 11]], [24, [3, 3, 5, 11]], [5, [3, 3, 5, 12]], [19, [3, 3, 5, 12]], [21, [3, 3, 5, 12]], [9, [3, 3, 5, 13]], [10, [3, 3, 5, 13]], [13, [3, 3, 5, 13]], [14, [3, 3, 5, 13]], [15, [3, 3, 5, 13]], [16, [3, 3, 5, 13]], [24, [3, 3, 5, 13]], [5, [3, 3, 5, 15]], [9, [3, 3, 5, 15]], [10, [3, 3, 5, 15]], [14, [3, 3, 5, 15]], [15, [3, 3, 5, 15]], [16, [3, 3, 5, 15]], [24, [3, 3, 5, 15]], [25, [3, 3, 5, 15]], [26, [3, 3, 5, 15]], [34, [3, 3, 5, 15]], [37, [3, 3, 5, 15]], [40, [3, 3, 5, 15]], [5, [3, 3, 5, 16]], [18, [3, 3, 5, 16]], [19, [3, 3, 5, 16]], [22, [3, 3, 5, 16]], [30, [3, 3, 5, 16]], [31, [3, 3, 5, 16]], [35, [3, 3, 5, 16]], [36, [3, 3, 5, 16]], [40, [3, 3, 5, 16]], [13, [3, 3, 5, 17]], [14, [3, 3, 5, 17]], [18, [3, 3, 5, 17]], [19, [3, 3, 5, 17]], [25, [3, 3, 5, 17]], [30, [3, 3, 5, 17]], [31, [3, 3, 5, 17]], [5, [3, 3, 5, 20]], [19, [3, 3, 5, 20]], [21, [3, 3, 5, 20]], [35, [3, 3, 5, 20]], [37, [3, 3, 5, 20]], [5, [3, 3, 5, 21]], [19, [3, 3, 5, 21]], [21, [3, 3, 5, 21]], [1, [3, 3, 7, 12]], [18, [3, 3, 7, 12]], [27, [3, 3, 7, 12]], [29, [3, 3, 7, 12]], [34, [3, 3, 7, 12]], [35, [3, 3, 7, 12]], [36, [3, 3, 7, 12]], [37, [3, 3, 7, 12]], [1, [3, 3, 7, 13]], [16, [3, 3, 7, 13]], [27, [3, 3, 7, 13]], [29, [3, 3, 7, 13]], [34, [3, 3, 7, 15]], [35, [3, 3, 7, 15]], [36, [3, 3, 7, 15]], [37, [3, 3, 7, 15]], [34, [3, 3, 7, 16]], [35, [3, 3, 7, 16]], [36, [3, 3, 7, 16]], [37, [3, 3, 7, 16]], [3, [3, 3, 7, 17]], [16, [3, 3, 7, 17]], [18, [3, 3, 7, 17]], [14, [3, 3, 7, 20]], [26, [3, 3, 7, 20]], [35, [3, 3, 7, 20]], [40, [3, 3, 7, 20]], [14, [3, 3, 7, 21]], [26, [3, 3, 7, 21]], [34, [3, 3, 7, 21]], [1, [3, 3, 11, 13]], [9, [3, 3, 11, 13]], [10, [3, 3, 11, 13]], [24, [3, 3, 11, 13]], [9, [3, 3, 11, 16]], [10, [3, 3, 11, 16]], [24, [3, 3, 11, 16]], [5, [3, 3, 12, 13]], [19, [3, 3, 12, 13]], [21, [3, 3, 12, 13]], [34, [3, 3, 12, 13]], [35, [3, 3, 12, 13]], [36, [3, 3, 12, 13]], [37, [3, 3, 12, 13]], [34, [3, 3, 12, 15]], [35, [3, 3, 12, 15]], [36, [3, 3, 12, 15]], [37, [3, 3, 12, 15]], [34, [3, 3, 12, 16]], [35, [3, 3, 12, 16]], [36, [3, 3, 12, 16]], [37, [3, 3, 12, 16]], [5, [3, 3, 12, 17]], [19, [3, 3, 12, 17]], [21, [3, 3, 12, 17]], [5, [3, 3, 12, 20]], [22, [3, 3, 12, 20]], [27, [3, 3, 12, 20]], [38, [3, 3, 12, 20]], [39, [3, 3, 12, 20]], [5, [3, 3, 12, 21]], [22, [3, 3, 12, 21]], [27, [3, 3, 12, 21]], [38, [3, 3, 12, 21]], [39, [3, 3, 12, 21]], [34, [3, 3, 13, 15]], [35, [3, 3, 13, 15]], [36, [3, 3, 13, 15]], [37, [3, 3, 13, 15]], [1, [3, 3, 13, 16]], [19, [3, 3, 13, 16]], [20, [3, 3, 13, 16]], [31, [3, 3, 13, 16]], [34, [3, 3, 13, 16]], [35, [3, 3, 13, 16]], [36, [3, 3, 13, 16]], [37, [3, 3, 13, 16]], [19, [3, 3, 13, 17]], [20, [3, 3, 13, 17]], [31, [3, 3, 13, 17]], [1, [3, 3, 13, 20]], [9, [3, 3, 13, 20]], [10, [3, 3, 13, 20]], [14, [3, 3, 13, 20]], [15, [3, 3, 13, 20]], [16, [3, 3, 13, 20]], [24, [3, 3, 13, 20]], [25, [3, 3, 13, 20]], [26, [3, 3, 13, 20]], [35, [3, 3, 13, 20]], [40, [3, 3, 13, 20]], [1, [3, 3, 13, 21]], [9, [3, 3, 13, 21]], [10, [3, 3, 13, 21]], [14, [3, 3, 13, 21]], [15, [3, 3, 13, 21]], [16, [3, 3, 13, 21]], [24, [3, 3, 13, 21]], [25, [3, 3, 13, 21]], [26, [3, 3, 13, 21]], [34, [3, 3, 13, 21]], [1, [3, 3, 14, 16]], [18, [3, 3, 14, 16]], [20, [3, 3, 14, 16]], [30, [3, 3, 14, 16]], [1, [3, 3, 14, 17]], [18, [3, 3, 14, 17]], [20, [3, 3, 14, 17]], [30, [3, 3, 14, 17]], [1, [3, 3, 14, 20]], [1, [3, 3, 14, 21]], [27, [3, 3, 16, 20]], [28, [3, 3, 16, 20]], [39, [3, 3, 16, 20]], [27, [3, 3, 16, 21]], [28, [3, 3, 16, 21]], [39, [3, 3, 16, 21]], [5, [3, 3, 17, 18]], [7, [3, 3, 17, 18]], [9, [3, 3, 17, 20]], [10, [3, 3, 17, 20]], [14, [3, 3, 17, 20]], [24, [3, 3, 17, 20]], [26, [3, 3, 17, 20]], [28, [3, 3, 17, 20]], [38, [3, 3, 17, 20]], [9, [3, 3, 17, 21]], [10, [3, 3, 17, 21]], [14, [3, 3, 17, 21]], [24, [3, 3, 17, 21]], [26, [3, 3, 17, 21]], [28, [3, 3, 17, 21]], [38, [3, 3, 17, 21]], [14, [3, 4, 5, 5]], [18, [3, 4, 5, 5]], [27, [3, 4, 5, 5]], [29, [3, 4, 5, 5]], [10, [3, 4, 5, 7]], [11, [3, 4, 5, 7]], [24, [3, 4, 5, 7]], [18, [3, 4, 5, 12]], [19, [3, 4, 5, 12]], [21, [3, 4, 5, 12]], [27, [3, 4, 5, 12]], [29, [3, 4, 5, 12]], [16, [3, 4, 5, 13]], [27, [3, 4, 5, 13]], [29, [3, 4, 5, 13]], [9, [3, 4, 5, 14]], [10, [3, 4, 5, 14]], [11, [3, 4, 5, 14]], [12, [3, 4, 5, 14]], [14, [3, 4, 5, 15]], [16, [3, 4, 5, 15]], [14, [3, 4, 5, 17]], [18, [3, 4, 5, 17]], [14, [3, 4, 7, 13]], [16, [3, 4, 7, 13]], [14, [3, 4, 7, 17]], [16, [3, 4, 7, 17]], [5, [3, 4, 12, 13]], [19, [3, 4, 12, 13]], [21, [3, 4, 12, 13]], [5, [3, 4, 12, 17]], [19, [3, 4, 12, 17]], [21, [3, 4, 12, 17]], [1, [3, 4, 12, 20]], [5, [3, 4, 12, 20]], [19, [3, 4, 12, 20]], [21, [3, 4, 12, 20]], [1, [3, 4, 12, 21]], [5, [3, 4, 12, 21]], [19, [3, 4, 12, 21]], [21, [3, 4, 12, 21]], [14, [3, 4, 13, 20]], [16, [3, 4, 13, 20]], [14, [3, 4, 13, 21]], [16, [3, 4, 13, 21]], [18, [3, 5, 5, 7]], [19, [3, 5, 5, 7]], [30, [3, 5, 5, 7]], [31, [3, 5, 5, 7]], [18, [3, 5, 5, 11]], [19, [3, 5, 5, 11]], [30, [3, 5, 5, 11]], [31, [3, 5, 5, 11]], [5, [3, 5, 5, 12]], [19, [3, 5, 5, 12]], [21, [3, 5, 5, 12]], [5, [3, 5, 5, 13]], [13, [3, 5, 5, 13]], [14, [3, 5, 5, 13]], [21, [3, 5, 5, 13]], [25, [3, 5, 5, 13]], [30, [3, 5, 5, 13]], [31, [3, 5, 5, 13]], [14, [3, 5, 5, 14]], [27, [3, 5, 5, 14]], [29, [3, 5, 5, 14]], [10, [3, 5, 7, 9]], [12, [3, 5, 7, 9]], [10, [3, 5, 7, 11]], [11, [3, 5, 7, 11]], [16, [3, 5, 7, 11]], [24, [3, 5, 7, 11]], [25, [3, 5, 7, 11]], [13, [3, 5, 7, 12]], [18, [3, 5, 7, 12]], [26, [3, 5, 7, 12]], [29, [3, 5, 7, 12]], [38, [3, 5, 7, 12]], [39, [3, 5, 7, 12]], [14, [3, 5, 7, 13]], [19, [3, 5, 7, 13]], [20, [3, 5, 7, 13]], [27, [3, 5, 7, 13]], [29, [3, 5, 7, 13]], [31, [3, 5, 7, 13]], [14, [3, 5, 7, 14]], [20, [3, 5, 7, 14]], [27, [3, 5, 7, 14]], [29, [3, 5, 7, 14]], [30, [3, 5, 7, 14]], [13, [3, 5, 7, 16]], [25, [3, 5, 7, 16]], [27, [3, 5, 7, 16]], [28, [3, 5, 7, 16]], [39, [3, 5, 7, 16]], [10, [3, 5, 7, 17]], [11, [3, 5, 7, 17]], [13, [3, 5, 7, 17]], [14, [3, 5, 7, 17]], [19, [3, 5, 7, 17]], [24, [3, 5, 7, 17]], [25, [3, 5, 7, 17]], [26, [3, 5, 7, 17]], [28, [3, 5, 7, 17]], [30, [3, 5, 7, 17]], [31, [3, 5, 7, 17]], [38, [3, 5, 7, 17]], [10, [3, 5, 9, 11]], [12, [3, 5, 9, 11]], [10, [3, 5, 9, 13]], [12, [3, 5, 9, 13]], [0, [3, 5, 9, 14]], [14, [3, 5, 9, 14]], [16, [3, 5, 9, 14]], [10, [3, 5, 9, 15]], [12, [3, 5, 9, 15]], [0, [3, 5, 10, 14]], [14, [3, 5, 10, 14]], [16, [3, 5, 10, 14]], [18, [3, 5, 11, 12]], [27, [3, 5, 11, 12]], [29, [3, 5, 11, 12]], [14, [3, 5, 11, 13]], [16, [3, 5, 11, 13]], [20, [3, 5, 11, 13]], [25, [3, 5, 11, 13]], [27, [3, 5, 11, 13]], [29, [3, 5, 11, 13]], [30, [3, 5, 11, 13]], [10, [3, 5, 11, 14]], [11, [3, 5, 11, 14]], [20, [3, 5, 11, 14]], [24, [3, 5, 11, 14]], [30, [3, 5, 11, 14]], [14, [3, 5, 11, 15]], [16, [3, 5, 11, 15]], [14, [3, 5, 11, 17]], [19, [3, 5, 11, 17]], [30, [3, 5, 11, 17]], [31, [3, 5, 11, 17]], [5, [3, 5, 12, 13]], [13, [3, 5, 12, 13]], [21, [3, 5, 12, 13]], [30, [3, 5, 12, 13]], [31, [3, 5, 12, 13]], [9, [3, 5, 12, 14]], [10, [3, 5, 12, 14]], [11, [3, 5, 12, 14]], [12, [3, 5, 12, 14]], [27, [3, 5, 12, 14]], [29, [3, 5, 12, 14]], [5, [3, 5, 12, 15]], [26, [3, 5, 12, 15]], [34, [3, 5, 12, 15]], [37, [3, 5, 12, 15]], [40, [3, 5, 12, 15]], [5, [3, 5, 12, 16]], [18, [3, 5, 12, 16]], [19, [3, 5, 12, 16]], [22, [3, 5, 12, 16]], [30, [3, 5, 12, 16]], [31, [3, 5, 12, 16]], [35, [3, 5, 12, 16]], [36, [3, 5, 12, 16]], [40, [3, 5, 12, 16]], [5, [3, 5, 12, 17]], [19, [3, 5, 12, 17]], [21, [3, 5, 12, 17]], [5, [3, 5, 12, 20]], [19, [3, 5, 12, 20]], [21, [3, 5, 12, 20]], [35, [3, 5, 12, 20]], [37, [3, 5, 12, 20]], [5, [3, 5, 12, 21]], [19, [3, 5, 12, 21]], [21, [3, 5, 12, 21]], [19, [3, 5, 13, 13]], [20, [3, 5, 13, 13]], [31, [3, 5, 13, 13]], [14, [3, 5, 13, 14]], [20, [3, 5, 13, 14]], [27, [3, 5, 13, 14]], [29, [3, 5, 13, 14]], [30, [3, 5, 13, 14]], [14, [3, 5, 14, 17]], [18, [3, 5, 14, 17]], [14, [3, 5, 15, 16]], [1, [3, 7, 12, 13]], [18, [3, 7, 12, 14]], [27, [3, 7, 12, 14]], [29, [3, 7, 12, 14]], [14, [3, 7, 13, 14]], [27, [3, 7, 13, 14]], [29, [3, 7, 13, 14]], [19, [3, 7, 13, 17]], [20, [3, 7, 13, 17]], [31, [3, 7, 13, 17]], [14, [3, 7, 14, 17]], [20, [3, 7, 14, 17]], [30, [3, 7, 14, 17]], [10, [3, 9, 11, 13]], [12, [3, 9, 11, 13]], [10, [3, 9, 11, 16]], [12, [3, 9, 11, 16]], [10, [3, 9, 13, 20]], [12, [3, 9, 13, 20]], [10, [3, 9, 13, 21]], [12, [3, 9, 13, 21]], [10, [3, 9, 17, 20]], [12, [3, 9, 17, 20]], [10, [3, 9, 17, 21]], [12, [3, 9, 17, 21]], [19, [3, 11, 13, 13]], [20, [3, 11, 13, 13]], [31, [3, 11, 13, 13]], [1, [3, 11, 13, 14]], [14, [3, 11, 13, 14]], [20, [3, 11, 13, 14]], [25, [3, 11, 13, 14]], [30, [3, 11, 13, 14]], [19, [3, 11, 13, 17]], [20, [3, 11, 13, 17]], [31, [3, 11, 13, 17]], [14, [3, 11, 13, 20]], [16, [3, 11, 13, 20]], [14, [3, 11, 13, 21]], [16, [3, 11, 13, 21]], [1, [3, 11, 14, 17]], [14, [3, 11, 14, 17]], [18, [3, 11, 14, 17]], [20, [3, 11, 14, 17]], [25, [3, 11, 14, 17]], [30, [3, 11, 14, 17]], [34, [3, 12, 12, 13]], [35, [3, 12, 12, 13]], [36, [3, 12, 12, 13]], [37, [3, 12, 12, 13]], [19, [3, 12, 13, 13]], [20, [3, 12, 13, 13]], [31, [3, 12, 13, 13]], [1, [3, 12, 13, 14]], [13, [3, 12, 13, 14]], [20, [3, 12, 13, 14]], [30, [3, 12, 13, 14]], [34, [3, 12, 13, 15]], [35, [3, 12, 13, 15]], [36, [3, 12, 13, 15]], [37, [3, 12, 13, 15]], [1, [3, 12, 13, 16]], [19, [3, 12, 13, 16]], [20, [3, 12, 13, 16]], [31, [3, 12, 13, 16]], [34, [3, 12, 13, 16]], [35, [3, 12, 13, 16]], [36, [3, 12, 13, 16]], [37, [3, 12, 13, 16]], [1, [3, 12, 13, 20]], [26, [3, 12, 13, 20]], [35, [3, 12, 13, 20]], [40, [3, 12, 13, 20]], [1, [3, 12, 13, 21]], [26, [3, 12, 13, 21]], [34, [3, 12, 13, 21]], [1, [3, 12, 14, 16]], [18, [3, 12, 14, 16]], [20, [3, 12, 14, 16]], [30, [3, 12, 14, 16]], [13, [3, 12, 14, 17]], [1, [3, 12, 14, 20]], [1, [3, 12, 14, 21]], [14, [3, 13, 15, 20]], [14, [3, 13, 15, 21]], [13, [4, 4, 5, 7]], [18, [4, 4, 5, 7]], [25, [4, 4, 5, 7]], [27, [4, 4, 5, 7]], [29, [4, 4, 5, 7]], [13, [4, 4, 5, 13]], [14, [4, 4, 5, 13]], [25, [4, 4, 5, 13]], [13, [4, 4, 5, 15]], [14, [4, 4, 5, 15]], [25, [4, 4, 5, 15]], [1, [4, 4, 7, 12]], [18, [4, 4, 7, 12]], [27, [4, 4, 7, 12]], [29, [4, 4, 7, 12]], [1, [4, 4, 7, 13]], [14, [4, 4, 7, 13]], [27, [4, 4, 7, 13]], [29, [4, 4, 7, 13]], [1, [4, 4, 7, 17]], [14, [4, 4, 7, 17]], [18, [4, 4, 7, 17]], [13, [4, 4, 13, 20]], [14, [4, 4, 13, 20]], [25, [4, 4, 13, 20]], [13, [4, 4, 13, 21]], [14, [4, 4, 13, 21]], [25, [4, 4, 13, 21]], [18, [4, 5, 5, 7]], [19, [4, 5, 5, 7]], [30, [4, 5, 5, 7]], [31, [4, 5, 5, 7]], [5, [4, 5, 5, 12]], [19, [4, 5, 5, 12]], [21, [4, 5, 5, 12]], [5, [4, 5, 5, 13]], [21, [4, 5, 5, 13]], [30, [4, 5, 5, 13]], [31, [4, 5, 5, 13]], [14, [4, 5, 5, 14]], [27, [4, 5, 5, 14]], [29, [4, 5, 5, 14]], [18, [4, 5, 5, 20]], [19, [4, 5, 5, 20]], [30, [4, 5, 5, 20]], [31, [4, 5, 5, 20]], [18, [4, 5, 5, 21]], [19, [4, 5, 5, 21]], [30, [4, 5, 5, 21]], [31, [4, 5, 5, 21]], [14, [4, 5, 7, 7]], [10, [4, 5, 7, 9]], [12, [4, 5, 7, 9]], [14, [4, 5, 7, 11]], [16, [4, 5, 7, 11]], [18, [4, 5, 7, 12]], [27, [4, 5, 7, 12]], [29, [4, 5, 7, 12]], [16, [4, 5, 7, 13]], [19, [4, 5, 7, 13]], [20, [4, 5, 7, 13]], [27, [4, 5, 7, 13]], [29, [4, 5, 7, 13]], [31, [4, 5, 7, 13]], [14, [4, 5, 7, 14]], [20, [4, 5, 7, 14]], [27, [4, 5, 7, 14]], [29, [4, 5, 7, 14]], [30, [4, 5, 7, 14]], [26, [4, 5, 7, 15]], [34, [4, 5, 7, 15]], [37, [4, 5, 7, 15]], [40, [4, 5, 7, 15]], [22, [4, 5, 7, 16]], [35, [4, 5, 7, 16]], [36, [4, 5, 7, 16]], [40, [4, 5, 7, 16]], [2, [4, 5, 7, 17]], [4, [4, 5, 7, 17]], [16, [4, 5, 7, 17]], [19, [4, 5, 7, 17]], [30, [4, 5, 7, 17]], [31, [4, 5, 7, 17]], [35, [4, 5, 7, 20]], [37, [4, 5, 7, 20]], [10, [4, 5, 9, 14]], [14, [4, 5, 9, 14]], [16, [4, 5, 9, 14]], [24, [4, 5, 9, 14]], [9, [4, 5, 10, 14]], [14, [4, 5, 10, 14]], [16, [4, 5, 10, 14]], [14, [4, 5, 11, 13]], [16, [4, 5, 11, 13]], [14, [4, 5, 11, 15]], [16, [4, 5, 11, 15]], [22, [4, 5, 12, 12]], [5, [4, 5, 12, 13]], [19, [4, 5, 12, 13]], [21, [4, 5, 12, 13]], [18, [4, 5, 12, 14]], [27, [4, 5, 12, 14]], [29, [4, 5, 12, 14]], [5, [4, 5, 12, 16]], [22, [4, 5, 12, 16]], [5, [4, 5, 12, 17]], [19, [4, 5, 12, 17]], [21, [4, 5, 12, 17]], [5, [4, 5, 12, 20]], [19, [4, 5, 12, 20]], [21, [4, 5, 12, 20]], [5, [4, 5, 12, 21]], [19, [4, 5, 12, 21]], [21, [4, 5, 12, 21]], [19, [4, 5, 13, 13]], [20, [4, 5, 13, 13]], [31, [4, 5, 13, 13]], [14, [4, 5, 13, 14]], [20, [4, 5, 13, 14]], [27, [4, 5, 13, 14]], [29, [4, 5, 13, 14]], [30, [4, 5, 13, 14]], [19, [4, 5, 13, 20]], [20, [4, 5, 13, 20]], [31, [4, 5, 13, 20]], [19, [4, 5, 13, 21]], [20, [4, 5, 13, 21]], [31, [4, 5, 13, 21]], [14, [4, 5, 14, 17]], [18, [4, 5, 14, 17]], [14, [4, 5, 14, 20]], [16, [4, 5, 14, 20]], [18, [4, 5, 14, 20]], [20, [4, 5, 14, 20]], [30, [4, 5, 14, 20]], [14, [4, 5, 14, 21]], [16, [4, 5, 14, 21]], [18, [4, 5, 14, 21]], [20, [4, 5, 14, 21]], [30, [4, 5, 14, 21]], [26, [4, 5, 15, 15]], [34, [4, 5, 15, 15]], [37, [4, 5, 15, 15]], [40, [4, 5, 15, 15]], [5, [4, 5, 15, 16]], [35, [4, 5, 15, 16]], [36, [4, 5, 15, 16]], [40, [4, 5, 15, 16]], [35, [4, 5, 15, 20]], [37, [4, 5, 15, 20]], [1, [4, 7, 12, 13]], [18, [4, 7, 12, 14]], [27, [4, 7, 12, 14]], [29, [4, 7, 12, 14]], [34, [4, 7, 12, 14]], [35, [4, 7, 12, 14]], [36, [4, 7, 12, 14]], [37, [4, 7, 12, 14]], [1, [4, 7, 12, 20]], [19, [4, 7, 12, 20]], [21, [4, 7, 12, 20]], [1, [4, 7, 12, 21]], [19, [4, 7, 12, 21]], [21, [4, 7, 12, 21]], [14, [4, 7, 13, 14]], [27, [4, 7, 13, 14]], [29, [4, 7, 13, 14]], [19, [4, 7, 13, 17]], [20, [4, 7, 13, 17]], [31, [4, 7, 13, 17]], [34, [4, 7, 14, 15]], [35, [4, 7, 14, 15]], [36, [4, 7, 14, 15]], [37, [4, 7, 14, 15]], [34, [4, 7, 14, 16]], [35, [4, 7, 14, 16]], [36, [4, 7, 14, 16]], [37, [4, 7, 14, 16]], [14, [4, 7, 14, 17]], [20, [4, 7, 14, 17]], [30, [4, 7, 14, 17]], [14, [4, 7, 14, 20]], [26, [4, 7, 14, 20]], [35, [4, 7, 14, 20]], [40, [4, 7, 14, 20]], [14, [4, 7, 14, 21]], [26, [4, 7, 14, 21]], [34, [4, 7, 14, 21]], [14, [4, 11, 13, 20]], [16, [4, 11, 13, 20]], [14, [4, 11, 13, 21]], [16, [4, 11, 13, 21]], [1, [4, 12, 14, 20]], [22, [4, 12, 14, 20]], [35, [4, 12, 14, 20]], [40, [4, 12, 14, 20]], [1, [4, 12, 14, 21]], [22, [4, 12, 14, 21]], [34, [4, 12, 14, 21]], [18, [5, 5, 7, 20]], [19, [5, 5, 7, 20]], [30, [5, 5, 7, 20]], [31, [5, 5, 7, 20]], [18, [5, 5, 7, 21]], [19, [5, 5, 7, 21]], [30, [5, 5, 7, 21]], [31, [5, 5, 7, 21]], [34, [5, 5, 12, 13]], [35, [5, 5, 12, 13]], [36, [5, 5, 12, 13]], [37, [5, 5, 12, 13]], [5, [5, 5, 12, 20]], [19, [5, 5, 12, 20]], [21, [5, 5, 12, 20]], [5, [5, 5, 12, 21]], [19, [5, 5, 12, 21]], [21, [5, 5, 12, 21]], [34, [5, 5, 13, 15]], [35, [5, 5, 13, 15]], [36, [5, 5, 13, 15]], [37, [5, 5, 13, 15]], [34, [5, 5, 13, 16]], [35, [5, 5, 13, 16]], [36, [5, 5, 13, 16]], [37, [5, 5, 13, 16]], [14, [5, 5, 13, 20]], [22, [5, 5, 13, 20]], [26, [5, 5, 13, 20]], [14, [5, 5, 13, 21]], [22, [5, 5, 13, 21]], [26, [5, 5, 13, 21]], [34, [5, 7, 7, 12]], [35, [5, 7, 7, 12]], [36, [5, 7, 7, 12]], [37, [5, 7, 7, 12]], [14, [5, 7, 7, 15]], [34, [5, 7, 7, 15]], [35, [5, 7, 7, 15]], [36, [5, 7, 7, 15]], [37, [5, 7, 7, 15]], [34, [5, 7, 7, 16]], [35, [5, 7, 7, 16]], [36, [5, 7, 7, 16]], [37, [5, 7, 7, 16]], [18, [5, 7, 7, 20]], [22, [5, 7, 7, 20]], [26, [5, 7, 7, 20]], [27, [5, 7, 7, 20]], [29, [5, 7, 7, 20]], [18, [5, 7, 7, 21]], [22, [5, 7, 7, 21]], [26, [5, 7, 7, 21]], [27, [5, 7, 7, 21]], [29, [5, 7, 7, 21]], [10, [5, 7, 9, 11]], [12, [5, 7, 9, 11]], [10, [5, 7, 9, 17]], [12, [5, 7, 9, 17]], [26, [5, 7, 11, 12]], [27, [5, 7, 11, 12]], [38, [5, 7, 11, 12]], [39, [5, 7, 11, 12]], [14, [5, 7, 11, 16]], [27, [5, 7, 11, 16]], [28, [5, 7, 11, 16]], [39, [5, 7, 11, 16]], [14, [5, 7, 11, 17]], [26, [5, 7, 11, 17]], [28, [5, 7, 11, 17]], [38, [5, 7, 11, 17]], [22, [5, 7, 12, 12]], [34, [5, 7, 12, 12]], [35, [5, 7, 12, 12]], [36, [5, 7, 12, 12]], [37, [5, 7, 12, 12]], [34, [5, 7, 12, 14]], [35, [5, 7, 12, 14]], [36, [5, 7, 12, 14]], [37, [5, 7, 12, 14]], [26, [5, 7, 12, 15]], [35, [5, 7, 12, 15]], [36, [5, 7, 12, 15]], [40, [5, 7, 12, 15]], [34, [5, 7, 12, 16]], [37, [5, 7, 12, 16]], [40, [5, 7, 12, 16]], [19, [5, 7, 12, 20]], [21, [5, 7, 12, 20]], [22, [5, 7, 12, 20]], [26, [5, 7, 12, 20]], [35, [5, 7, 12, 20]], [37, [5, 7, 12, 20]], [19, [5, 7, 12, 21]], [21, [5, 7, 12, 21]], [22, [5, 7, 12, 21]], [26, [5, 7, 12, 21]], [19, [5, 7, 13, 20]], [20, [5, 7, 13, 20]], [31, [5, 7, 13, 20]], [19, [5, 7, 13, 21]], [20, [5, 7, 13, 21]], [31, [5, 7, 13, 21]], [34, [5, 7, 14, 15]], [35, [5, 7, 14, 15]], [36, [5, 7, 14, 15]], [37, [5, 7, 14, 15]], [34, [5, 7, 14, 16]], [35, [5, 7, 14, 16]], [36, [5, 7, 14, 16]], [37, [5, 7, 14, 16]], [14, [5, 7, 14, 20]], [18, [5, 7, 14, 20]], [20, [5, 7, 14, 20]], [26, [5, 7, 14, 20]], [30, [5, 7, 14, 20]], [35, [5, 7, 14, 20]], [40, [5, 7, 14, 20]], [14, [5, 7, 14, 21]], [18, [5, 7, 14, 21]], [20, [5, 7, 14, 21]], [26, [5, 7, 14, 21]], [30, [5, 7, 14, 21]], [34, [5, 7, 14, 21]], [26, [5, 7, 15, 15]], [34, [5, 7, 15, 15]], [36, [5, 7, 15, 15]], [14, [5, 7, 15, 16]], [36, [5, 7, 15, 16]], [37, [5, 7, 15, 16]], [40, [5, 7, 15, 16]], [18, [5, 7, 15, 20]], [27, [5, 7, 15, 20]], [29, [5, 7, 15, 20]], [18, [5, 7, 15, 21]], [27, [5, 7, 15, 21]], [29, [5, 7, 15, 21]], [34, [5, 7, 16, 16]], [35, [5, 7, 16, 16]], [40, [5, 7, 16, 16]], [35, [5, 7, 16, 20]], [37, [5, 7, 16, 20]], [10, [5, 9, 11, 14]], [12, [5, 9, 11, 14]], [0, [5, 9, 12, 14]], [10, [5, 9, 14, 17]], [24, [5, 9, 14, 17]], [0, [5, 10, 12, 14]], [9, [5, 10, 14, 17]], [34, [5, 12, 12, 17]], [35, [5, 12, 12, 17]], [36, [5, 12, 12, 17]], [37, [5, 12, 12, 17]], [34, [5, 12, 13, 15]], [35, [5, 12, 13, 15]], [36, [5, 12, 13, 15]], [37, [5, 12, 13, 15]], [34, [5, 12, 13, 16]], [35, [5, 12, 13, 16]], [36, [5, 12, 13, 16]], [37, [5, 12, 13, 16]], [34, [5, 12, 13, 17]], [35, [5, 12, 13, 17]], [36, [5, 12, 13, 17]], [37, [5, 12, 13, 17]], [27, [5, 12, 13, 20]], [35, [5, 12, 13, 20]], [38, [5, 12, 13, 20]], [39, [5, 12, 13, 20]], [40, [5, 12, 13, 20]], [27, [5, 12, 13, 21]], [34, [5, 12, 13, 21]], [38, [5, 12, 13, 21]], [39, [5, 12, 13, 21]], [0, [5, 12, 14, 20]], [22, [5, 12, 14, 20]], [35, [5, 12, 14, 20]], [40, [5, 12, 14, 20]], [0, [5, 12, 14, 21]], [22, [5, 12, 14, 21]], [34, [5, 12, 14, 21]], [34, [5, 12, 15, 17]], [35, [5, 12, 15, 17]], [36, [5, 12, 15, 17]], [37, [5, 12, 15, 17]], [18, [5, 12, 15, 20]], [27, [5, 12, 15, 20]], [29, [5, 12, 15, 20]], [18, [5, 12, 15, 21]], [27, [5, 12, 15, 21]], [29, [5, 12, 15, 21]], [34, [5, 12, 16, 17]], [35, [5, 12, 16, 17]], [36, [5, 12, 16, 17]], [37, [5, 12, 16, 17]], [22, [5, 12, 17, 20]], [26, [5, 12, 17, 20]], [22, [5, 12, 17, 21]], [26, [5, 12, 17, 21]], [34, [5, 13, 15, 17]], [35, [5, 13, 15, 17]], [36, [5, 13, 15, 17]], [37, [5, 13, 15, 17]], [34, [5, 13, 16, 17]], [35, [5, 13, 16, 17]], [36, [5, 13, 16, 17]], [37, [5, 13, 16, 17]], [27, [5, 13, 16, 20]], [28, [5, 13, 16, 20]], [39, [5, 13, 16, 20]], [27, [5, 13, 16, 21]], [28, [5, 13, 16, 21]], [39, [5, 13, 16, 21]], [22, [5, 13, 17, 20]], [28, [5, 13, 17, 20]], [38, [5, 13, 17, 20]], [22, [5, 13, 17, 21]], [28, [5, 13, 17, 21]], [38, [5, 13, 17, 21]]], "stats": {"rows": 398354, "rank": 243291, "columns": 256997, "seconds": 7.979453300125897, "solver": "sparse rows and derivation DAG"}}

==> anc/controlled/compression_artifacts/trial_5_n23_search.json <==
{"graph": {"n": 23, "edges": [[0, 4], [0, 5], [0, 6], [1, 5], [1, 6], [1, 7], [1, 8], [2, 7], [2, 8], [2, 9], [2, 10], [3, 9], [3, 10], [3, 11], [3, 12], [4, 11], [4, 12], [5, 6], [5, 13], [5, 14], [5, 18], [7, 14], [7, 15], [8, 19], [9, 10], [9, 16], [9, 17], [9, 22], [11, 12], [13, 17], [13, 18], [14, 18], [14, 19], [15, 19], [15, 20], [15, 21], [16, 20], [16, 21], [16, 22], [17, 22], [20, 21]]}, "coefficient_degree": 4, "kind": "f2-roots-refutation-v1", "status": "UNSAT", "terms": [[1, [0]], [4, [0]], [6, [0]], [7, [0]], [8, [0]], [11, [0]], [17, [0]], [19, [0]], [21, [0]], [2, [1]], [3, [1]], [4, [1]], [5, [1]], [7, [1]], [1, [2]], [3, [2]], [4, [2]], [6, [2]], [7, [2]], [8, [2]], [17, [2]], [19, [2]], [21, [2]], [2, [5]], [4, [5]], [5, [5]], [20, [5]], [21, [5]], [31, [5]], [5, [6]], [7, [6]], [4, [7]], [6, [7]], [8, [7]], [17, [7]], [19, [7]], [20, [7]], [31, [7]], [1, [8]], [5, [8]], [19, [8]], [22, [8]], [32, [8]], [33, [8]], [3, [9]], [5, [9]], [7, [9]], [5, [11]], [7, [11]], [5, [12]], [7, [12]], [1, [13]], [13, [13]], [14, [13]], [15, [13]], [16, [13]], [20, [13]], [30, [13]], [1, [14]], [3, [14]], [4, [14]], [7, [14]], [8, [14]], [17, [14]], [20, [14]], [22, [14]], [23, [14]], [31, [14]], [33, [14]], [1, [15]], [3, [15]], [4, [15]], [8, [15]], [13, [15]], [14, [15]], [15, [15]], [16, [15]], [17, [15]], [19, [15]], [23, [15]], [32, [15]], [1, [16]], [3, [16]], [7, [18]], [18, [18]], [21, [18]], [1, [0, 0, 1, 1]], [2, [0, 0, 1, 1]], [5, [0, 0, 1, 1]], [6, [0, 0, 1, 1]], [7, [0, 0, 1, 1]], [8, [0, 0, 1, 1]], [13, [0, 0, 1, 1]], [14, [0, 0, 1, 1]], [15, [0, 0, 1, 1]], [16, [0, 0, 1, 1]], [17, [0, 0, 1, 1]], [1, [0, 0, 1, 2]], [5, [0, 0, 1, 2]], [19, [0, 0, 1, 2]], [21, [0, 0, 1, 2]], [6, [0, 0, 1, 5]], [7, [0, 0, 1, 5]], [8, [0, 0, 1, 5]], [9, [0, 0, 1, 5]], [18, [0, 0, 1, 5]], [19, [0, 0, 1, 5]], [21, [0, 0, 1, 5]], [26, [0, 0, 1, 5]], [29, [0, 0, 1, 5]], [5, [0, 0, 1, 6]], [7, [0, 0, 1, 6]], [1, [0, 0, 1, 7]], [13, [0, 0, 1, 7]], [14, [0, 0, 1, 7]], [15, [0, 0, 1, 7]], [16, [0, 0, 1, 7]], [19, [0, 0, 1, 7]], [21, [0, 0, 1, 7]], [4, [0, 0, 1, 9]], [5, [0, 0, 1, 9]], [7, [0, 0, 1, 9]], [17, [0, 0, 1, 9]], [18, [0, 0, 1, 9]], [25, [0, 0, 1, 9]], [29, [0, 0, 1, 9]], [38, [0, 0, 1, 9]], [39, [0, 0, 1, 9]], [1, [0, 0, 1, 13]], [3, [0, 0, 1, 13]], [4, [0, 0, 1, 13]], [5, [0, 0, 1, 13]], [7, [0, 0, 1, 13]], [9, [0, 0, 1, 13]], [17, [0, 0, 1, 13]], [26, [0, 0, 1, 13]], [29, [0, 0, 1, 13]], [2, [0, 0, 1, 14]], [3, [0, 0, 1, 14]], [4, [0, 0, 1, 14]], [7, [0, 0, 1, 14]], [2, [0, 0, 1, 15]], [4, [0, 0, 1, 15]], [9, [0, 0, 1, 16]], [26, [0, 0, 1, 16]], [27, [0, 0, 1, 16]], [39, [0, 0, 1, 16]], [1, [0, 0, 1, 17]], [3, [0, 0, 1, 17]], [4, [0, 0, 1, 17]], [17, [0, 0, 1, 17]], [18, [0, 0, 1, 17]], [25, [0, 0, 1, 17]], [27, [0, 0, 1, 17]], [38, [0, 0, 1, 17]], [1, [0, 0, 2, 2]], [2, [0, 0, 2, 2]], [5, [0, 0, 2, 2]], [13, [0, 0, 2, 2]], [14, [0, 0, 2, 2]], [15, [0, 0, 2, 2]], [16, [0, 0, 2, 2]], [17, [0, 0, 2, 2]], [3, [0, 0, 2, 3]], [4, [0, 0, 2, 3]], [17, [0, 0, 2, 3]], [2, [0, 0, 2, 5]], [6, [0, 0, 2, 5]], [8, [0, 0, 2, 5]], [9, [0, 0, 2, 5]], [17, [0, 0, 2, 5]], [18, [0, 0, 2, 5]], [26, [0, 0, 2, 5]], [29, [0, 0, 2, 5]], [5, [0, 0, 2, 6]], [19, [0, 0, 2, 6]], [21, [0, 0, 2, 6]], [13, [0, 0, 2, 7]], [14, [0, 0, 2, 7]], [15, [0, 0, 2, 7]], [16, [0, 0, 2, 7]], [1, [0, 0, 2, 9]], [4, [0, 0, 2, 9]], [17, [0, 0, 2, 9]], [18, [0, 0, 2, 9]], [19, [0, 0, 2, 9]], [21, [0, 0, 2, 9]], [25, [0, 0, 2, 9]], [29, [0, 0, 2, 9]], [38, [0, 0, 2, 9]], [39, [0, 0, 2, 9]], [1, [0, 0, 2, 11]], [4, [0, 0, 2, 11]], [17, [0, 0, 2, 11]], [1, [0, 0, 2, 12]], [4, [0, 0, 2, 12]], [17, [0, 0, 2, 12]], [5, [0, 0, 2, 13]], [9, [0, 0, 2, 13]], [19, [0, 0, 2, 13]], [21, [0, 0, 2, 13]], [26, [0, 0, 2, 13]], [29, [0, 0, 2, 13]], [3, [0, 0, 2, 14]], [4, [0, 0, 2, 14]], [17, [0, 0, 2, 14]], [1, [0, 0, 2, 15]], [7, [0, 0, 2, 15]], [19, [0, 0, 2, 15]], [21, [0, 0, 2, 15]], [1, [0, 0, 2, 16]], [3, [0, 0, 2, 16]], [4, [0, 0, 2, 16]], [7, [0, 0, 2, 16]], [9, [0, 0, 2, 16]], [17, [0, 0, 2, 16]], [19, [0, 0, 2, 16]], [21, [0, 0, 2, 16]], [26, [0, 0, 2, 16]], [27, [0, 0, 2, 16]], [39, [0, 0, 2, 16]], [3, [0, 0, 2, 17]], [18, [0, 0, 2, 17]], [25, [0, 0, 2, 17]], [27, [0, 0, 2, 17]], [38, [0, 0, 2, 17]], [3, [0, 0, 3, 7]], [4, [0, 0, 3, 7]], [17, [0, 0, 3, 7]], [5, [0, 0, 3, 11]], [7, [0, 0, 3, 11]], [5, [0, 0, 3, 12]], [7, [0, 0, 3, 12]], [13, [0, 0, 3, 13]], [14, [0, 0, 3, 13]], [15, [0, 0, 3, 13]], [16, [0, 0, 3, 13]], [13, [0, 0, 3, 15]], [14, [0, 0, 3, 15]], [15, [0, 0, 3, 15]], [16, [0, 0, 3, 15]], [13, [0, 0, 4, 13]], [14, [0, 0, 4, 13]], [15, [0, 0, 4, 13]], [16, [0, 0, 4, 13]], [13, [0, 0, 4, 15]], [14, [0, 0, 4, 15]], [15, [0, 0, 4, 15]], [16, [0, 0, 4, 15]], [5, [0, 0, 5, 6]], [9, [0, 0, 5, 6]], [18, [0, 0, 5, 6]], [19, [0, 0, 5, 6]], [21, [0, 0, 5, 6]], [26, [0, 0, 5, 6]], [29, [0, 0, 5, 6]], [4, [0, 0, 5, 7]], [17, [0, 0, 5, 7]], [4, [0, 0, 5, 9]], [5, [0, 0, 5, 9]], [17, [0, 0, 5, 9]], [21, [0, 0, 5, 9]], [26, [0, 0, 5, 9]], [29, [0, 0, 5, 9]], [30, [0, 0, 5, 9]], [31, [0, 0, 5, 9]], [4, [0, 0, 5, 13]], [7, [0, 0, 5, 13]], [9, [0, 0, 5, 13]], [17, [0, 0, 5, 13]], [21, [0, 0, 5, 13]], [26, [0, 0, 5, 13]], [29, [0, 0, 5, 13]], [30, [0, 0, 5, 13]], [31, [0, 0, 5, 13]], [2, [0, 0, 5, 14]], [17, [0, 0, 5, 14]], [18, [0, 0, 5, 14]], [2, [0, 0, 5, 15]], [4, [0, 0, 5, 15]], [7, [0, 0, 5, 15]], [9, [0, 0, 5, 15]], [18, [0, 0, 5, 15]], [19, [0, 0, 5, 15]], [21, [0, 0, 5, 15]], [26, [0, 0, 5, 15]], [29, [0, 0, 5, 15]], [7, [0, 0, 5, 16]], [19, [0, 0, 5, 16]], [21, [0, 0, 5, 16]], [4, [0, 0, 5, 17]], [9, [0, 0, 5, 17]], [17, [0, 0, 5, 17]], [19, [0, 0, 5, 17]], [30, [0, 0, 5, 17]], [31, [0, 0, 5, 17]], [19, [0, 0, 6, 7]], [21, [0, 0, 6, 7]], [18, [0, 0, 6, 9]], [25, [0, 0, 6, 9]], [29, [0, 0, 6, 9]], [38, [0, 0, 6, 9]], [39, [0, 0, 6, 9]], [9, [0, 0, 6, 13]], [26, [0, 0, 6, 13]], [29, [0, 0, 6, 13]], [7, [0, 0, 6, 14]], [9, [0, 0, 6, 16]], [26, [0, 0, 6, 16]], [27, [0, 0, 6, 16]], [39, [0, 0, 6, 16]], [18, [0, 0, 6, 17]], [25, [0, 0, 6, 17]], [27, [0, 0, 6, 17]], [38, [0, 0, 6, 17]], [9, [0, 0, 7, 7]], [1, [0, 0, 7, 9]], [3, [0, 0, 7, 9]], [4, [0, 0, 7, 9]], [17, [0, 0, 7, 9]], [19, [0, 0, 7, 9]], [21, [0, 0, 7, 9]], [1, [0, 0, 7, 11]], [4, [0, 0, 7, 11]], [17, [0, 0, 7, 11]], [1, [0, 0, 7, 12]], [4, [0, 0, 7, 12]], [17, [0, 0, 7, 12]], [1, [0, 0, 7, 13]], [19, [0, 0, 7, 13]], [21, [0, 0, 7, 13]], [1, [0, 0, 7, 15]], [9, [0, 0, 7, 15]], [19, [0, 0, 7, 15]], [21, [0, 0, 7, 15]], [1, [0, 0, 7, 16]], [19, [0, 0, 7, 16]], [21, [0, 0, 7, 16]], [3, [0, 0, 7, 17]], [4, [0, 0, 7, 17]], [17, [0, 0, 7, 17]], [22, [0, 0, 9, 9]], [1, [0, 0, 9, 13]], [4, [0, 0, 9, 13]], [5, [0, 0, 9, 13]], [7, [0, 0, 9, 13]], [17, [0, 0, 9, 13]], [19, [0, 0, 9, 13]], [20, [0, 0, 9, 13]], [31, [0, 0, 9, 13]], [1, [0, 0, 9, 14]], [3, [0, 0, 9, 14]], [7, [0, 0, 9, 14]], [18, [0, 0, 9, 14]], [20, [0, 0, 9, 14]], [30, [0, 0, 9, 14]], [4, [0, 0, 9, 15]], [17, [0, 0, 9, 15]], [18, [0, 0, 9, 15]], [29, [0, 0, 9, 15]], [34, [0, 0, 9, 15]], [37, [0, 0, 9, 15]], [38, [0, 0, 9, 15]], [39, [0, 0, 9, 15]], [40, [0, 0, 9, 15]], [35, [0, 0, 9, 16]], [36, [0, 0, 9, 16]], [40, [0, 0, 9, 16]], [1, [0, 0, 9, 17]], [4, [0, 0, 9, 17]], [17, [0, 0, 9, 17]], [35, [0, 0, 9, 20]], [37, [0, 0, 9, 20]], [0, [0, 0, 11, 13]], [14, [0, 0, 11, 13]], [28, [0, 0, 11, 13]], [0, [0, 0, 11, 15]], [14, [0, 0, 11, 15]], [28, [0, 0, 11, 15]], [0, [0, 0, 12, 13]], [13, [0, 0, 12, 13]], [0, [0, 0, 12, 15]], [13, [0, 0, 12, 15]], [19, [0, 0, 13, 13]], [20, [0, 0, 13, 13]], [31, [0, 0, 13, 13]], [7, [0, 0, 13, 14]], [20, [0, 0, 13, 14]], [30, [0, 0, 13, 14]], [4, [0, 0, 13, 15]], [9, [0, 0, 13, 15]], [17, [0, 0, 13, 15]], [26, [0, 0, 13, 15]], [29, [0, 0, 13, 15]], [3, [0, 0, 13, 16]], [4, [0, 0, 13, 16]], [17, [0, 0, 13, 16]], [19, [0, 0, 13, 17]], [20, [0, 0, 13, 17]], [31, [0, 0, 13, 17]], [1, [0, 0, 14, 15]], [7, [0, 0, 14, 15]], [1, [0, 0, 14, 16]], [7, [0, 0, 14, 16]], [1, [0, 0, 14, 17]], [18, [0, 0, 14, 17]], [20, [0, 0, 14, 17]], [30, [0, 0, 14, 17]], [25, [0, 0, 15, 15]], [34, [0, 0, 15, 15]], [37, [0, 0, 15, 15]], [40, [0, 0, 15, 15]], [26, [0, 0, 15, 16]], [27, [0, 0, 15, 16]], [35, [0, 0, 15, 16]], [36, [0, 0, 15, 16]], [39, [0, 0, 15, 16]], [40, [0, 0, 15, 16]], [4, [0, 0, 15, 17]], [17, [0, 0, 15, 17]], [18, [0, 0, 15, 17]], [25, [0, 0, 15, 17]], [27, [0, 0, 15, 17]], [38, [0, 0, 15, 17]], [35, [0, 0, 15, 20]], [37, [0, 0, 15, 20]], [2, [0, 1, 1, 2]], [5, [0, 1, 1, 2]], [6, [0, 1, 1, 2]], [8, [0, 1, 1, 2]], [9, [0, 1, 1, 2]], [12, [0, 1, 1, 2]], [13, [0, 1, 1, 2]], [14, [0, 1, 1, 2]], [15, [0, 1, 1, 2]], [16, [0, 1, 1, 2]], [17, [0, 1, 1, 2]], [19, [0, 1, 1, 2]], [21, [0, 1, 1, 2]], [24, [0, 1, 1, 2]], [5, [0, 1, 1, 3]], [7, [0, 1, 1, 3]], [10, [0, 1, 1, 3]], [11, [0, 1, 1, 3]], [13, [0, 1, 1, 3]], [14, [0, 1, 1, 3]], [15, [0, 1, 1, 3]], [16, [0, 1, 1, 3]], [24, [0, 1, 1, 3]], [13, [0, 1, 1, 4]], [14, [0, 1, 1, 4]], [15, [0, 1, 1, 4]], [16, [0, 1, 1, 4]], [5, [0, 1, 1, 5]], [6, [0, 1, 1, 5]], [7, [0, 1, 1, 5]], [8, [0, 1, 1, 5]], [18, [0, 1, 1, 5]], [19, [0, 1, 1, 5]], [30, [0, 1, 1, 5]], [31, [0, 1, 1, 5]], [2, [0, 1, 1, 7]], [6, [0, 1, 1, 7]], [8, [0, 1, 1, 7]], [13, [0, 1, 1, 7]], [14, [0, 1, 1, 7]], [15, [0, 1, 1, 7]], [16, [0, 1, 1, 7]], [17, [0, 1, 1, 7]], [1, [0, 1, 1, 8]], [5, [0, 1, 1, 8]], [19, [0, 1, 1, 8]], [22, [0, 1, 1, 8]], [32, [0, 1, 1, 8]], [33, [0, 1, 1, 8]], [1, [0, 1, 1, 9]], [2, [0, 1, 1, 9]], [5, [0, 1, 1, 9]], [7, [0, 1, 1, 9]], [10, [0, 1, 1, 9]], [12, [0, 1, 1, 9]], [17, [0, 1, 1, 9]], [25, [0, 1, 1, 9]], [26, [0, 1, 1, 9]], [38, [0, 1, 1, 9]], [39, [0, 1, 1, 9]], [0, [0, 1, 1, 11]], [14, [0, 1, 1, 11]], [28, [0, 1, 1, 11]], [0, [0, 1, 1, 12]], [13, [0, 1, 1, 12]], [1, [0, 1, 1, 13]], [2, [0, 1, 1, 13]], [17, [0, 1, 1, 13]], [19, [0, 1, 1, 13]], [20, [0, 1, 1, 13]], [31, [0, 1, 1, 13]], [2, [0, 1, 1, 14]], [7, [0, 1, 1, 14]], [8, [0, 1, 1, 14]], [17, [0, 1, 1, 14]], [18, [0, 1, 1, 14]], [20, [0, 1, 1, 14]], [22, [0, 1, 1, 14]], [23, [0, 1, 1, 14]], [30, [0, 1, 1, 14]], [33, [0, 1, 1, 14]], [1, [0, 1, 1, 15]], [2, [0, 1, 1, 15]], [7, [0, 1, 1, 15]], [8, [0, 1, 1, 15]], [17, [0, 1, 1, 15]], [21, [0, 1, 1, 15]], [23, [0, 1, 1, 15]], [32, [0, 1, 1, 15]], [5, [0, 1, 1, 16]], [7, [0, 1, 1, 16]], [9, [0, 1, 1, 16]], [26, [0, 1, 1, 16]], [27, [0, 1, 1, 16]], [39, [0, 1, 1, 16]], [1, [0, 1, 1, 17]], [2, [0, 1, 1, 17]], [5, [0, 1, 1, 17]], [7, [0, 1, 1, 17]], [9, [0, 1, 1, 17]], [17, [0, 1, 1, 17]], [25, [0, 1, 1, 17]], [27, [0, 1, 1, 17]], [38, [0, 1, 1, 17]], [1, [0, 1, 2, 2]], [2, [0, 1, 2, 2]], [4, [0, 1, 2, 2]], [5, [0, 1, 2, 2]], [19, [0, 1, 2, 2]], [21, [0, 1, 2, 2]], [2, [0, 1, 2, 3]], [4, [0, 1, 2, 3]], [5, [0, 1, 2, 3]], [7, [0, 1, 2, 3]], [5, [0, 1, 2, 5]], [7, [0, 1, 2, 5]], [1, [0, 1, 2, 7]], [6, [0, 1, 2, 7]], [8, [0, 1, 2, 7]], [9, [0, 1, 2, 7]], [12, [0, 1, 2, 7]], [20, [0, 1, 2, 7]], [21, [0, 1, 2, 7]], [24, [0, 1, 2, 7]], [31, [0, 1, 2, 7]], [1, [0, 1, 2, 9]], [2, [0, 1, 2, 9]], [4, [0, 1, 2, 9]], [5, [0, 1, 2, 9]], [7, [0, 1, 2, 9]], [18, [0, 1, 2, 9]], [26, [0, 1, 2, 9]], [29, [0, 1, 2, 9]], [2, [0, 1, 2, 11]], [3, [0, 1, 2, 11]], [9, [0, 1, 2, 11]], [12, [0, 1, 2, 11]], [14, [0, 1, 2, 11]], [17, [0, 1, 2, 11]], [24, [0, 1, 2, 11]], [28, [0, 1, 2, 11]], [2, [0, 1, 2, 12]], [3, [0, 1, 2, 12]], [9, [0, 1, 2, 12]], [12, [0, 1, 2, 12]], [13, [0, 1, 2, 12]], [17, [0, 1, 2, 12]], [24, [0, 1, 2, 12]], [9, [0, 1, 2, 13]], [19, [0, 1, 2, 13]], [20, [0, 1, 2, 13]], [26, [0, 1, 2, 13]], [29, [0, 1, 2, 13]], [31, [0, 1, 2, 13]], [2, [0, 1, 2, 14]], [3, [0, 1, 2, 14]], [4, [0, 1, 2, 14]], [6, [0, 1, 2, 14]], [7, [0, 1, 2, 14]], [8, [0, 1, 2, 14]], [18, [0, 1, 2, 14]], [30, [0, 1, 2, 14]], [31, [0, 1, 2, 14]], [6, [0, 1, 2, 15]], [8, [0, 1, 2, 15]], [2, [0, 1, 2, 16]], [4, [0, 1, 2, 16]], [5, [0, 1, 2, 16]], [7, [0, 1, 2, 16]], [1, [0, 1, 2, 17]], [5, [0, 1, 2, 17]], [7, [0, 1, 2, 17]], [9, [0, 1, 2, 17]], [20, [0, 1, 2, 17]], [30, [0, 1, 2, 17]], [3, [0, 1, 2, 18]], [7, [0, 1, 2, 18]], [9, [0, 1, 2, 18]], [18, [0, 1, 2, 18]], [21, [0, 1, 2, 18]], [26, [0, 1, 2, 18]], [29, [0, 1, 2, 18]], [2, [0, 1, 3, 7]], [4, [0, 1, 3, 7]], [10, [0, 1, 3, 7]], [11, [0, 1, 3, 7]], [13, [0, 1, 3, 7]], [14, [0, 1, 3, 7]], [15, [0, 1, 3, 7]], [16, [0, 1, 3, 7]], [24, [0, 1, 3, 7]], [5, [0, 1, 3, 11]], [7, [0, 1, 3, 11]], [10, [0, 1, 3, 11]], [11, [0, 1, 3, 11]], [24, [0, 1, 3, 11]], [5, [0, 1, 3, 12]], [7, [0, 1, 3, 12]], [10, [0, 1, 3, 12]], [11, [0, 1, 3, 12]], [24, [0, 1, 3, 12]], [13, [0, 1, 4, 7]], [14, [0, 1, 4, 7]], [15, [0, 1, 4, 7]], [16, [0, 1, 4, 7]], [5, [0, 1, 5, 5]], [19, [0, 1, 5, 5]], [20, [0, 1, 5, 5]], [21, [0, 1, 5, 5]], [26, [0, 1, 5, 5]], [29, [0, 1, 5, 5]], [30, [0, 1, 5, 5]], [18, [0, 1, 5, 7]], [19, [0, 1, 5, 7]], [30, [0, 1, 5, 7]], [31, [0, 1, 5, 7]], [7, [0, 1, 5, 9]], [19, [0, 1, 5, 9]], [21, [0, 1, 5, 9]], [5, [0, 1, 5, 13]], [7, [0, 1, 5, 13]], [9, [0, 1, 5, 13]], [20, [0, 1, 5, 13]], [30, [0, 1, 5, 13]], [6, [0, 1, 5, 14]], [8, [0, 1, 5, 14]], [2, [0, 1, 5, 15]], [4, [0, 1, 5, 15]], [7, [0, 1, 5, 17]], [19, [0, 1, 5, 17]], [21, [0, 1, 5, 17]], [9, [0, 1, 5, 18]], [26, [0, 1, 5, 18]], [29, [0, 1, 5, 18]], [1, [0, 1, 7, 9]], [2, [0, 1, 7, 9]], [3, [0, 1, 7, 9]], [4, [0, 1, 7, 9]], [10, [0, 1, 7, 9]], [12, [0, 1, 7, 9]], [19, [0, 1, 7, 9]], [20, [0, 1, 7, 9]], [31, [0, 1, 7, 9]], [0, [0, 1, 7, 11]], [2, [0, 1, 7, 11]], [3, [0, 1, 7, 11]], [14, [0, 1, 7, 11]], [17, [0, 1, 7, 11]], [28, [0, 1, 7, 11]], [0, [0, 1, 7, 12]], [2, [0, 1, 7, 12]], [3, [0, 1, 7, 12]], [13, [0, 1, 7, 12]], [17, [0, 1, 7, 12]], [19, [0, 1, 7, 13]], [20, [0, 1, 7, 13]], [31, [0, 1, 7, 13]], [18, [0, 1, 7, 14]], [20, [0, 1, 7, 14]], [30, [0, 1, 7, 14]], [6, [0, 1, 7, 15]], [8, [0, 1, 7, 15]], [2, [0, 1, 7, 17]], [4, [0, 1, 7, 17]], [19, [0, 1, 7, 17]], [20, [0, 1, 7, 17]], [31, [0, 1, 7, 17]], [18, [0, 1, 9, 9]], [26, [0, 1, 9, 9]], [29, [0, 1, 9, 9]], [10, [0, 1, 9, 11]], [12, [0, 1, 9, 11]], [10, [0, 1, 9, 12]], [12, [0, 1, 9, 12]], [1, [0, 1, 9, 13]], [2, [0, 1, 9, 13]], [3, [0, 1, 9, 13]], [4, [0, 1, 9, 13]], [5, [0, 1, 9, 13]], [7, [0, 1, 9, 13]], [19, [0, 1, 9, 13]], [20, [0, 1, 9, 13]], [26, [0, 1, 9, 13]], [29, [0, 1, 9, 13]], [31, [0, 1, 9, 13]], [1, [0, 1, 9, 14]], [3, [0, 1, 9, 14]], [18, [0, 1, 9, 14]], [30, [0, 1, 9, 14]], [31, [0, 1, 9, 14]], [1, [0, 1, 9, 15]], [2, [0, 1, 9, 15]], [3, [0, 1, 9, 15]], [4, [0, 1, 9, 15]], [1, [0, 1, 9, 17]], [2, [0, 1, 9, 17]], [3, [0, 1, 9, 17]], [4, [0, 1, 9, 17]], [5, [0, 1, 9, 17]], [7, [0, 1, 9, 17]], [20, [0, 1, 9, 17]], [30, [0, 1, 9, 17]], [3, [0, 1, 9, 18]], [7, [0, 1, 9, 18]], [18, [0, 1, 9, 18]], [21, [0, 1, 9, 18]], [26, [0, 1, 9, 18]], [29, [0, 1, 9, 18]], [1, [0, 1, 13, 15]], [2, [0, 1, 13, 15]], [3, [0, 1, 13, 15]], [4, [0, 1, 13, 15]], [2, [0, 1, 13, 16]], [4, [0, 1, 13, 16]], [19, [0, 1, 13, 17]], [30, [0, 1, 13, 17]], [31, [0, 1, 13, 17]], [18, [0, 1, 14, 17]], [30, [0, 1, 14, 17]], [31, [0, 1, 14, 17]], [1, [0, 1, 15, 17]], [2, [0, 1, 15, 17]], [3, [0, 1, 15, 17]], [4, [0, 1, 15, 17]], [3, [0, 1, 17, 18]], [7, [0, 1, 17, 18]], [9, [0, 1, 17, 18]], [18, [0, 1, 17, 18]], [21, [0, 1, 17, 18]], [11, [0, 2, 2, 3]], [12, [0, 2, 2, 3]], [13, [0, 2, 2, 3]], [14, [0, 2, 2, 3]], [15, [0, 2, 2, 3]], [16, [0, 2, 2, 3]], [24, [0, 2, 2, 3]], [13, [0, 2, 2, 4]], [14, [0, 2, 2, 4]], [15, [0, 2, 2, 4]], [16, [0, 2, 2, 4]], [18, [0, 2, 2, 5]], [21, [0, 2, 2, 5]], [30, [0, 2, 2, 5]], [31, [0, 2, 2, 5]], [9, [0, 2, 2, 7]], [11, [0, 2, 2, 7]], [20, [0, 2, 2, 7]], [21, [0, 2, 2, 7]], [31, [0, 2, 2, 7]], [1, [0, 2, 2, 8]], [5, [0, 2, 2, 8]], [19, [0, 2, 2, 8]], [22, [0, 2, 2, 8]], [32, [0, 2, 2, 8]], [33, [0, 2, 2, 8]], [1, [0, 2, 2, 9]], [5, [0, 2, 2, 9]], [18, [0, 2, 2, 9]], [19, [0, 2, 2, 9]], [21, [0, 2, 2, 9]], [26, [0, 2, 2, 9]], [29, [0, 2, 2, 9]], [0, [0, 2, 2, 11]], [14, [0, 2, 2, 11]], [28, [0, 2, 2, 11]], [0, [0, 2, 2, 12]], [13, [0, 2, 2, 12]], [2, [0, 2, 2, 13]], [3, [0, 2, 2, 13]], [4, [0, 2, 2, 13]], [9, [0, 2, 2, 13]], [11, [0, 2, 2, 13]], [12, [0, 2, 2, 13]], [24, [0, 2, 2, 13]], [26, [0, 2, 2, 13]], [29, [0, 2, 2, 13]], [2, [0, 2, 2, 14]], [4, [0, 2, 2, 14]], [6, [0, 2, 2, 14]], [20, [0, 2, 2, 14]], [22, [0, 2, 2, 14]], [23, [0, 2, 2, 14]], [31, [0, 2, 2, 14]], [33, [0, 2, 2, 14]], [5, [0, 2, 2, 15]], [6, [0, 2, 2, 15]], [11, [0, 2, 2, 15]], [12, [0, 2, 2, 15]], [19, [0, 2, 2, 15]], [23, [0, 2, 2, 15]], [24, [0, 2, 2, 15]], [32, [0, 2, 2, 15]], [1, [0, 2, 2, 16]], [2, [0, 2, 2, 16]], [4, [0, 2, 2, 16]], [5, [0, 2, 2, 16]], [19, [0, 2, 2, 16]], [21, [0, 2, 2, 16]], [1, [0, 2, 2, 17]], [3, [0, 2, 2, 17]], [5, [0, 2, 2, 17]], [9, [0, 2, 2, 17]], [19, [0, 2, 2, 17]], [20, [0, 2, 2, 17]], [21, [0, 2, 2, 17]], [30, [0, 2, 2, 17]], [3, [0, 2, 2, 18]], [5, [0, 2, 2, 18]], [9, [0, 2, 2, 18]], [18, [0, 2, 2, 18]], [21, [0, 2, 2, 18]], [26, [0, 2, 2, 18]], [29, [0, 2, 2, 18]], [5, [0, 2, 3, 3]], [7, [0, 2, 3, 3]], [9, [0, 2, 3, 3]], [10, [0, 2, 3, 3]], [24, [0, 2, 3, 3]], [2, [0, 2, 3, 5]], [4, [0, 2, 3, 5]], [11, [0, 2, 3, 7]], [12, [0, 2, 3, 7]], [13, [0, 2, 3, 7]], [14, [0, 2, 3, 7]], [15, [0, 2, 3, 7]], [16, [0, 2, 3, 7]], [24, [0, 2, 3, 7]], [10, [0, 2, 3, 9]], [12, [0, 2, 3, 9]], [5, [0, 2, 3, 11]], [7, [0, 2, 3, 11]], [5, [0, 2, 3, 12]], [7, [0, 2, 3, 12]], [10, [0, 2, 3, 13]], [12, [0, 2, 3, 13]], [10, [0, 2, 3, 15]], [12, [0, 2, 3, 15]], [13, [0, 2, 4, 7]], [14, [0, 2, 4, 7]], [15, [0, 2, 4, 7]], [16, [0, 2, 4, 7]], [9, [0, 2, 5, 5]], [19, [0, 2, 5, 5]], [20, [0, 2, 5, 5]], [31, [0, 2, 5, 5]], [18, [0, 2, 5, 9]], [19, [0, 2, 5, 9]], [21, [0, 2, 5, 9]], [25, [0, 2, 5, 9]], [29, [0, 2, 5, 9]], [38, [0, 2, 5, 9]], [39, [0, 2, 5, 9]], [2, [0, 2, 5, 11]], [4, [0, 2, 5, 11]], [2, [0, 2, 5, 12]], [4, [0, 2, 5, 12]], [5, [0, 2, 5, 13]], [21, [0, 2, 5, 13]], [26, [0, 2, 5, 13]], [29, [0, 2, 5, 13]], [30, [0, 2, 5, 13]], [31, [0, 2, 5, 13]], [6, [0, 2, 5, 14]], [8, [0, 2, 5, 14]], [18, [0, 2, 5, 14]], [20, [0, 2, 5, 14]], [30, [0, 2, 5, 14]], [7, [0, 2, 5, 15]], [19, [0, 2, 5, 15]], [21, [0, 2, 5, 15]], [2, [0, 2, 5, 16]], [4, [0, 2, 5, 16]], [7, [0, 2, 5, 16]], [9, [0, 2, 5, 16]], [19, [0, 2, 5, 16]], [21, [0, 2, 5, 16]], [26, [0, 2, 5, 16]], [27, [0, 2, 5, 16]], [39, [0, 2, 5, 16]], [5, [0, 2, 5, 17]], [18, [0, 2, 5, 17]], [19, [0, 2, 5, 17]], [21, [0, 2, 5, 17]], [25, [0, 2, 5, 17]], [27, [0, 2, 5, 17]], [38, [0, 2, 5, 17]], [5, [0, 2, 5, 18]], [7, [0, 2, 5, 18]], [9, [0, 2, 5, 18]], [26, [0, 2, 5, 18]], [29, [0, 2, 5, 18]], [20, [0, 2, 7, 9]], [21, [0, 2, 7, 9]], [31, [0, 2, 7, 9]], [0, [0, 2, 7, 11]], [9, [0, 2, 7, 11]], [12, [0, 2, 7, 11]], [24, [0, 2, 7, 11]], [0, [0, 2, 7, 12]], [9, [0, 2, 7, 12]], [12, [0, 2, 7, 12]], [24, [0, 2, 7, 12]], [1, [0, 2, 7, 13]], [19, [0, 2, 7, 13]], [21, [0, 2, 7, 13]], [1, [0, 2, 7, 15]], [6, [0, 2, 7, 15]], [8, [0, 2, 7, 15]], [9, [0, 2, 7, 15]], [19, [0, 2, 7, 15]], [21, [0, 2, 7, 15]], [25, [0, 2, 7, 15]], [34, [0, 2, 7, 15]], [37, [0, 2, 7, 15]], [40, [0, 2, 7, 15]], [1, [0, 2, 7, 16]], [19, [0, 2, 7, 16]], [21, [0, 2, 7, 16]], [22, [0, 2, 7, 16]], [35, [0, 2, 7, 16]], [36, [0, 2, 7, 16]], [40, [0, 2, 7, 16]], [19, [0, 2, 7, 17]], [20, [0, 2, 7, 17]], [31, [0, 2, 7, 17]], [35, [0, 2, 7, 20]], [37, [0, 2, 7, 20]], [18, [0, 2, 9, 9]], [25, [0, 2, 9, 9]], [29, [0, 2, 9, 9]], [38, [0, 2, 9, 9]], [39, [0, 2, 9, 9]], [2, [0, 2, 9, 13]], [4, [0, 2, 9, 13]], [5, [0, 2, 9, 13]], [10, [0, 2, 9, 13]], [12, [0, 2, 9, 13]], [20, [0, 2, 9, 13]], [21, [0, 2, 9, 13]], [26, [0, 2, 9, 13]], [29, [0, 2, 9, 13]], [31, [0, 2, 9, 13]], [1, [0, 2, 9, 14]], [7, [0, 2, 9, 14]], [18, [0, 2, 9, 14]], [30, [0, 2, 9, 14]], [31, [0, 2, 9, 14]], [1, [0, 2, 9, 15]], [7, [0, 2, 9, 15]], [10, [0, 2, 9, 15]], [12, [0, 2, 9, 15]], [2, [0, 2, 9, 16]], [4, [0, 2, 9, 16]], [26, [0, 2, 9, 16]], [27, [0, 2, 9, 16]], [39, [0, 2, 9, 16]], [5, [0, 2, 9, 17]], [19, [0, 2, 9, 17]], [20, [0, 2, 9, 17]], [21, [0, 2, 9, 17]], [25, [0, 2, 9, 17]], [27, [0, 2, 9, 17]], [30, [0, 2, 9, 17]], [38, [0, 2, 9, 17]], [3, [0, 2, 9, 18]], [5, [0, 2, 9, 18]], [18, [0, 2, 9, 18]], [21, [0, 2, 9, 18]], [26, [0, 2, 9, 18]], [29, [0, 2, 9, 18]], [1, [0, 2, 13, 14]], [7, [0, 2, 13, 14]], [19, [0, 2, 13, 17]], [30, [0, 2, 13, 17]], [31, [0, 2, 13, 17]], [1, [0, 2, 14, 15]], [7, [0, 2, 14, 15]], [1, [0, 2, 14, 16]], [7, [0, 2, 14, 16]], [18, [0, 2, 14, 17]], [30, [0, 2, 14, 17]], [31, [0, 2, 14, 17]], [36, [0, 2, 15, 15]], [37, [0, 2, 15, 15]], [40, [0, 2, 15, 15]], [7, [0, 2, 15, 16]], [35, [0, 2, 15, 16]], [37, [0, 2, 15, 16]], [35, [0, 2, 15, 20]], [37, [0, 2, 15, 20]], [34, [0, 2, 16, 16]], [35, [0, 2, 16, 16]], [40, [0, 2, 16, 16]], [35, [0, 2, 16, 20]], [37, [0, 2, 16, 20]], [3, [0, 2, 17, 18]], [5, [0, 2, 17, 18]], [9, [0, 2, 17, 18]], [18, [0, 2, 17, 18]], [21, [0, 2, 17, 18]], [9, [0, 3, 3, 7]], [10, [0, 3, 3, 7]], [24, [0, 3, 3, 7]], [9, [0, 3, 3, 13]], [10, [0, 3, 3, 13]], [24, [0, 3, 3, 13]], [9, [0, 3, 3, 15]], [10, [0, 3, 3, 15]], [24, [0, 3, 3, 15]], [2, [0, 3, 5, 7]], [4, [0, 3, 5, 7]], [10, [0, 3, 7, 9]], [12, [0, 3, 7, 9]], [10, [0, 3, 7, 11]], [11, [0, 3, 7, 11]], [24, [0, 3, 7, 11]], [10, [0, 3, 7, 12]], [11, [0, 3, 7, 12]], [24, [0, 3, 7, 12]], [10, [0, 3, 9, 13]], [12, [0, 3, 9, 13]], [10, [0, 3, 9, 15]], [12, [0, 3, 9, 15]], [14, [0, 3, 11, 13]], [28, [0, 3, 11, 13]], [14, [0, 3, 11, 15]], [28, [0, 3, 11, 15]], [13, [0, 3, 12, 13]], [13, [0, 3, 12, 15]], [9, [0, 5, 5, 7]], [18, [0, 5, 5, 7]], [26, [0, 5, 5, 7]], [29, [0, 5, 5, 7]], [5, [0, 5, 5, 13]], [21, [0, 5, 5, 13]], [30, [0, 5, 5, 13]], [31, [0, 5, 5, 13]], [9, [0, 5, 5, 14]], [26, [0, 5, 5, 14]], [29, [0, 5, 5, 14]], [9, [0, 5, 5, 15]], [18, [0, 5, 5, 15]], [26, [0, 5, 5, 15]], [29, [0, 5, 5, 15]], [9, [0, 5, 7, 7]], [2, [0, 5, 7, 9]], [4, [0, 5, 7, 9]], [18, [0, 5, 7, 9]], [19, [0, 5, 7, 9]], [30, [0, 5, 7, 9]], [31, [0, 5, 7, 9]], [2, [0, 5, 7, 11]], [4, [0, 5, 7, 11]], [2, [0, 5, 7, 12]], [4, [0, 5, 7, 12]], [9, [0, 5, 7, 14]], [18, [0, 5, 7, 14]], [26, [0, 5, 7, 14]], [29, [0, 5, 7, 14]], [9, [0, 5, 7, 15]], [2, [0, 5, 7, 17]], [4, [0, 5, 7, 17]], [18, [0, 5, 7, 17]], [19, [0, 5, 7, 17]], [30, [0, 5, 7, 17]], [31, [0, 5, 7, 17]], [22, [0, 5, 9, 9]], [7, [0, 5, 9, 13]], [19, [0, 5, 9, 13]], [21, [0, 5, 9, 13]], [18, [0, 5, 9, 14]], [26, [0, 5, 9, 14]], [29, [0, 5, 9, 14]], [2, [0, 5, 9, 15]], [4, [0, 5, 9, 15]], [18, [0, 5, 9, 15]], [29, [0, 5, 9, 15]], [34, [0, 5, 9, 15]], [37, [0, 5, 9, 15]], [38, [0, 5, 9, 15]], [39, [0, 5, 9, 15]], [40, [0, 5, 9, 15]], [35, [0, 5, 9, 16]], [36, [0, 5, 9, 16]], [40, [0, 5, 9, 16]], [5, [0, 5, 9, 17]], [19, [0, 5, 9, 17]], [21, [0, 5, 9, 17]], [5, [0, 5, 9, 18]], [7, [0, 5, 9, 18]], [35, [0, 5, 9, 20]], [37, [0, 5, 9, 20]], [19, [0, 5, 13, 13]], [20, [0, 5, 13, 13]], [31, [0, 5, 13, 13]], [9, [0, 5, 13, 14]], [20, [0, 5, 13, 14]], [26, [0, 5, 13, 14]], [29, [0, 5, 13, 14]], [30, [0, 5, 13, 14]], [2, [0, 5, 13, 15]], [4, [0, 5, 13, 15]], [9, [0, 5, 13, 15]], [26, [0, 5, 13, 15]], [29, [0, 5, 13, 15]], [2, [0, 5, 13, 16]], [4, [0, 5, 13, 16]], [9, [0, 5, 14, 17]], [18, [0, 5, 14, 17]], [25, [0, 5, 15, 15]], [34, [0, 5, 15, 15]], [37, [0, 5, 15, 15]], [40, [0, 5, 15, 15]], [26, [0, 5, 15, 16]], [27, [0, 5, 15, 16]], [35, [0, 5, 15, 16]], [36, [0, 5, 15, 16]], [39, [0, 5, 15, 16]], [40, [0, 5, 15, 16]], [2, [0, 5, 15, 17]], [4, [0, 5, 15, 17]], [18, [0, 5, 15, 17]], [25, [0, 5, 15, 17]], [27, [0, 5, 15, 17]], [38, [0, 5, 15, 17]], [35, [0, 5, 15, 20]], [37, [0, 5, 15, 20]], [5, [0, 5, 17, 18]], [7, [0, 5, 17, 18]], [9, [0, 7, 7, 15]], [22, [0, 7, 9, 9]], [10, [0, 7, 9, 11]], [12, [0, 7, 9, 11]], [10, [0, 7, 9, 12]], [12, [0, 7, 9, 12]], [3, [0, 7, 9, 13]], [19, [0, 7, 9, 13]], [20, [0, 7, 9, 13]], [31, [0, 7, 9, 13]], [20, [0, 7, 9, 14]], [26, [0, 7, 9, 14]], [29, [0, 7, 9, 14]], [30, [0, 7, 9, 14]], [25, [0, 7, 9, 15]], [34, [0, 7, 9, 15]], [37, [0, 7, 9, 15]], [40, [0, 7, 9, 15]], [35, [0, 7, 9, 16]], [36, [0, 7, 9, 16]], [40, [0, 7, 9, 16]], [3, [0, 7, 9, 17]], [35, [0, 7, 9, 20]], [37, [0, 7, 9, 20]], [9, [0, 7, 13, 14]], [26, [0, 7, 13, 14]], [29, [0, 7, 13, 14]], [19, [0, 7, 13, 17]], [20, [0, 7, 13, 17]], [31, [0, 7, 13, 17]], [9, [0, 7, 14, 17]], [20, [0, 7, 14, 17]], [30, [0, 7, 14, 17]], [25, [0, 7, 15, 15]], [34, [0, 7, 15, 15]], [36, [0, 7, 15, 15]], [9, [0, 7, 15, 16]], [36, [0, 7, 15, 16]], [37, [0, 7, 15, 16]], [40, [0, 7, 15, 16]], [34, [0, 7, 16, 16]], [35, [0, 7, 16, 16]], [40, [0, 7, 16, 16]], [35, [0, 7, 16, 20]], [37, [0, 7, 16, 20]], [25, [0, 9, 9, 15]], [26, [0, 9, 9, 15]], [38, [0, 9, 9, 15]], [39, [0, 9, 9, 15]], [1, [0, 9, 13, 15]], [26, [0, 9, 15, 16]], [27, [0, 9, 15, 16]], [39, [0, 9, 15, 16]], [1, [0, 9, 15, 17]], [25, [0, 9, 15, 17]], [27, [0, 9, 15, 17]], [38, [0, 9, 15, 17]], [36, [0, 13, 15, 15]], [37, [0, 13, 15, 15]], [40, [0, 13, 15, 15]], [35, [0, 13, 15, 16]], [37, [0, 13, 15, 16]], [35, [0, 13, 15, 20]], [37, [0, 13, 15, 20]], [34, [0, 13, 16, 16]], [35, [0, 13, 16, 16]], [40, [0, 13, 16, 16]], [35, [0, 13, 16, 20]], [37, [0, 13, 16, 20]], [2, [1, 1, 2, 2]], [17, [1, 1, 2, 2]], [19, [1, 1, 2, 2]], [21, [1, 1, 2, 2]], [1, [1, 1, 2, 3]], [2, [1, 1, 2, 3]], [13, [1, 1, 2, 3]], [14, [1, 1, 2, 3]], [15, [1, 1, 2, 3]], [16, [1, 1, 2, 3]], [17, [1, 1, 2, 3]], [13, [1, 1, 2, 4]], [14, [1, 1, 2, 4]], [15, [1, 1, 2, 4]], [16, [1, 1, 2, 4]], [2, [1, 1, 2, 5]], [7, [1, 1, 2, 5]], [9, [1, 1, 2, 5]], [17, [1, 1, 2, 5]], [19, [1, 1, 2, 5]], [20, [1, 1, 2, 5]], [21, [1, 1, 2, 5]], [26, [1, 1, 2, 5]], [29, [1, 1, 2, 5]], [30, [1, 1, 2, 5]], [5, [1, 1, 2, 6]], [19, [1, 1, 2, 6]], [21, [1, 1, 2, 6]], [19, [1, 1, 2, 7]], [20, [1, 1, 2, 7]], [31, [1, 1, 2, 7]], [1, [1, 1, 2, 8]], [5, [1, 1, 2, 8]], [19, [1, 1, 2, 8]], [22, [1, 1, 2, 8]], [32, [1, 1, 2, 8]], [33, [1, 1, 2, 8]], [2, [1, 1, 2, 9]], [5, [1, 1, 2, 9]], [17, [1, 1, 2, 9]], [18, [1, 1, 2, 9]], [25, [1, 1, 2, 9]], [29, [1, 1, 2, 9]], [38, [1, 1, 2, 9]], [39, [1, 1, 2, 9]], [0, [1, 1, 2, 11]], [14, [1, 1, 2, 11]], [28, [1, 1, 2, 11]], [0, [1, 1, 2, 12]], [13, [1, 1, 2, 12]], [1, [1, 1, 2, 13]], [5, [1, 1, 2, 13]], [7, [1, 1, 2, 13]], [9, [1, 1, 2, 13]], [19, [1, 1, 2, 13]], [26, [1, 1, 2, 13]], [29, [1, 1, 2, 13]], [30, [1, 1, 2, 13]], [31, [1, 1, 2, 13]], [1, [1, 1, 2, 14]], [2, [1, 1, 2, 14]], [6, [1, 1, 2, 14]], [7, [1, 1, 2, 14]], [17, [1, 1, 2, 14]], [18, [1, 1, 2, 14]], [22, [1, 1, 2, 14]], [23, [1, 1, 2, 14]], [30, [1, 1, 2, 14]], [31, [1, 1, 2, 14]], [33, [1, 1, 2, 14]], [5, [1, 1, 2, 15]], [6, [1, 1, 2, 15]], [21, [1, 1, 2, 15]], [23, [1, 1, 2, 15]], [32, [1, 1, 2, 15]], [1, [1, 1, 2, 16]], [2, [1, 1, 2, 16]], [5, [1, 1, 2, 16]], [7, [1, 1, 2, 16]], [9, [1, 1, 2, 16]], [17, [1, 1, 2, 16]], [26, [1, 1, 2, 16]], [27, [1, 1, 2, 16]], [39, [1, 1, 2, 16]], [1, [1, 1, 2, 17]], [18, [1, 1, 2, 17]], [25, [1, 1, 2, 17]], [27, [1, 1, 2, 17]], [38, [1, 1, 2, 17]], [5, [1, 1, 2, 18]], [18, [1, 1, 2, 18]], [21, [1, 1, 2, 18]], [1, [1, 1, 3, 7]], [2, [1, 1, 3, 7]], [13, [1, 1, 3, 7]], [14, [1, 1, 3, 7]], [15, [1, 1, 3, 7]], [16, [1, 1, 3, 7]], [17, [1, 1, 3, 7]], [13, [1, 1, 4, 7]], [14, [1, 1, 4, 7]], [15, [1, 1, 4, 7]], [16, [1, 1, 4, 7]], [5, [1, 1, 5, 5]], [18, [1, 1, 5, 5]], [19, [1, 1, 5, 5]], [21, [1, 1, 5, 5]], [26, [1, 1, 5, 5]], [29, [1, 1, 5, 5]], [5, [1, 1, 5, 6]], [9, [1, 1, 5, 6]], [18, [1, 1, 5, 6]], [19, [1, 1, 5, 6]], [21, [1, 1, 5, 6]], [26, [1, 1, 5, 6]], [29, [1, 1, 5, 6]], [2, [1, 1, 5, 7]], [17, [1, 1, 5, 7]], [18, [1, 1, 5, 7]], [19, [1, 1, 5, 7]], [30, [1, 1, 5, 7]], [31, [1, 1, 5, 7]], [2, [1, 1, 5, 9]], [5, [1, 1, 5, 9]], [17, [1, 1, 5, 9]], [18, [1, 1, 5, 9]], [20, [1, 1, 5, 9]], [21, [1, 1, 5, 9]], [26, [1, 1, 5, 9]], [29, [1, 1, 5, 9]], [31, [1, 1, 5, 9]], [2, [1, 1, 5, 13]], [5, [1, 1, 5, 13]], [7, [1, 1, 5, 13]], [17, [1, 1, 5, 13]], [26, [1, 1, 5, 13]], [29, [1, 1, 5, 13]], [2, [1, 1, 5, 14]], [6, [1, 1, 5, 14]], [8, [1, 1, 5, 14]], [17, [1, 1, 5, 14]], [5, [1, 1, 5, 15]], [7, [1, 1, 5, 15]], [9, [1, 1, 5, 15]], [18, [1, 1, 5, 15]], [26, [1, 1, 5, 15]], [29, [1, 1, 5, 15]], [5, [1, 1, 5, 16]], [7, [1, 1, 5, 16]], [2, [1, 1, 5, 17]], [7, [1, 1, 5, 17]], [9, [1, 1, 5, 17]], [17, [1, 1, 5, 17]], [19, [1, 1, 5, 17]], [20, [1, 1, 5, 17]], [21, [1, 1, 5, 17]], [30, [1, 1, 5, 17]], [5, [1, 1, 5, 18]], [7, [1, 1, 5, 18]], [19, [1, 1, 6, 7]], [21, [1, 1, 6, 7]], [18, [1, 1, 6, 9]], [25, [1, 1, 6, 9]], [29, [1, 1, 6, 9]], [38, [1, 1, 6, 9]], [39, [1, 1, 6, 9]], [9, [1, 1, 6, 13]], [26, [1, 1, 6, 13]], [29, [1, 1, 6, 13]], [7, [1, 1, 6, 14]], [9, [1, 1, 6, 16]], [26, [1, 1, 6, 16]], [27, [1, 1, 6, 16]], [39, [1, 1, 6, 16]], [18, [1, 1, 6, 17]], [25, [1, 1, 6, 17]], [27, [1, 1, 6, 17]], [38, [1, 1, 6, 17]], [9, [1, 1, 7, 7]], [2, [1, 1, 7, 9]], [17, [1, 1, 7, 9]], [19, [1, 1, 7, 9]], [20, [1, 1, 7, 9]], [31, [1, 1, 7, 9]], [0, [1, 1, 7, 11]], [14, [1, 1, 7, 11]], [28, [1, 1, 7, 11]], [0, [1, 1, 7, 12]], [13, [1, 1, 7, 12]], [1, [1, 1, 7, 13]], [19, [1, 1, 7, 13]], [20, [1, 1, 7, 13]], [31, [1, 1, 7, 13]], [18, [1, 1, 7, 14]], [20, [1, 1, 7, 14]], [30, [1, 1, 7, 14]], [6, [1, 1, 7, 15]], [8, [1, 1, 7, 15]], [9, [1, 1, 7, 15]], [1, [1, 1, 7, 17]], [2, [1, 1, 7, 17]], [17, [1, 1, 7, 17]], [19, [1, 1, 7, 17]], [20, [1, 1, 7, 17]], [31, [1, 1, 7, 17]], [18, [1, 1, 9, 9]], [22, [1, 1, 9, 9]], [26, [1, 1, 9, 9]], [29, [1, 1, 9, 9]], [1, [1, 1, 9, 13]], [2, [1, 1, 9, 13]], [17, [1, 1, 9, 13]], [20, [1, 1, 9, 13]], [25, [1, 1, 9, 13]], [26, [1, 1, 9, 13]], [30, [1, 1, 9, 13]], [38, [1, 1, 9, 13]], [39, [1, 1, 9, 13]], [1, [1, 1, 9, 14]], [20, [1, 1, 9, 14]], [31, [1, 1, 9, 14]], [2, [1, 1, 9, 15]], [17, [1, 1, 9, 15]], [18, [1, 1, 9, 15]], [29, [1, 1, 9, 15]], [34, [1, 1, 9, 15]], [37, [1, 1, 9, 15]], [38, [1, 1, 9, 15]], [39, [1, 1, 9, 15]], [40, [1, 1, 9, 15]], [35, [1, 1, 9, 16]], [36, [1, 1, 9, 16]], [40, [1, 1, 9, 16]], [2, [1, 1, 9, 17]], [17, [1, 1, 9, 17]], [7, [1, 1, 9, 18]], [18, [1, 1, 9, 18]], [21, [1, 1, 9, 18]], [35, [1, 1, 9, 20]], [37, [1, 1, 9, 20]], [2, [1, 1, 13, 15]], [5, [1, 1, 13, 15]], [7, [1, 1, 13, 15]], [9, [1, 1, 13, 15]], [17, [1, 1, 13, 15]], [26, [1, 1, 13, 15]], [29, [1, 1, 13, 15]], [1, [1, 1, 13, 16]], [2, [1, 1, 13, 16]], [9, [1, 1, 13, 16]], [17, [1, 1, 13, 16]], [26, [1, 1, 13, 16]], [27, [1, 1, 13, 16]], [39, [1, 1, 13, 16]], [19, [1, 1, 13, 17]], [25, [1, 1, 13, 17]], [27, [1, 1, 13, 17]], [30, [1, 1, 13, 17]], [31, [1, 1, 13, 17]], [38, [1, 1, 13, 17]], [18, [1, 1, 14, 17]], [30, [1, 1, 14, 17]], [31, [1, 1, 14, 17]], [25, [1, 1, 15, 15]], [34, [1, 1, 15, 15]], [37, [1, 1, 15, 15]], [40, [1, 1, 15, 15]], [26, [1, 1, 15, 16]], [27, [1, 1, 15, 16]], [35, [1, 1, 15, 16]], [36, [1, 1, 15, 16]], [39, [1, 1, 15, 16]], [40, [1, 1, 15, 16]], [2, [1, 1, 15, 17]], [17, [1, 1, 15, 17]], [18, [1, 1, 15, 17]], [25, [1, 1, 15, 17]], [27, [1, 1, 15, 17]], [38, [1, 1, 15, 17]], [35, [1, 1, 15, 20]], [37, [1, 1, 15, 20]], [7, [1, 1, 17, 18]], [18, [1, 1, 17, 18]], [21, [1, 1, 17, 18]], [5, [1, 2, 2, 5]], [18, [1, 2, 2, 5]], [20, [1, 2, 2, 5]], [30, [1, 2, 2, 5]], [1, [1, 2, 2, 7]], [1, [1, 2, 2, 9]], [18, [1, 2, 2, 9]], [25, [1, 2, 2, 9]], [29, [1, 2, 2, 9]], [38, [1, 2, 2, 9]], [39, [1, 2, 2, 9]], [1, [1, 2, 2, 13]], [2, [1, 2, 2, 13]], [3, [1, 2, 2, 13]], [4, [1, 2, 2, 13]], [5, [1, 2, 2, 13]], [9, [1, 2, 2, 13]], [20, [1, 2, 2, 13]], [26, [1, 2, 2, 13]], [29, [1, 2, 2, 13]], [30, [1, 2, 2, 13]], [2, [1, 2, 2, 14]], [4, [1, 2, 2, 14]], [9, [1, 2, 2, 15]], [25, [1, 2, 2, 15]], [34, [1, 2, 2, 15]], [37, [1, 2, 2, 15]], [40, [1, 2, 2, 15]], [2, [1, 2, 2, 16]], [4, [1, 2, 2, 16]], [5, [1, 2, 2, 16]], [9, [1, 2, 2, 16]], [22, [1, 2, 2, 16]], [26, [1, 2, 2, 16]], [27, [1, 2, 2, 16]], [35, [1, 2, 2, 16]], [36, [1, 2, 2, 16]], [39, [1, 2, 2, 16]], [40, [1, 2, 2, 16]], [3, [1, 2, 2, 17]], [20, [1, 2, 2, 17]], [25, [1, 2, 2, 17]], [27, [1, 2, 2, 17]], [30, [1, 2, 2, 17]], [38, [1, 2, 2, 17]], [3, [1, 2, 2, 18]], [9, [1, 2, 2, 18]], [26, [1, 2, 2, 18]], [29, [1, 2, 2, 18]], [35, [1, 2, 2, 20]], [37, [1, 2, 2, 20]], [2, [1, 2, 3, 5]], [4, [1, 2, 3, 5]], [14, [1, 2, 3, 11]], [28, [1, 2, 3, 11]], [13, [1, 2, 3, 12]], [20, [1, 2, 5, 5]], [26, [1, 2, 5, 5]], [29, [1, 2, 5, 5]], [30, [1, 2, 5, 5]], [7, [1, 2, 5, 9]], [18, [1, 2, 5, 9]], [20, [1, 2, 5, 9]], [30, [1, 2, 5, 9]], [5, [1, 2, 5, 13]], [7, [1, 2, 5, 13]], [9, [1, 2, 5, 13]], [20, [1, 2, 5, 13]], [30, [1, 2, 5, 13]], [5, [1, 2, 5, 15]], [7, [1, 2, 5, 15]], [2, [1, 2, 5, 16]], [4, [1, 2, 5, 16]], [5, [1, 2, 5, 16]], [7, [1, 2, 5, 16]], [5, [1, 2, 5, 17]], [7, [1, 2, 5, 17]], [18, [1, 2, 5, 17]], [20, [1, 2, 5, 17]], [30, [1, 2, 5, 17]], [9, [1, 2, 5, 18]], [26, [1, 2, 5, 18]], [29, [1, 2, 5, 18]], [1, [1, 2, 7, 9]], [9, [1, 2, 7, 15]], [25, [1, 2, 7, 15]], [34, [1, 2, 7, 15]], [37, [1, 2, 7, 15]], [40, [1, 2, 7, 15]], [22, [1, 2, 7, 16]], [35, [1, 2, 7, 16]], [36, [1, 2, 7, 16]], [40, [1, 2, 7, 16]], [35, [1, 2, 7, 20]], [37, [1, 2, 7, 20]], [18, [1, 2, 9, 9]], [26, [1, 2, 9, 9]], [29, [1, 2, 9, 9]], [2, [1, 2, 9, 13]], [4, [1, 2, 9, 13]], [7, [1, 2, 9, 13]], [20, [1, 2, 9, 13]], [26, [1, 2, 9, 13]], [29, [1, 2, 9, 13]], [30, [1, 2, 9, 13]], [5, [1, 2, 9, 15]], [7, [1, 2, 9, 15]], [25, [1, 2, 9, 15]], [34, [1, 2, 9, 15]], [37, [1, 2, 9, 15]], [40, [1, 2, 9, 15]], [2, [1, 2, 9, 16]], [4, [1, 2, 9, 16]], [7, [1, 2, 9, 16]], [22, [1, 2, 9, 16]], [35, [1, 2, 9, 16]], [36, [1, 2, 9, 16]], [40, [1, 2, 9, 16]], [20, [1, 2, 9, 17]], [30, [1, 2, 9, 17]], [3, [1, 2, 9, 18]], [5, [1, 2, 9, 18]], [7, [1, 2, 9, 18]], [26, [1, 2, 9, 18]], [29, [1, 2, 9, 18]], [35, [1, 2, 9, 20]], [37, [1, 2, 9, 20]], [5, [1, 2, 13, 15]], [7, [1, 2, 13, 15]], [7, [1, 2, 15, 16]], [9, [1, 2, 15, 16]], [3, [1, 2, 17, 18]], [5, [1, 2, 17, 18]], [7, [1, 2, 17, 18]], [9, [1, 2, 17, 18]], [2, [1, 3, 5, 7]], [4, [1, 3, 5, 7]], [14, [1, 3, 7, 11]], [28, [1, 3, 7, 11]], [13, [1, 3, 7, 12]], [9, [1, 5, 5, 7]], [5, [1, 5, 5, 9]], [19, [1, 5, 5, 9]], [21, [1, 5, 5, 9]], [18, [1, 5, 5, 15]], [26, [1, 5, 5, 15]], [29, [1, 5, 5, 15]], [9, [1, 5, 7, 7]], [2, [1, 5, 7, 9]], [4, [1, 5, 7, 9]], [18, [1, 5, 7, 9]], [19, [1, 5, 7, 9]], [30, [1, 5, 7, 9]], [31, [1, 5, 7, 9]], [9, [1, 5, 7, 13]], [9, [1, 5, 7, 15]], [2, [1, 5, 7, 17]], [4, [1, 5, 7, 17]], [22, [1, 5, 9, 9]], [2, [1, 5, 9, 15]], [4, [1, 5, 9, 15]], [18, [1, 5, 9, 15]], [29, [1, 5, 9, 15]], [34, [1, 5, 9, 15]], [37, [1, 5, 9, 15]], [38, [1, 5, 9, 15]], [39, [1, 5, 9, 15]], [40, [1, 5, 9, 15]], [35, [1, 5, 9, 16]], [36, [1, 5, 9, 16]], [40, [1, 5, 9, 16]], [5, [1, 5, 9, 18]], [7, [1, 5, 9, 18]], [35, [1, 5, 9, 20]], [37, [1, 5, 9, 20]], [2, [1, 5, 13, 15]], [4, [1, 5, 13, 15]], [26, [1, 5, 13, 15]], [29, [1, 5, 13, 15]], [2, [1, 5, 13, 16]], [4, [1, 5, 13, 16]], [25, [1, 5, 15, 15]], [34, [1, 5, 15, 15]], [37, [1, 5, 15, 15]], [40, [1, 5, 15, 15]], [26, [1, 5, 15, 16]], [27, [1, 5, 15, 16]], [35, [1, 5, 15, 16]], [36, [1, 5, 15, 16]], [39, [1, 5, 15, 16]], [40, [1, 5, 15, 16]], [2, [1, 5, 15, 17]], [4, [1, 5, 15, 17]], [18, [1, 5, 15, 17]], [25, [1, 5, 15, 17]], [27, [1, 5, 15, 17]], [38, [1, 5, 15, 17]], [35, [1, 5, 15, 20]], [37, [1, 5, 15, 20]], [5, [1, 5, 17, 18]], [7, [1, 5, 17, 18]], [9, [1, 7, 7, 13]], [18, [1, 7, 9, 9]], [26, [1, 7, 9, 9]], [29, [1, 7, 9, 9]], [1, [1, 7, 9, 13]], [19, [1, 7, 9, 13]], [20, [1, 7, 9, 13]], [25, [1, 7, 9, 13]], [26, [1, 7, 9, 13]], [31, [1, 7, 9, 13]], [38, [1, 7, 9, 13]], [39, [1, 7, 9, 13]], [18, [1, 7, 9, 14]], [20, [1, 7, 9, 14]], [30, [1, 7, 9, 14]], [9, [1, 7, 13, 15]], [9, [1, 7, 13, 16]], [26, [1, 7, 13, 16]], [27, [1, 7, 13, 16]], [39, [1, 7, 13, 16]], [25, [1, 7, 13, 17]], [27, [1, 7, 13, 17]], [38, [1, 7, 13, 17]], [22, [1, 9, 9, 13]], [18, [1, 9, 9, 15]], [26, [1, 9, 9, 15]], [29, [1, 9, 9, 15]], [3, [1, 9, 13, 15]], [26, [1, 9, 13, 15]], [34, [1, 9, 13, 15]], [37, [1, 9, 13, 15]], [38, [1, 9, 13, 15]], [39, [1, 9, 13, 15]], [40, [1, 9, 13, 15]], [35, [1, 9, 13, 16]], [36, [1, 9, 13, 16]], [40, [1, 9, 13, 16]], [35, [1, 9, 13, 20]], [37, [1, 9, 13, 20]], [3, [1, 9, 15, 17]], [25, [1, 13, 15, 15]], [34, [1, 13, 15, 15]], [37, [1, 13, 15, 15]], [40, [1, 13, 15, 15]], [26, [1, 13, 15, 16]], [27, [1, 13, 15, 16]], [35, [1, 13, 15, 16]], [36, [1, 13, 15, 16]], [39, [1, 13, 15, 16]], [40, [1, 13, 15, 16]], [25, [1, 13, 15, 17]], [27, [1, 13, 15, 17]], [38, [1, 13, 15, 17]], [35, [1, 13, 15, 20]], [37, [1, 13, 15, 20]], [18, [2, 2, 5, 5]], [19, [2, 2, 5, 5]], [30, [2, 2, 5, 5]], [31, [2, 2, 5, 5]], [5, [2, 2, 5, 9]], [19, [2, 2, 5, 9]], [20, [2, 2, 5, 9]], [21, [2, 2, 5, 9]], [26, [2, 2, 5, 9]], [29, [2, 2, 5, 9]], [30, [2, 2, 5, 9]], [9, [2, 2, 5, 13]], [19, [2, 2, 5, 13]], [20, [2, 2, 5, 13]], [26, [2, 2, 5, 13]], [29, [2, 2, 5, 13]], [31, [2, 2, 5, 13]], [9, [2, 2, 5, 14]], [20, [2, 2, 5, 14]], [26, [2, 2, 5, 14]], [29, [2, 2, 5, 14]], [30, [2, 2, 5, 14]], [18, [2, 2, 5, 15]], [19, [2, 2, 5, 15]], [30, [2, 2, 5, 15]], [31, [2, 2, 5, 15]], [5, [2, 2, 5, 16]], [19, [2, 2, 5, 16]], [21, [2, 2, 5, 16]], [5, [2, 2, 5, 17]], [9, [2, 2, 5, 17]], [18, [2, 2, 5, 17]], [20, [2, 2, 5, 17]], [21, [2, 2, 5, 17]], [31, [2, 2, 5, 17]], [19, [2, 2, 7, 9]], [20, [2, 2, 7, 9]], [31, [2, 2, 7, 9]], [1, [2, 2, 7, 16]], [19, [2, 2, 7, 16]], [21, [2, 2, 7, 16]], [19, [2, 2, 7, 17]], [20, [2, 2, 7, 17]], [31, [2, 2, 7, 17]], [5, [2, 2, 9, 13]], [21, [2, 2, 9, 13]], [30, [2, 2, 9, 13]], [31, [2, 2, 9, 13]], [1, [2, 2, 9, 14]], [25, [2, 2, 9, 14]], [29, [2, 2, 9, 14]], [30, [2, 2, 9, 14]], [31, [2, 2, 9, 14]], [38, [2, 2, 9, 14]], [39, [2, 2, 9, 14]], [1, [2, 2, 9, 16]], [5, [2, 2, 9, 16]], [19, [2, 2, 9, 16]], [21, [2, 2, 9, 16]], [5, [2, 2, 9, 18]], [18, [2, 2, 9, 18]], [21, [2, 2, 9, 18]], [9, [2, 2, 11, 13]], [12, [2, 2, 11, 13]], [14, [2, 2, 11, 13]], [24, [2, 2, 11, 13]], [28, [2, 2, 11, 13]], [9, [2, 2, 11, 15]], [12, [2, 2, 11, 15]], [14, [2, 2, 11, 15]], [24, [2, 2, 11, 15]], [28, [2, 2, 11, 15]], [9, [2, 2, 12, 13]], [12, [2, 2, 12, 13]], [13, [2, 2, 12, 13]], [24, [2, 2, 12, 13]], [9, [2, 2, 12, 15]], [12, [2, 2, 12, 15]], [13, [2, 2, 12, 15]], [24, [2, 2, 12, 15]], [1, [2, 2, 13, 14]], [9, [2, 2, 13, 14]], [26, [2, 2, 13, 14]], [29, [2, 2, 13, 14]], [1, [2, 2, 13, 15]], [9, [2, 2, 13, 15]], [19, [2, 2, 13, 15]], [20, [2, 2, 13, 15]], [25, [2, 2, 13, 15]], [31, [2, 2, 13, 15]], [34, [2, 2, 13, 15]], [37, [2, 2, 13, 15]], [40, [2, 2, 13, 15]], [5, [2, 2, 13, 16]], [22, [2, 2, 13, 16]], [35, [2, 2, 13, 16]], [36, [2, 2, 13, 16]], [40, [2, 2, 13, 16]], [20, [2, 2, 13, 17]], [30, [2, 2, 13, 17]], [35, [2, 2, 13, 20]], [37, [2, 2, 13, 20]], [1, [2, 2, 14, 15]], [9, [2, 2, 14, 15]], [18, [2, 2, 14, 15]], [20, [2, 2, 14, 15]], [25, [2, 2, 14, 15]], [30, [2, 2, 14, 15]], [34, [2, 2, 14, 15]], [37, [2, 2, 14, 15]], [40, [2, 2, 14, 15]], [1, [2, 2, 14, 16]], [9, [2, 2, 14, 16]], [22, [2, 2, 14, 16]], [26, [2, 2, 14, 16]], [27, [2, 2, 14, 16]], [35, [2, 2, 14, 16]], [36, [2, 2, 14, 16]], [39, [2, 2, 14, 16]], [40, [2, 2, 14, 16]], [18, [2, 2, 14, 17]], [20, [2, 2, 14, 17]], [25, [2, 2, 14, 17]], [27, [2, 2, 14, 17]], [31, [2, 2, 14, 17]], [38, [2, 2, 14, 17]], [35, [2, 2, 14, 20]], [37, [2, 2, 14, 20]], [5, [2, 2, 17, 18]], [18, [2, 2, 17, 18]], [21, [2, 2, 17, 18]], [10, [2, 3, 11, 13]], [11, [2, 3, 11, 13]], [24, [2, 3, 11, 13]], [10, [2, 3, 11, 15]], [11, [2, 3, 11, 15]], [24, [2, 3, 11, 15]], [10, [2, 3, 12, 13]], [11, [2, 3, 12, 13]], [24, [2, 3, 12, 13]], [10, [2, 3, 12, 15]], [11, [2, 3, 12, 15]], [24, [2, 3, 12, 15]], [18, [2, 5, 5, 9]], [19, [2, 5, 5, 9]], [30, [2, 5, 5, 9]], [31, [2, 5, 5, 9]], [18, [2, 5, 5, 15]], [19, [2, 5, 5, 15]], [30, [2, 5, 5, 15]], [31, [2, 5, 5, 15]], [18, [2, 5, 5, 16]], [19, [2, 5, 5, 16]], [30, [2, 5, 5, 16]], [31, [2, 5, 5, 16]], [5, [2, 5, 9, 13]], [19, [2, 5, 9, 13]], [20, [2, 5, 9, 13]], [21, [2, 5, 9, 13]], [30, [2, 5, 9, 13]], [20, [2, 5, 9, 14]], [25, [2, 5, 9, 14]], [26, [2, 5, 9, 14]], [30, [2, 5, 9, 14]], [38, [2, 5, 9, 14]], [39, [2, 5, 9, 14]], [5, [2, 5, 9, 15]], [18, [2, 5, 9, 15]], [21, [2, 5, 9, 15]], [30, [2, 5, 9, 15]], [31, [2, 5, 9, 15]], [5, [2, 5, 9, 18]], [7, [2, 5, 9, 18]], [19, [2, 5, 13, 15]], [20, [2, 5, 13, 15]], [31, [2, 5, 13, 15]], [19, [2, 5, 13, 16]], [20, [2, 5, 13, 16]], [31, [2, 5, 13, 16]], [18, [2, 5, 14, 15]], [20, [2, 5, 14, 15]], [30, [2, 5, 14, 15]], [9, [2, 5, 14, 16]], [18, [2, 5, 14, 16]], [20, [2, 5, 14, 16]], [26, [2, 5, 14, 16]], [27, [2, 5, 14, 16]], [30, [2, 5, 14, 16]], [39, [2, 5, 14, 16]], [9, [2, 5, 14, 17]], [25, [2, 5, 14, 17]], [27, [2, 5, 14, 17]], [38, [2, 5, 14, 17]], [5, [2, 5, 17, 18]], [7, [2, 5, 17, 18]], [1, [2, 7, 9, 13]], [19, [2, 7, 9, 13]], [21, [2, 7, 9, 13]], [1, [2, 7, 9, 15]], [19, [2, 7, 9, 15]], [21, [2, 7, 9, 15]], [9, [2, 7, 13, 15]], [25, [2, 7, 13, 15]], [34, [2, 7, 13, 15]], [37, [2, 7, 13, 15]], [40, [2, 7, 13, 15]], [22, [2, 7, 13, 16]], [35, [2, 7, 13, 16]], [36, [2, 7, 13, 16]], [40, [2, 7, 13, 16]], [35, [2, 7, 13, 20]], [37, [2, 7, 13, 20]], [9, [2, 7, 14, 15]], [25, [2, 7, 14, 15]], [34, [2, 7, 14, 15]], [37, [2, 7, 14, 15]], [40, [2, 7, 14, 15]], [22, [2, 7, 14, 16]], [35, [2, 7, 14, 16]], [36, [2, 7, 14, 16]], [40, [2, 7, 14, 16]], [35, [2, 7, 14, 20]], [37, [2, 7, 14, 20]], [10, [2, 9, 11, 13]], [12, [2, 9, 11, 13]], [10, [2, 9, 11, 15]], [12, [2, 9, 11, 15]], [10, [2, 9, 12, 13]], [12, [2, 9, 12, 13]], [10, [2, 9, 12, 15]], [12, [2, 9, 12, 15]], [19, [2, 9, 13, 13]], [20, [2, 9, 13, 13]], [31, [2, 9, 13, 13]], [7, [2, 9, 13, 14]], [20, [2, 9, 13, 14]], [30, [2, 9, 13, 14]], [1, [2, 9, 13, 15]], [5, [2, 9, 13, 15]], [7, [2, 9, 13, 15]], [19, [2, 9, 13, 15]], [20, [2, 9, 13, 15]], [25, [2, 9, 13, 15]], [31, [2, 9, 13, 15]], [34, [2, 9, 13, 15]], [37, [2, 9, 13, 15]], [40, [2, 9, 13, 15]], [5, [2, 9, 13, 16]], [22, [2, 9, 13, 16]], [35, [2, 9, 13, 16]], [36, [2, 9, 13, 16]], [40, [2, 9, 13, 16]], [35, [2, 9, 13, 20]], [37, [2, 9, 13, 20]], [7, [2, 9, 14, 15]], [18, [2, 9, 14, 15]], [20, [2, 9, 14, 15]], [25, [2, 9, 14, 15]], [30, [2, 9, 14, 15]], [34, [2, 9, 14, 15]], [37, [2, 9, 14, 15]], [40, [2, 9, 14, 15]], [7, [2, 9, 14, 16]], [22, [2, 9, 14, 16]], [35, [2, 9, 14, 16]], [36, [2, 9, 14, 16]], [40, [2, 9, 14, 16]], [35, [2, 9, 14, 20]], [37, [2, 9, 14, 20]], [7, [2, 13, 15, 16]], [9, [2, 13, 15, 16]], [7, [2, 14, 15, 16]], [9, [2, 14, 15, 16]]], "stats": {"rows": 239532, "rank": 157308, "columns": 170233, "seconds": 3.2333637000992894, "solver": "sparse rows and derivation DAG"}}

==> anc/controlled/compression_artifacts/trial_6_n23_search.json <==
{"graph": {"n": 23, "edges": [[0, 4], [0, 5], [0, 6], [1, 5], [1, 6], [1, 7], [1, 8], [2, 7], [2, 8], [2, 9], [2, 10], [3, 9], [3, 10], [3, 11], [3, 12], [4, 11], [4, 12], [5, 6], [5, 13], [5, 14], [5, 18], [7, 14], [7, 15], [8, 19], [9, 10], [11, 12], [11, 15], [11, 16], [11, 20], [13, 17], [13, 18], [14, 18], [14, 19], [15, 19], [15, 20], [16, 20], [16, 21], [16, 22], [17, 21], [17, 22], [21, 22]]}, "coefficient_degree": 4, "kind": "f2-roots-refutation-v1", "status": "UNSAT", "terms": [[1, [0]], [2, [0]], [4, [0]], [5, [0]], [7, [0]], [13, [0]], [19, [0]], [21, [0]], [22, [0]], [26, [0]], [27, [0]], [0, [1]], [1, [1]], [4, [1]], [5, [1]], [6, [1]], [8, [1]], [15, [1]], [16, [1]], [17, [1]], [25, [1]], [2, [2]], [3, [2]], [4, [2]], [7, [2]], [9, [2]], [12, [2]], [18, [2]], [19, [2]], [21, [2]], [24, [2]], [1, [3]], [4, [3]], [5, [3]], [7, [3]], [10, [3]], [11, [3]], [13, [3]], [14, [3]], [15, [3]], [16, [3]], [17, [3]], [24, [3]], [4, [4]], [6, [4]], [7, [4]], [8, [4]], [14, [4]], [16, [4]], [17, [4]], [19, [4]], [21, [4]], [2, [5]], [4, [5]], [5, [5]], [6, [5]], [7, [5]], [8, [5]], [11, [5]], [12, [5]], [13, [5]], [18, [5]], [21, [5]], [22, [5]], [24, [5]], [26, [5]], [30, [5]], [31, [5]], [2, [7]], [13, [7]], [14, [7]], [15, [7]], [16, [7]], [17, [7]], [19, [7]], [21, [7]], [10, [9]], [12, [9]], [3, [11]], [6, [11]], [8, [11]], [14, [11]], [25, [11]], [0, [12]], [13, [12]], [3, [13]], [9, [13]], [12, [13]], [13, [13]], [14, [13]], [15, [13]], [16, [13]], [19, [13]], [20, [13]], [24, [13]], [31, [13]], [0, [14]], [1, [14]], [4, [14]], [7, [14]], [17, [14]], [18, [14]], [20, [14]], [30, [14]], [0, [15]], [4, [15]], [17, [15]], [6, [17]], [8, [17]], [1, [18]], [3, [18]], [0, [21]], [6, [21]], [8, [21]], [9, [21]], [12, [21]], [14, [21]], [16, [21]], [18, [21]], [19, [21]], [20, [21]], [21, [21]], [24, [21]], [27, [21]], [30, [21]], [37, [21]], [40, [21]], [0, [22]], [6, [22]], [8, [22]], [9, [22]], [12, [22]], [14, [22]], [16, [22]], [18, [22]], [19, [22]], [20, [22]], [21, [22]], [24, [22]], [27, [22]], [30, [22]], [36, [22]], [0, [0, 0, 1, 1]], [1, [0, 0, 1, 1]], [2, [0, 0, 1, 1]], [6, [0, 0, 1, 1]], [8, [0, 0, 1, 1]], [13, [0, 0, 1, 1]], [15, [0, 0, 1, 1]], [17, [0, 0, 1, 1]], [0, [0, 0, 1, 2]], [2, [0, 0, 1, 2]], [3, [0, 0, 1, 2]], [4, [0, 0, 1, 2]], [7, [0, 0, 1, 2]], [9, [0, 0, 1, 2]], [12, [0, 0, 1, 2]], [13, [0, 0, 1, 2]], [15, [0, 0, 1, 2]], [19, [0, 0, 1, 2]], [21, [0, 0, 1, 2]], [24, [0, 0, 1, 2]], [0, [0, 0, 1, 3]], [2, [0, 0, 1, 3]], [3, [0, 0, 1, 3]], [5, [0, 0, 1, 3]], [6, [0, 0, 1, 3]], [7, [0, 0, 1, 3]], [8, [0, 0, 1, 3]], [10, [0, 0, 1, 3]], [11, [0, 0, 1, 3]], [14, [0, 0, 1, 3]], [15, [0, 0, 1, 3]], [17, [0, 0, 1, 3]], [24, [0, 0, 1, 3]], [25, [0, 0, 1, 3]], [1, [0, 0, 1, 4]], [2, [0, 0, 1, 4]], [5, [0, 0, 1, 4]], [6, [0, 0, 1, 4]], [8, [0, 0, 1, 4]], [13, [0, 0, 1, 4]], [17, [0, 0, 1, 4]], [22, [0, 0, 1, 4]], [26, [0, 0, 1, 4]], [0, [0, 0, 1, 5]], [6, [0, 0, 1, 5]], [8, [0, 0, 1, 5]], [13, [0, 0, 1, 5]], [15, [0, 0, 1, 5]], [18, [0, 0, 1, 5]], [19, [0, 0, 1, 5]], [30, [0, 0, 1, 5]], [31, [0, 0, 1, 5]], [5, [0, 0, 1, 6]], [7, [0, 0, 1, 6]], [0, [0, 0, 1, 7]], [3, [0, 0, 1, 7]], [4, [0, 0, 1, 7]], [6, [0, 0, 1, 7]], [8, [0, 0, 1, 7]], [14, [0, 0, 1, 7]], [16, [0, 0, 1, 7]], [17, [0, 0, 1, 7]], [0, [0, 0, 1, 8]], [1, [0, 0, 1, 8]], [5, [0, 0, 1, 8]], [14, [0, 0, 1, 8]], [16, [0, 0, 1, 8]], [19, [0, 0, 1, 8]], [22, [0, 0, 1, 8]], [32, [0, 0, 1, 8]], [33, [0, 0, 1, 8]], [10, [0, 0, 1, 9]], [12, [0, 0, 1, 9]], [1, [0, 0, 1, 11]], [3, [0, 0, 1, 11]], [5, [0, 0, 1, 11]], [7, [0, 0, 1, 11]], [7, [0, 0, 1, 12]], [13, [0, 0, 1, 12]], [22, [0, 0, 1, 12]], [26, [0, 0, 1, 12]], [3, [0, 0, 1, 13]], [4, [0, 0, 1, 13]], [17, [0, 0, 1, 13]], [19, [0, 0, 1, 13]], [30, [0, 0, 1, 13]], [31, [0, 0, 1, 13]], [1, [0, 0, 1, 14]], [2, [0, 0, 1, 14]], [3, [0, 0, 1, 14]], [7, [0, 0, 1, 14]], [8, [0, 0, 1, 14]], [17, [0, 0, 1, 14]], [18, [0, 0, 1, 14]], [20, [0, 0, 1, 14]], [22, [0, 0, 1, 14]], [23, [0, 0, 1, 14]], [30, [0, 0, 1, 14]], [33, [0, 0, 1, 14]], [1, [0, 0, 1, 15]], [2, [0, 0, 1, 15]], [5, [0, 0, 1, 15]], [6, [0, 0, 1, 15]], [15, [0, 0, 1, 15]], [16, [0, 0, 1, 15]], [17, [0, 0, 1, 15]], [21, [0, 0, 1, 15]], [23, [0, 0, 1, 15]], [25, [0, 0, 1, 15]], [32, [0, 0, 1, 15]], [5, [0, 0, 1, 17]], [6, [0, 0, 1, 17]], [7, [0, 0, 1, 17]], [8, [0, 0, 1, 17]], [3, [0, 0, 1, 18]], [18, [0, 0, 1, 18]], [0, [0, 0, 1, 21]], [1, [0, 0, 1, 21]], [4, [0, 0, 1, 21]], [5, [0, 0, 1, 21]], [6, [0, 0, 1, 21]], [7, [0, 0, 1, 21]], [8, [0, 0, 1, 21]], [13, [0, 0, 1, 21]], [15, [0, 0, 1, 21]], [17, [0, 0, 1, 21]], [0, [0, 0, 1, 22]], [1, [0, 0, 1, 22]], [4, [0, 0, 1, 22]], [5, [0, 0, 1, 22]], [6, [0, 0, 1, 22]], [7, [0, 0, 1, 22]], [8, [0, 0, 1, 22]], [13, [0, 0, 1, 22]], [15, [0, 0, 1, 22]], [17, [0, 0, 1, 22]], [4, [0, 0, 2, 2]], [5, [0, 0, 2, 2]], [13, [0, 0, 2, 2]], [14, [0, 0, 2, 2]], [15, [0, 0, 2, 2]], [16, [0, 0, 2, 2]], [17, [0, 0, 2, 2]], [19, [0, 0, 2, 2]], [21, [0, 0, 2, 2]], [1, [0, 0, 2, 3]], [4, [0, 0, 2, 3]], [6, [0, 0, 2, 3]], [7, [0, 0, 2, 3]], [8, [0, 0, 2, 3]], [13, [0, 0, 2, 3]], [15, [0, 0, 2, 3]], [16, [0, 0, 2, 3]], [17, [0, 0, 2, 3]], [22, [0, 0, 2, 3]], [25, [0, 0, 2, 3]], [26, [0, 0, 2, 3]], [1, [0, 0, 2, 4]], [4, [0, 0, 2, 4]], [5, [0, 0, 2, 4]], [6, [0, 0, 2, 4]], [8, [0, 0, 2, 4]], [13, [0, 0, 2, 4]], [14, [0, 0, 2, 4]], [15, [0, 0, 2, 4]], [17, [0, 0, 2, 4]], [22, [0, 0, 2, 4]], [25, [0, 0, 2, 4]], [26, [0, 0, 2, 4]], [4, [0, 0, 2, 5]], [9, [0, 0, 2, 5]], [12, [0, 0, 2, 5]], [17, [0, 0, 2, 5]], [18, [0, 0, 2, 5]], [19, [0, 0, 2, 5]], [24, [0, 0, 2, 5]], [30, [0, 0, 2, 5]], [31, [0, 0, 2, 5]], [5, [0, 0, 2, 6]], [19, [0, 0, 2, 6]], [21, [0, 0, 2, 6]], [0, [0, 0, 2, 7]], [13, [0, 0, 2, 7]], [15, [0, 0, 2, 7]], [0, [0, 0, 2, 8]], [1, [0, 0, 2, 8]], [5, [0, 0, 2, 8]], [14, [0, 0, 2, 8]], [16, [0, 0, 2, 8]], [19, [0, 0, 2, 8]], [22, [0, 0, 2, 8]], [32, [0, 0, 2, 8]], [33, [0, 0, 2, 8]], [3, [0, 0, 2, 11]], [4, [0, 0, 2, 11]], [5, [0, 0, 2, 11]], [7, [0, 0, 2, 11]], [14, [0, 0, 2, 11]], [16, [0, 0, 2, 11]], [17, [0, 0, 2, 11]], [3, [0, 0, 2, 12]], [5, [0, 0, 2, 12]], [19, [0, 0, 2, 12]], [21, [0, 0, 2, 12]], [1, [0, 0, 2, 13]], [19, [0, 0, 2, 13]], [20, [0, 0, 2, 13]], [31, [0, 0, 2, 13]], [0, [0, 0, 2, 14]], [4, [0, 0, 2, 14]], [6, [0, 0, 2, 14]], [7, [0, 0, 2, 14]], [9, [0, 0, 2, 14]], [12, [0, 0, 2, 14]], [13, [0, 0, 2, 14]], [15, [0, 0, 2, 14]], [17, [0, 0, 2, 14]], [18, [0, 0, 2, 14]], [20, [0, 0, 2, 14]], [22, [0, 0, 2, 14]], [23, [0, 0, 2, 14]], [24, [0, 0, 2, 14]], [30, [0, 0, 2, 14]], [33, [0, 0, 2, 14]], [0, [0, 0, 2, 15]], [7, [0, 0, 2, 15]], [8, [0, 0, 2, 15]], [9, [0, 0, 2, 15]], [12, [0, 0, 2, 15]], [13, [0, 0, 2, 15]], [15, [0, 0, 2, 15]], [21, [0, 0, 2, 15]], [23, [0, 0, 2, 15]], [24, [0, 0, 2, 15]], [32, [0, 0, 2, 15]], [3, [0, 0, 2, 17]], [6, [0, 0, 2, 17]], [7, [0, 0, 2, 17]], [8, [0, 0, 2, 17]], [19, [0, 0, 2, 17]], [21, [0, 0, 2, 17]], [3, [0, 0, 2, 21]], [6, [0, 0, 2, 21]], [7, [0, 0, 2, 21]], [8, [0, 0, 2, 21]], [19, [0, 0, 2, 21]], [21, [0, 0, 2, 21]], [3, [0, 0, 2, 22]], [6, [0, 0, 2, 22]], [7, [0, 0, 2, 22]], [8, [0, 0, 2, 22]], [19, [0, 0, 2, 22]], [21, [0, 0, 2, 22]], [5, [0, 0, 3, 3]], [6, [0, 0, 3, 3]], [7, [0, 0, 3, 3]], [8, [0, 0, 3, 3]], [15, [0, 0, 3, 3]], [16, [0, 0, 3, 3]], [25, [0, 0, 3, 3]], [1, [0, 0, 3, 4]], [4, [0, 0, 3, 4]], [14, [0, 0, 3, 4]], [16, [0, 0, 3, 4]], [17, [0, 0, 3, 4]], [0, [0, 0, 3, 5]], [2, [0, 0, 3, 5]], [4, [0, 0, 3, 5]], [10, [0, 0, 3, 5]], [11, [0, 0, 3, 5]], [13, [0, 0, 3, 5]], [16, [0, 0, 3, 5]], [24, [0, 0, 3, 5]], [25, [0, 0, 3, 5]], [3, [0, 0, 3, 7]], [4, [0, 0, 3, 7]], [14, [0, 0, 3, 7]], [17, [0, 0, 3, 7]], [22, [0, 0, 3, 7]], [25, [0, 0, 3, 7]], [26, [0, 0, 3, 7]], [1, [0, 0, 3, 11]], [3, [0, 0, 3, 11]], [14, [0, 0, 3, 11]], [16, [0, 0, 3, 11]], [22, [0, 0, 3, 11]], [26, [0, 0, 3, 11]], [5, [0, 0, 3, 12]], [6, [0, 0, 3, 12]], [8, [0, 0, 3, 12]], [1, [0, 0, 3, 13]], [4, [0, 0, 3, 13]], [13, [0, 0, 3, 13]], [14, [0, 0, 3, 13]], [15, [0, 0, 3, 13]], [16, [0, 0, 3, 13]], [17, [0, 0, 3, 13]], [10, [0, 0, 3, 14]], [11, [0, 0, 3, 14]], [24, [0, 0, 3, 14]], [3, [0, 0, 3, 15]], [4, [0, 0, 3, 15]], [7, [0, 0, 3, 15]], [10, [0, 0, 3, 15]], [11, [0, 0, 3, 15]], [14, [0, 0, 3, 15]], [17, [0, 0, 3, 15]], [24, [0, 0, 3, 15]], [25, [0, 0, 3, 15]], [13, [0, 0, 3, 21]], [27, [0, 0, 3, 21]], [37, [0, 0, 3, 21]], [40, [0, 0, 3, 21]], [13, [0, 0, 3, 22]], [27, [0, 0, 3, 22]], [36, [0, 0, 3, 22]], [13, [0, 0, 4, 4]], [14, [0, 0, 4, 4]], [25, [0, 0, 4, 4]], [2, [0, 0, 4, 5]], [4, [0, 0, 4, 5]], [5, [0, 0, 4, 5]], [13, [0, 0, 4, 5]], [14, [0, 0, 4, 5]], [15, [0, 0, 4, 5]], [22, [0, 0, 4, 5]], [25, [0, 0, 4, 5]], [26, [0, 0, 4, 5]], [1, [0, 0, 4, 7]], [3, [0, 0, 4, 7]], [14, [0, 0, 4, 11]], [16, [0, 0, 4, 11]], [1, [0, 0, 4, 13]], [4, [0, 0, 4, 13]], [13, [0, 0, 4, 13]], [14, [0, 0, 4, 13]], [15, [0, 0, 4, 13]], [16, [0, 0, 4, 13]], [17, [0, 0, 4, 13]], [1, [0, 0, 4, 15]], [4, [0, 0, 4, 15]], [5, [0, 0, 4, 15]], [7, [0, 0, 4, 15]], [17, [0, 0, 4, 15]], [1, [0, 0, 4, 21]], [3, [0, 0, 4, 21]], [5, [0, 0, 4, 21]], [7, [0, 0, 4, 21]], [13, [0, 0, 4, 21]], [16, [0, 0, 4, 21]], [25, [0, 0, 4, 21]], [1, [0, 0, 4, 22]], [3, [0, 0, 4, 22]], [5, [0, 0, 4, 22]], [7, [0, 0, 4, 22]], [13, [0, 0, 4, 22]], [16, [0, 0, 4, 22]], [25, [0, 0, 4, 22]], [18, [0, 0, 5, 5]], [19, [0, 0, 5, 5]], [30, [0, 0, 5, 5]], [31, [0, 0, 5, 5]], [5, [0, 0, 5, 6]], [19, [0, 0, 5, 6]], [21, [0, 0, 5, 6]], [2, [0, 0, 5, 7]], [15, [0, 0, 5, 7]], [17, [0, 0, 5, 7]], [22, [0, 0, 5, 7]], [26, [0, 0, 5, 7]], [10, [0, 0, 5, 9]], [12, [0, 0, 5, 9]], [6, [0, 0, 5, 11]], [7, [0, 0, 5, 11]], [8, [0, 0, 5, 11]], [14, [0, 0, 5, 11]], [16, [0, 0, 5, 11]], [18, [0, 0, 5, 11]], [19, [0, 0, 5, 11]], [22, [0, 0, 5, 11]], [26, [0, 0, 5, 11]], [30, [0, 0, 5, 11]], [31, [0, 0, 5, 11]], [5, [0, 0, 5, 12]], [6, [0, 0, 5, 12]], [8, [0, 0, 5, 12]], [18, [0, 0, 5, 12]], [21, [0, 0, 5, 12]], [30, [0, 0, 5, 12]], [31, [0, 0, 5, 12]], [19, [0, 0, 5, 13]], [30, [0, 0, 5, 13]], [31, [0, 0, 5, 13]], [0, [0, 0, 5, 14]], [2, [0, 0, 5, 14]], [6, [0, 0, 5, 14]], [8, [0, 0, 5, 14]], [17, [0, 0, 5, 14]], [18, [0, 0, 5, 14]], [20, [0, 0, 5, 14]], [30, [0, 0, 5, 14]], [2, [0, 0, 5, 15]], [4, [0, 0, 5, 15]], [5, [0, 0, 5, 15]], [15, [0, 0, 5, 15]], [18, [0, 0, 5, 15]], [19, [0, 0, 5, 15]], [30, [0, 0, 5, 15]], [31, [0, 0, 5, 15]], [7, [0, 0, 5, 17]], [18, [0, 0, 5, 17]], [21, [0, 0, 5, 17]], [30, [0, 0, 5, 17]], [31, [0, 0, 5, 17]], [18, [0, 0, 5, 18]], [7, [0, 0, 5, 21]], [13, [0, 0, 5, 21]], [14, [0, 0, 5, 21]], [15, [0, 0, 5, 21]], [16, [0, 0, 5, 21]], [18, [0, 0, 5, 21]], [19, [0, 0, 5, 21]], [20, [0, 0, 5, 21]], [21, [0, 0, 5, 21]], [30, [0, 0, 5, 21]], [7, [0, 0, 5, 22]], [13, [0, 0, 5, 22]], [14, [0, 0, 5, 22]], [15, [0, 0, 5, 22]], [16, [0, 0, 5, 22]], [18, [0, 0, 5, 22]], [19, [0, 0, 5, 22]], [20, [0, 0, 5, 22]], [21, [0, 0, 5, 22]], [30, [0, 0, 5, 22]], [19, [0, 0, 6, 7]], [21, [0, 0, 6, 7]], [7, [0, 0, 6, 14]], [13, [0, 0, 7, 7]], [14, [0, 0, 7, 7]], [25, [0, 0, 7, 7]], [3, [0, 0, 7, 11]], [4, [0, 0, 7, 11]], [17, [0, 0, 7, 11]], [1, [0, 0, 7, 12]], [3, [0, 0, 7, 12]], [4, [0, 0, 7, 12]], [13, [0, 0, 7, 12]], [17, [0, 0, 7, 12]], [19, [0, 0, 7, 12]], [21, [0, 0, 7, 12]], [22, [0, 0, 7, 12]], [26, [0, 0, 7, 12]], [1, [0, 0, 7, 13]], [3, [0, 0, 7, 13]], [6, [0, 0, 7, 15]], [8, [0, 0, 7, 15]], [1, [0, 0, 7, 17]], [19, [0, 0, 7, 17]], [21, [0, 0, 7, 17]], [0, [0, 0, 7, 21]], [1, [0, 0, 7, 21]], [15, [0, 0, 7, 21]], [19, [0, 0, 7, 21]], [21, [0, 0, 7, 21]], [22, [0, 0, 7, 21]], [26, [0, 0, 7, 21]], [0, [0, 0, 7, 22]], [1, [0, 0, 7, 22]], [15, [0, 0, 7, 22]], [19, [0, 0, 7, 22]], [21, [0, 0, 7, 22]], [22, [0, 0, 7, 22]], [26, [0, 0, 7, 22]], [10, [0, 0, 9, 14]], [12, [0, 0, 9, 14]], [10, [0, 0, 9, 15]], [12, [0, 0, 9, 15]], [22, [0, 0, 11, 12]], [26, [0, 0, 11, 12]], [0, [0, 0, 11, 13]], [1, [0, 0, 11, 13]], [14, [0, 0, 11, 13]], [19, [0, 0, 11, 13]], [20, [0, 0, 11, 13]], [25, [0, 0, 11, 13]], [31, [0, 0, 11, 13]], [1, [0, 0, 11, 14]], [18, [0, 0, 11, 14]], [20, [0, 0, 11, 14]], [30, [0, 0, 11, 14]], [0, [0, 0, 11, 21]], [1, [0, 0, 11, 21]], [4, [0, 0, 11, 21]], [7, [0, 0, 11, 21]], [16, [0, 0, 11, 21]], [17, [0, 0, 11, 21]], [22, [0, 0, 11, 21]], [25, [0, 0, 11, 21]], [34, [0, 0, 11, 21]], [35, [0, 0, 11, 21]], [37, [0, 0, 11, 21]], [40, [0, 0, 11, 21]], [0, [0, 0, 11, 22]], [1, [0, 0, 11, 22]], [4, [0, 0, 11, 22]], [7, [0, 0, 11, 22]], [16, [0, 0, 11, 22]], [17, [0, 0, 11, 22]], [22, [0, 0, 11, 22]], [25, [0, 0, 11, 22]], [34, [0, 0, 11, 22]], [35, [0, 0, 11, 22]], [36, [0, 0, 11, 22]], [0, [0, 0, 12, 13]], [1, [0, 0, 12, 13]], [3, [0, 0, 12, 13]], [4, [0, 0, 12, 13]], [13, [0, 0, 12, 13]], [17, [0, 0, 12, 13]], [19, [0, 0, 12, 13]], [20, [0, 0, 12, 13]], [31, [0, 0, 12, 13]], [7, [0, 0, 12, 14]], [18, [0, 0, 12, 14]], [20, [0, 0, 12, 14]], [30, [0, 0, 12, 14]], [5, [0, 0, 12, 15]], [13, [0, 0, 12, 15]], [0, [0, 0, 12, 21]], [27, [0, 0, 12, 21]], [37, [0, 0, 12, 21]], [40, [0, 0, 12, 21]], [0, [0, 0, 12, 22]], [27, [0, 0, 12, 22]], [36, [0, 0, 12, 22]], [36, [0, 0, 13, 13]], [37, [0, 0, 13, 13]], [38, [0, 0, 13, 13]], [39, [0, 0, 13, 13]], [1, [0, 0, 13, 15]], [3, [0, 0, 13, 15]], [4, [0, 0, 13, 15]], [17, [0, 0, 13, 15]], [19, [0, 0, 13, 15]], [20, [0, 0, 13, 15]], [31, [0, 0, 13, 15]], [36, [0, 0, 13, 16]], [37, [0, 0, 13, 16]], [38, [0, 0, 13, 16]], [39, [0, 0, 13, 16]], [4, [0, 0, 13, 17]], [17, [0, 0, 13, 17]], [19, [0, 0, 13, 17]], [20, [0, 0, 13, 17]], [31, [0, 0, 13, 17]], [36, [0, 0, 13, 17]], [37, [0, 0, 13, 17]], [38, [0, 0, 13, 17]], [39, [0, 0, 13, 17]], [36, [0, 0, 13, 18]], [37, [0, 0, 13, 18]], [38, [0, 0, 13, 18]], [39, [0, 0, 13, 18]], [0, [0, 0, 13, 21]], [14, [0, 0, 13, 21]], [16, [0, 0, 13, 21]], [20, [0, 0, 13, 21]], [29, [0, 0, 13, 21]], [30, [0, 0, 13, 21]], [37, [0, 0, 13, 21]], [40, [0, 0, 13, 21]], [0, [0, 0, 13, 22]], [14, [0, 0, 13, 22]], [16, [0, 0, 13, 22]], [20, [0, 0, 13, 22]], [29, [0, 0, 13, 22]], [30, [0, 0, 13, 22]], [36, [0, 0, 13, 22]], [1, [0, 0, 14, 15]], [18, [0, 0, 14, 15]], [20, [0, 0, 14, 15]], [30, [0, 0, 14, 15]], [7, [0, 0, 14, 17]], [18, [0, 0, 14, 17]], [20, [0, 0, 14, 17]], [30, [0, 0, 14, 17]], [0, [0, 0, 14, 21]], [3, [0, 0, 14, 21]], [7, [0, 0, 14, 21]], [13, [0, 0, 14, 21]], [15, [0, 0, 14, 21]], [0, [0, 0, 14, 22]], [3, [0, 0, 14, 22]], [7, [0, 0, 14, 22]], [13, [0, 0, 14, 22]], [15, [0, 0, 14, 22]], [3, [0, 0, 15, 17]], [4, [0, 0, 15, 17]], [17, [0, 0, 15, 17]], [5, [0, 0, 15, 21]], [27, [0, 0, 15, 21]], [28, [0, 0, 15, 21]], [35, [0, 0, 15, 21]], [5, [0, 0, 15, 22]], [27, [0, 0, 15, 22]], [28, [0, 0, 15, 22]], [35, [0, 0, 15, 22]], [36, [0, 0, 16, 18]], [37, [0, 0, 16, 18]], [38, [0, 0, 16, 18]], [39, [0, 0, 16, 18]], [3, [0, 0, 16, 21]], [13, [0, 0, 16, 21]], [14, [0, 0, 16, 21]], [20, [0, 0, 16, 21]], [25, [0, 0, 16, 21]], [26, [0, 0, 16, 21]], [28, [0, 0, 16, 21]], [30, [0, 0, 16, 21]], [34, [0, 0, 16, 21]], [3, [0, 0, 16, 22]], [13, [0, 0, 16, 22]], [14, [0, 0, 16, 22]], [20, [0, 0, 16, 22]], [25, [0, 0, 16, 22]], [26, [0, 0, 16, 22]], [28, [0, 0, 16, 22]], [30, [0, 0, 16, 22]], [34, [0, 0, 16, 22]], [36, [0, 0, 17, 18]], [37, [0, 0, 17, 18]], [38, [0, 0, 17, 18]], [39, [0, 0, 17, 18]], [3, [0, 0, 18, 21]], [29, [0, 0, 18, 21]], [37, [0, 0, 18, 21]], [40, [0, 0, 18, 21]], [3, [0, 0, 18, 22]], [29, [0, 0, 18, 22]], [36, [0, 0, 18, 22]], [0, [0, 1, 1, 2]], [7, [0, 1, 1, 2]], [13, [0, 1, 1, 2]], [15, [0, 1, 1, 2]], [0, [0, 1, 1, 3]], [13, [0, 1, 1, 3]], [16, [0, 1, 1, 3]], [25, [0, 1, 1, 3]], [5, [0, 1, 1, 4]], [7, [0, 1, 1, 4]], [13, [0, 1, 1, 4]], [14, [0, 1, 1, 4]], [25, [0, 1, 1, 4]], [5, [0, 1, 1, 5]], [13, [0, 1, 1, 5]], [15, [0, 1, 1, 5]], [18, [0, 1, 1, 5]], [21, [0, 1, 1, 5]], [30, [0, 1, 1, 5]], [31, [0, 1, 1, 5]], [5, [0, 1, 1, 6]], [7, [0, 1, 1, 6]], [0, [0, 1, 1, 7]], [1, [0, 1, 1, 7]], [14, [0, 1, 1, 7]], [16, [0, 1, 1, 7]], [19, [0, 1, 1, 7]], [21, [0, 1, 1, 7]], [1, [0, 1, 1, 8]], [19, [0, 1, 1, 8]], [22, [0, 1, 1, 8]], [32, [0, 1, 1, 8]], [33, [0, 1, 1, 8]], [0, [0, 1, 1, 11]], [14, [0, 1, 1, 11]], [16, [0, 1, 1, 11]], [5, [0, 1, 1, 12]], [7, [0, 1, 1, 12]], [1, [0, 1, 1, 13]], [2, [0, 1, 1, 13]], [17, [0, 1, 1, 13]], [19, [0, 1, 1, 13]], [30, [0, 1, 1, 13]], [31, [0, 1, 1, 13]], [8, [0, 1, 1, 14]], [18, [0, 1, 1, 14]], [20, [0, 1, 1, 14]], [22, [0, 1, 1, 14]], [23, [0, 1, 1, 14]], [30, [0, 1, 1, 14]], [33, [0, 1, 1, 14]], [5, [0, 1, 1, 15]], [8, [0, 1, 1, 15]], [14, [0, 1, 1, 15]], [16, [0, 1, 1, 15]], [21, [0, 1, 1, 15]], [23, [0, 1, 1, 15]], [32, [0, 1, 1, 15]], [5, [0, 1, 1, 17]], [7, [0, 1, 1, 17]], [1, [0, 1, 1, 18]], [18, [0, 1, 1, 18]], [0, [0, 1, 1, 21]], [2, [0, 1, 1, 21]], [5, [0, 1, 1, 21]], [7, [0, 1, 1, 21]], [17, [0, 1, 1, 21]], [0, [0, 1, 1, 22]], [2, [0, 1, 1, 22]], [5, [0, 1, 1, 22]], [7, [0, 1, 1, 22]], [17, [0, 1, 1, 22]], [0, [0, 1, 2, 2]], [1, [0, 1, 2, 2]], [3, [0, 1, 2, 2]], [4, [0, 1, 2, 2]], [5, [0, 1, 2, 2]], [9, [0, 1, 2, 2]], [12, [0, 1, 2, 2]], [13, [0, 1, 2, 2]], [15, [0, 1, 2, 2]], [17, [0, 1, 2, 2]], [19, [0, 1, 2, 2]], [21, [0, 1, 2, 2]], [24, [0, 1, 2, 2]], [1, [0, 1, 2, 3]], [2, [0, 1, 2, 3]], [3, [0, 1, 2, 3]], [4, [0, 1, 2, 3]], [7, [0, 1, 2, 3]], [10, [0, 1, 2, 3]], [11, [0, 1, 2, 3]], [13, [0, 1, 2, 3]], [15, [0, 1, 2, 3]], [16, [0, 1, 2, 3]], [22, [0, 1, 2, 3]], [24, [0, 1, 2, 3]], [25, [0, 1, 2, 3]], [26, [0, 1, 2, 3]], [1, [0, 1, 2, 4]], [2, [0, 1, 2, 4]], [3, [0, 1, 2, 4]], [4, [0, 1, 2, 4]], [5, [0, 1, 2, 4]], [7, [0, 1, 2, 4]], [13, [0, 1, 2, 4]], [14, [0, 1, 2, 4]], [25, [0, 1, 2, 4]], [2, [0, 1, 2, 5]], [17, [0, 1, 2, 5]], [5, [0, 1, 2, 6]], [19, [0, 1, 2, 6]], [21, [0, 1, 2, 6]], [13, [0, 1, 2, 7]], [22, [0, 1, 2, 7]], [26, [0, 1, 2, 7]], [1, [0, 1, 2, 8]], [19, [0, 1, 2, 8]], [22, [0, 1, 2, 8]], [32, [0, 1, 2, 8]], [33, [0, 1, 2, 8]], [10, [0, 1, 2, 9]], [12, [0, 1, 2, 9]], [0, [0, 1, 2, 11]], [1, [0, 1, 2, 11]], [2, [0, 1, 2, 11]], [3, [0, 1, 2, 11]], [14, [0, 1, 2, 11]], [16, [0, 1, 2, 11]], [17, [0, 1, 2, 11]], [19, [0, 1, 2, 11]], [21, [0, 1, 2, 11]], [22, [0, 1, 2, 11]], [26, [0, 1, 2, 11]], [1, [0, 1, 2, 12]], [5, [0, 1, 2, 12]], [19, [0, 1, 2, 12]], [21, [0, 1, 2, 12]], [1, [0, 1, 2, 14]], [2, [0, 1, 2, 14]], [6, [0, 1, 2, 14]], [7, [0, 1, 2, 14]], [17, [0, 1, 2, 14]], [22, [0, 1, 2, 14]], [23, [0, 1, 2, 14]], [33, [0, 1, 2, 14]], [5, [0, 1, 2, 15]], [6, [0, 1, 2, 15]], [7, [0, 1, 2, 15]], [9, [0, 1, 2, 15]], [12, [0, 1, 2, 15]], [13, [0, 1, 2, 15]], [21, [0, 1, 2, 15]], [23, [0, 1, 2, 15]], [24, [0, 1, 2, 15]], [32, [0, 1, 2, 15]], [1, [0, 1, 2, 17]], [3, [0, 1, 2, 17]], [5, [0, 1, 2, 17]], [7, [0, 1, 2, 17]], [1, [0, 1, 2, 21]], [3, [0, 1, 2, 21]], [5, [0, 1, 2, 21]], [7, [0, 1, 2, 21]], [1, [0, 1, 2, 22]], [3, [0, 1, 2, 22]], [5, [0, 1, 2, 22]], [7, [0, 1, 2, 22]], [0, [0, 1, 3, 3]], [1, [0, 1, 3, 3]], [3, [0, 1, 3, 3]], [5, [0, 1, 3, 3]], [7, [0, 1, 3, 3]], [8, [0, 1, 3, 3]], [14, [0, 1, 3, 3]], [16, [0, 1, 3, 3]], [19, [0, 1, 3, 3]], [21, [0, 1, 3, 3]], [2, [0, 1, 3, 4]], [3, [0, 1, 3, 4]], [13, [0, 1, 3, 4]], [14, [0, 1, 3, 4]], [17, [0, 1, 3, 4]], [25, [0, 1, 3, 4]], [5, [0, 1, 3, 5]], [6, [0, 1, 3, 5]], [7, [0, 1, 3, 5]], [8, [0, 1, 3, 5]], [2, [0, 1, 3, 7]], [4, [0, 1, 3, 7]], [14, [0, 1, 3, 7]], [22, [0, 1, 3, 7]], [25, [0, 1, 3, 7]], [26, [0, 1, 3, 7]], [1, [0, 1, 3, 11]], [4, [0, 1, 3, 11]], [8, [0, 1, 3, 11]], [14, [0, 1, 3, 11]], [17, [0, 1, 3, 11]], [19, [0, 1, 3, 11]], [21, [0, 1, 3, 11]], [22, [0, 1, 3, 11]], [25, [0, 1, 3, 11]], [26, [0, 1, 3, 11]], [5, [0, 1, 3, 12]], [13, [0, 1, 3, 12]], [1, [0, 1, 3, 13]], [2, [0, 1, 3, 13]], [3, [0, 1, 3, 13]], [4, [0, 1, 3, 13]], [2, [0, 1, 3, 15]], [4, [0, 1, 3, 15]], [7, [0, 1, 3, 15]], [10, [0, 1, 3, 15]], [11, [0, 1, 3, 15]], [14, [0, 1, 3, 15]], [24, [0, 1, 3, 15]], [25, [0, 1, 3, 15]], [6, [0, 1, 4, 5]], [7, [0, 1, 4, 5]], [8, [0, 1, 4, 5]], [15, [0, 1, 4, 5]], [22, [0, 1, 4, 5]], [26, [0, 1, 4, 5]], [1, [0, 1, 4, 7]], [4, [0, 1, 4, 7]], [13, [0, 1, 4, 7]], [15, [0, 1, 4, 7]], [16, [0, 1, 4, 7]], [17, [0, 1, 4, 7]], [22, [0, 1, 4, 7]], [25, [0, 1, 4, 7]], [26, [0, 1, 4, 7]], [15, [0, 1, 4, 8]], [16, [0, 1, 4, 8]], [25, [0, 1, 4, 8]], [5, [0, 1, 4, 11]], [14, [0, 1, 4, 11]], [22, [0, 1, 4, 11]], [25, [0, 1, 4, 11]], [26, [0, 1, 4, 11]], [5, [0, 1, 4, 12]], [22, [0, 1, 4, 12]], [26, [0, 1, 4, 12]], [1, [0, 1, 4, 13]], [2, [0, 1, 4, 13]], [3, [0, 1, 4, 13]], [4, [0, 1, 4, 13]], [1, [0, 1, 4, 15]], [2, [0, 1, 4, 15]], [6, [0, 1, 4, 15]], [7, [0, 1, 4, 15]], [8, [0, 1, 4, 15]], [16, [0, 1, 4, 15]], [17, [0, 1, 4, 15]], [25, [0, 1, 4, 15]], [1, [0, 1, 4, 21]], [4, [0, 1, 4, 21]], [5, [0, 1, 4, 21]], [15, [0, 1, 4, 21]], [17, [0, 1, 4, 21]], [22, [0, 1, 4, 21]], [26, [0, 1, 4, 21]], [1, [0, 1, 4, 22]], [4, [0, 1, 4, 22]], [5, [0, 1, 4, 22]], [15, [0, 1, 4, 22]], [17, [0, 1, 4, 22]], [22, [0, 1, 4, 22]], [26, [0, 1, 4, 22]], [13, [0, 1, 5, 5]], [19, [0, 1, 5, 5]], [21, [0, 1, 5, 5]], [22, [0, 1, 5, 5]], [26, [0, 1, 5, 5]], [5, [0, 1, 5, 6]], [19, [0, 1, 5, 6]], [21, [0, 1, 5, 6]], [4, [0, 1, 5, 7]], [15, [0, 1, 5, 7]], [17, [0, 1, 5, 7]], [19, [0, 1, 5, 7]], [21, [0, 1, 5, 7]], [22, [0, 1, 5, 7]], [26, [0, 1, 5, 7]], [0, [0, 1, 5, 11]], [5, [0, 1, 5, 11]], [18, [0, 1, 5, 11]], [19, [0, 1, 5, 11]], [22, [0, 1, 5, 11]], [26, [0, 1, 5, 11]], [30, [0, 1, 5, 11]], [31, [0, 1, 5, 11]], [18, [0, 1, 5, 12]], [19, [0, 1, 5, 12]], [30, [0, 1, 5, 12]], [31, [0, 1, 5, 12]], [2, [0, 1, 5, 13]], [4, [0, 1, 5, 13]], [2, [0, 1, 5, 14]], [6, [0, 1, 5, 14]], [8, [0, 1, 5, 14]], [13, [0, 1, 5, 14]], [17, [0, 1, 5, 14]], [22, [0, 1, 5, 14]], [26, [0, 1, 5, 14]], [0, [0, 1, 5, 15]], [5, [0, 1, 5, 15]], [15, [0, 1, 5, 15]], [5, [0, 1, 5, 17]], [6, [0, 1, 5, 17]], [7, [0, 1, 5, 17]], [8, [0, 1, 5, 17]], [0, [0, 1, 5, 21]], [2, [0, 1, 5, 21]], [4, [0, 1, 5, 21]], [5, [0, 1, 5, 21]], [6, [0, 1, 5, 21]], [7, [0, 1, 5, 21]], [8, [0, 1, 5, 21]], [13, [0, 1, 5, 21]], [15, [0, 1, 5, 21]], [0, [0, 1, 5, 22]], [2, [0, 1, 5, 22]], [4, [0, 1, 5, 22]], [5, [0, 1, 5, 22]], [6, [0, 1, 5, 22]], [7, [0, 1, 5, 22]], [8, [0, 1, 5, 22]], [13, [0, 1, 5, 22]], [15, [0, 1, 5, 22]], [19, [0, 1, 6, 7]], [21, [0, 1, 6, 7]], [7, [0, 1, 6, 14]], [6, [0, 1, 7, 7]], [14, [0, 1, 7, 7]], [22, [0, 1, 7, 7]], [25, [0, 1, 7, 7]], [26, [0, 1, 7, 7]], [1, [0, 1, 7, 11]], [2, [0, 1, 7, 11]], [16, [0, 1, 7, 11]], [17, [0, 1, 7, 11]], [22, [0, 1, 7, 11]], [25, [0, 1, 7, 11]], [26, [0, 1, 7, 11]], [0, [0, 1, 7, 12]], [2, [0, 1, 7, 12]], [3, [0, 1, 7, 12]], [13, [0, 1, 7, 12]], [17, [0, 1, 7, 12]], [1, [0, 1, 7, 13]], [3, [0, 1, 7, 13]], [13, [0, 1, 7, 14]], [22, [0, 1, 7, 14]], [26, [0, 1, 7, 14]], [1, [0, 1, 7, 15]], [3, [0, 1, 7, 15]], [6, [0, 1, 7, 15]], [16, [0, 1, 7, 15]], [19, [0, 1, 7, 15]], [21, [0, 1, 7, 15]], [25, [0, 1, 7, 15]], [0, [0, 1, 7, 21]], [3, [0, 1, 7, 21]], [0, [0, 1, 7, 22]], [3, [0, 1, 7, 22]], [13, [0, 1, 8, 8]], [22, [0, 1, 8, 8]], [26, [0, 1, 8, 8]], [1, [0, 1, 8, 11]], [16, [0, 1, 8, 11]], [19, [0, 1, 8, 11]], [25, [0, 1, 8, 11]], [26, [0, 1, 8, 11]], [32, [0, 1, 8, 11]], [33, [0, 1, 8, 11]], [0, [0, 1, 8, 12]], [1, [0, 1, 8, 12]], [19, [0, 1, 8, 12]], [26, [0, 1, 8, 12]], [32, [0, 1, 8, 12]], [33, [0, 1, 8, 12]], [14, [0, 1, 8, 15]], [25, [0, 1, 8, 15]], [10, [0, 1, 9, 15]], [12, [0, 1, 9, 15]], [22, [0, 1, 11, 12]], [26, [0, 1, 11, 12]], [1, [0, 1, 11, 13]], [3, [0, 1, 11, 13]], [4, [0, 1, 11, 13]], [17, [0, 1, 11, 13]], [19, [0, 1, 11, 13]], [20, [0, 1, 11, 13]], [31, [0, 1, 11, 13]], [3, [0, 1, 11, 14]], [7, [0, 1, 11, 14]], [8, [0, 1, 11, 14]], [18, [0, 1, 11, 14]], [20, [0, 1, 11, 14]], [22, [0, 1, 11, 14]], [23, [0, 1, 11, 14]], [30, [0, 1, 11, 14]], [33, [0, 1, 11, 14]], [19, [0, 1, 11, 15]], [23, [0, 1, 11, 15]], [32, [0, 1, 11, 15]], [0, [0, 1, 11, 21]], [1, [0, 1, 11, 21]], [2, [0, 1, 11, 21]], [17, [0, 1, 11, 21]], [26, [0, 1, 11, 21]], [34, [0, 1, 11, 21]], [35, [0, 1, 11, 21]], [37, [0, 1, 11, 21]], [40, [0, 1, 11, 21]], [0, [0, 1, 11, 22]], [1, [0, 1, 11, 22]], [2, [0, 1, 11, 22]], [17, [0, 1, 11, 22]], [26, [0, 1, 11, 22]], [34, [0, 1, 11, 22]], [35, [0, 1, 11, 22]], [36, [0, 1, 11, 22]], [1, [0, 1, 12, 13]], [2, [0, 1, 12, 13]], [3, [0, 1, 12, 13]], [17, [0, 1, 12, 13]], [19, [0, 1, 12, 13]], [20, [0, 1, 12, 13]], [31, [0, 1, 12, 13]], [3, [0, 1, 12, 14]], [7, [0, 1, 12, 14]], [8, [0, 1, 12, 14]], [18, [0, 1, 12, 14]], [20, [0, 1, 12, 14]], [22, [0, 1, 12, 14]], [23, [0, 1, 12, 14]], [30, [0, 1, 12, 14]], [33, [0, 1, 12, 14]], [0, [0, 1, 12, 15]], [7, [0, 1, 12, 15]], [8, [0, 1, 12, 15]], [13, [0, 1, 12, 15]], [21, [0, 1, 12, 15]], [23, [0, 1, 12, 15]], [32, [0, 1, 12, 15]], [2, [0, 1, 13, 15]], [4, [0, 1, 13, 15]], [1, [0, 1, 13, 17]], [2, [0, 1, 13, 17]], [3, [0, 1, 13, 17]], [4, [0, 1, 13, 17]], [1, [0, 1, 14, 21]], [3, [0, 1, 14, 21]], [1, [0, 1, 14, 22]], [3, [0, 1, 14, 22]], [2, [0, 1, 15, 17]], [4, [0, 1, 15, 17]], [0, [0, 1, 15, 21]], [1, [0, 1, 15, 21]], [3, [0, 1, 15, 21]], [15, [0, 1, 15, 21]], [27, [0, 1, 15, 21]], [28, [0, 1, 15, 21]], [35, [0, 1, 15, 21]], [0, [0, 1, 15, 22]], [1, [0, 1, 15, 22]], [3, [0, 1, 15, 22]], [15, [0, 1, 15, 22]], [27, [0, 1, 15, 22]], [28, [0, 1, 15, 22]], [35, [0, 1, 15, 22]], [1, [0, 1, 16, 21]], [3, [0, 1, 16, 21]], [26, [0, 1, 16, 21]], [28, [0, 1, 16, 21]], [34, [0, 1, 16, 21]], [1, [0, 1, 16, 22]], [3, [0, 1, 16, 22]], [26, [0, 1, 16, 22]], [28, [0, 1, 16, 22]], [34, [0, 1, 16, 22]], [1, [0, 1, 18, 21]], [3, [0, 1, 18, 21]], [1, [0, 1, 18, 22]], [3, [0, 1, 18, 22]], [1, [0, 2, 2, 3]], [4, [0, 2, 2, 3]], [5, [0, 2, 2, 3]], [13, [0, 2, 2, 3]], [17, [0, 2, 2, 3]], [22, [0, 2, 2, 3]], [26, [0, 2, 2, 3]], [1, [0, 2, 2, 4]], [16, [0, 2, 2, 4]], [19, [0, 2, 2, 4]], [21, [0, 2, 2, 4]], [22, [0, 2, 2, 4]], [25, [0, 2, 2, 4]], [26, [0, 2, 2, 4]], [0, [0, 2, 2, 5]], [2, [0, 2, 2, 5]], [4, [0, 2, 2, 5]], [9, [0, 2, 2, 5]], [12, [0, 2, 2, 5]], [13, [0, 2, 2, 5]], [15, [0, 2, 2, 5]], [24, [0, 2, 2, 5]], [0, [0, 2, 2, 7]], [9, [0, 2, 2, 7]], [11, [0, 2, 2, 7]], [15, [0, 2, 2, 7]], [22, [0, 2, 2, 7]], [26, [0, 2, 2, 7]], [0, [0, 2, 2, 11]], [1, [0, 2, 2, 11]], [14, [0, 2, 2, 11]], [16, [0, 2, 2, 11]], [19, [0, 2, 2, 11]], [21, [0, 2, 2, 11]], [22, [0, 2, 2, 11]], [26, [0, 2, 2, 11]], [0, [0, 2, 2, 12]], [4, [0, 2, 2, 12]], [9, [0, 2, 2, 12]], [12, [0, 2, 2, 12]], [13, [0, 2, 2, 12]], [17, [0, 2, 2, 12]], [19, [0, 2, 2, 12]], [21, [0, 2, 2, 12]], [22, [0, 2, 2, 12]], [24, [0, 2, 2, 12]], [26, [0, 2, 2, 12]], [0, [0, 2, 2, 14]], [2, [0, 2, 2, 14]], [4, [0, 2, 2, 14]], [9, [0, 2, 2, 14]], [12, [0, 2, 2, 14]], [14, [0, 2, 2, 14]], [16, [0, 2, 2, 14]], [24, [0, 2, 2, 14]], [0, [0, 2, 2, 15]], [5, [0, 2, 2, 15]], [9, [0, 2, 2, 15]], [12, [0, 2, 2, 15]], [13, [0, 2, 2, 15]], [14, [0, 2, 2, 15]], [15, [0, 2, 2, 15]], [24, [0, 2, 2, 15]], [25, [0, 2, 2, 15]], [1, [0, 2, 2, 17]], [5, [0, 2, 2, 17]], [19, [0, 2, 2, 17]], [21, [0, 2, 2, 17]], [0, [0, 2, 2, 21]], [1, [0, 2, 2, 21]], [5, [0, 2, 2, 21]], [11, [0, 2, 2, 21]], [12, [0, 2, 2, 21]], [13, [0, 2, 2, 21]], [15, [0, 2, 2, 21]], [19, [0, 2, 2, 21]], [21, [0, 2, 2, 21]], [24, [0, 2, 2, 21]], [0, [0, 2, 2, 22]], [1, [0, 2, 2, 22]], [5, [0, 2, 2, 22]], [11, [0, 2, 2, 22]], [12, [0, 2, 2, 22]], [13, [0, 2, 2, 22]], [15, [0, 2, 2, 22]], [19, [0, 2, 2, 22]], [21, [0, 2, 2, 22]], [24, [0, 2, 2, 22]], [6, [0, 2, 3, 3]], [7, [0, 2, 3, 3]], [19, [0, 2, 3, 3]], [21, [0, 2, 3, 3]], [2, [0, 2, 3, 5]], [4, [0, 2, 3, 5]], [6, [0, 2, 3, 5]], [8, [0, 2, 3, 5]], [10, [0, 2, 3, 5]], [11, [0, 2, 3, 5]], [24, [0, 2, 3, 5]], [11, [0, 2, 3, 7]], [12, [0, 2, 3, 7]], [14, [0, 2, 3, 7]], [15, [0, 2, 3, 7]], [16, [0, 2, 3, 7]], [22, [0, 2, 3, 7]], [24, [0, 2, 3, 7]], [26, [0, 2, 3, 7]], [1, [0, 2, 3, 11]], [4, [0, 2, 3, 11]], [5, [0, 2, 3, 11]], [6, [0, 2, 3, 11]], [14, [0, 2, 3, 11]], [17, [0, 2, 3, 11]], [19, [0, 2, 3, 11]], [21, [0, 2, 3, 11]], [22, [0, 2, 3, 11]], [25, [0, 2, 3, 11]], [26, [0, 2, 3, 11]], [7, [0, 2, 3, 12]], [10, [0, 2, 3, 12]], [11, [0, 2, 3, 12]], [13, [0, 2, 3, 12]], [24, [0, 2, 3, 12]], [10, [0, 2, 3, 14]], [11, [0, 2, 3, 14]], [15, [0, 2, 3, 14]], [16, [0, 2, 3, 14]], [24, [0, 2, 3, 14]], [25, [0, 2, 3, 14]], [7, [0, 2, 3, 15]], [10, [0, 2, 3, 15]], [11, [0, 2, 3, 15]], [14, [0, 2, 3, 15]], [24, [0, 2, 3, 15]], [25, [0, 2, 3, 15]], [10, [0, 2, 3, 21]], [12, [0, 2, 3, 21]], [10, [0, 2, 3, 22]], [12, [0, 2, 3, 22]], [2, [0, 2, 4, 5]], [4, [0, 2, 4, 5]], [6, [0, 2, 4, 5]], [7, [0, 2, 4, 5]], [8, [0, 2, 4, 5]], [9, [0, 2, 4, 5]], [12, [0, 2, 4, 5]], [19, [0, 2, 4, 5]], [21, [0, 2, 4, 5]], [24, [0, 2, 4, 5]], [1, [0, 2, 4, 7]], [13, [0, 2, 4, 7]], [14, [0, 2, 4, 7]], [19, [0, 2, 4, 7]], [21, [0, 2, 4, 7]], [25, [0, 2, 4, 7]], [15, [0, 2, 4, 8]], [16, [0, 2, 4, 8]], [25, [0, 2, 4, 8]], [1, [0, 2, 4, 14]], [7, [0, 2, 4, 14]], [13, [0, 2, 4, 14]], [14, [0, 2, 4, 14]], [25, [0, 2, 4, 14]], [5, [0, 2, 4, 15]], [6, [0, 2, 4, 15]], [7, [0, 2, 4, 15]], [8, [0, 2, 4, 15]], [13, [0, 2, 5, 5]], [18, [0, 2, 5, 5]], [21, [0, 2, 5, 5]], [22, [0, 2, 5, 5]], [26, [0, 2, 5, 5]], [30, [0, 2, 5, 5]], [31, [0, 2, 5, 5]], [0, [0, 2, 5, 7]], [9, [0, 2, 5, 7]], [12, [0, 2, 5, 7]], [13, [0, 2, 5, 7]], [15, [0, 2, 5, 7]], [19, [0, 2, 5, 7]], [21, [0, 2, 5, 7]], [24, [0, 2, 5, 7]], [10, [0, 2, 5, 9]], [12, [0, 2, 5, 9]], [2, [0, 2, 5, 11]], [4, [0, 2, 5, 11]], [19, [0, 2, 5, 13]], [20, [0, 2, 5, 13]], [31, [0, 2, 5, 13]], [0, [0, 2, 5, 14]], [9, [0, 2, 5, 14]], [12, [0, 2, 5, 14]], [15, [0, 2, 5, 14]], [18, [0, 2, 5, 14]], [20, [0, 2, 5, 14]], [22, [0, 2, 5, 14]], [24, [0, 2, 5, 14]], [26, [0, 2, 5, 14]], [30, [0, 2, 5, 14]], [6, [0, 2, 5, 17]], [7, [0, 2, 5, 17]], [8, [0, 2, 5, 17]], [19, [0, 2, 5, 17]], [21, [0, 2, 5, 17]], [6, [0, 2, 5, 21]], [7, [0, 2, 5, 21]], [8, [0, 2, 5, 21]], [19, [0, 2, 5, 21]], [21, [0, 2, 5, 21]], [6, [0, 2, 5, 22]], [7, [0, 2, 5, 22]], [8, [0, 2, 5, 22]], [19, [0, 2, 5, 22]], [21, [0, 2, 5, 22]], [6, [0, 2, 7, 7]], [13, [0, 2, 7, 7]], [14, [0, 2, 7, 7]], [22, [0, 2, 7, 7]], [25, [0, 2, 7, 7]], [26, [0, 2, 7, 7]], [0, [0, 2, 7, 11]], [16, [0, 2, 7, 11]], [22, [0, 2, 7, 11]], [25, [0, 2, 7, 11]], [26, [0, 2, 7, 11]], [9, [0, 2, 7, 12]], [12, [0, 2, 7, 12]], [22, [0, 2, 7, 12]], [24, [0, 2, 7, 12]], [26, [0, 2, 7, 12]], [13, [0, 2, 7, 14]], [22, [0, 2, 7, 14]], [26, [0, 2, 7, 14]], [6, [0, 2, 7, 15]], [19, [0, 2, 7, 15]], [21, [0, 2, 7, 15]], [1, [0, 2, 7, 17]], [19, [0, 2, 7, 17]], [21, [0, 2, 7, 17]], [0, [0, 2, 7, 21]], [1, [0, 2, 7, 21]], [13, [0, 2, 7, 21]], [15, [0, 2, 7, 21]], [19, [0, 2, 7, 21]], [21, [0, 2, 7, 21]], [0, [0, 2, 7, 22]], [1, [0, 2, 7, 22]], [13, [0, 2, 7, 22]], [15, [0, 2, 7, 22]], [19, [0, 2, 7, 22]], [21, [0, 2, 7, 22]], [13, [0, 2, 8, 8]], [22, [0, 2, 8, 8]], [26, [0, 2, 8, 8]], [1, [0, 2, 8, 11]], [16, [0, 2, 8, 11]], [19, [0, 2, 8, 11]], [25, [0, 2, 8, 11]], [26, [0, 2, 8, 11]], [32, [0, 2, 8, 11]], [33, [0, 2, 8, 11]], [0, [0, 2, 8, 12]], [1, [0, 2, 8, 12]], [19, [0, 2, 8, 12]], [26, [0, 2, 8, 12]], [32, [0, 2, 8, 12]], [33, [0, 2, 8, 12]], [14, [0, 2, 8, 15]], [25, [0, 2, 8, 15]], [10, [0, 2, 9, 12]], [12, [0, 2, 9, 12]], [10, [0, 2, 9, 14]], [12, [0, 2, 9, 14]], [10, [0, 2, 9, 15]], [12, [0, 2, 9, 15]], [10, [0, 2, 9, 21]], [12, [0, 2, 9, 21]], [10, [0, 2, 9, 22]], [12, [0, 2, 9, 22]], [22, [0, 2, 11, 11]], [27, [0, 2, 11, 11]], [34, [0, 2, 11, 11]], [35, [0, 2, 11, 11]], [22, [0, 2, 11, 12]], [26, [0, 2, 11, 12]], [0, [0, 2, 11, 14]], [1, [0, 2, 11, 14]], [3, [0, 2, 11, 14]], [6, [0, 2, 11, 14]], [7, [0, 2, 11, 14]], [16, [0, 2, 11, 14]], [22, [0, 2, 11, 14]], [23, [0, 2, 11, 14]], [25, [0, 2, 11, 14]], [33, [0, 2, 11, 14]], [19, [0, 2, 11, 15]], [23, [0, 2, 11, 15]], [27, [0, 2, 11, 15]], [28, [0, 2, 11, 15]], [32, [0, 2, 11, 15]], [35, [0, 2, 11, 15]], [26, [0, 2, 11, 16]], [28, [0, 2, 11, 16]], [34, [0, 2, 11, 16]], [1, [0, 2, 12, 14]], [3, [0, 2, 12, 14]], [6, [0, 2, 12, 14]], [7, [0, 2, 12, 14]], [9, [0, 2, 12, 14]], [12, [0, 2, 12, 14]], [13, [0, 2, 12, 14]], [22, [0, 2, 12, 14]], [23, [0, 2, 12, 14]], [24, [0, 2, 12, 14]], [33, [0, 2, 12, 14]], [5, [0, 2, 12, 15]], [6, [0, 2, 12, 15]], [7, [0, 2, 12, 15]], [13, [0, 2, 12, 15]], [21, [0, 2, 12, 15]], [23, [0, 2, 12, 15]], [32, [0, 2, 12, 15]], [1, [0, 2, 14, 17]], [7, [0, 2, 14, 17]], [1, [0, 2, 14, 21]], [7, [0, 2, 14, 21]], [1, [0, 2, 14, 22]], [7, [0, 2, 14, 22]], [37, [0, 2, 16, 21]], [40, [0, 2, 16, 21]], [36, [0, 2, 16, 22]], [1, [0, 3, 3, 4]], [5, [0, 3, 3, 4]], [19, [0, 3, 3, 4]], [21, [0, 3, 3, 4]], [0, [0, 3, 3, 5]], [13, [0, 3, 3, 5]], [15, [0, 3, 3, 5]], [9, [0, 3, 3, 7]], [10, [0, 3, 3, 7]], [24, [0, 3, 3, 7]], [14, [0, 3, 3, 11]], [25, [0, 3, 3, 11]], [22, [0, 3, 3, 12]], [26, [0, 3, 3, 12]], [13, [0, 3, 3, 14]], [15, [0, 3, 3, 14]], [6, [0, 3, 3, 15]], [8, [0, 3, 3, 15]], [7, [0, 3, 3, 21]], [9, [0, 3, 3, 21]], [10, [0, 3, 3, 21]], [15, [0, 3, 3, 21]], [19, [0, 3, 3, 21]], [21, [0, 3, 3, 21]], [24, [0, 3, 3, 21]], [27, [0, 3, 3, 21]], [37, [0, 3, 3, 21]], [40, [0, 3, 3, 21]], [7, [0, 3, 3, 22]], [9, [0, 3, 3, 22]], [10, [0, 3, 3, 22]], [15, [0, 3, 3, 22]], [19, [0, 3, 3, 22]], [21, [0, 3, 3, 22]], [24, [0, 3, 3, 22]], [27, [0, 3, 3, 22]], [36, [0, 3, 3, 22]], [2, [0, 3, 4, 5]], [4, [0, 3, 4, 5]], [10, [0, 3, 4, 5]], [11, [0, 3, 4, 5]], [15, [0, 3, 4, 5]], [16, [0, 3, 4, 5]], [24, [0, 3, 4, 5]], [25, [0, 3, 4, 5]], [1, [0, 3, 4, 11]], [5, [0, 3, 4, 11]], [19, [0, 3, 4, 11]], [21, [0, 3, 4, 11]], [13, [0, 3, 4, 14]], [15, [0, 3, 4, 14]], [13, [0, 3, 4, 21]], [15, [0, 3, 4, 21]], [13, [0, 3, 4, 22]], [15, [0, 3, 4, 22]], [18, [0, 3, 5, 5]], [19, [0, 3, 5, 5]], [30, [0, 3, 5, 5]], [31, [0, 3, 5, 5]], [2, [0, 3, 5, 7]], [4, [0, 3, 5, 7]], [10, [0, 3, 5, 7]], [11, [0, 3, 5, 7]], [24, [0, 3, 5, 7]], [14, [0, 3, 5, 11]], [25, [0, 3, 5, 11]], [13, [0, 3, 5, 12]], [2, [0, 3, 5, 13]], [4, [0, 3, 5, 13]], [19, [0, 3, 5, 13]], [20, [0, 3, 5, 13]], [31, [0, 3, 5, 13]], [10, [0, 3, 5, 14]], [11, [0, 3, 5, 14]], [18, [0, 3, 5, 14]], [20, [0, 3, 5, 14]], [24, [0, 3, 5, 14]], [30, [0, 3, 5, 14]], [2, [0, 3, 5, 15]], [4, [0, 3, 5, 15]], [13, [0, 3, 5, 21]], [27, [0, 3, 5, 21]], [37, [0, 3, 5, 21]], [40, [0, 3, 5, 21]], [13, [0, 3, 5, 22]], [27, [0, 3, 5, 22]], [36, [0, 3, 5, 22]], [14, [0, 3, 7, 7]], [22, [0, 3, 7, 7]], [25, [0, 3, 7, 7]], [26, [0, 3, 7, 7]], [10, [0, 3, 7, 9]], [12, [0, 3, 7, 9]], [14, [0, 3, 7, 11]], [22, [0, 3, 7, 11]], [25, [0, 3, 7, 11]], [26, [0, 3, 7, 11]], [10, [0, 3, 7, 12]], [11, [0, 3, 7, 12]], [13, [0, 3, 7, 12]], [24, [0, 3, 7, 12]], [14, [0, 3, 7, 15]], [25, [0, 3, 7, 15]], [10, [0, 3, 9, 21]], [12, [0, 3, 9, 21]], [10, [0, 3, 9, 22]], [12, [0, 3, 9, 22]], [22, [0, 3, 11, 12]], [26, [0, 3, 11, 12]], [1, [0, 3, 11, 21]], [7, [0, 3, 11, 21]], [14, [0, 3, 11, 21]], [19, [0, 3, 11, 21]], [21, [0, 3, 11, 21]], [25, [0, 3, 11, 21]], [27, [0, 3, 11, 21]], [37, [0, 3, 11, 21]], [40, [0, 3, 11, 21]], [1, [0, 3, 11, 22]], [7, [0, 3, 11, 22]], [14, [0, 3, 11, 22]], [19, [0, 3, 11, 22]], [21, [0, 3, 11, 22]], [25, [0, 3, 11, 22]], [27, [0, 3, 11, 22]], [36, [0, 3, 11, 22]], [10, [0, 3, 12, 14]], [11, [0, 3, 12, 14]], [24, [0, 3, 12, 14]], [6, [0, 3, 12, 15]], [8, [0, 3, 12, 15]], [13, [0, 3, 12, 15]], [1, [0, 3, 12, 21]], [13, [0, 3, 12, 21]], [1, [0, 3, 12, 22]], [13, [0, 3, 12, 22]], [13, [0, 3, 16, 21]], [13, [0, 3, 16, 22]], [5, [0, 4, 4, 5]], [13, [0, 4, 4, 5]], [14, [0, 4, 4, 5]], [19, [0, 4, 4, 5]], [21, [0, 4, 4, 5]], [25, [0, 4, 4, 5]], [1, [0, 4, 4, 7]], [19, [0, 4, 4, 7]], [21, [0, 4, 4, 7]], [1, [0, 4, 4, 14]], [13, [0, 4, 4, 14]], [22, [0, 4, 4, 14]], [26, [0, 4, 4, 14]], [1, [0, 4, 4, 15]], [5, [0, 4, 4, 15]], [19, [0, 4, 4, 15]], [21, [0, 4, 4, 15]], [5, [0, 4, 4, 21]], [13, [0, 4, 4, 21]], [22, [0, 4, 4, 21]], [26, [0, 4, 4, 21]], [5, [0, 4, 4, 22]], [13, [0, 4, 4, 22]], [22, [0, 4, 4, 22]], [26, [0, 4, 4, 22]], [18, [0, 4, 5, 5]], [19, [0, 4, 5, 5]], [30, [0, 4, 5, 5]], [31, [0, 4, 5, 5]], [10, [0, 4, 5, 9]], [12, [0, 4, 5, 9]], [5, [0, 4, 5, 11]], [14, [0, 4, 5, 11]], [16, [0, 4, 5, 11]], [19, [0, 4, 5, 11]], [21, [0, 4, 5, 11]], [2, [0, 4, 5, 13]], [4, [0, 4, 5, 13]], [19, [0, 4, 5, 13]], [20, [0, 4, 5, 13]], [31, [0, 4, 5, 13]], [13, [0, 4, 5, 14]], [15, [0, 4, 5, 14]], [18, [0, 4, 5, 14]], [20, [0, 4, 5, 14]], [30, [0, 4, 5, 14]], [2, [0, 4, 5, 15]], [4, [0, 4, 5, 15]], [5, [0, 4, 5, 15]], [19, [0, 4, 5, 15]], [21, [0, 4, 5, 15]], [13, [0, 4, 5, 21]], [16, [0, 4, 5, 21]], [25, [0, 4, 5, 21]], [13, [0, 4, 5, 22]], [16, [0, 4, 5, 22]], [25, [0, 4, 5, 22]], [1, [0, 4, 7, 11]], [19, [0, 4, 7, 11]], [21, [0, 4, 7, 11]], [13, [0, 4, 7, 14]], [22, [0, 4, 7, 14]], [26, [0, 4, 7, 14]], [1, [0, 4, 7, 15]], [19, [0, 4, 7, 15]], [21, [0, 4, 7, 15]], [22, [0, 4, 7, 21]], [26, [0, 4, 7, 21]], [27, [0, 4, 7, 21]], [37, [0, 4, 7, 21]], [40, [0, 4, 7, 21]], [22, [0, 4, 7, 22]], [26, [0, 4, 7, 22]], [27, [0, 4, 7, 22]], [36, [0, 4, 7, 22]], [1, [0, 4, 11, 14]], [22, [0, 4, 11, 14]], [26, [0, 4, 11, 14]], [5, [0, 4, 11, 21]], [22, [0, 4, 11, 21]], [34, [0, 4, 11, 21]], [35, [0, 4, 11, 21]], [37, [0, 4, 11, 21]], [40, [0, 4, 11, 21]], [5, [0, 4, 11, 22]], [22, [0, 4, 11, 22]], [34, [0, 4, 11, 22]], [35, [0, 4, 11, 22]], [36, [0, 4, 11, 22]], [15, [0, 4, 13, 21]], [16, [0, 4, 13, 21]], [25, [0, 4, 13, 21]], [15, [0, 4, 13, 22]], [16, [0, 4, 13, 22]], [25, [0, 4, 13, 22]], [1, [0, 4, 14, 15]], [15, [0, 4, 14, 15]], [5, [0, 4, 15, 21]], [15, [0, 4, 15, 21]], [28, [0, 4, 15, 21]], [35, [0, 4, 15, 21]], [37, [0, 4, 15, 21]], [40, [0, 4, 15, 21]], [5, [0, 4, 15, 22]], [15, [0, 4, 15, 22]], [28, [0, 4, 15, 22]], [35, [0, 4, 15, 22]], [36, [0, 4, 15, 22]], [26, [0, 4, 16, 21]], [28, [0, 4, 16, 21]], [34, [0, 4, 16, 21]], [26, [0, 4, 16, 22]], [28, [0, 4, 16, 22]], [34, [0, 4, 16, 22]], [18, [0, 5, 5, 7]], [19, [0, 5, 5, 7]], [30, [0, 5, 5, 7]], [31, [0, 5, 5, 7]], [18, [0, 5, 5, 11]], [19, [0, 5, 5, 11]], [30, [0, 5, 5, 11]], [31, [0, 5, 5, 11]], [18, [0, 5, 5, 16]], [29, [0, 5, 5, 16]], [36, [0, 5, 5, 16]], [39, [0, 5, 5, 16]], [40, [0, 5, 5, 16]], [18, [0, 5, 5, 17]], [19, [0, 5, 5, 17]], [27, [0, 5, 5, 17]], [30, [0, 5, 5, 17]], [31, [0, 5, 5, 17]], [37, [0, 5, 5, 17]], [38, [0, 5, 5, 17]], [40, [0, 5, 5, 17]], [5, [0, 5, 5, 21]], [14, [0, 5, 5, 21]], [20, [0, 5, 5, 21]], [21, [0, 5, 5, 21]], [25, [0, 5, 5, 21]], [31, [0, 5, 5, 21]], [37, [0, 5, 5, 21]], [39, [0, 5, 5, 21]], [5, [0, 5, 5, 22]], [14, [0, 5, 5, 22]], [20, [0, 5, 5, 22]], [21, [0, 5, 5, 22]], [25, [0, 5, 5, 22]], [31, [0, 5, 5, 22]], [22, [0, 5, 7, 7]], [26, [0, 5, 7, 7]], [10, [0, 5, 7, 9]], [12, [0, 5, 7, 9]], [2, [0, 5, 7, 11]], [4, [0, 5, 7, 11]], [22, [0, 5, 7, 11]], [26, [0, 5, 7, 11]], [2, [0, 5, 7, 12]], [4, [0, 5, 7, 12]], [19, [0, 5, 7, 13]], [20, [0, 5, 7, 13]], [31, [0, 5, 7, 13]], [36, [0, 5, 7, 13]], [37, [0, 5, 7, 13]], [38, [0, 5, 7, 13]], [39, [0, 5, 7, 13]], [18, [0, 5, 7, 14]], [20, [0, 5, 7, 14]], [30, [0, 5, 7, 14]], [36, [0, 5, 7, 16]], [37, [0, 5, 7, 16]], [38, [0, 5, 7, 16]], [39, [0, 5, 7, 16]], [36, [0, 5, 7, 17]], [37, [0, 5, 7, 17]], [38, [0, 5, 7, 17]], [39, [0, 5, 7, 17]], [19, [0, 5, 7, 21]], [29, [0, 5, 7, 21]], [30, [0, 5, 7, 21]], [31, [0, 5, 7, 21]], [37, [0, 5, 7, 21]], [40, [0, 5, 7, 21]], [19, [0, 5, 7, 22]], [29, [0, 5, 7, 22]], [30, [0, 5, 7, 22]], [31, [0, 5, 7, 22]], [36, [0, 5, 7, 22]], [10, [0, 5, 9, 14]], [12, [0, 5, 9, 14]], [22, [0, 5, 11, 11]], [27, [0, 5, 11, 11]], [34, [0, 5, 11, 11]], [35, [0, 5, 11, 11]], [19, [0, 5, 11, 13]], [20, [0, 5, 11, 13]], [31, [0, 5, 11, 13]], [0, [0, 5, 11, 14]], [6, [0, 5, 11, 14]], [8, [0, 5, 11, 14]], [18, [0, 5, 11, 14]], [20, [0, 5, 11, 14]], [30, [0, 5, 11, 14]], [27, [0, 5, 11, 15]], [28, [0, 5, 11, 15]], [35, [0, 5, 11, 15]], [26, [0, 5, 11, 16]], [28, [0, 5, 11, 16]], [34, [0, 5, 11, 16]], [0, [0, 5, 11, 21]], [2, [0, 5, 11, 21]], [4, [0, 5, 11, 21]], [5, [0, 5, 11, 21]], [16, [0, 5, 11, 21]], [19, [0, 5, 11, 21]], [21, [0, 5, 11, 21]], [25, [0, 5, 11, 21]], [0, [0, 5, 11, 22]], [2, [0, 5, 11, 22]], [4, [0, 5, 11, 22]], [5, [0, 5, 11, 22]], [16, [0, 5, 11, 22]], [19, [0, 5, 11, 22]], [21, [0, 5, 11, 22]], [25, [0, 5, 11, 22]], [2, [0, 5, 12, 13]], [4, [0, 5, 12, 13]], [6, [0, 5, 12, 14]], [8, [0, 5, 12, 14]], [0, [0, 5, 12, 21]], [27, [0, 5, 12, 21]], [37, [0, 5, 12, 21]], [40, [0, 5, 12, 21]], [0, [0, 5, 12, 22]], [27, [0, 5, 12, 22]], [36, [0, 5, 12, 22]], [36, [0, 5, 13, 13]], [37, [0, 5, 13, 13]], [38, [0, 5, 13, 13]], [39, [0, 5, 13, 13]], [2, [0, 5, 13, 15]], [4, [0, 5, 13, 15]], [36, [0, 5, 13, 15]], [37, [0, 5, 13, 15]], [38, [0, 5, 13, 15]], [39, [0, 5, 13, 15]], [29, [0, 5, 13, 16]], [37, [0, 5, 13, 16]], [38, [0, 5, 13, 16]], [40, [0, 5, 13, 16]], [2, [0, 5, 13, 17]], [4, [0, 5, 13, 17]], [19, [0, 5, 13, 17]], [20, [0, 5, 13, 17]], [27, [0, 5, 13, 17]], [31, [0, 5, 13, 17]], [36, [0, 5, 13, 17]], [39, [0, 5, 13, 17]], [40, [0, 5, 13, 17]], [36, [0, 5, 13, 18]], [37, [0, 5, 13, 18]], [38, [0, 5, 13, 18]], [39, [0, 5, 13, 18]], [14, [0, 5, 13, 21]], [19, [0, 5, 13, 21]], [25, [0, 5, 13, 21]], [29, [0, 5, 13, 21]], [30, [0, 5, 13, 21]], [31, [0, 5, 13, 21]], [39, [0, 5, 13, 21]], [40, [0, 5, 13, 21]], [14, [0, 5, 13, 22]], [19, [0, 5, 13, 22]], [25, [0, 5, 13, 22]], [29, [0, 5, 13, 22]], [30, [0, 5, 13, 22]], [31, [0, 5, 13, 22]], [36, [0, 5, 13, 22]], [0, [0, 5, 14, 15]], [18, [0, 5, 14, 17]], [20, [0, 5, 14, 17]], [30, [0, 5, 14, 17]], [18, [0, 5, 14, 21]], [20, [0, 5, 14, 21]], [30, [0, 5, 14, 21]], [18, [0, 5, 14, 22]], [20, [0, 5, 14, 22]], [30, [0, 5, 14, 22]], [36, [0, 5, 15, 16]], [37, [0, 5, 15, 16]], [38, [0, 5, 15, 16]], [39, [0, 5, 15, 16]], [2, [0, 5, 15, 17]], [4, [0, 5, 15, 17]], [36, [0, 5, 15, 17]], [37, [0, 5, 15, 17]], [38, [0, 5, 15, 17]], [39, [0, 5, 15, 17]], [5, [0, 5, 15, 21]], [21, [0, 5, 15, 21]], [29, [0, 5, 15, 21]], [30, [0, 5, 15, 21]], [31, [0, 5, 15, 21]], [37, [0, 5, 15, 21]], [40, [0, 5, 15, 21]], [5, [0, 5, 15, 22]], [21, [0, 5, 15, 22]], [29, [0, 5, 15, 22]], [30, [0, 5, 15, 22]], [31, [0, 5, 15, 22]], [36, [0, 5, 15, 22]], [18, [0, 5, 16, 17]], [36, [0, 5, 16, 18]], [37, [0, 5, 16, 18]], [38, [0, 5, 16, 18]], [39, [0, 5, 16, 18]], [13, [0, 5, 16, 21]], [14, [0, 5, 16, 21]], [20, [0, 5, 16, 21]], [25, [0, 5, 16, 21]], [30, [0, 5, 16, 21]], [37, [0, 5, 16, 21]], [40, [0, 5, 16, 21]], [13, [0, 5, 16, 22]], [14, [0, 5, 16, 22]], [20, [0, 5, 16, 22]], [25, [0, 5, 16, 22]], [30, [0, 5, 16, 22]], [36, [0, 5, 16, 22]], [36, [0, 5, 17, 18]], [37, [0, 5, 17, 18]], [38, [0, 5, 17, 18]], [39, [0, 5, 17, 18]], [29, [0, 5, 18, 21]], [37, [0, 5, 18, 21]], [40, [0, 5, 18, 21]], [29, [0, 5, 18, 22]], [36, [0, 5, 18, 22]], [22, [0, 7, 7, 11]], [26, [0, 7, 7, 11]], [22, [0, 7, 7, 13]], [26, [0, 7, 7, 13]], [22, [0, 7, 7, 17]], [26, [0, 7, 7, 17]], [27, [0, 7, 7, 21]], [37, [0, 7, 7, 21]], [40, [0, 7, 7, 21]], [27, [0, 7, 7, 22]], [36, [0, 7, 7, 22]], [10, [0, 7, 9, 12]], [12, [0, 7, 9, 12]], [22, [0, 7, 11, 11]], [27, [0, 7, 11, 11]], [34, [0, 7, 11, 11]], [35, [0, 7, 11, 11]], [22, [0, 7, 11, 13]], [26, [0, 7, 11, 13]], [27, [0, 7, 11, 15]], [28, [0, 7, 11, 15]], [35, [0, 7, 11, 15]], [26, [0, 7, 11, 16]], [28, [0, 7, 11, 16]], [34, [0, 7, 11, 16]], [22, [0, 7, 11, 17]], [26, [0, 7, 11, 17]], [1, [0, 7, 11, 21]], [19, [0, 7, 11, 21]], [21, [0, 7, 11, 21]], [27, [0, 7, 11, 21]], [37, [0, 7, 11, 21]], [40, [0, 7, 11, 21]], [1, [0, 7, 11, 22]], [19, [0, 7, 11, 22]], [21, [0, 7, 11, 22]], [27, [0, 7, 11, 22]], [36, [0, 7, 11, 22]], [36, [0, 7, 13, 13]], [37, [0, 7, 13, 13]], [38, [0, 7, 13, 13]], [39, [0, 7, 13, 13]], [36, [0, 7, 13, 16]], [37, [0, 7, 13, 16]], [38, [0, 7, 13, 16]], [39, [0, 7, 13, 16]], [36, [0, 7, 13, 17]], [37, [0, 7, 13, 17]], [38, [0, 7, 13, 17]], [39, [0, 7, 13, 17]], [19, [0, 7, 13, 21]], [20, [0, 7, 13, 21]], [29, [0, 7, 13, 21]], [31, [0, 7, 13, 21]], [37, [0, 7, 13, 21]], [40, [0, 7, 13, 21]], [19, [0, 7, 13, 22]], [20, [0, 7, 13, 22]], [29, [0, 7, 13, 22]], [31, [0, 7, 13, 22]], [36, [0, 7, 13, 22]], [13, [0, 7, 14, 21]], [18, [0, 7, 14, 21]], [20, [0, 7, 14, 21]], [22, [0, 7, 14, 21]], [26, [0, 7, 14, 21]], [30, [0, 7, 14, 21]], [13, [0, 7, 14, 22]], [18, [0, 7, 14, 22]], [20, [0, 7, 14, 22]], [22, [0, 7, 14, 22]], [26, [0, 7, 14, 22]], [30, [0, 7, 14, 22]], [0, [0, 7, 15, 21]], [1, [0, 7, 15, 21]], [19, [0, 7, 15, 21]], [21, [0, 7, 15, 21]], [27, [0, 7, 15, 21]], [37, [0, 7, 15, 21]], [40, [0, 7, 15, 21]], [0, [0, 7, 15, 22]], [1, [0, 7, 15, 22]], [19, [0, 7, 15, 22]], [21, [0, 7, 15, 22]], [27, [0, 7, 15, 22]], [36, [0, 7, 15, 22]], [0, [0, 7, 16, 21]], [1, [0, 7, 16, 21]], [15, [0, 7, 16, 21]], [18, [0, 7, 16, 21]], [37, [0, 7, 16, 21]], [40, [0, 7, 16, 21]], [0, [0, 7, 16, 22]], [1, [0, 7, 16, 22]], [15, [0, 7, 16, 22]], [18, [0, 7, 16, 22]], [36, [0, 7, 16, 22]], [10, [0, 9, 12, 14]], [12, [0, 9, 12, 14]], [22, [0, 11, 11, 13]], [27, [0, 11, 11, 13]], [34, [0, 11, 11, 13]], [35, [0, 11, 11, 13]], [36, [0, 11, 11, 13]], [37, [0, 11, 11, 13]], [38, [0, 11, 11, 13]], [39, [0, 11, 11, 13]], [36, [0, 11, 11, 16]], [37, [0, 11, 11, 16]], [38, [0, 11, 11, 16]], [39, [0, 11, 11, 16]], [18, [0, 11, 11, 17]], [22, [0, 11, 11, 17]], [27, [0, 11, 11, 17]], [34, [0, 11, 11, 17]], [35, [0, 11, 11, 17]], [36, [0, 11, 11, 17]], [37, [0, 11, 11, 17]], [38, [0, 11, 11, 17]], [39, [0, 11, 11, 17]], [18, [0, 11, 11, 21]], [22, [0, 11, 11, 21]], [29, [0, 11, 11, 21]], [34, [0, 11, 11, 21]], [35, [0, 11, 11, 21]], [18, [0, 11, 11, 22]], [22, [0, 11, 11, 22]], [29, [0, 11, 11, 22]], [34, [0, 11, 11, 22]], [35, [0, 11, 11, 22]], [36, [0, 11, 12, 13]], [37, [0, 11, 12, 13]], [38, [0, 11, 12, 13]], [39, [0, 11, 12, 13]], [36, [0, 11, 12, 16]], [37, [0, 11, 12, 16]], [38, [0, 11, 12, 16]], [39, [0, 11, 12, 16]], [36, [0, 11, 12, 17]], [37, [0, 11, 12, 17]], [38, [0, 11, 12, 17]], [39, [0, 11, 12, 17]], [18, [0, 11, 12, 21]], [29, [0, 11, 12, 21]], [37, [0, 11, 12, 21]], [40, [0, 11, 12, 21]], [18, [0, 11, 12, 22]], [29, [0, 11, 12, 22]], [36, [0, 11, 12, 22]], [27, [0, 11, 13, 15]], [28, [0, 11, 13, 15]], [35, [0, 11, 13, 15]], [26, [0, 11, 13, 16]], [28, [0, 11, 13, 16]], [34, [0, 11, 13, 16]], [16, [0, 11, 13, 21]], [25, [0, 11, 13, 21]], [27, [0, 11, 13, 21]], [37, [0, 11, 13, 21]], [40, [0, 11, 13, 21]], [16, [0, 11, 13, 22]], [25, [0, 11, 13, 22]], [27, [0, 11, 13, 22]], [36, [0, 11, 13, 22]], [1, [0, 11, 14, 21]], [22, [0, 11, 14, 21]], [34, [0, 11, 14, 21]], [35, [0, 11, 14, 21]], [37, [0, 11, 14, 21]], [40, [0, 11, 14, 21]], [1, [0, 11, 14, 22]], [22, [0, 11, 14, 22]], [34, [0, 11, 14, 22]], [35, [0, 11, 14, 22]], [36, [0, 11, 14, 22]], [27, [0, 11, 15, 17]], [28, [0, 11, 15, 17]], [35, [0, 11, 15, 17]], [27, [0, 11, 15, 21]], [28, [0, 11, 15, 21]], [35, [0, 11, 15, 21]], [27, [0, 11, 15, 22]], [28, [0, 11, 15, 22]], [35, [0, 11, 15, 22]], [18, [0, 11, 16, 17]], [26, [0, 11, 16, 17]], [28, [0, 11, 16, 17]], [34, [0, 11, 16, 17]], [22, [0, 11, 16, 21]], [28, [0, 11, 16, 21]], [34, [0, 11, 16, 21]], [37, [0, 11, 16, 21]], [40, [0, 11, 16, 21]], [22, [0, 11, 16, 22]], [28, [0, 11, 16, 22]], [34, [0, 11, 16, 22]], [36, [0, 11, 16, 22]], [0, [0, 12, 13, 21]], [27, [0, 12, 13, 21]], [37, [0, 12, 13, 21]], [40, [0, 12, 13, 21]], [0, [0, 12, 13, 22]], [27, [0, 12, 13, 22]], [36, [0, 12, 13, 22]], [36, [0, 13, 13, 15]], [37, [0, 13, 13, 15]], [38, [0, 13, 13, 15]], [39, [0, 13, 13, 15]], [27, [0, 13, 13, 17]], [36, [0, 13, 15, 16]], [37, [0, 13, 15, 16]], [38, [0, 13, 15, 16]], [39, [0, 13, 15, 16]], [36, [0, 13, 15, 17]], [37, [0, 13, 15, 17]], [38, [0, 13, 15, 17]], [39, [0, 13, 15, 17]], [19, [0, 13, 15, 21]], [20, [0, 13, 15, 21]], [29, [0, 13, 15, 21]], [31, [0, 13, 15, 21]], [37, [0, 13, 15, 21]], [40, [0, 13, 15, 21]], [19, [0, 13, 15, 22]], [20, [0, 13, 15, 22]], [29, [0, 13, 15, 22]], [31, [0, 13, 15, 22]], [36, [0, 13, 15, 22]], [29, [0, 13, 16, 16]], [36, [0, 13, 16, 16]], [39, [0, 13, 16, 16]], [40, [0, 13, 16, 16]], [37, [0, 13, 16, 17]], [38, [0, 13, 16, 17]], [40, [0, 13, 16, 17]], [37, [0, 13, 16, 21]], [39, [0, 13, 16, 21]], [18, [0, 14, 15, 21]], [20, [0, 14, 15, 21]], [27, [0, 14, 15, 21]], [28, [0, 14, 15, 21]], [30, [0, 14, 15, 21]], [35, [0, 14, 15, 21]], [18, [0, 14, 15, 22]], [20, [0, 14, 15, 22]], [27, [0, 14, 15, 22]], [28, [0, 14, 15, 22]], [30, [0, 14, 15, 22]], [35, [0, 14, 15, 22]], [26, [0, 14, 16, 21]], [28, [0, 14, 16, 21]], [34, [0, 14, 16, 21]], [26, [0, 14, 16, 22]], [28, [0, 14, 16, 22]], [34, [0, 14, 16, 22]], [0, [0, 15, 16, 21]], [1, [0, 15, 16, 21]], [15, [0, 15, 16, 21]], [18, [0, 15, 16, 21]], [0, [0, 15, 16, 22]], [1, [0, 15, 16, 22]], [15, [0, 15, 16, 22]], [18, [0, 15, 16, 22]], [1, [0, 16, 18, 21]], [1, [0, 16, 18, 22]], [0, [1, 1, 2, 2]], [13, [1, 1, 2, 2]], [14, [1, 1, 2, 2]], [15, [1, 1, 2, 2]], [16, [1, 1, 2, 2]], [1, [1, 1, 2, 3]], [2, [1, 1, 2, 3]], [5, [1, 1, 2, 3]], [13, [1, 1, 2, 3]], [15, [1, 1, 2, 3]], [16, [1, 1, 2, 3]], [17, [1, 1, 2, 3]], [22, [1, 1, 2, 3]], [25, [1, 1, 2, 3]], [26, [1, 1, 2, 3]], [1, [1, 1, 2, 4]], [2, [1, 1, 2, 4]], [5, [1, 1, 2, 4]], [7, [1, 1, 2, 4]], [13, [1, 1, 2, 4]], [14, [1, 1, 2, 4]], [17, [1, 1, 2, 4]], [25, [1, 1, 2, 4]], [13, [1, 1, 2, 7]], [22, [1, 1, 2, 7]], [26, [1, 1, 2, 7]], [0, [1, 1, 2, 11]], [7, [1, 1, 2, 11]], [14, [1, 1, 2, 11]], [16, [1, 1, 2, 11]], [22, [1, 1, 2, 11]], [26, [1, 1, 2, 11]], [7, [1, 1, 2, 15]], [13, [1, 1, 2, 15]], [6, [1, 1, 2, 17]], [8, [1, 1, 2, 17]], [6, [1, 1, 2, 21]], [8, [1, 1, 2, 21]], [9, [1, 1, 2, 21]], [12, [1, 1, 2, 21]], [24, [1, 1, 2, 21]], [6, [1, 1, 2, 22]], [8, [1, 1, 2, 22]], [9, [1, 1, 2, 22]], [12, [1, 1, 2, 22]], [24, [1, 1, 2, 22]], [0, [1, 1, 3, 3]], [7, [1, 1, 3, 3]], [13, [1, 1, 3, 3]], [14, [1, 1, 3, 3]], [15, [1, 1, 3, 3]], [16, [1, 1, 3, 3]], [14, [1, 1, 3, 4]], [15, [1, 1, 3, 4]], [25, [1, 1, 3, 4]], [5, [1, 1, 3, 5]], [18, [1, 1, 3, 5]], [21, [1, 1, 3, 5]], [30, [1, 1, 3, 5]], [31, [1, 1, 3, 5]], [2, [1, 1, 3, 7]], [13, [1, 1, 3, 7]], [15, [1, 1, 3, 7]], [16, [1, 1, 3, 7]], [17, [1, 1, 3, 7]], [19, [1, 1, 3, 7]], [21, [1, 1, 3, 7]], [22, [1, 1, 3, 7]], [25, [1, 1, 3, 7]], [26, [1, 1, 3, 7]], [1, [1, 1, 3, 8]], [13, [1, 1, 3, 8]], [15, [1, 1, 3, 8]], [16, [1, 1, 3, 8]], [19, [1, 1, 3, 8]], [25, [1, 1, 3, 8]], [26, [1, 1, 3, 8]], [32, [1, 1, 3, 8]], [33, [1, 1, 3, 8]], [1, [1, 1, 3, 11]], [2, [1, 1, 3, 11]], [7, [1, 1, 3, 11]], [17, [1, 1, 3, 11]], [22, [1, 1, 3, 11]], [26, [1, 1, 3, 11]], [5, [1, 1, 3, 12]], [2, [1, 1, 3, 13]], [17, [1, 1, 3, 13]], [19, [1, 1, 3, 13]], [20, [1, 1, 3, 13]], [31, [1, 1, 3, 13]], [8, [1, 1, 3, 14]], [18, [1, 1, 3, 14]], [20, [1, 1, 3, 14]], [22, [1, 1, 3, 14]], [23, [1, 1, 3, 14]], [30, [1, 1, 3, 14]], [33, [1, 1, 3, 14]], [1, [1, 1, 3, 15]], [2, [1, 1, 3, 15]], [8, [1, 1, 3, 15]], [14, [1, 1, 3, 15]], [17, [1, 1, 3, 15]], [21, [1, 1, 3, 15]], [23, [1, 1, 3, 15]], [25, [1, 1, 3, 15]], [32, [1, 1, 3, 15]], [5, [1, 1, 3, 21]], [10, [1, 1, 3, 21]], [11, [1, 1, 3, 21]], [13, [1, 1, 3, 21]], [15, [1, 1, 3, 21]], [16, [1, 1, 3, 21]], [22, [1, 1, 3, 21]], [24, [1, 1, 3, 21]], [25, [1, 1, 3, 21]], [26, [1, 1, 3, 21]], [5, [1, 1, 3, 22]], [10, [1, 1, 3, 22]], [11, [1, 1, 3, 22]], [13, [1, 1, 3, 22]], [15, [1, 1, 3, 22]], [16, [1, 1, 3, 22]], [22, [1, 1, 3, 22]], [24, [1, 1, 3, 22]], [25, [1, 1, 3, 22]], [26, [1, 1, 3, 22]], [5, [1, 1, 4, 4]], [13, [1, 1, 4, 4]], [22, [1, 1, 4, 4]], [26, [1, 1, 4, 4]], [5, [1, 1, 4, 5]], [18, [1, 1, 4, 5]], [21, [1, 1, 4, 5]], [30, [1, 1, 4, 5]], [31, [1, 1, 4, 5]], [2, [1, 1, 4, 7]], [13, [1, 1, 4, 7]], [14, [1, 1, 4, 7]], [17, [1, 1, 4, 7]], [19, [1, 1, 4, 7]], [21, [1, 1, 4, 7]], [25, [1, 1, 4, 7]], [1, [1, 1, 4, 8]], [13, [1, 1, 4, 8]], [14, [1, 1, 4, 8]], [15, [1, 1, 4, 8]], [19, [1, 1, 4, 8]], [25, [1, 1, 4, 8]], [26, [1, 1, 4, 8]], [32, [1, 1, 4, 8]], [33, [1, 1, 4, 8]], [14, [1, 1, 4, 11]], [25, [1, 1, 4, 11]], [5, [1, 1, 4, 12]], [22, [1, 1, 4, 12]], [26, [1, 1, 4, 12]], [2, [1, 1, 4, 13]], [17, [1, 1, 4, 13]], [19, [1, 1, 4, 13]], [20, [1, 1, 4, 13]], [31, [1, 1, 4, 13]], [8, [1, 1, 4, 14]], [18, [1, 1, 4, 14]], [20, [1, 1, 4, 14]], [22, [1, 1, 4, 14]], [23, [1, 1, 4, 14]], [30, [1, 1, 4, 14]], [33, [1, 1, 4, 14]], [5, [1, 1, 4, 15]], [8, [1, 1, 4, 15]], [15, [1, 1, 4, 15]], [16, [1, 1, 4, 15]], [21, [1, 1, 4, 15]], [23, [1, 1, 4, 15]], [25, [1, 1, 4, 15]], [32, [1, 1, 4, 15]], [2, [1, 1, 4, 21]], [5, [1, 1, 4, 21]], [14, [1, 1, 4, 21]], [17, [1, 1, 4, 21]], [22, [1, 1, 4, 21]], [25, [1, 1, 4, 21]], [26, [1, 1, 4, 21]], [2, [1, 1, 4, 22]], [5, [1, 1, 4, 22]], [14, [1, 1, 4, 22]], [17, [1, 1, 4, 22]], [22, [1, 1, 4, 22]], [25, [1, 1, 4, 22]], [26, [1, 1, 4, 22]], [5, [1, 1, 5, 5]], [19, [1, 1, 5, 5]], [21, [1, 1, 5, 5]], [18, [1, 1, 5, 7]], [19, [1, 1, 5, 7]], [30, [1, 1, 5, 7]], [31, [1, 1, 5, 7]], [36, [1, 1, 5, 13]], [37, [1, 1, 5, 13]], [38, [1, 1, 5, 13]], [39, [1, 1, 5, 13]], [36, [1, 1, 5, 16]], [37, [1, 1, 5, 16]], [38, [1, 1, 5, 16]], [39, [1, 1, 5, 16]], [5, [1, 1, 5, 17]], [18, [1, 1, 5, 17]], [21, [1, 1, 5, 17]], [30, [1, 1, 5, 17]], [31, [1, 1, 5, 17]], [36, [1, 1, 5, 17]], [37, [1, 1, 5, 17]], [38, [1, 1, 5, 17]], [39, [1, 1, 5, 17]], [5, [1, 1, 5, 21]], [13, [1, 1, 5, 21]], [15, [1, 1, 5, 21]], [18, [1, 1, 5, 21]], [19, [1, 1, 5, 21]], [21, [1, 1, 5, 21]], [29, [1, 1, 5, 21]], [37, [1, 1, 5, 21]], [40, [1, 1, 5, 21]], [5, [1, 1, 5, 22]], [13, [1, 1, 5, 22]], [15, [1, 1, 5, 22]], [18, [1, 1, 5, 22]], [19, [1, 1, 5, 22]], [21, [1, 1, 5, 22]], [29, [1, 1, 5, 22]], [36, [1, 1, 5, 22]], [14, [1, 1, 7, 7]], [22, [1, 1, 7, 7]], [25, [1, 1, 7, 7]], [26, [1, 1, 7, 7]], [0, [1, 1, 7, 11]], [14, [1, 1, 7, 11]], [16, [1, 1, 7, 11]], [22, [1, 1, 7, 11]], [26, [1, 1, 7, 11]], [1, [1, 1, 7, 13]], [19, [1, 1, 7, 13]], [20, [1, 1, 7, 13]], [31, [1, 1, 7, 13]], [18, [1, 1, 7, 14]], [20, [1, 1, 7, 14]], [30, [1, 1, 7, 14]], [16, [1, 1, 7, 15]], [25, [1, 1, 7, 15]], [1, [1, 1, 7, 17]], [6, [1, 1, 7, 17]], [8, [1, 1, 7, 17]], [19, [1, 1, 7, 17]], [21, [1, 1, 7, 17]], [0, [1, 1, 7, 21]], [6, [1, 1, 7, 21]], [8, [1, 1, 7, 21]], [13, [1, 1, 7, 21]], [15, [1, 1, 7, 21]], [19, [1, 1, 7, 21]], [21, [1, 1, 7, 21]], [0, [1, 1, 7, 22]], [6, [1, 1, 7, 22]], [8, [1, 1, 7, 22]], [13, [1, 1, 7, 22]], [15, [1, 1, 7, 22]], [19, [1, 1, 7, 22]], [21, [1, 1, 7, 22]], [14, [1, 1, 8, 11]], [16, [1, 1, 8, 11]], [0, [1, 1, 8, 15]], [13, [1, 1, 8, 15]], [15, [1, 1, 8, 15]], [1, [1, 1, 8, 17]], [5, [1, 1, 8, 17]], [19, [1, 1, 8, 17]], [22, [1, 1, 8, 17]], [32, [1, 1, 8, 17]], [33, [1, 1, 8, 17]], [1, [1, 1, 8, 21]], [5, [1, 1, 8, 21]], [19, [1, 1, 8, 21]], [22, [1, 1, 8, 21]], [32, [1, 1, 8, 21]], [33, [1, 1, 8, 21]], [1, [1, 1, 8, 22]], [5, [1, 1, 8, 22]], [19, [1, 1, 8, 22]], [22, [1, 1, 8, 22]], [32, [1, 1, 8, 22]], [33, [1, 1, 8, 22]], [10, [1, 1, 9, 21]], [12, [1, 1, 9, 21]], [10, [1, 1, 9, 22]], [12, [1, 1, 9, 22]], [22, [1, 1, 11, 12]], [26, [1, 1, 11, 12]], [1, [1, 1, 11, 13]], [2, [1, 1, 11, 13]], [17, [1, 1, 11, 13]], [0, [1, 1, 11, 21]], [5, [1, 1, 11, 21]], [7, [1, 1, 11, 21]], [14, [1, 1, 11, 21]], [16, [1, 1, 11, 21]], [0, [1, 1, 11, 22]], [5, [1, 1, 11, 22]], [7, [1, 1, 11, 22]], [14, [1, 1, 11, 22]], [16, [1, 1, 11, 22]], [0, [1, 1, 12, 15]], [13, [1, 1, 12, 15]], [36, [1, 1, 13, 13]], [37, [1, 1, 13, 13]], [38, [1, 1, 13, 13]], [39, [1, 1, 13, 13]], [1, [1, 1, 13, 15]], [2, [1, 1, 13, 15]], [17, [1, 1, 13, 15]], [36, [1, 1, 13, 16]], [37, [1, 1, 13, 16]], [38, [1, 1, 13, 16]], [39, [1, 1, 13, 16]], [2, [1, 1, 13, 17]], [17, [1, 1, 13, 17]], [19, [1, 1, 13, 17]], [20, [1, 1, 13, 17]], [31, [1, 1, 13, 17]], [36, [1, 1, 13, 17]], [37, [1, 1, 13, 17]], [38, [1, 1, 13, 17]], [39, [1, 1, 13, 17]], [20, [1, 1, 13, 21]], [29, [1, 1, 13, 21]], [30, [1, 1, 13, 21]], [37, [1, 1, 13, 21]], [40, [1, 1, 13, 21]], [20, [1, 1, 13, 22]], [29, [1, 1, 13, 22]], [30, [1, 1, 13, 22]], [36, [1, 1, 13, 22]], [8, [1, 1, 14, 17]], [18, [1, 1, 14, 17]], [20, [1, 1, 14, 17]], [22, [1, 1, 14, 17]], [23, [1, 1, 14, 17]], [30, [1, 1, 14, 17]], [33, [1, 1, 14, 17]], [1, [1, 1, 14, 21]], [8, [1, 1, 14, 21]], [22, [1, 1, 14, 21]], [23, [1, 1, 14, 21]], [33, [1, 1, 14, 21]], [1, [1, 1, 14, 22]], [8, [1, 1, 14, 22]], [22, [1, 1, 14, 22]], [23, [1, 1, 14, 22]], [33, [1, 1, 14, 22]], [1, [1, 1, 15, 17]], [2, [1, 1, 15, 17]], [7, [1, 1, 15, 17]], [8, [1, 1, 15, 17]], [17, [1, 1, 15, 17]], [21, [1, 1, 15, 17]], [23, [1, 1, 15, 17]], [32, [1, 1, 15, 17]], [0, [1, 1, 15, 21]], [5, [1, 1, 15, 21]], [8, [1, 1, 15, 21]], [13, [1, 1, 15, 21]], [15, [1, 1, 15, 21]], [21, [1, 1, 15, 21]], [23, [1, 1, 15, 21]], [32, [1, 1, 15, 21]], [0, [1, 1, 15, 22]], [5, [1, 1, 15, 22]], [8, [1, 1, 15, 22]], [13, [1, 1, 15, 22]], [15, [1, 1, 15, 22]], [21, [1, 1, 15, 22]], [23, [1, 1, 15, 22]], [32, [1, 1, 15, 22]], [1, [1, 1, 16, 21]], [18, [1, 1, 16, 21]], [1, [1, 1, 16, 22]], [18, [1, 1, 16, 22]], [1, [1, 1, 18, 21]], [18, [1, 1, 18, 21]], [1, [1, 1, 18, 22]], [18, [1, 1, 18, 22]], [2, [1, 2, 2, 3]], [13, [1, 2, 2, 3]], [15, [1, 2, 2, 3]], [16, [1, 2, 2, 3]], [17, [1, 2, 2, 3]], [19, [1, 2, 2, 3]], [21, [1, 2, 2, 3]], [22, [1, 2, 2, 3]], [25, [1, 2, 2, 3]], [26, [1, 2, 2, 3]], [3, [1, 2, 2, 4]], [5, [1, 2, 2, 4]], [13, [1, 2, 2, 4]], [14, [1, 2, 2, 4]], [19, [1, 2, 2, 4]], [21, [1, 2, 2, 4]], [25, [1, 2, 2, 4]], [0, [1, 2, 2, 7]], [14, [1, 2, 2, 7]], [15, [1, 2, 2, 7]], [16, [1, 2, 2, 7]], [22, [1, 2, 2, 7]], [26, [1, 2, 2, 7]], [0, [1, 2, 2, 11]], [5, [1, 2, 2, 11]], [14, [1, 2, 2, 11]], [16, [1, 2, 2, 11]], [22, [1, 2, 2, 11]], [26, [1, 2, 2, 11]], [2, [1, 2, 2, 12]], [3, [1, 2, 2, 12]], [17, [1, 2, 2, 12]], [5, [1, 2, 2, 15]], [13, [1, 2, 2, 15]], [3, [1, 2, 2, 17]], [5, [1, 2, 2, 17]], [19, [1, 2, 2, 17]], [21, [1, 2, 2, 17]], [3, [1, 2, 2, 21]], [5, [1, 2, 2, 21]], [19, [1, 2, 2, 21]], [21, [1, 2, 2, 21]], [3, [1, 2, 2, 22]], [5, [1, 2, 2, 22]], [19, [1, 2, 2, 22]], [21, [1, 2, 2, 22]], [2, [1, 2, 3, 5]], [4, [1, 2, 3, 5]], [7, [1, 2, 3, 5]], [19, [1, 2, 3, 5]], [21, [1, 2, 3, 5]], [1, [1, 2, 3, 7]], [19, [1, 2, 3, 7]], [21, [1, 2, 3, 7]], [2, [1, 2, 3, 11]], [3, [1, 2, 3, 11]], [14, [1, 2, 3, 11]], [17, [1, 2, 3, 11]], [25, [1, 2, 3, 11]], [13, [1, 2, 3, 12]], [3, [1, 2, 3, 14]], [6, [1, 2, 3, 14]], [7, [1, 2, 3, 14]], [8, [1, 2, 3, 14]], [5, [1, 2, 3, 15]], [6, [1, 2, 3, 15]], [7, [1, 2, 3, 15]], [8, [1, 2, 3, 15]], [2, [1, 2, 4, 5]], [4, [1, 2, 4, 5]], [7, [1, 2, 4, 5]], [19, [1, 2, 4, 5]], [21, [1, 2, 4, 5]], [1, [1, 2, 4, 7]], [19, [1, 2, 4, 7]], [21, [1, 2, 4, 7]], [3, [1, 2, 4, 14]], [6, [1, 2, 4, 14]], [7, [1, 2, 4, 14]], [8, [1, 2, 4, 14]], [6, [1, 2, 4, 15]], [8, [1, 2, 4, 15]], [7, [1, 2, 5, 17]], [19, [1, 2, 5, 17]], [21, [1, 2, 5, 17]], [7, [1, 2, 5, 21]], [19, [1, 2, 5, 21]], [21, [1, 2, 5, 21]], [7, [1, 2, 5, 22]], [19, [1, 2, 5, 22]], [21, [1, 2, 5, 22]], [1, [1, 2, 7, 17]], [6, [1, 2, 7, 17]], [8, [1, 2, 7, 17]], [19, [1, 2, 7, 17]], [21, [1, 2, 7, 17]], [1, [1, 2, 7, 21]], [6, [1, 2, 7, 21]], [8, [1, 2, 7, 21]], [9, [1, 2, 7, 21]], [12, [1, 2, 7, 21]], [19, [1, 2, 7, 21]], [21, [1, 2, 7, 21]], [24, [1, 2, 7, 21]], [1, [1, 2, 7, 22]], [6, [1, 2, 7, 22]], [8, [1, 2, 7, 22]], [9, [1, 2, 7, 22]], [12, [1, 2, 7, 22]], [19, [1, 2, 7, 22]], [21, [1, 2, 7, 22]], [24, [1, 2, 7, 22]], [5, [1, 2, 11, 21]], [7, [1, 2, 11, 21]], [5, [1, 2, 11, 22]], [7, [1, 2, 11, 22]], [3, [1, 2, 14, 17]], [6, [1, 2, 14, 17]], [7, [1, 2, 14, 17]], [8, [1, 2, 14, 17]], [3, [1, 2, 14, 21]], [6, [1, 2, 14, 21]], [7, [1, 2, 14, 21]], [8, [1, 2, 14, 21]], [3, [1, 2, 14, 22]], [6, [1, 2, 14, 22]], [7, [1, 2, 14, 22]], [8, [1, 2, 14, 22]], [6, [1, 2, 15, 17]], [8, [1, 2, 15, 17]], [5, [1, 2, 15, 21]], [6, [1, 2, 15, 21]], [7, [1, 2, 15, 21]], [8, [1, 2, 15, 21]], [5, [1, 2, 15, 22]], [6, [1, 2, 15, 22]], [7, [1, 2, 15, 22]], [8, [1, 2, 15, 22]], [14, [1, 3, 3, 11]], [25, [1, 3, 3, 11]], [22, [1, 3, 3, 12]], [26, [1, 3, 3, 12]], [6, [1, 3, 3, 15]], [8, [1, 3, 3, 15]], [1, [1, 3, 3, 21]], [5, [1, 3, 3, 21]], [22, [1, 3, 3, 21]], [26, [1, 3, 3, 21]], [27, [1, 3, 3, 21]], [37, [1, 3, 3, 21]], [40, [1, 3, 3, 21]], [1, [1, 3, 3, 22]], [5, [1, 3, 3, 22]], [22, [1, 3, 3, 22]], [26, [1, 3, 3, 22]], [27, [1, 3, 3, 22]], [36, [1, 3, 3, 22]], [2, [1, 3, 5, 7]], [4, [1, 3, 5, 7]], [2, [1, 3, 5, 11]], [4, [1, 3, 5, 11]], [2, [1, 3, 5, 13]], [4, [1, 3, 5, 13]], [6, [1, 3, 5, 14]], [8, [1, 3, 5, 14]], [2, [1, 3, 5, 15]], [4, [1, 3, 5, 15]], [14, [1, 3, 7, 7]], [22, [1, 3, 7, 7]], [25, [1, 3, 7, 7]], [26, [1, 3, 7, 7]], [22, [1, 3, 7, 11]], [26, [1, 3, 7, 11]], [14, [1, 3, 7, 15]], [25, [1, 3, 7, 15]], [10, [1, 3, 7, 21]], [11, [1, 3, 7, 21]], [13, [1, 3, 7, 21]], [15, [1, 3, 7, 21]], [16, [1, 3, 7, 21]], [22, [1, 3, 7, 21]], [24, [1, 3, 7, 21]], [25, [1, 3, 7, 21]], [26, [1, 3, 7, 21]], [10, [1, 3, 7, 22]], [11, [1, 3, 7, 22]], [13, [1, 3, 7, 22]], [15, [1, 3, 7, 22]], [16, [1, 3, 7, 22]], [22, [1, 3, 7, 22]], [24, [1, 3, 7, 22]], [25, [1, 3, 7, 22]], [26, [1, 3, 7, 22]], [22, [1, 3, 11, 12]], [26, [1, 3, 11, 12]], [1, [1, 3, 11, 21]], [5, [1, 3, 11, 21]], [22, [1, 3, 11, 21]], [26, [1, 3, 11, 21]], [27, [1, 3, 11, 21]], [37, [1, 3, 11, 21]], [40, [1, 3, 11, 21]], [1, [1, 3, 11, 22]], [5, [1, 3, 11, 22]], [22, [1, 3, 11, 22]], [26, [1, 3, 11, 22]], [27, [1, 3, 11, 22]], [36, [1, 3, 11, 22]], [13, [1, 3, 12, 15]], [5, [1, 3, 15, 21]], [13, [1, 3, 15, 21]], [5, [1, 3, 15, 22]], [13, [1, 3, 15, 22]], [13, [1, 3, 16, 21]], [13, [1, 3, 16, 22]], [2, [1, 4, 5, 7]], [4, [1, 4, 5, 7]], [2, [1, 4, 5, 13]], [4, [1, 4, 5, 13]], [6, [1, 4, 5, 14]], [8, [1, 4, 5, 14]], [2, [1, 4, 5, 21]], [4, [1, 4, 5, 21]], [5, [1, 4, 5, 21]], [15, [1, 4, 5, 21]], [22, [1, 4, 5, 21]], [26, [1, 4, 5, 21]], [2, [1, 4, 5, 22]], [4, [1, 4, 5, 22]], [5, [1, 4, 5, 22]], [15, [1, 4, 5, 22]], [22, [1, 4, 5, 22]], [26, [1, 4, 5, 22]], [3, [1, 4, 7, 21]], [14, [1, 4, 7, 21]], [22, [1, 4, 7, 21]], [25, [1, 4, 7, 21]], [26, [1, 4, 7, 21]], [3, [1, 4, 7, 22]], [14, [1, 4, 7, 22]], [22, [1, 4, 7, 22]], [25, [1, 4, 7, 22]], [26, [1, 4, 7, 22]], [5, [1, 4, 11, 21]], [22, [1, 4, 11, 21]], [34, [1, 4, 11, 21]], [35, [1, 4, 11, 21]], [37, [1, 4, 11, 21]], [40, [1, 4, 11, 21]], [5, [1, 4, 11, 22]], [22, [1, 4, 11, 22]], [34, [1, 4, 11, 22]], [35, [1, 4, 11, 22]], [36, [1, 4, 11, 22]], [1, [1, 4, 15, 21]], [3, [1, 4, 15, 21]], [5, [1, 4, 15, 21]], [27, [1, 4, 15, 21]], [28, [1, 4, 15, 21]], [35, [1, 4, 15, 21]], [1, [1, 4, 15, 22]], [3, [1, 4, 15, 22]], [5, [1, 4, 15, 22]], [27, [1, 4, 15, 22]], [28, [1, 4, 15, 22]], [35, [1, 4, 15, 22]], [26, [1, 4, 16, 21]], [28, [1, 4, 16, 21]], [34, [1, 4, 16, 21]], [26, [1, 4, 16, 22]], [28, [1, 4, 16, 22]], [34, [1, 4, 16, 22]], [5, [1, 5, 5, 21]], [13, [1, 5, 5, 21]], [19, [1, 5, 5, 21]], [21, [1, 5, 5, 21]], [27, [1, 5, 5, 21]], [37, [1, 5, 5, 21]], [40, [1, 5, 5, 21]], [5, [1, 5, 5, 22]], [13, [1, 5, 5, 22]], [19, [1, 5, 5, 22]], [21, [1, 5, 5, 22]], [27, [1, 5, 5, 22]], [36, [1, 5, 5, 22]], [36, [1, 5, 7, 13]], [37, [1, 5, 7, 13]], [38, [1, 5, 7, 13]], [39, [1, 5, 7, 13]], [36, [1, 5, 7, 16]], [37, [1, 5, 7, 16]], [38, [1, 5, 7, 16]], [39, [1, 5, 7, 16]], [36, [1, 5, 7, 17]], [37, [1, 5, 7, 17]], [38, [1, 5, 7, 17]], [39, [1, 5, 7, 17]], [13, [1, 5, 7, 21]], [15, [1, 5, 7, 21]], [19, [1, 5, 7, 21]], [29, [1, 5, 7, 21]], [30, [1, 5, 7, 21]], [31, [1, 5, 7, 21]], [37, [1, 5, 7, 21]], [40, [1, 5, 7, 21]], [13, [1, 5, 7, 22]], [15, [1, 5, 7, 22]], [19, [1, 5, 7, 22]], [29, [1, 5, 7, 22]], [30, [1, 5, 7, 22]], [31, [1, 5, 7, 22]], [36, [1, 5, 7, 22]], [2, [1, 5, 11, 13]], [4, [1, 5, 11, 13]], [0, [1, 5, 11, 21]], [5, [1, 5, 11, 21]], [19, [1, 5, 11, 21]], [21, [1, 5, 11, 21]], [27, [1, 5, 11, 21]], [37, [1, 5, 11, 21]], [40, [1, 5, 11, 21]], [0, [1, 5, 11, 22]], [5, [1, 5, 11, 22]], [19, [1, 5, 11, 22]], [21, [1, 5, 11, 22]], [27, [1, 5, 11, 22]], [36, [1, 5, 11, 22]], [2, [1, 5, 13, 15]], [4, [1, 5, 13, 15]], [36, [1, 5, 13, 15]], [37, [1, 5, 13, 15]], [38, [1, 5, 13, 15]], [39, [1, 5, 13, 15]], [2, [1, 5, 13, 17]], [4, [1, 5, 13, 17]], [6, [1, 5, 14, 17]], [8, [1, 5, 14, 17]], [6, [1, 5, 14, 21]], [8, [1, 5, 14, 21]], [6, [1, 5, 14, 22]], [8, [1, 5, 14, 22]], [36, [1, 5, 15, 16]], [37, [1, 5, 15, 16]], [38, [1, 5, 15, 16]], [39, [1, 5, 15, 16]], [2, [1, 5, 15, 17]], [4, [1, 5, 15, 17]], [36, [1, 5, 15, 17]], [37, [1, 5, 15, 17]], [38, [1, 5, 15, 17]], [39, [1, 5, 15, 17]], [0, [1, 5, 15, 21]], [5, [1, 5, 15, 21]], [15, [1, 5, 15, 21]], [19, [1, 5, 15, 21]], [20, [1, 5, 15, 21]], [21, [1, 5, 15, 21]], [27, [1, 5, 15, 21]], [29, [1, 5, 15, 21]], [30, [1, 5, 15, 21]], [0, [1, 5, 15, 22]], [5, [1, 5, 15, 22]], [15, [1, 5, 15, 22]], [19, [1, 5, 15, 22]], [20, [1, 5, 15, 22]], [21, [1, 5, 15, 22]], [27, [1, 5, 15, 22]], [29, [1, 5, 15, 22]], [30, [1, 5, 15, 22]], [5, [1, 5, 16, 21]], [22, [1, 5, 16, 21]], [26, [1, 5, 16, 21]], [5, [1, 5, 16, 22]], [22, [1, 5, 16, 22]], [26, [1, 5, 16, 22]], [13, [1, 5, 18, 21]], [27, [1, 5, 18, 21]], [37, [1, 5, 18, 21]], [40, [1, 5, 18, 21]], [13, [1, 5, 18, 22]], [27, [1, 5, 18, 22]], [36, [1, 5, 18, 22]], [10, [1, 7, 9, 21]], [12, [1, 7, 9, 21]], [10, [1, 7, 9, 22]], [12, [1, 7, 9, 22]], [0, [1, 7, 11, 21]], [1, [1, 7, 11, 21]], [3, [1, 7, 11, 21]], [14, [1, 7, 11, 21]], [16, [1, 7, 11, 21]], [19, [1, 7, 11, 21]], [20, [1, 7, 11, 21]], [31, [1, 7, 11, 21]], [0, [1, 7, 11, 22]], [1, [1, 7, 11, 22]], [3, [1, 7, 11, 22]], [14, [1, 7, 11, 22]], [16, [1, 7, 11, 22]], [19, [1, 7, 11, 22]], [20, [1, 7, 11, 22]], [31, [1, 7, 11, 22]], [36, [1, 7, 13, 13]], [37, [1, 7, 13, 13]], [38, [1, 7, 13, 13]], [39, [1, 7, 13, 13]], [36, [1, 7, 13, 16]], [37, [1, 7, 13, 16]], [38, [1, 7, 13, 16]], [39, [1, 7, 13, 16]], [36, [1, 7, 13, 17]], [37, [1, 7, 13, 17]], [38, [1, 7, 13, 17]], [39, [1, 7, 13, 17]], [19, [1, 7, 13, 21]], [20, [1, 7, 13, 21]], [29, [1, 7, 13, 21]], [31, [1, 7, 13, 21]], [37, [1, 7, 13, 21]], [40, [1, 7, 13, 21]], [19, [1, 7, 13, 22]], [20, [1, 7, 13, 22]], [29, [1, 7, 13, 22]], [31, [1, 7, 13, 22]], [36, [1, 7, 13, 22]], [18, [1, 7, 14, 21]], [20, [1, 7, 14, 21]], [30, [1, 7, 14, 21]], [18, [1, 7, 14, 22]], [20, [1, 7, 14, 22]], [30, [1, 7, 14, 22]], [6, [1, 7, 15, 17]], [8, [1, 7, 15, 17]], [1, [1, 7, 15, 21]], [3, [1, 7, 15, 21]], [6, [1, 7, 15, 21]], [8, [1, 7, 15, 21]], [19, [1, 7, 15, 21]], [20, [1, 7, 15, 21]], [31, [1, 7, 15, 21]], [1, [1, 7, 15, 22]], [3, [1, 7, 15, 22]], [6, [1, 7, 15, 22]], [8, [1, 7, 15, 22]], [19, [1, 7, 15, 22]], [20, [1, 7, 15, 22]], [31, [1, 7, 15, 22]], [3, [1, 7, 16, 21]], [18, [1, 7, 16, 21]], [3, [1, 7, 16, 22]], [18, [1, 7, 16, 22]], [13, [1, 7, 18, 21]], [22, [1, 7, 18, 21]], [26, [1, 7, 18, 21]], [13, [1, 7, 18, 22]], [22, [1, 7, 18, 22]], [26, [1, 7, 18, 22]], [36, [1, 11, 13, 13]], [37, [1, 11, 13, 13]], [38, [1, 11, 13, 13]], [39, [1, 11, 13, 13]], [36, [1, 11, 13, 16]], [37, [1, 11, 13, 16]], [38, [1, 11, 13, 16]], [39, [1, 11, 13, 16]], [36, [1, 11, 13, 17]], [37, [1, 11, 13, 17]], [38, [1, 11, 13, 17]], [39, [1, 11, 13, 17]], [36, [1, 11, 13, 18]], [37, [1, 11, 13, 18]], [38, [1, 11, 13, 18]], [39, [1, 11, 13, 18]], [19, [1, 11, 13, 21]], [20, [1, 11, 13, 21]], [29, [1, 11, 13, 21]], [31, [1, 11, 13, 21]], [37, [1, 11, 13, 21]], [40, [1, 11, 13, 21]], [19, [1, 11, 13, 22]], [20, [1, 11, 13, 22]], [29, [1, 11, 13, 22]], [31, [1, 11, 13, 22]], [36, [1, 11, 13, 22]], [18, [1, 11, 14, 21]], [30, [1, 11, 14, 21]], [31, [1, 11, 14, 21]], [18, [1, 11, 14, 22]], [30, [1, 11, 14, 22]], [31, [1, 11, 14, 22]], [36, [1, 11, 16, 18]], [37, [1, 11, 16, 18]], [38, [1, 11, 16, 18]], [39, [1, 11, 16, 18]], [20, [1, 11, 16, 21]], [30, [1, 11, 16, 21]], [20, [1, 11, 16, 22]], [30, [1, 11, 16, 22]], [36, [1, 11, 17, 18]], [37, [1, 11, 17, 18]], [38, [1, 11, 17, 18]], [39, [1, 11, 17, 18]], [3, [1, 11, 18, 21]], [18, [1, 11, 18, 21]], [21, [1, 11, 18, 21]], [22, [1, 11, 18, 21]], [29, [1, 11, 18, 21]], [34, [1, 11, 18, 21]], [35, [1, 11, 18, 21]], [3, [1, 11, 18, 22]], [18, [1, 11, 18, 22]], [21, [1, 11, 18, 22]], [22, [1, 11, 18, 22]], [29, [1, 11, 18, 22]], [34, [1, 11, 18, 22]], [35, [1, 11, 18, 22]], [36, [1, 13, 13, 15]], [37, [1, 13, 13, 15]], [38, [1, 13, 13, 15]], [39, [1, 13, 13, 15]], [36, [1, 13, 15, 16]], [37, [1, 13, 15, 16]], [38, [1, 13, 15, 16]], [39, [1, 13, 15, 16]], [36, [1, 13, 15, 17]], [37, [1, 13, 15, 17]], [38, [1, 13, 15, 17]], [39, [1, 13, 15, 17]], [19, [1, 13, 15, 21]], [20, [1, 13, 15, 21]], [29, [1, 13, 15, 21]], [31, [1, 13, 15, 21]], [37, [1, 13, 15, 21]], [40, [1, 13, 15, 21]], [19, [1, 13, 15, 22]], [20, [1, 13, 15, 22]], [29, [1, 13, 15, 22]], [31, [1, 13, 15, 22]], [36, [1, 13, 15, 22]], [18, [1, 14, 15, 21]], [30, [1, 14, 15, 21]], [31, [1, 14, 15, 21]], [18, [1, 14, 15, 22]], [30, [1, 14, 15, 22]], [31, [1, 14, 15, 22]], [3, [1, 15, 16, 21]], [18, [1, 15, 16, 21]], [3, [1, 15, 16, 22]], [18, [1, 15, 16, 22]], [3, [1, 15, 18, 21]], [21, [1, 15, 18, 21]], [27, [1, 15, 18, 21]], [28, [1, 15, 18, 21]], [35, [1, 15, 18, 21]], [3, [1, 15, 18, 22]], [21, [1, 15, 18, 22]], [27, [1, 15, 18, 22]], [28, [1, 15, 18, 22]], [35, [1, 15, 18, 22]], [26, [1, 16, 18, 21]], [28, [1, 16, 18, 21]], [34, [1, 16, 18, 21]], [26, [1, 16, 18, 22]], [28, [1, 16, 18, 22]], [34, [1, 16, 18, 22]], [5, [2, 2, 3, 3]], [15, [2, 2, 3, 3]], [22, [2, 2, 3, 3]], [26, [2, 2, 3, 3]], [0, [2, 2, 3, 5]], [2, [2, 2, 3, 5]], [4, [2, 2, 3, 5]], [5, [2, 2, 3, 5]], [10, [2, 2, 3, 5]], [12, [2, 2, 3, 5]], [13, [2, 2, 3, 5]], [15, [2, 2, 3, 5]], [19, [2, 2, 3, 5]], [21, [2, 2, 3, 5]], [1, [2, 2, 3, 7]], [13, [2, 2, 3, 7]], [19, [2, 2, 3, 7]], [21, [2, 2, 3, 7]], [22, [2, 2, 3, 7]], [26, [2, 2, 3, 7]], [1, [2, 2, 3, 8]], [13, [2, 2, 3, 8]], [15, [2, 2, 3, 8]], [16, [2, 2, 3, 8]], [19, [2, 2, 3, 8]], [25, [2, 2, 3, 8]], [26, [2, 2, 3, 8]], [32, [2, 2, 3, 8]], [33, [2, 2, 3, 8]], [1, [2, 2, 3, 11]], [16, [2, 2, 3, 11]], [19, [2, 2, 3, 11]], [21, [2, 2, 3, 11]], [22, [2, 2, 3, 11]], [25, [2, 2, 3, 11]], [26, [2, 2, 3, 11]], [5, [2, 2, 3, 12]], [22, [2, 2, 3, 12]], [26, [2, 2, 3, 12]], [10, [2, 2, 3, 13]], [11, [2, 2, 3, 13]], [24, [2, 2, 3, 13]], [1, [2, 2, 3, 14]], [6, [2, 2, 3, 14]], [13, [2, 2, 3, 14]], [14, [2, 2, 3, 14]], [22, [2, 2, 3, 14]], [23, [2, 2, 3, 14]], [25, [2, 2, 3, 14]], [33, [2, 2, 3, 14]], [6, [2, 2, 3, 15]], [13, [2, 2, 3, 15]], [15, [2, 2, 3, 15]], [16, [2, 2, 3, 15]], [21, [2, 2, 3, 15]], [23, [2, 2, 3, 15]], [25, [2, 2, 3, 15]], [32, [2, 2, 3, 15]], [5, [2, 2, 3, 21]], [10, [2, 2, 3, 21]], [11, [2, 2, 3, 21]], [13, [2, 2, 3, 21]], [15, [2, 2, 3, 21]], [16, [2, 2, 3, 21]], [22, [2, 2, 3, 21]], [24, [2, 2, 3, 21]], [25, [2, 2, 3, 21]], [26, [2, 2, 3, 21]], [5, [2, 2, 3, 22]], [10, [2, 2, 3, 22]], [11, [2, 2, 3, 22]], [13, [2, 2, 3, 22]], [15, [2, 2, 3, 22]], [16, [2, 2, 3, 22]], [22, [2, 2, 3, 22]], [24, [2, 2, 3, 22]], [25, [2, 2, 3, 22]], [26, [2, 2, 3, 22]], [5, [2, 2, 4, 4]], [13, [2, 2, 4, 4]], [22, [2, 2, 4, 4]], [26, [2, 2, 4, 4]], [5, [2, 2, 4, 5]], [9, [2, 2, 4, 5]], [12, [2, 2, 4, 5]], [13, [2, 2, 4, 5]], [15, [2, 2, 4, 5]], [19, [2, 2, 4, 5]], [21, [2, 2, 4, 5]], [24, [2, 2, 4, 5]], [1, [2, 2, 4, 7]], [15, [2, 2, 4, 7]], [19, [2, 2, 4, 7]], [21, [2, 2, 4, 7]], [22, [2, 2, 4, 7]], [26, [2, 2, 4, 7]], [1, [2, 2, 4, 8]], [13, [2, 2, 4, 8]], [14, [2, 2, 4, 8]], [15, [2, 2, 4, 8]], [19, [2, 2, 4, 8]], [25, [2, 2, 4, 8]], [26, [2, 2, 4, 8]], [32, [2, 2, 4, 8]], [33, [2, 2, 4, 8]], [5, [2, 2, 4, 11]], [14, [2, 2, 4, 11]], [22, [2, 2, 4, 11]], [25, [2, 2, 4, 11]], [26, [2, 2, 4, 11]], [5, [2, 2, 4, 12]], [22, [2, 2, 4, 12]], [26, [2, 2, 4, 12]], [1, [2, 2, 4, 14]], [6, [2, 2, 4, 14]], [15, [2, 2, 4, 14]], [16, [2, 2, 4, 14]], [22, [2, 2, 4, 14]], [23, [2, 2, 4, 14]], [25, [2, 2, 4, 14]], [33, [2, 2, 4, 14]], [6, [2, 2, 4, 15]], [13, [2, 2, 4, 15]], [14, [2, 2, 4, 15]], [15, [2, 2, 4, 15]], [21, [2, 2, 4, 15]], [23, [2, 2, 4, 15]], [25, [2, 2, 4, 15]], [32, [2, 2, 4, 15]], [13, [2, 2, 4, 21]], [14, [2, 2, 4, 21]], [25, [2, 2, 4, 21]], [13, [2, 2, 4, 22]], [14, [2, 2, 4, 22]], [25, [2, 2, 4, 22]], [10, [2, 2, 5, 9]], [12, [2, 2, 5, 9]], [0, [2, 2, 5, 11]], [11, [2, 2, 5, 11]], [12, [2, 2, 5, 11]], [14, [2, 2, 5, 11]], [24, [2, 2, 5, 11]], [25, [2, 2, 5, 11]], [2, [2, 2, 5, 12]], [4, [2, 2, 5, 12]], [9, [2, 2, 5, 12]], [12, [2, 2, 5, 12]], [13, [2, 2, 5, 12]], [24, [2, 2, 5, 12]], [11, [2, 2, 5, 13]], [12, [2, 2, 5, 13]], [24, [2, 2, 5, 13]], [5, [2, 2, 5, 17]], [19, [2, 2, 5, 17]], [21, [2, 2, 5, 17]], [5, [2, 2, 5, 21]], [19, [2, 2, 5, 21]], [21, [2, 2, 5, 21]], [5, [2, 2, 5, 22]], [19, [2, 2, 5, 22]], [21, [2, 2, 5, 22]], [0, [2, 2, 7, 11]], [9, [2, 2, 7, 11]], [11, [2, 2, 7, 11]], [14, [2, 2, 7, 15]], [16, [2, 2, 7, 15]], [1, [2, 2, 7, 17]], [19, [2, 2, 7, 17]], [21, [2, 2, 7, 17]], [1, [2, 2, 7, 21]], [13, [2, 2, 7, 21]], [19, [2, 2, 7, 21]], [21, [2, 2, 7, 21]], [22, [2, 2, 7, 21]], [26, [2, 2, 7, 21]], [1, [2, 2, 7, 22]], [13, [2, 2, 7, 22]], [19, [2, 2, 7, 22]], [21, [2, 2, 7, 22]], [22, [2, 2, 7, 22]], [26, [2, 2, 7, 22]], [14, [2, 2, 8, 11]], [16, [2, 2, 8, 11]], [0, [2, 2, 8, 15]], [13, [2, 2, 8, 15]], [15, [2, 2, 8, 15]], [1, [2, 2, 8, 17]], [5, [2, 2, 8, 17]], [19, [2, 2, 8, 17]], [22, [2, 2, 8, 17]], [32, [2, 2, 8, 17]], [33, [2, 2, 8, 17]], [1, [2, 2, 8, 21]], [5, [2, 2, 8, 21]], [19, [2, 2, 8, 21]], [22, [2, 2, 8, 21]], [32, [2, 2, 8, 21]], [33, [2, 2, 8, 21]], [1, [2, 2, 8, 22]], [5, [2, 2, 8, 22]], [19, [2, 2, 8, 22]], [22, [2, 2, 8, 22]], [32, [2, 2, 8, 22]], [33, [2, 2, 8, 22]], [10, [2, 2, 9, 13]], [12, [2, 2, 9, 13]], [10, [2, 2, 9, 21]], [12, [2, 2, 9, 21]], [10, [2, 2, 9, 22]], [12, [2, 2, 9, 22]], [11, [2, 2, 11, 13]], [12, [2, 2, 11, 13]], [24, [2, 2, 11, 13]], [9, [2, 2, 11, 14]], [12, [2, 2, 11, 14]], [16, [2, 2, 11, 14]], [24, [2, 2, 11, 14]], [25, [2, 2, 11, 14]], [0, [2, 2, 11, 21]], [5, [2, 2, 11, 21]], [14, [2, 2, 11, 21]], [16, [2, 2, 11, 21]], [22, [2, 2, 11, 21]], [26, [2, 2, 11, 21]], [0, [2, 2, 11, 22]], [5, [2, 2, 11, 22]], [14, [2, 2, 11, 22]], [16, [2, 2, 11, 22]], [22, [2, 2, 11, 22]], [26, [2, 2, 11, 22]], [0, [2, 2, 12, 14]], [13, [2, 2, 12, 14]], [1, [2, 2, 14, 17]], [6, [2, 2, 14, 17]], [22, [2, 2, 14, 17]], [23, [2, 2, 14, 17]], [33, [2, 2, 14, 17]], [1, [2, 2, 14, 21]], [6, [2, 2, 14, 21]], [22, [2, 2, 14, 21]], [23, [2, 2, 14, 21]], [33, [2, 2, 14, 21]], [1, [2, 2, 14, 22]], [6, [2, 2, 14, 22]], [22, [2, 2, 14, 22]], [23, [2, 2, 14, 22]], [33, [2, 2, 14, 22]], [5, [2, 2, 15, 17]], [6, [2, 2, 15, 17]], [21, [2, 2, 15, 17]], [23, [2, 2, 15, 17]], [32, [2, 2, 15, 17]], [6, [2, 2, 15, 21]], [9, [2, 2, 15, 21]], [12, [2, 2, 15, 21]], [13, [2, 2, 15, 21]], [21, [2, 2, 15, 21]], [23, [2, 2, 15, 21]], [24, [2, 2, 15, 21]], [32, [2, 2, 15, 21]], [6, [2, 2, 15, 22]], [9, [2, 2, 15, 22]], [12, [2, 2, 15, 22]], [13, [2, 2, 15, 22]], [21, [2, 2, 15, 22]], [23, [2, 2, 15, 22]], [24, [2, 2, 15, 22]], [32, [2, 2, 15, 22]], [0, [2, 3, 3, 5]], [9, [2, 3, 3, 5]], [10, [2, 3, 3, 5]], [13, [2, 3, 3, 5]], [16, [2, 3, 3, 5]], [24, [2, 3, 3, 5]], [25, [2, 3, 3, 5]], [6, [2, 3, 3, 15]], [8, [2, 3, 3, 15]], [5, [2, 3, 3, 21]], [7, [2, 3, 3, 21]], [13, [2, 3, 3, 21]], [27, [2, 3, 3, 21]], [37, [2, 3, 3, 21]], [40, [2, 3, 3, 21]], [5, [2, 3, 3, 22]], [7, [2, 3, 3, 22]], [13, [2, 3, 3, 22]], [27, [2, 3, 3, 22]], [36, [2, 3, 3, 22]], [10, [2, 3, 4, 5]], [11, [2, 3, 4, 5]], [14, [2, 3, 4, 5]], [15, [2, 3, 4, 5]], [24, [2, 3, 4, 5]], [25, [2, 3, 4, 5]], [18, [2, 3, 5, 5]], [19, [2, 3, 5, 5]], [30, [2, 3, 5, 5]], [31, [2, 3, 5, 5]], [15, [2, 3, 5, 7]], [16, [2, 3, 5, 7]], [25, [2, 3, 5, 7]], [10, [2, 3, 5, 9]], [12, [2, 3, 5, 9]], [2, [2, 3, 5, 11]], [4, [2, 3, 5, 11]], [7, [2, 3, 5, 11]], [10, [2, 3, 5, 11]], [12, [2, 3, 5, 11]], [14, [2, 3, 5, 11]], [16, [2, 3, 5, 11]], [19, [2, 3, 5, 11]], [21, [2, 3, 5, 11]], [10, [2, 3, 5, 12]], [11, [2, 3, 5, 12]], [24, [2, 3, 5, 12]], [10, [2, 3, 5, 13]], [12, [2, 3, 5, 13]], [19, [2, 3, 5, 13]], [20, [2, 3, 5, 13]], [31, [2, 3, 5, 13]], [6, [2, 3, 5, 14]], [8, [2, 3, 5, 14]], [15, [2, 3, 5, 14]], [16, [2, 3, 5, 14]], [18, [2, 3, 5, 14]], [20, [2, 3, 5, 14]], [25, [2, 3, 5, 14]], [30, [2, 3, 5, 14]], [1, [2, 3, 7, 11]], [11, [2, 3, 7, 11]], [12, [2, 3, 7, 11]], [19, [2, 3, 7, 11]], [21, [2, 3, 7, 11]], [24, [2, 3, 7, 11]], [13, [2, 3, 7, 21]], [15, [2, 3, 7, 21]], [16, [2, 3, 7, 21]], [22, [2, 3, 7, 21]], [25, [2, 3, 7, 21]], [26, [2, 3, 7, 21]], [13, [2, 3, 7, 22]], [15, [2, 3, 7, 22]], [16, [2, 3, 7, 22]], [22, [2, 3, 7, 22]], [25, [2, 3, 7, 22]], [26, [2, 3, 7, 22]], [10, [2, 3, 11, 13]], [12, [2, 3, 11, 13]], [1, [2, 3, 11, 14]], [7, [2, 3, 11, 14]], [10, [2, 3, 11, 14]], [11, [2, 3, 11, 14]], [14, [2, 3, 11, 14]], [24, [2, 3, 11, 14]], [25, [2, 3, 11, 14]], [7, [2, 3, 11, 21]], [22, [2, 3, 11, 21]], [27, [2, 3, 11, 21]], [34, [2, 3, 11, 21]], [35, [2, 3, 11, 21]], [7, [2, 3, 11, 22]], [22, [2, 3, 11, 22]], [27, [2, 3, 11, 22]], [34, [2, 3, 11, 22]], [35, [2, 3, 11, 22]], [13, [2, 3, 12, 14]], [7, [2, 3, 15, 21]], [10, [2, 3, 15, 21]], [11, [2, 3, 15, 21]], [24, [2, 3, 15, 21]], [27, [2, 3, 15, 21]], [28, [2, 3, 15, 21]], [35, [2, 3, 15, 21]], [7, [2, 3, 15, 22]], [10, [2, 3, 15, 22]], [11, [2, 3, 15, 22]], [24, [2, 3, 15, 22]], [27, [2, 3, 15, 22]], [28, [2, 3, 15, 22]], [35, [2, 3, 15, 22]], [13, [2, 3, 16, 21]], [26, [2, 3, 16, 21]], [28, [2, 3, 16, 21]], [34, [2, 3, 16, 21]], [13, [2, 3, 16, 22]], [26, [2, 3, 16, 22]], [28, [2, 3, 16, 22]], [34, [2, 3, 16, 22]], [13, [2, 4, 5, 7]], [14, [2, 4, 5, 7]], [25, [2, 4, 5, 7]], [10, [2, 4, 5, 9]], [12, [2, 4, 5, 9]], [6, [2, 4, 5, 14]], [8, [2, 4, 5, 14]], [13, [2, 4, 5, 14]], [14, [2, 4, 5, 14]], [25, [2, 4, 5, 14]], [13, [2, 4, 7, 21]], [14, [2, 4, 7, 21]], [25, [2, 4, 7, 21]], [13, [2, 4, 7, 22]], [14, [2, 4, 7, 22]], [25, [2, 4, 7, 22]], [18, [2, 5, 5, 11]], [19, [2, 5, 5, 11]], [30, [2, 5, 5, 11]], [31, [2, 5, 5, 11]], [36, [2, 5, 5, 13]], [37, [2, 5, 5, 13]], [38, [2, 5, 5, 13]], [39, [2, 5, 5, 13]], [36, [2, 5, 5, 16]], [37, [2, 5, 5, 16]], [38, [2, 5, 5, 16]], [39, [2, 5, 5, 16]], [18, [2, 5, 5, 17]], [19, [2, 5, 5, 17]], [30, [2, 5, 5, 17]], [31, [2, 5, 5, 17]], [36, [2, 5, 5, 17]], [37, [2, 5, 5, 17]], [38, [2, 5, 5, 17]], [39, [2, 5, 5, 17]], [19, [2, 5, 5, 21]], [29, [2, 5, 5, 21]], [30, [2, 5, 5, 21]], [31, [2, 5, 5, 21]], [37, [2, 5, 5, 21]], [40, [2, 5, 5, 21]], [19, [2, 5, 5, 22]], [29, [2, 5, 5, 22]], [30, [2, 5, 5, 22]], [31, [2, 5, 5, 22]], [36, [2, 5, 5, 22]], [0, [2, 5, 7, 11]], [9, [2, 5, 7, 11]], [12, [2, 5, 7, 11]], [14, [2, 5, 7, 11]], [16, [2, 5, 7, 11]], [24, [2, 5, 7, 11]], [10, [2, 5, 9, 11]], [12, [2, 5, 9, 11]], [10, [2, 5, 9, 12]], [12, [2, 5, 9, 12]], [10, [2, 5, 9, 13]], [12, [2, 5, 9, 13]], [19, [2, 5, 11, 13]], [20, [2, 5, 11, 13]], [31, [2, 5, 11, 13]], [0, [2, 5, 11, 14]], [9, [2, 5, 11, 14]], [12, [2, 5, 11, 14]], [14, [2, 5, 11, 14]], [16, [2, 5, 11, 14]], [18, [2, 5, 11, 14]], [20, [2, 5, 11, 14]], [24, [2, 5, 11, 14]], [30, [2, 5, 11, 14]], [36, [2, 5, 13, 13]], [37, [2, 5, 13, 13]], [38, [2, 5, 13, 13]], [39, [2, 5, 13, 13]], [36, [2, 5, 13, 16]], [37, [2, 5, 13, 16]], [38, [2, 5, 13, 16]], [39, [2, 5, 13, 16]], [19, [2, 5, 13, 17]], [20, [2, 5, 13, 17]], [31, [2, 5, 13, 17]], [36, [2, 5, 13, 17]], [37, [2, 5, 13, 17]], [38, [2, 5, 13, 17]], [39, [2, 5, 13, 17]], [19, [2, 5, 13, 21]], [20, [2, 5, 13, 21]], [29, [2, 5, 13, 21]], [31, [2, 5, 13, 21]], [37, [2, 5, 13, 21]], [40, [2, 5, 13, 21]], [19, [2, 5, 13, 22]], [20, [2, 5, 13, 22]], [29, [2, 5, 13, 22]], [31, [2, 5, 13, 22]], [36, [2, 5, 13, 22]], [6, [2, 5, 14, 17]], [8, [2, 5, 14, 17]], [18, [2, 5, 14, 17]], [20, [2, 5, 14, 17]], [30, [2, 5, 14, 17]], [6, [2, 5, 14, 21]], [8, [2, 5, 14, 21]], [18, [2, 5, 14, 21]], [20, [2, 5, 14, 21]], [30, [2, 5, 14, 21]], [6, [2, 5, 14, 22]], [8, [2, 5, 14, 22]], [18, [2, 5, 14, 22]], [20, [2, 5, 14, 22]], [30, [2, 5, 14, 22]], [18, [2, 5, 16, 21]], [18, [2, 5, 16, 22]], [22, [2, 7, 7, 17]], [26, [2, 7, 7, 17]], [22, [2, 7, 11, 17]], [26, [2, 7, 11, 17]], [0, [2, 7, 11, 21]], [14, [2, 7, 11, 21]], [16, [2, 7, 11, 21]], [0, [2, 7, 11, 22]], [14, [2, 7, 11, 22]], [16, [2, 7, 11, 22]], [6, [2, 7, 15, 17]], [8, [2, 7, 15, 17]], [6, [2, 7, 15, 21]], [8, [2, 7, 15, 21]], [6, [2, 7, 15, 22]], [8, [2, 7, 15, 22]], [10, [2, 9, 11, 13]], [12, [2, 9, 11, 13]], [10, [2, 9, 11, 14]], [12, [2, 9, 11, 14]], [10, [2, 9, 15, 21]], [12, [2, 9, 15, 21]], [10, [2, 9, 15, 22]], [12, [2, 9, 15, 22]], [29, [2, 11, 11, 16]], [36, [2, 11, 11, 16]], [39, [2, 11, 11, 16]], [40, [2, 11, 11, 16]], [22, [2, 11, 11, 17]], [34, [2, 11, 11, 17]], [35, [2, 11, 11, 17]], [37, [2, 11, 11, 17]], [38, [2, 11, 11, 17]], [40, [2, 11, 11, 17]], [37, [2, 11, 11, 21]], [39, [2, 11, 11, 21]], [27, [2, 11, 13, 13]], [27, [2, 11, 13, 17]], [27, [2, 11, 15, 17]], [28, [2, 11, 15, 17]], [35, [2, 11, 15, 17]], [29, [2, 11, 16, 16]], [36, [2, 11, 16, 16]], [39, [2, 11, 16, 16]], [40, [2, 11, 16, 16]], [26, [2, 11, 16, 17]], [28, [2, 11, 16, 17]], [34, [2, 11, 16, 17]], [37, [2, 11, 16, 17]], [38, [2, 11, 16, 17]], [40, [2, 11, 16, 17]], [37, [2, 11, 16, 21]], [39, [2, 11, 16, 21]], [1, [3, 3, 4, 21]], [5, [3, 3, 4, 21]], [19, [3, 3, 4, 21]], [21, [3, 3, 4, 21]], [1, [3, 3, 4, 22]], [5, [3, 3, 4, 22]], [19, [3, 3, 4, 22]], [21, [3, 3, 4, 22]], [15, [3, 3, 5, 7]], [16, [3, 3, 5, 7]], [25, [3, 3, 5, 7]], [9, [3, 3, 5, 11]], [10, [3, 3, 5, 11]], [24, [3, 3, 5, 11]], [9, [3, 3, 5, 13]], [10, [3, 3, 5, 13]], [15, [3, 3, 5, 13]], [16, [3, 3, 5, 13]], [24, [3, 3, 5, 13]], [25, [3, 3, 5, 13]], [5, [3, 3, 5, 21]], [13, [3, 3, 5, 21]], [16, [3, 3, 5, 21]], [20, [3, 3, 5, 21]], [21, [3, 3, 5, 21]], [25, [3, 3, 5, 21]], [31, [3, 3, 5, 21]], [5, [3, 3, 5, 22]], [13, [3, 3, 5, 22]], [16, [3, 3, 5, 22]], [20, [3, 3, 5, 22]], [21, [3, 3, 5, 22]], [25, [3, 3, 5, 22]], [31, [3, 3, 5, 22]], [9, [3, 3, 7, 11]], [10, [3, 3, 7, 11]], [24, [3, 3, 7, 11]], [13, [3, 3, 7, 21]], [15, [3, 3, 7, 21]], [16, [3, 3, 7, 21]], [19, [3, 3, 7, 21]], [20, [3, 3, 7, 21]], [22, [3, 3, 7, 21]], [25, [3, 3, 7, 21]], [26, [3, 3, 7, 21]], [31, [3, 3, 7, 21]], [13, [3, 3, 7, 22]], [15, [3, 3, 7, 22]], [16, [3, 3, 7, 22]], [19, [3, 3, 7, 22]], [20, [3, 3, 7, 22]], [22, [3, 3, 7, 22]], [25, [3, 3, 7, 22]], [26, [3, 3, 7, 22]], [31, [3, 3, 7, 22]], [9, [3, 3, 11, 13]], [10, [3, 3, 11, 13]], [24, [3, 3, 11, 13]], [36, [3, 3, 11, 13]], [37, [3, 3, 11, 13]], [38, [3, 3, 11, 13]], [39, [3, 3, 11, 13]], [36, [3, 3, 11, 16]], [37, [3, 3, 11, 16]], [38, [3, 3, 11, 16]], [39, [3, 3, 11, 16]], [36, [3, 3, 11, 17]], [37, [3, 3, 11, 17]], [38, [3, 3, 11, 17]], [39, [3, 3, 11, 17]], [1, [3, 3, 11, 21]], [18, [3, 3, 11, 21]], [22, [3, 3, 11, 21]], [29, [3, 3, 11, 21]], [34, [3, 3, 11, 21]], [35, [3, 3, 11, 21]], [1, [3, 3, 11, 22]], [18, [3, 3, 11, 22]], [22, [3, 3, 11, 22]], [29, [3, 3, 11, 22]], [34, [3, 3, 11, 22]], [35, [3, 3, 11, 22]], [1, [3, 3, 13, 21]], [13, [3, 3, 13, 21]], [20, [3, 3, 13, 21]], [27, [3, 3, 13, 21]], [30, [3, 3, 13, 21]], [37, [3, 3, 13, 21]], [40, [3, 3, 13, 21]], [1, [3, 3, 13, 22]], [13, [3, 3, 13, 22]], [20, [3, 3, 13, 22]], [27, [3, 3, 13, 22]], [30, [3, 3, 13, 22]], [36, [3, 3, 13, 22]], [1, [3, 3, 14, 21]], [20, [3, 3, 14, 21]], [31, [3, 3, 14, 21]], [1, [3, 3, 14, 22]], [20, [3, 3, 14, 22]], [31, [3, 3, 14, 22]], [5, [3, 3, 15, 21]], [27, [3, 3, 15, 21]], [28, [3, 3, 15, 21]], [35, [3, 3, 15, 21]], [5, [3, 3, 15, 22]], [27, [3, 3, 15, 22]], [28, [3, 3, 15, 22]], [35, [3, 3, 15, 22]], [26, [3, 3, 16, 21]], [28, [3, 3, 16, 21]], [34, [3, 3, 16, 21]], [26, [3, 3, 16, 22]], [28, [3, 3, 16, 22]], [34, [3, 3, 16, 22]], [3, [3, 3, 18, 21]], [5, [3, 3, 18, 21]], [18, [3, 3, 18, 21]], [21, [3, 3, 18, 21]], [3, [3, 3, 18, 22]], [5, [3, 3, 18, 22]], [18, [3, 3, 18, 22]], [21, [3, 3, 18, 22]], [14, [3, 4, 5, 7]], [16, [3, 4, 5, 7]], [14, [3, 4, 5, 13]], [16, [3, 4, 5, 13]], [13, [3, 4, 5, 21]], [14, [3, 4, 5, 21]], [15, [3, 4, 5, 21]], [16, [3, 4, 5, 21]], [13, [3, 4, 5, 22]], [14, [3, 4, 5, 22]], [15, [3, 4, 5, 22]], [16, [3, 4, 5, 22]], [14, [3, 4, 7, 21]], [16, [3, 4, 7, 21]], [14, [3, 4, 7, 22]], [16, [3, 4, 7, 22]], [1, [3, 4, 11, 21]], [5, [3, 4, 11, 21]], [19, [3, 4, 11, 21]], [21, [3, 4, 11, 21]], [1, [3, 4, 11, 22]], [5, [3, 4, 11, 22]], [19, [3, 4, 11, 22]], [21, [3, 4, 11, 22]], [10, [3, 5, 7, 11]], [11, [3, 5, 7, 11]], [14, [3, 5, 7, 11]], [16, [3, 5, 7, 11]], [24, [3, 5, 7, 11]], [10, [3, 5, 9, 11]], [12, [3, 5, 9, 11]], [10, [3, 5, 9, 13]], [12, [3, 5, 9, 13]], [14, [3, 5, 11, 13]], [16, [3, 5, 11, 13]], [36, [3, 5, 11, 13]], [37, [3, 5, 11, 13]], [38, [3, 5, 11, 13]], [39, [3, 5, 11, 13]], [10, [3, 5, 11, 14]], [11, [3, 5, 11, 14]], [24, [3, 5, 11, 14]], [36, [3, 5, 11, 16]], [37, [3, 5, 11, 16]], [38, [3, 5, 11, 16]], [39, [3, 5, 11, 16]], [36, [3, 5, 11, 17]], [37, [3, 5, 11, 17]], [38, [3, 5, 11, 17]], [39, [3, 5, 11, 17]], [5, [3, 5, 11, 21]], [16, [3, 5, 11, 21]], [18, [3, 5, 11, 21]], [20, [3, 5, 11, 21]], [21, [3, 5, 11, 21]], [25, [3, 5, 11, 21]], [29, [3, 5, 11, 21]], [31, [3, 5, 11, 21]], [37, [3, 5, 11, 21]], [40, [3, 5, 11, 21]], [5, [3, 5, 11, 22]], [16, [3, 5, 11, 22]], [18, [3, 5, 11, 22]], [20, [3, 5, 11, 22]], [21, [3, 5, 11, 22]], [25, [3, 5, 11, 22]], [29, [3, 5, 11, 22]], [31, [3, 5, 11, 22]], [36, [3, 5, 11, 22]], [36, [3, 5, 12, 13]], [37, [3, 5, 12, 13]], [38, [3, 5, 12, 13]], [39, [3, 5, 12, 13]], [36, [3, 5, 12, 16]], [37, [3, 5, 12, 16]], [38, [3, 5, 12, 16]], [39, [3, 5, 12, 16]], [36, [3, 5, 12, 17]], [37, [3, 5, 12, 17]], [38, [3, 5, 12, 17]], [39, [3, 5, 12, 17]], [13, [3, 5, 12, 21]], [18, [3, 5, 12, 21]], [29, [3, 5, 12, 21]], [37, [3, 5, 12, 21]], [40, [3, 5, 12, 21]], [13, [3, 5, 12, 22]], [18, [3, 5, 12, 22]], [29, [3, 5, 12, 22]], [36, [3, 5, 12, 22]], [13, [3, 5, 13, 21]], [27, [3, 5, 13, 21]], [37, [3, 5, 13, 21]], [40, [3, 5, 13, 21]], [13, [3, 5, 13, 22]], [27, [3, 5, 13, 22]], [36, [3, 5, 13, 22]], [13, [3, 7, 7, 21]], [22, [3, 7, 7, 21]], [26, [3, 7, 7, 21]], [13, [3, 7, 7, 22]], [22, [3, 7, 7, 22]], [26, [3, 7, 7, 22]], [10, [3, 7, 9, 11]], [12, [3, 7, 9, 11]], [14, [3, 7, 11, 21]], [16, [3, 7, 11, 21]], [19, [3, 7, 11, 21]], [20, [3, 7, 11, 21]], [22, [3, 7, 11, 21]], [31, [3, 7, 11, 21]], [34, [3, 7, 11, 21]], [35, [3, 7, 11, 21]], [37, [3, 7, 11, 21]], [40, [3, 7, 11, 21]], [14, [3, 7, 11, 22]], [16, [3, 7, 11, 22]], [19, [3, 7, 11, 22]], [20, [3, 7, 11, 22]], [22, [3, 7, 11, 22]], [31, [3, 7, 11, 22]], [34, [3, 7, 11, 22]], [35, [3, 7, 11, 22]], [36, [3, 7, 11, 22]], [27, [3, 7, 15, 21]], [28, [3, 7, 15, 21]], [35, [3, 7, 15, 21]], [27, [3, 7, 15, 22]], [28, [3, 7, 15, 22]], [35, [3, 7, 15, 22]], [26, [3, 7, 16, 21]], [28, [3, 7, 16, 21]], [34, [3, 7, 16, 21]], [26, [3, 7, 16, 22]], [28, [3, 7, 16, 22]], [34, [3, 7, 16, 22]], [10, [3, 9, 11, 13]], [12, [3, 9, 11, 13]], [14, [3, 11, 13, 21]], [20, [3, 11, 13, 21]], [25, [3, 11, 13, 21]], [30, [3, 11, 13, 21]], [14, [3, 11, 13, 22]], [20, [3, 11, 13, 22]], [25, [3, 11, 13, 22]], [30, [3, 11, 13, 22]], [1, [3, 11, 14, 21]], [20, [3, 11, 14, 21]], [31, [3, 11, 14, 21]], [1, [3, 11, 14, 22]], [20, [3, 11, 14, 22]], [31, [3, 11, 14, 22]], [3, [3, 11, 18, 21]], [5, [3, 11, 18, 21]], [18, [3, 11, 18, 21]], [21, [3, 11, 18, 21]], [3, [3, 11, 18, 22]], [5, [3, 11, 18, 22]], [18, [3, 11, 18, 22]], [21, [3, 11, 18, 22]], [36, [3, 12, 13, 13]], [37, [3, 12, 13, 13]], [38, [3, 12, 13, 13]], [39, [3, 12, 13, 13]], [36, [3, 12, 13, 16]], [37, [3, 12, 13, 16]], [38, [3, 12, 13, 16]], [39, [3, 12, 13, 16]], [36, [3, 12, 13, 17]], [37, [3, 12, 13, 17]], [38, [3, 12, 13, 17]], [39, [3, 12, 13, 17]], [1, [3, 12, 13, 21]], [13, [3, 12, 13, 21]], [29, [3, 12, 13, 21]], [37, [3, 12, 13, 21]], [40, [3, 12, 13, 21]], [1, [3, 12, 13, 22]], [13, [3, 12, 13, 22]], [29, [3, 12, 13, 22]], [36, [3, 12, 13, 22]], [1, [3, 12, 16, 21]], [18, [3, 12, 16, 21]], [1, [3, 12, 16, 22]], [18, [3, 12, 16, 22]], [13, [4, 4, 5, 7]], [14, [4, 4, 5, 7]], [25, [4, 4, 5, 7]], [13, [4, 4, 5, 13]], [14, [4, 4, 5, 13]], [25, [4, 4, 5, 13]], [5, [4, 4, 5, 21]], [14, [4, 4, 5, 21]], [22, [4, 4, 5, 21]], [25, [4, 4, 5, 21]], [26, [4, 4, 5, 21]], [5, [4, 4, 5, 22]], [14, [4, 4, 5, 22]], [22, [4, 4, 5, 22]], [25, [4, 4, 5, 22]], [26, [4, 4, 5, 22]], [13, [4, 4, 7, 21]], [14, [4, 4, 7, 21]], [25, [4, 4, 7, 21]], [13, [4, 4, 7, 22]], [14, [4, 4, 7, 22]], [25, [4, 4, 7, 22]], [18, [4, 5, 5, 7]], [19, [4, 5, 5, 7]], [30, [4, 5, 5, 7]], [31, [4, 5, 5, 7]], [18, [4, 5, 5, 15]], [19, [4, 5, 5, 15]], [30, [4, 5, 5, 15]], [31, [4, 5, 5, 15]], [5, [4, 5, 5, 21]], [18, [4, 5, 5, 21]], [21, [4, 5, 5, 21]], [30, [4, 5, 5, 21]], [31, [4, 5, 5, 21]], [5, [4, 5, 5, 22]], [18, [4, 5, 5, 22]], [21, [4, 5, 5, 22]], [30, [4, 5, 5, 22]], [31, [4, 5, 5, 22]], [14, [4, 5, 7, 11]], [16, [4, 5, 7, 11]], [19, [4, 5, 7, 13]], [20, [4, 5, 7, 13]], [31, [4, 5, 7, 13]], [36, [4, 5, 7, 13]], [37, [4, 5, 7, 13]], [38, [4, 5, 7, 13]], [39, [4, 5, 7, 13]], [18, [4, 5, 7, 14]], [20, [4, 5, 7, 14]], [30, [4, 5, 7, 14]], [36, [4, 5, 7, 16]], [37, [4, 5, 7, 16]], [38, [4, 5, 7, 16]], [39, [4, 5, 7, 16]], [36, [4, 5, 7, 17]], [37, [4, 5, 7, 17]], [38, [4, 5, 7, 17]], [39, [4, 5, 7, 17]], [15, [4, 5, 7, 21]], [19, [4, 5, 7, 21]], [27, [4, 5, 7, 21]], [29, [4, 5, 7, 21]], [30, [4, 5, 7, 21]], [31, [4, 5, 7, 21]], [15, [4, 5, 7, 22]], [19, [4, 5, 7, 22]], [27, [4, 5, 7, 22]], [29, [4, 5, 7, 22]], [30, [4, 5, 7, 22]], [31, [4, 5, 7, 22]], [14, [4, 5, 11, 13]], [16, [4, 5, 11, 13]], [5, [4, 5, 11, 21]], [14, [4, 5, 11, 21]], [16, [4, 5, 11, 21]], [19, [4, 5, 11, 21]], [21, [4, 5, 11, 21]], [5, [4, 5, 11, 22]], [14, [4, 5, 11, 22]], [16, [4, 5, 11, 22]], [19, [4, 5, 11, 22]], [21, [4, 5, 11, 22]], [19, [4, 5, 13, 15]], [20, [4, 5, 13, 15]], [31, [4, 5, 13, 15]], [36, [4, 5, 13, 15]], [37, [4, 5, 13, 15]], [38, [4, 5, 13, 15]], [39, [4, 5, 13, 15]], [19, [4, 5, 13, 21]], [20, [4, 5, 13, 21]], [31, [4, 5, 13, 21]], [19, [4, 5, 13, 22]], [20, [4, 5, 13, 22]], [31, [4, 5, 13, 22]], [18, [4, 5, 14, 15]], [20, [4, 5, 14, 15]], [30, [4, 5, 14, 15]], [13, [4, 5, 14, 21]], [15, [4, 5, 14, 21]], [18, [4, 5, 14, 21]], [20, [4, 5, 14, 21]], [30, [4, 5, 14, 21]], [13, [4, 5, 14, 22]], [15, [4, 5, 14, 22]], [18, [4, 5, 14, 22]], [20, [4, 5, 14, 22]], [30, [4, 5, 14, 22]], [36, [4, 5, 15, 16]], [37, [4, 5, 15, 16]], [38, [4, 5, 15, 16]], [39, [4, 5, 15, 16]], [36, [4, 5, 15, 17]], [37, [4, 5, 15, 17]], [38, [4, 5, 15, 17]], [39, [4, 5, 15, 17]], [5, [4, 5, 15, 21]], [15, [4, 5, 15, 21]], [21, [4, 5, 15, 21]], [27, [4, 5, 15, 21]], [29, [4, 5, 15, 21]], [30, [4, 5, 15, 21]], [31, [4, 5, 15, 21]], [5, [4, 5, 15, 22]], [15, [4, 5, 15, 22]], [21, [4, 5, 15, 22]], [27, [4, 5, 15, 22]], [29, [4, 5, 15, 22]], [30, [4, 5, 15, 22]], [31, [4, 5, 15, 22]], [1, [4, 7, 11, 21]], [14, [4, 7, 11, 21]], [16, [4, 7, 11, 21]], [19, [4, 7, 11, 21]], [21, [4, 7, 11, 21]], [1, [4, 7, 11, 22]], [14, [4, 7, 11, 22]], [16, [4, 7, 11, 22]], [19, [4, 7, 11, 22]], [21, [4, 7, 11, 22]], [36, [4, 7, 13, 13]], [37, [4, 7, 13, 13]], [38, [4, 7, 13, 13]], [39, [4, 7, 13, 13]], [36, [4, 7, 13, 16]], [37, [4, 7, 13, 16]], [38, [4, 7, 13, 16]], [39, [4, 7, 13, 16]], [36, [4, 7, 13, 17]], [37, [4, 7, 13, 17]], [38, [4, 7, 13, 17]], [39, [4, 7, 13, 17]], [19, [4, 7, 13, 21]], [20, [4, 7, 13, 21]], [29, [4, 7, 13, 21]], [31, [4, 7, 13, 21]], [37, [4, 7, 13, 21]], [40, [4, 7, 13, 21]], [19, [4, 7, 13, 22]], [20, [4, 7, 13, 22]], [29, [4, 7, 13, 22]], [31, [4, 7, 13, 22]], [36, [4, 7, 13, 22]], [13, [4, 7, 14, 21]], [18, [4, 7, 14, 21]], [20, [4, 7, 14, 21]], [22, [4, 7, 14, 21]], [26, [4, 7, 14, 21]], [30, [4, 7, 14, 21]], [13, [4, 7, 14, 22]], [18, [4, 7, 14, 22]], [20, [4, 7, 14, 22]], [22, [4, 7, 14, 22]], [26, [4, 7, 14, 22]], [30, [4, 7, 14, 22]], [1, [4, 7, 15, 21]], [19, [4, 7, 15, 21]], [21, [4, 7, 15, 21]], [1, [4, 7, 15, 22]], [19, [4, 7, 15, 22]], [21, [4, 7, 15, 22]], [1, [4, 7, 16, 21]], [18, [4, 7, 16, 21]], [1, [4, 7, 16, 22]], [18, [4, 7, 16, 22]], [1, [4, 11, 14, 21]], [22, [4, 11, 14, 21]], [34, [4, 11, 14, 21]], [35, [4, 11, 14, 21]], [37, [4, 11, 14, 21]], [40, [4, 11, 14, 21]], [1, [4, 11, 14, 22]], [22, [4, 11, 14, 22]], [34, [4, 11, 14, 22]], [35, [4, 11, 14, 22]], [36, [4, 11, 14, 22]], [36, [4, 13, 13, 15]], [37, [4, 13, 13, 15]], [38, [4, 13, 13, 15]], [39, [4, 13, 13, 15]], [36, [4, 13, 15, 16]], [37, [4, 13, 15, 16]], [38, [4, 13, 15, 16]], [39, [4, 13, 15, 16]], [36, [4, 13, 15, 17]], [37, [4, 13, 15, 17]], [38, [4, 13, 15, 17]], [39, [4, 13, 15, 17]], [19, [4, 13, 15, 21]], [20, [4, 13, 15, 21]], [29, [4, 13, 15, 21]], [31, [4, 13, 15, 21]], [37, [4, 13, 15, 21]], [40, [4, 13, 15, 21]], [19, [4, 13, 15, 22]], [20, [4, 13, 15, 22]], [29, [4, 13, 15, 22]], [31, [4, 13, 15, 22]], [36, [4, 13, 15, 22]], [18, [4, 14, 15, 21]], [20, [4, 14, 15, 21]], [27, [4, 14, 15, 21]], [28, [4, 14, 15, 21]], [30, [4, 14, 15, 21]], [35, [4, 14, 15, 21]], [18, [4, 14, 15, 22]], [20, [4, 14, 15, 22]], [27, [4, 14, 15, 22]], [28, [4, 14, 15, 22]], [30, [4, 14, 15, 22]], [35, [4, 14, 15, 22]], [26, [4, 14, 16, 21]], [28, [4, 14, 16, 21]], [34, [4, 14, 16, 21]], [26, [4, 14, 16, 22]], [28, [4, 14, 16, 22]], [34, [4, 14, 16, 22]], [1, [4, 15, 16, 21]], [18, [4, 15, 16, 21]], [1, [4, 15, 16, 22]], [18, [4, 15, 16, 22]], [36, [5, 5, 7, 13]], [37, [5, 5, 7, 13]], [38, [5, 5, 7, 13]], [39, [5, 5, 7, 13]], [36, [5, 5, 7, 16]], [37, [5, 5, 7, 16]], [38, [5, 5, 7, 16]], [39, [5, 5, 7, 16]], [36, [5, 5, 7, 17]], [37, [5, 5, 7, 17]], [38, [5, 5, 7, 17]], [39, [5, 5, 7, 17]], [19, [5, 5, 7, 21]], [29, [5, 5, 7, 21]], [30, [5, 5, 7, 21]], [31, [5, 5, 7, 21]], [37, [5, 5, 7, 21]], [40, [5, 5, 7, 21]], [19, [5, 5, 7, 22]], [29, [5, 5, 7, 22]], [30, [5, 5, 7, 22]], [31, [5, 5, 7, 22]], [36, [5, 5, 7, 22]], [36, [5, 5, 11, 13]], [37, [5, 5, 11, 13]], [38, [5, 5, 11, 13]], [39, [5, 5, 11, 13]], [36, [5, 5, 11, 16]], [37, [5, 5, 11, 16]], [38, [5, 5, 11, 16]], [39, [5, 5, 11, 16]], [36, [5, 5, 11, 17]], [37, [5, 5, 11, 17]], [38, [5, 5, 11, 17]], [39, [5, 5, 11, 17]], [18, [5, 5, 11, 21]], [19, [5, 5, 11, 21]], [20, [5, 5, 11, 21]], [29, [5, 5, 11, 21]], [31, [5, 5, 11, 21]], [37, [5, 5, 11, 21]], [40, [5, 5, 11, 21]], [18, [5, 5, 11, 22]], [19, [5, 5, 11, 22]], [20, [5, 5, 11, 22]], [29, [5, 5, 11, 22]], [31, [5, 5, 11, 22]], [36, [5, 5, 11, 22]], [36, [5, 5, 13, 13]], [37, [5, 5, 13, 13]], [38, [5, 5, 13, 13]], [39, [5, 5, 13, 13]], [36, [5, 5, 13, 15]], [37, [5, 5, 13, 15]], [38, [5, 5, 13, 15]], [39, [5, 5, 13, 15]], [36, [5, 5, 13, 16]], [37, [5, 5, 13, 16]], [38, [5, 5, 13, 16]], [39, [5, 5, 13, 16]], [36, [5, 5, 13, 17]], [37, [5, 5, 13, 17]], [38, [5, 5, 13, 17]], [39, [5, 5, 13, 17]], [36, [5, 5, 13, 18]], [37, [5, 5, 13, 18]], [38, [5, 5, 13, 18]], [39, [5, 5, 13, 18]], [20, [5, 5, 13, 21]], [27, [5, 5, 13, 21]], [29, [5, 5, 13, 21]], [30, [5, 5, 13, 21]], [20, [5, 5, 13, 22]], [27, [5, 5, 13, 22]], [29, [5, 5, 13, 22]], [30, [5, 5, 13, 22]], [36, [5, 5, 15, 16]], [37, [5, 5, 15, 16]], [38, [5, 5, 15, 16]], [39, [5, 5, 15, 16]], [36, [5, 5, 15, 17]], [37, [5, 5, 15, 17]], [38, [5, 5, 15, 17]], [39, [5, 5, 15, 17]], [18, [5, 5, 15, 21]], [29, [5, 5, 15, 21]], [37, [5, 5, 15, 21]], [40, [5, 5, 15, 21]], [18, [5, 5, 15, 22]], [29, [5, 5, 15, 22]], [36, [5, 5, 15, 22]], [36, [5, 5, 16, 18]], [37, [5, 5, 16, 18]], [38, [5, 5, 16, 18]], [39, [5, 5, 16, 18]], [20, [5, 5, 16, 21]], [30, [5, 5, 16, 21]], [20, [5, 5, 16, 22]], [30, [5, 5, 16, 22]], [36, [5, 5, 17, 18]], [37, [5, 5, 17, 18]], [38, [5, 5, 17, 18]], [39, [5, 5, 17, 18]], [13, [5, 5, 18, 21]], [27, [5, 5, 18, 21]], [29, [5, 5, 18, 21]], [13, [5, 5, 18, 22]], [27, [5, 5, 18, 22]], [29, [5, 5, 18, 22]], [10, [5, 7, 9, 11]], [12, [5, 7, 9, 11]], [0, [5, 7, 11, 21]], [26, [5, 7, 11, 21]], [34, [5, 7, 11, 21]], [35, [5, 7, 11, 21]], [37, [5, 7, 11, 21]], [40, [5, 7, 11, 21]], [0, [5, 7, 11, 22]], [26, [5, 7, 11, 22]], [34, [5, 7, 11, 22]], [35, [5, 7, 11, 22]], [36, [5, 7, 11, 22]], [36, [5, 7, 13, 13]], [37, [5, 7, 13, 13]], [38, [5, 7, 13, 13]], [39, [5, 7, 13, 13]], [36, [5, 7, 13, 16]], [37, [5, 7, 13, 16]], [38, [5, 7, 13, 16]], [39, [5, 7, 13, 16]], [36, [5, 7, 13, 17]], [37, [5, 7, 13, 17]], [38, [5, 7, 13, 17]], [39, [5, 7, 13, 17]], [19, [5, 7, 13, 21]], [20, [5, 7, 13, 21]], [29, [5, 7, 13, 21]], [31, [5, 7, 13, 21]], [37, [5, 7, 13, 21]], [40, [5, 7, 13, 21]], [19, [5, 7, 13, 22]], [20, [5, 7, 13, 22]], [29, [5, 7, 13, 22]], [31, [5, 7, 13, 22]], [36, [5, 7, 13, 22]], [18, [5, 7, 14, 21]], [20, [5, 7, 14, 21]], [30, [5, 7, 14, 21]], [18, [5, 7, 14, 22]], [20, [5, 7, 14, 22]], [30, [5, 7, 14, 22]], [0, [5, 7, 15, 21]], [28, [5, 7, 15, 21]], [35, [5, 7, 15, 21]], [37, [5, 7, 15, 21]], [40, [5, 7, 15, 21]], [0, [5, 7, 15, 22]], [28, [5, 7, 15, 22]], [35, [5, 7, 15, 22]], [36, [5, 7, 15, 22]], [0, [5, 7, 16, 21]], [15, [5, 7, 16, 21]], [18, [5, 7, 16, 21]], [22, [5, 7, 16, 21]], [28, [5, 7, 16, 21]], [34, [5, 7, 16, 21]], [0, [5, 7, 16, 22]], [15, [5, 7, 16, 22]], [18, [5, 7, 16, 22]], [22, [5, 7, 16, 22]], [28, [5, 7, 16, 22]], [34, [5, 7, 16, 22]], [13, [5, 7, 18, 21]], [22, [5, 7, 18, 21]], [26, [5, 7, 18, 21]], [13, [5, 7, 18, 22]], [22, [5, 7, 18, 22]], [26, [5, 7, 18, 22]], [10, [5, 9, 11, 14]], [12, [5, 9, 11, 14]], [36, [5, 11, 11, 13]], [37, [5, 11, 11, 13]], [38, [5, 11, 11, 13]], [39, [5, 11, 11, 13]], [36, [5, 11, 11, 16]], [37, [5, 11, 11, 16]], [38, [5, 11, 11, 16]], [39, [5, 11, 11, 16]], [36, [5, 11, 11, 17]], [37, [5, 11, 11, 17]], [38, [5, 11, 11, 17]], [39, [5, 11, 11, 17]], [18, [5, 11, 11, 21]], [27, [5, 11, 11, 21]], [29, [5, 11, 11, 21]], [18, [5, 11, 11, 22]], [27, [5, 11, 11, 22]], [29, [5, 11, 11, 22]], [36, [5, 11, 13, 13]], [37, [5, 11, 13, 13]], [38, [5, 11, 13, 13]], [39, [5, 11, 13, 13]], [36, [5, 11, 13, 16]], [37, [5, 11, 13, 16]], [38, [5, 11, 13, 16]], [39, [5, 11, 13, 16]], [36, [5, 11, 13, 17]], [37, [5, 11, 13, 17]], [38, [5, 11, 13, 17]], [39, [5, 11, 13, 17]], [36, [5, 11, 13, 18]], [37, [5, 11, 13, 18]], [38, [5, 11, 13, 18]], [39, [5, 11, 13, 18]], [19, [5, 11, 13, 21]], [27, [5, 11, 13, 21]], [29, [5, 11, 13, 21]], [30, [5, 11, 13, 21]], [31, [5, 11, 13, 21]], [19, [5, 11, 13, 22]], [27, [5, 11, 13, 22]], [29, [5, 11, 13, 22]], [30, [5, 11, 13, 22]], [31, [5, 11, 13, 22]], [0, [5, 11, 14, 21]], [18, [5, 11, 14, 21]], [20, [5, 11, 14, 21]], [30, [5, 11, 14, 21]], [0, [5, 11, 14, 22]], [18, [5, 11, 14, 22]], [20, [5, 11, 14, 22]], [30, [5, 11, 14, 22]], [27, [5, 11, 15, 21]], [37, [5, 11, 15, 21]], [40, [5, 11, 15, 21]], [27, [5, 11, 15, 22]], [36, [5, 11, 15, 22]], [36, [5, 11, 16, 18]], [37, [5, 11, 16, 18]], [38, [5, 11, 16, 18]], [39, [5, 11, 16, 18]], [20, [5, 11, 16, 21]], [30, [5, 11, 16, 21]], [20, [5, 11, 16, 22]], [30, [5, 11, 16, 22]], [36, [5, 11, 17, 18]], [37, [5, 11, 17, 18]], [38, [5, 11, 17, 18]], [39, [5, 11, 17, 18]], [5, [5, 11, 18, 21]], [22, [5, 11, 18, 21]], [29, [5, 11, 18, 21]], [34, [5, 11, 18, 21]], [35, [5, 11, 18, 21]], [5, [5, 11, 18, 22]], [22, [5, 11, 18, 22]], [29, [5, 11, 18, 22]], [34, [5, 11, 18, 22]], [35, [5, 11, 18, 22]], [36, [5, 13, 13, 15]], [37, [5, 13, 13, 15]], [38, [5, 13, 13, 15]], [39, [5, 13, 13, 15]], [36, [5, 13, 15, 16]], [37, [5, 13, 15, 16]], [38, [5, 13, 15, 16]], [39, [5, 13, 15, 16]], [36, [5, 13, 15, 17]], [37, [5, 13, 15, 17]], [38, [5, 13, 15, 17]], [39, [5, 13, 15, 17]], [20, [5, 13, 15, 21]], [29, [5, 13, 15, 21]], [30, [5, 13, 15, 21]], [37, [5, 13, 15, 21]], [40, [5, 13, 15, 21]], [20, [5, 13, 15, 22]], [29, [5, 13, 15, 22]], [30, [5, 13, 15, 22]], [36, [5, 13, 15, 22]], [0, [5, 15, 16, 21]], [5, [5, 15, 16, 21]], [15, [5, 15, 16, 21]], [18, [5, 15, 16, 21]], [0, [5, 15, 16, 22]], [5, [5, 15, 16, 22]], [15, [5, 15, 16, 22]], [18, [5, 15, 16, 22]], [5, [5, 15, 18, 21]], [18, [5, 15, 18, 21]], [27, [5, 15, 18, 21]], [28, [5, 15, 18, 21]], [35, [5, 15, 18, 21]], [5, [5, 15, 18, 22]], [18, [5, 15, 18, 22]], [27, [5, 15, 18, 22]], [28, [5, 15, 18, 22]], [35, [5, 15, 18, 22]], [26, [5, 16, 18, 21]], [28, [5, 16, 18, 21]], [34, [5, 16, 18, 21]], [26, [5, 16, 18, 22]], [28, [5, 16, 18, 22]], [34, [5, 16, 18, 22]]], "stats": {"rows": 402942, "rank": 244240, "columns": 258072, "seconds": 14.336228499887511, "solver": "sparse rows and derivation DAG"}}

==> anc/controlled/compression_artifacts/trial_7_n23_search.json <==
{"graph": {"n": 23, "edges": [[0, 4], [0, 5], [0, 6], [1, 5], [1, 6], [1, 7], [1, 8], [2, 7], [2, 8], [2, 9], [2, 10], [3, 9], [3, 10], [3, 11], [3, 12], [4, 11], [4, 12], [5, 6], [5, 13], [5, 14], [5, 18], [7, 14], [7, 15], [8, 19], [9, 10], [10, 16], [10, 17], [10, 22], [11, 12], [13, 17], [13, 18], [14, 18], [14, 19], [15, 19], [15, 20], [15, 21], [16, 20], [16, 21], [16, 22], [17, 22], [20, 21]]}, "coefficient_degree": 4, "kind": "f2-roots-refutation-v1", "status": "UNSAT", "terms": [[1, [0]], [3, [0]], [5, [0]], [6, [0]], [8, [0]], [9, [0]], [10, [0]], [11, [0]], [19, [0]], [21, [0]], [4, [1]], [17, [1]], [1, [2]], [4, [2]], [5, [2]], [6, [2]], [7, [2]], [8, [2]], [17, [2]], [5, [5]], [7, [5]], [19, [5]], [20, [5]], [31, [5]], [5, [6]], [7, [6]], [6, [7]], [8, [7]], [20, [7]], [21, [7]], [31, [7]], [1, [8]], [5, [8]], [19, [8]], [22, [8]], [32, [8]], [33, [8]], [3, [10]], [5, [10]], [7, [10]], [5, [11]], [7, [11]], [5, [12]], [7, [12]], [1, [13]], [13, [13]], [14, [13]], [15, [13]], [16, [13]], [20, [13]], [30, [13]], [3, [14]], [4, [14]], [8, [14]], [17, [14]], [20, [14]], [22, [14]], [23, [14]], [31, [14]], [33, [14]], [1, [15]], [3, [15]], [4, [15]], [8, [15]], [13, [15]], [14, [15]], [15, [15]], [16, [15]], [17, [15]], [19, [15]], [23, [15]], [32, [15]], [1, [16]], [3, [16]], [1, [18]], [3, [18]], [7, [18]], [18, [18]], [21, [18]], [1, [0, 0, 1, 1]], [2, [0, 0, 1, 1]], [6, [0, 0, 1, 1]], [8, [0, 0, 1, 1]], [13, [0, 0, 1, 1]], [14, [0, 0, 1, 1]], [15, [0, 0, 1, 1]], [16, [0, 0, 1, 1]], [17, [0, 0, 1, 1]], [3, [0, 0, 1, 2]], [7, [0, 0, 1, 2]], [19, [0, 0, 1, 2]], [21, [0, 0, 1, 2]], [5, [0, 0, 1, 5]], [6, [0, 0, 1, 5]], [8, [0, 0, 1, 5]], [10, [0, 0, 1, 5]], [21, [0, 0, 1, 5]], [26, [0, 0, 1, 5]], [29, [0, 0, 1, 5]], [30, [0, 0, 1, 5]], [31, [0, 0, 1, 5]], [5, [0, 0, 1, 6]], [7, [0, 0, 1, 6]], [2, [0, 0, 1, 7]], [3, [0, 0, 1, 7]], [4, [0, 0, 1, 7]], [13, [0, 0, 1, 7]], [14, [0, 0, 1, 7]], [15, [0, 0, 1, 7]], [16, [0, 0, 1, 7]], [19, [0, 0, 1, 7]], [21, [0, 0, 1, 7]], [4, [0, 0, 1, 10]], [5, [0, 0, 1, 10]], [7, [0, 0, 1, 10]], [17, [0, 0, 1, 10]], [18, [0, 0, 1, 10]], [25, [0, 0, 1, 10]], [29, [0, 0, 1, 10]], [38, [0, 0, 1, 10]], [39, [0, 0, 1, 10]], [1, [0, 0, 1, 13]], [3, [0, 0, 1, 13]], [4, [0, 0, 1, 13]], [5, [0, 0, 1, 13]], [7, [0, 0, 1, 13]], [10, [0, 0, 1, 13]], [17, [0, 0, 1, 13]], [19, [0, 0, 1, 13]], [26, [0, 0, 1, 13]], [29, [0, 0, 1, 13]], [30, [0, 0, 1, 13]], [31, [0, 0, 1, 13]], [2, [0, 0, 1, 14]], [4, [0, 0, 1, 14]], [7, [0, 0, 1, 14]], [18, [0, 0, 1, 14]], [20, [0, 0, 1, 14]], [30, [0, 0, 1, 14]], [2, [0, 0, 1, 15]], [4, [0, 0, 1, 15]], [10, [0, 0, 1, 16]], [26, [0, 0, 1, 16]], [27, [0, 0, 1, 16]], [39, [0, 0, 1, 16]], [1, [0, 0, 1, 17]], [3, [0, 0, 1, 17]], [4, [0, 0, 1, 17]], [17, [0, 0, 1, 17]], [18, [0, 0, 1, 17]], [25, [0, 0, 1, 17]], [27, [0, 0, 1, 17]], [38, [0, 0, 1, 17]], [3, [0, 0, 1, 18]], [18, [0, 0, 1, 18]], [2, [0, 0, 2, 2]], [3, [0, 0, 2, 2]], [4, [0, 0, 2, 2]], [13, [0, 0, 2, 2]], [14, [0, 0, 2, 2]], [15, [0, 0, 2, 2]], [16, [0, 0, 2, 2]], [19, [0, 0, 2, 2]], [21, [0, 0, 2, 2]], [3, [0, 0, 2, 3]], [4, [0, 0, 2, 3]], [17, [0, 0, 2, 3]], [2, [0, 0, 2, 5]], [5, [0, 0, 2, 5]], [6, [0, 0, 2, 5]], [8, [0, 0, 2, 5]], [10, [0, 0, 2, 5]], [17, [0, 0, 2, 5]], [18, [0, 0, 2, 5]], [19, [0, 0, 2, 5]], [21, [0, 0, 2, 5]], [26, [0, 0, 2, 5]], [29, [0, 0, 2, 5]], [5, [0, 0, 2, 6]], [19, [0, 0, 2, 6]], [21, [0, 0, 2, 6]], [1, [0, 0, 2, 7]], [13, [0, 0, 2, 7]], [14, [0, 0, 2, 7]], [15, [0, 0, 2, 7]], [16, [0, 0, 2, 7]], [19, [0, 0, 2, 7]], [21, [0, 0, 2, 7]], [4, [0, 0, 2, 9]], [7, [0, 0, 2, 9]], [17, [0, 0, 2, 9]], [19, [0, 0, 2, 9]], [21, [0, 0, 2, 9]], [1, [0, 0, 2, 10]], [7, [0, 0, 2, 10]], [18, [0, 0, 2, 10]], [25, [0, 0, 2, 10]], [29, [0, 0, 2, 10]], [38, [0, 0, 2, 10]], [39, [0, 0, 2, 10]], [1, [0, 0, 2, 11]], [4, [0, 0, 2, 11]], [17, [0, 0, 2, 11]], [1, [0, 0, 2, 12]], [4, [0, 0, 2, 12]], [17, [0, 0, 2, 12]], [5, [0, 0, 2, 13]], [10, [0, 0, 2, 13]], [19, [0, 0, 2, 13]], [21, [0, 0, 2, 13]], [26, [0, 0, 2, 13]], [29, [0, 0, 2, 13]], [1, [0, 0, 2, 14]], [3, [0, 0, 2, 14]], [4, [0, 0, 2, 14]], [7, [0, 0, 2, 14]], [17, [0, 0, 2, 14]], [1, [0, 0, 2, 15]], [3, [0, 0, 2, 15]], [4, [0, 0, 2, 15]], [7, [0, 0, 2, 15]], [17, [0, 0, 2, 15]], [19, [0, 0, 2, 15]], [21, [0, 0, 2, 15]], [1, [0, 0, 2, 16]], [3, [0, 0, 2, 16]], [4, [0, 0, 2, 16]], [7, [0, 0, 2, 16]], [10, [0, 0, 2, 16]], [17, [0, 0, 2, 16]], [19, [0, 0, 2, 16]], [21, [0, 0, 2, 16]], [26, [0, 0, 2, 16]], [27, [0, 0, 2, 16]], [39, [0, 0, 2, 16]], [3, [0, 0, 2, 17]], [18, [0, 0, 2, 17]], [25, [0, 0, 2, 17]], [27, [0, 0, 2, 17]], [38, [0, 0, 2, 17]], [3, [0, 0, 3, 7]], [4, [0, 0, 3, 7]], [17, [0, 0, 3, 7]], [5, [0, 0, 3, 11]], [7, [0, 0, 3, 11]], [5, [0, 0, 3, 12]], [7, [0, 0, 3, 12]], [13, [0, 0, 3, 13]], [14, [0, 0, 3, 13]], [15, [0, 0, 3, 13]], [16, [0, 0, 3, 13]], [13, [0, 0, 3, 15]], [14, [0, 0, 3, 15]], [15, [0, 0, 3, 15]], [16, [0, 0, 3, 15]], [13, [0, 0, 4, 13]], [14, [0, 0, 4, 13]], [15, [0, 0, 4, 13]], [16, [0, 0, 4, 13]], [13, [0, 0, 4, 15]], [14, [0, 0, 4, 15]], [15, [0, 0, 4, 15]], [16, [0, 0, 4, 15]], [5, [0, 0, 5, 6]], [10, [0, 0, 5, 6]], [18, [0, 0, 5, 6]], [19, [0, 0, 5, 6]], [21, [0, 0, 5, 6]], [26, [0, 0, 5, 6]], [29, [0, 0, 5, 6]], [2, [0, 0, 5, 7]], [17, [0, 0, 5, 7]], [7, [0, 0, 5, 9]], [18, [0, 0, 5, 9]], [21, [0, 0, 5, 9]], [30, [0, 0, 5, 9]], [31, [0, 0, 5, 9]], [4, [0, 0, 5, 10]], [5, [0, 0, 5, 10]], [7, [0, 0, 5, 10]], [17, [0, 0, 5, 10]], [18, [0, 0, 5, 10]], [26, [0, 0, 5, 10]], [29, [0, 0, 5, 10]], [4, [0, 0, 5, 13]], [7, [0, 0, 5, 13]], [10, [0, 0, 5, 13]], [17, [0, 0, 5, 13]], [21, [0, 0, 5, 13]], [26, [0, 0, 5, 13]], [29, [0, 0, 5, 13]], [30, [0, 0, 5, 13]], [31, [0, 0, 5, 13]], [2, [0, 0, 5, 14]], [17, [0, 0, 5, 14]], [18, [0, 0, 5, 14]], [2, [0, 0, 5, 15]], [4, [0, 0, 5, 15]], [7, [0, 0, 5, 15]], [10, [0, 0, 5, 15]], [18, [0, 0, 5, 15]], [19, [0, 0, 5, 15]], [21, [0, 0, 5, 15]], [26, [0, 0, 5, 15]], [29, [0, 0, 5, 15]], [7, [0, 0, 5, 16]], [19, [0, 0, 5, 16]], [21, [0, 0, 5, 16]], [4, [0, 0, 5, 17]], [10, [0, 0, 5, 17]], [17, [0, 0, 5, 17]], [19, [0, 0, 5, 17]], [30, [0, 0, 5, 17]], [31, [0, 0, 5, 17]], [19, [0, 0, 6, 7]], [21, [0, 0, 6, 7]], [18, [0, 0, 6, 10]], [25, [0, 0, 6, 10]], [29, [0, 0, 6, 10]], [38, [0, 0, 6, 10]], [39, [0, 0, 6, 10]], [10, [0, 0, 6, 13]], [26, [0, 0, 6, 13]], [29, [0, 0, 6, 13]], [7, [0, 0, 6, 14]], [10, [0, 0, 6, 16]], [26, [0, 0, 6, 16]], [27, [0, 0, 6, 16]], [39, [0, 0, 6, 16]], [18, [0, 0, 6, 17]], [25, [0, 0, 6, 17]], [27, [0, 0, 6, 17]], [38, [0, 0, 6, 17]], [10, [0, 0, 7, 7]], [3, [0, 0, 7, 9]], [10, [0, 0, 7, 9]], [19, [0, 0, 7, 9]], [21, [0, 0, 7, 9]], [24, [0, 0, 7, 9]], [1, [0, 0, 7, 10]], [4, [0, 0, 7, 10]], [9, [0, 0, 7, 10]], [17, [0, 0, 7, 10]], [1, [0, 0, 7, 11]], [4, [0, 0, 7, 11]], [17, [0, 0, 7, 11]], [1, [0, 0, 7, 12]], [4, [0, 0, 7, 12]], [17, [0, 0, 7, 12]], [1, [0, 0, 7, 13]], [19, [0, 0, 7, 13]], [21, [0, 0, 7, 13]], [1, [0, 0, 7, 15]], [10, [0, 0, 7, 15]], [19, [0, 0, 7, 15]], [21, [0, 0, 7, 15]], [1, [0, 0, 7, 16]], [19, [0, 0, 7, 16]], [21, [0, 0, 7, 16]], [3, [0, 0, 7, 17]], [4, [0, 0, 7, 17]], [17, [0, 0, 7, 17]], [19, [0, 0, 9, 13]], [30, [0, 0, 9, 13]], [31, [0, 0, 9, 13]], [7, [0, 0, 9, 14]], [10, [0, 0, 9, 14]], [18, [0, 0, 9, 14]], [20, [0, 0, 9, 14]], [24, [0, 0, 9, 14]], [30, [0, 0, 9, 14]], [3, [0, 0, 9, 15]], [4, [0, 0, 9, 15]], [17, [0, 0, 9, 15]], [3, [0, 0, 9, 18]], [18, [0, 0, 9, 18]], [22, [0, 0, 10, 10]], [1, [0, 0, 10, 13]], [4, [0, 0, 10, 13]], [5, [0, 0, 10, 13]], [7, [0, 0, 10, 13]], [17, [0, 0, 10, 13]], [20, [0, 0, 10, 13]], [30, [0, 0, 10, 13]], [1, [0, 0, 10, 14]], [3, [0, 0, 10, 14]], [9, [0, 0, 10, 14]], [3, [0, 0, 10, 15]], [18, [0, 0, 10, 15]], [29, [0, 0, 10, 15]], [34, [0, 0, 10, 15]], [37, [0, 0, 10, 15]], [38, [0, 0, 10, 15]], [39, [0, 0, 10, 15]], [40, [0, 0, 10, 15]], [35, [0, 0, 10, 16]], [36, [0, 0, 10, 16]], [40, [0, 0, 10, 16]], [1, [0, 0, 10, 17]], [4, [0, 0, 10, 17]], [17, [0, 0, 10, 17]], [3, [0, 0, 10, 18]], [18, [0, 0, 10, 18]], [35, [0, 0, 10, 20]], [37, [0, 0, 10, 20]], [0, [0, 0, 11, 13]], [14, [0, 0, 11, 13]], [28, [0, 0, 11, 13]], [0, [0, 0, 11, 15]], [14, [0, 0, 11, 15]], [28, [0, 0, 11, 15]], [0, [0, 0, 12, 13]], [13, [0, 0, 12, 13]], [0, [0, 0, 12, 15]], [13, [0, 0, 12, 15]], [19, [0, 0, 13, 13]], [20, [0, 0, 13, 13]], [31, [0, 0, 13, 13]], [7, [0, 0, 13, 14]], [20, [0, 0, 13, 14]], [30, [0, 0, 13, 14]], [4, [0, 0, 13, 15]], [10, [0, 0, 13, 15]], [17, [0, 0, 13, 15]], [26, [0, 0, 13, 15]], [29, [0, 0, 13, 15]], [3, [0, 0, 13, 16]], [4, [0, 0, 13, 16]], [17, [0, 0, 13, 16]], [19, [0, 0, 13, 17]], [20, [0, 0, 13, 17]], [31, [0, 0, 13, 17]], [1, [0, 0, 14, 15]], [7, [0, 0, 14, 15]], [1, [0, 0, 14, 16]], [7, [0, 0, 14, 16]], [1, [0, 0, 14, 17]], [18, [0, 0, 14, 17]], [20, [0, 0, 14, 17]], [30, [0, 0, 14, 17]], [25, [0, 0, 15, 15]], [34, [0, 0, 15, 15]], [37, [0, 0, 15, 15]], [40, [0, 0, 15, 15]], [26, [0, 0, 15, 16]], [27, [0, 0, 15, 16]], [35, [0, 0, 15, 16]], [36, [0, 0, 15, 16]], [39, [0, 0, 15, 16]], [40, [0, 0, 15, 16]], [4, [0, 0, 15, 17]], [17, [0, 0, 15, 17]], [18, [0, 0, 15, 17]], [25, [0, 0, 15, 17]], [27, [0, 0, 15, 17]], [38, [0, 0, 15, 17]], [35, [0, 0, 15, 20]], [37, [0, 0, 15, 20]], [2, [0, 1, 1, 2]], [5, [0, 1, 1, 2]], [6, [0, 1, 1, 2]], [8, [0, 1, 1, 2]], [9, [0, 1, 1, 2]], [12, [0, 1, 1, 2]], [13, [0, 1, 1, 2]], [14, [0, 1, 1, 2]], [15, [0, 1, 1, 2]], [16, [0, 1, 1, 2]], [17, [0, 1, 1, 2]], [19, [0, 1, 1, 2]], [21, [0, 1, 1, 2]], [24, [0, 1, 1, 2]], [5, [0, 1, 1, 3]], [7, [0, 1, 1, 3]], [10, [0, 1, 1, 3]], [11, [0, 1, 1, 3]], [13, [0, 1, 1, 3]], [14, [0, 1, 1, 3]], [15, [0, 1, 1, 3]], [16, [0, 1, 1, 3]], [24, [0, 1, 1, 3]], [13, [0, 1, 1, 4]], [14, [0, 1, 1, 4]], [15, [0, 1, 1, 4]], [16, [0, 1, 1, 4]], [5, [0, 1, 1, 5]], [6, [0, 1, 1, 5]], [8, [0, 1, 1, 5]], [18, [0, 1, 1, 5]], [19, [0, 1, 1, 5]], [20, [0, 1, 1, 5]], [21, [0, 1, 1, 5]], [30, [0, 1, 1, 5]], [1, [0, 1, 1, 7]], [6, [0, 1, 1, 7]], [8, [0, 1, 1, 7]], [13, [0, 1, 1, 7]], [14, [0, 1, 1, 7]], [15, [0, 1, 1, 7]], [16, [0, 1, 1, 7]], [19, [0, 1, 1, 7]], [20, [0, 1, 1, 7]], [31, [0, 1, 1, 7]], [1, [0, 1, 1, 8]], [5, [0, 1, 1, 8]], [19, [0, 1, 1, 8]], [22, [0, 1, 1, 8]], [32, [0, 1, 1, 8]], [33, [0, 1, 1, 8]], [12, [0, 1, 1, 9]], [24, [0, 1, 1, 9]], [1, [0, 1, 1, 10]], [2, [0, 1, 1, 10]], [5, [0, 1, 1, 10]], [7, [0, 1, 1, 10]], [9, [0, 1, 1, 10]], [17, [0, 1, 1, 10]], [25, [0, 1, 1, 10]], [26, [0, 1, 1, 10]], [38, [0, 1, 1, 10]], [39, [0, 1, 1, 10]], [0, [0, 1, 1, 11]], [14, [0, 1, 1, 11]], [28, [0, 1, 1, 11]], [0, [0, 1, 1, 12]], [13, [0, 1, 1, 12]], [1, [0, 1, 1, 13]], [2, [0, 1, 1, 13]], [17, [0, 1, 1, 13]], [19, [0, 1, 1, 13]], [20, [0, 1, 1, 13]], [31, [0, 1, 1, 13]], [1, [0, 1, 1, 14]], [2, [0, 1, 1, 14]], [7, [0, 1, 1, 14]], [8, [0, 1, 1, 14]], [17, [0, 1, 1, 14]], [18, [0, 1, 1, 14]], [22, [0, 1, 1, 14]], [23, [0, 1, 1, 14]], [30, [0, 1, 1, 14]], [31, [0, 1, 1, 14]], [33, [0, 1, 1, 14]], [1, [0, 1, 1, 15]], [2, [0, 1, 1, 15]], [5, [0, 1, 1, 15]], [8, [0, 1, 1, 15]], [17, [0, 1, 1, 15]], [21, [0, 1, 1, 15]], [23, [0, 1, 1, 15]], [32, [0, 1, 1, 15]], [10, [0, 1, 1, 16]], [26, [0, 1, 1, 16]], [27, [0, 1, 1, 16]], [39, [0, 1, 1, 16]], [1, [0, 1, 1, 17]], [2, [0, 1, 1, 17]], [5, [0, 1, 1, 17]], [7, [0, 1, 1, 17]], [10, [0, 1, 1, 17]], [17, [0, 1, 1, 17]], [25, [0, 1, 1, 17]], [27, [0, 1, 1, 17]], [38, [0, 1, 1, 17]], [1, [0, 1, 1, 18]], [7, [0, 1, 1, 18]], [21, [0, 1, 1, 18]], [3, [0, 1, 2, 2]], [5, [0, 1, 2, 2]], [19, [0, 1, 2, 2]], [21, [0, 1, 2, 2]], [2, [0, 1, 2, 3]], [4, [0, 1, 2, 3]], [5, [0, 1, 2, 3]], [7, [0, 1, 2, 3]], [7, [0, 1, 2, 5]], [18, [0, 1, 2, 5]], [19, [0, 1, 2, 5]], [20, [0, 1, 2, 5]], [21, [0, 1, 2, 5]], [30, [0, 1, 2, 5]], [1, [0, 1, 2, 7]], [6, [0, 1, 2, 7]], [8, [0, 1, 2, 7]], [9, [0, 1, 2, 7]], [12, [0, 1, 2, 7]], [19, [0, 1, 2, 7]], [21, [0, 1, 2, 7]], [24, [0, 1, 2, 7]], [2, [0, 1, 2, 9]], [3, [0, 1, 2, 9]], [17, [0, 1, 2, 9]], [1, [0, 1, 2, 10]], [3, [0, 1, 2, 10]], [4, [0, 1, 2, 10]], [5, [0, 1, 2, 10]], [7, [0, 1, 2, 10]], [17, [0, 1, 2, 10]], [18, [0, 1, 2, 10]], [26, [0, 1, 2, 10]], [29, [0, 1, 2, 10]], [2, [0, 1, 2, 11]], [3, [0, 1, 2, 11]], [9, [0, 1, 2, 11]], [12, [0, 1, 2, 11]], [14, [0, 1, 2, 11]], [17, [0, 1, 2, 11]], [24, [0, 1, 2, 11]], [28, [0, 1, 2, 11]], [2, [0, 1, 2, 12]], [3, [0, 1, 2, 12]], [9, [0, 1, 2, 12]], [12, [0, 1, 2, 12]], [13, [0, 1, 2, 12]], [17, [0, 1, 2, 12]], [24, [0, 1, 2, 12]], [10, [0, 1, 2, 13]], [20, [0, 1, 2, 13]], [26, [0, 1, 2, 13]], [29, [0, 1, 2, 13]], [30, [0, 1, 2, 13]], [2, [0, 1, 2, 14]], [3, [0, 1, 2, 14]], [4, [0, 1, 2, 14]], [6, [0, 1, 2, 14]], [7, [0, 1, 2, 14]], [8, [0, 1, 2, 14]], [2, [0, 1, 2, 15]], [4, [0, 1, 2, 15]], [5, [0, 1, 2, 15]], [6, [0, 1, 2, 15]], [7, [0, 1, 2, 15]], [8, [0, 1, 2, 15]], [2, [0, 1, 2, 16]], [4, [0, 1, 2, 16]], [1, [0, 1, 2, 17]], [5, [0, 1, 2, 17]], [7, [0, 1, 2, 17]], [10, [0, 1, 2, 17]], [20, [0, 1, 2, 17]], [30, [0, 1, 2, 17]], [3, [0, 1, 2, 18]], [5, [0, 1, 2, 18]], [7, [0, 1, 2, 18]], [10, [0, 1, 2, 18]], [26, [0, 1, 2, 18]], [29, [0, 1, 2, 18]], [2, [0, 1, 3, 7]], [4, [0, 1, 3, 7]], [10, [0, 1, 3, 7]], [11, [0, 1, 3, 7]], [13, [0, 1, 3, 7]], [14, [0, 1, 3, 7]], [15, [0, 1, 3, 7]], [16, [0, 1, 3, 7]], [24, [0, 1, 3, 7]], [5, [0, 1, 3, 11]], [7, [0, 1, 3, 11]], [10, [0, 1, 3, 11]], [11, [0, 1, 3, 11]], [24, [0, 1, 3, 11]], [5, [0, 1, 3, 12]], [7, [0, 1, 3, 12]], [10, [0, 1, 3, 12]], [11, [0, 1, 3, 12]], [24, [0, 1, 3, 12]], [13, [0, 1, 4, 7]], [14, [0, 1, 4, 7]], [15, [0, 1, 4, 7]], [16, [0, 1, 4, 7]], [5, [0, 1, 5, 5]], [19, [0, 1, 5, 5]], [20, [0, 1, 5, 5]], [21, [0, 1, 5, 5]], [26, [0, 1, 5, 5]], [29, [0, 1, 5, 5]], [30, [0, 1, 5, 5]], [2, [0, 1, 5, 7]], [4, [0, 1, 5, 7]], [18, [0, 1, 5, 7]], [19, [0, 1, 5, 7]], [30, [0, 1, 5, 7]], [31, [0, 1, 5, 7]], [5, [0, 1, 5, 9]], [7, [0, 1, 5, 9]], [10, [0, 1, 5, 9]], [24, [0, 1, 5, 9]], [5, [0, 1, 5, 10]], [9, [0, 1, 5, 10]], [19, [0, 1, 5, 10]], [21, [0, 1, 5, 10]], [5, [0, 1, 5, 13]], [7, [0, 1, 5, 13]], [10, [0, 1, 5, 13]], [20, [0, 1, 5, 13]], [30, [0, 1, 5, 13]], [6, [0, 1, 5, 14]], [8, [0, 1, 5, 14]], [2, [0, 1, 5, 15]], [4, [0, 1, 5, 15]], [7, [0, 1, 5, 17]], [19, [0, 1, 5, 17]], [21, [0, 1, 5, 17]], [5, [0, 1, 5, 18]], [7, [0, 1, 5, 18]], [10, [0, 1, 5, 18]], [26, [0, 1, 5, 18]], [29, [0, 1, 5, 18]], [3, [0, 1, 7, 9]], [4, [0, 1, 7, 9]], [12, [0, 1, 7, 9]], [17, [0, 1, 7, 9]], [24, [0, 1, 7, 9]], [1, [0, 1, 7, 10]], [2, [0, 1, 7, 10]], [9, [0, 1, 7, 10]], [17, [0, 1, 7, 10]], [19, [0, 1, 7, 10]], [20, [0, 1, 7, 10]], [31, [0, 1, 7, 10]], [0, [0, 1, 7, 11]], [2, [0, 1, 7, 11]], [3, [0, 1, 7, 11]], [14, [0, 1, 7, 11]], [17, [0, 1, 7, 11]], [28, [0, 1, 7, 11]], [0, [0, 1, 7, 12]], [2, [0, 1, 7, 12]], [3, [0, 1, 7, 12]], [13, [0, 1, 7, 12]], [17, [0, 1, 7, 12]], [19, [0, 1, 7, 13]], [20, [0, 1, 7, 13]], [31, [0, 1, 7, 13]], [18, [0, 1, 7, 14]], [20, [0, 1, 7, 14]], [30, [0, 1, 7, 14]], [6, [0, 1, 7, 15]], [8, [0, 1, 7, 15]], [2, [0, 1, 7, 17]], [4, [0, 1, 7, 17]], [19, [0, 1, 7, 17]], [20, [0, 1, 7, 17]], [31, [0, 1, 7, 17]], [10, [0, 1, 9, 11]], [12, [0, 1, 9, 11]], [10, [0, 1, 9, 12]], [12, [0, 1, 9, 12]], [2, [0, 1, 9, 15]], [4, [0, 1, 9, 15]], [1, [0, 1, 9, 18]], [3, [0, 1, 9, 18]], [18, [0, 1, 10, 10]], [26, [0, 1, 10, 10]], [29, [0, 1, 10, 10]], [1, [0, 1, 10, 13]], [2, [0, 1, 10, 13]], [3, [0, 1, 10, 13]], [4, [0, 1, 10, 13]], [5, [0, 1, 10, 13]], [7, [0, 1, 10, 13]], [19, [0, 1, 10, 13]], [20, [0, 1, 10, 13]], [26, [0, 1, 10, 13]], [29, [0, 1, 10, 13]], [31, [0, 1, 10, 13]], [1, [0, 1, 10, 14]], [3, [0, 1, 10, 14]], [18, [0, 1, 10, 14]], [30, [0, 1, 10, 14]], [31, [0, 1, 10, 14]], [1, [0, 1, 10, 15]], [3, [0, 1, 10, 15]], [1, [0, 1, 10, 17]], [2, [0, 1, 10, 17]], [3, [0, 1, 10, 17]], [4, [0, 1, 10, 17]], [5, [0, 1, 10, 17]], [7, [0, 1, 10, 17]], [20, [0, 1, 10, 17]], [30, [0, 1, 10, 17]], [1, [0, 1, 10, 18]], [7, [0, 1, 10, 18]], [18, [0, 1, 10, 18]], [21, [0, 1, 10, 18]], [26, [0, 1, 10, 18]], [29, [0, 1, 10, 18]], [1, [0, 1, 13, 15]], [2, [0, 1, 13, 15]], [3, [0, 1, 13, 15]], [4, [0, 1, 13, 15]], [2, [0, 1, 13, 16]], [4, [0, 1, 13, 16]], [19, [0, 1, 13, 17]], [30, [0, 1, 13, 17]], [31, [0, 1, 13, 17]], [18, [0, 1, 14, 17]], [30, [0, 1, 14, 17]], [31, [0, 1, 14, 17]], [1, [0, 1, 15, 17]], [2, [0, 1, 15, 17]], [3, [0, 1, 15, 17]], [4, [0, 1, 15, 17]], [3, [0, 1, 17, 18]], [7, [0, 1, 17, 18]], [10, [0, 1, 17, 18]], [18, [0, 1, 17, 18]], [21, [0, 1, 17, 18]], [11, [0, 2, 2, 3]], [12, [0, 2, 2, 3]], [13, [0, 2, 2, 3]], [14, [0, 2, 2, 3]], [15, [0, 2, 2, 3]], [16, [0, 2, 2, 3]], [24, [0, 2, 2, 3]], [13, [0, 2, 2, 4]], [14, [0, 2, 2, 4]], [15, [0, 2, 2, 4]], [16, [0, 2, 2, 4]], [2, [0, 2, 2, 5]], [4, [0, 2, 2, 5]], [19, [0, 2, 2, 5]], [21, [0, 2, 2, 5]], [9, [0, 2, 2, 7]], [11, [0, 2, 2, 7]], [20, [0, 2, 2, 7]], [21, [0, 2, 2, 7]], [31, [0, 2, 2, 7]], [1, [0, 2, 2, 8]], [5, [0, 2, 2, 8]], [19, [0, 2, 2, 8]], [22, [0, 2, 2, 8]], [32, [0, 2, 2, 8]], [33, [0, 2, 2, 8]], [1, [0, 2, 2, 9]], [5, [0, 2, 2, 9]], [10, [0, 2, 2, 9]], [19, [0, 2, 2, 9]], [21, [0, 2, 2, 9]], [24, [0, 2, 2, 9]], [9, [0, 2, 2, 10]], [18, [0, 2, 2, 10]], [25, [0, 2, 2, 10]], [29, [0, 2, 2, 10]], [38, [0, 2, 2, 10]], [39, [0, 2, 2, 10]], [0, [0, 2, 2, 11]], [14, [0, 2, 2, 11]], [28, [0, 2, 2, 11]], [0, [0, 2, 2, 12]], [13, [0, 2, 2, 12]], [2, [0, 2, 2, 13]], [3, [0, 2, 2, 13]], [4, [0, 2, 2, 13]], [10, [0, 2, 2, 13]], [11, [0, 2, 2, 13]], [12, [0, 2, 2, 13]], [19, [0, 2, 2, 13]], [24, [0, 2, 2, 13]], [26, [0, 2, 2, 13]], [29, [0, 2, 2, 13]], [30, [0, 2, 2, 13]], [31, [0, 2, 2, 13]], [1, [0, 2, 2, 14]], [2, [0, 2, 2, 14]], [4, [0, 2, 2, 14]], [6, [0, 2, 2, 14]], [18, [0, 2, 2, 14]], [22, [0, 2, 2, 14]], [23, [0, 2, 2, 14]], [30, [0, 2, 2, 14]], [31, [0, 2, 2, 14]], [33, [0, 2, 2, 14]], [6, [0, 2, 2, 15]], [9, [0, 2, 2, 15]], [11, [0, 2, 2, 15]], [12, [0, 2, 2, 15]], [19, [0, 2, 2, 15]], [23, [0, 2, 2, 15]], [25, [0, 2, 2, 15]], [32, [0, 2, 2, 15]], [34, [0, 2, 2, 15]], [37, [0, 2, 2, 15]], [40, [0, 2, 2, 15]], [1, [0, 2, 2, 16]], [2, [0, 2, 2, 16]], [4, [0, 2, 2, 16]], [9, [0, 2, 2, 16]], [19, [0, 2, 2, 16]], [21, [0, 2, 2, 16]], [22, [0, 2, 2, 16]], [24, [0, 2, 2, 16]], [26, [0, 2, 2, 16]], [27, [0, 2, 2, 16]], [35, [0, 2, 2, 16]], [36, [0, 2, 2, 16]], [39, [0, 2, 2, 16]], [40, [0, 2, 2, 16]], [1, [0, 2, 2, 17]], [3, [0, 2, 2, 17]], [5, [0, 2, 2, 17]], [9, [0, 2, 2, 17]], [10, [0, 2, 2, 17]], [19, [0, 2, 2, 17]], [20, [0, 2, 2, 17]], [21, [0, 2, 2, 17]], [24, [0, 2, 2, 17]], [25, [0, 2, 2, 17]], [27, [0, 2, 2, 17]], [30, [0, 2, 2, 17]], [38, [0, 2, 2, 17]], [5, [0, 2, 2, 18]], [10, [0, 2, 2, 18]], [21, [0, 2, 2, 18]], [26, [0, 2, 2, 18]], [29, [0, 2, 2, 18]], [35, [0, 2, 2, 20]], [37, [0, 2, 2, 20]], [5, [0, 2, 3, 3]], [7, [0, 2, 3, 3]], [9, [0, 2, 3, 3]], [10, [0, 2, 3, 3]], [24, [0, 2, 3, 3]], [2, [0, 2, 3, 5]], [4, [0, 2, 3, 5]], [11, [0, 2, 3, 7]], [12, [0, 2, 3, 7]], [13, [0, 2, 3, 7]], [14, [0, 2, 3, 7]], [15, [0, 2, 3, 7]], [16, [0, 2, 3, 7]], [24, [0, 2, 3, 7]], [10, [0, 2, 3, 9]], [12, [0, 2, 3, 9]], [5, [0, 2, 3, 11]], [7, [0, 2, 3, 11]], [5, [0, 2, 3, 12]], [7, [0, 2, 3, 12]], [10, [0, 2, 3, 13]], [12, [0, 2, 3, 13]], [10, [0, 2, 3, 15]], [12, [0, 2, 3, 15]], [13, [0, 2, 4, 7]], [14, [0, 2, 4, 7]], [15, [0, 2, 4, 7]], [16, [0, 2, 4, 7]], [10, [0, 2, 5, 5]], [19, [0, 2, 5, 5]], [20, [0, 2, 5, 5]], [31, [0, 2, 5, 5]], [2, [0, 2, 5, 9]], [4, [0, 2, 5, 9]], [5, [0, 2, 5, 9]], [10, [0, 2, 5, 9]], [19, [0, 2, 5, 9]], [21, [0, 2, 5, 9]], [24, [0, 2, 5, 9]], [2, [0, 2, 5, 10]], [4, [0, 2, 5, 10]], [5, [0, 2, 5, 10]], [9, [0, 2, 5, 10]], [18, [0, 2, 5, 10]], [25, [0, 2, 5, 10]], [29, [0, 2, 5, 10]], [38, [0, 2, 5, 10]], [39, [0, 2, 5, 10]], [2, [0, 2, 5, 11]], [4, [0, 2, 5, 11]], [2, [0, 2, 5, 12]], [4, [0, 2, 5, 12]], [5, [0, 2, 5, 13]], [21, [0, 2, 5, 13]], [26, [0, 2, 5, 13]], [29, [0, 2, 5, 13]], [30, [0, 2, 5, 13]], [31, [0, 2, 5, 13]], [6, [0, 2, 5, 14]], [8, [0, 2, 5, 14]], [18, [0, 2, 5, 14]], [20, [0, 2, 5, 14]], [30, [0, 2, 5, 14]], [2, [0, 2, 5, 15]], [4, [0, 2, 5, 15]], [7, [0, 2, 5, 15]], [19, [0, 2, 5, 15]], [21, [0, 2, 5, 15]], [2, [0, 2, 5, 16]], [4, [0, 2, 5, 16]], [7, [0, 2, 5, 16]], [10, [0, 2, 5, 16]], [19, [0, 2, 5, 16]], [21, [0, 2, 5, 16]], [26, [0, 2, 5, 16]], [27, [0, 2, 5, 16]], [39, [0, 2, 5, 16]], [5, [0, 2, 5, 17]], [18, [0, 2, 5, 17]], [19, [0, 2, 5, 17]], [21, [0, 2, 5, 17]], [25, [0, 2, 5, 17]], [27, [0, 2, 5, 17]], [38, [0, 2, 5, 17]], [5, [0, 2, 5, 18]], [7, [0, 2, 5, 18]], [10, [0, 2, 5, 18]], [26, [0, 2, 5, 18]], [29, [0, 2, 5, 18]], [1, [0, 2, 7, 9]], [19, [0, 2, 7, 9]], [21, [0, 2, 7, 9]], [1, [0, 2, 7, 10]], [19, [0, 2, 7, 10]], [20, [0, 2, 7, 10]], [31, [0, 2, 7, 10]], [0, [0, 2, 7, 11]], [9, [0, 2, 7, 11]], [12, [0, 2, 7, 11]], [24, [0, 2, 7, 11]], [0, [0, 2, 7, 12]], [9, [0, 2, 7, 12]], [12, [0, 2, 7, 12]], [24, [0, 2, 7, 12]], [1, [0, 2, 7, 13]], [19, [0, 2, 7, 13]], [21, [0, 2, 7, 13]], [1, [0, 2, 7, 15]], [6, [0, 2, 7, 15]], [8, [0, 2, 7, 15]], [9, [0, 2, 7, 15]], [19, [0, 2, 7, 15]], [21, [0, 2, 7, 15]], [24, [0, 2, 7, 15]], [25, [0, 2, 7, 15]], [34, [0, 2, 7, 15]], [37, [0, 2, 7, 15]], [40, [0, 2, 7, 15]], [1, [0, 2, 7, 16]], [19, [0, 2, 7, 16]], [21, [0, 2, 7, 16]], [22, [0, 2, 7, 16]], [35, [0, 2, 7, 16]], [36, [0, 2, 7, 16]], [40, [0, 2, 7, 16]], [19, [0, 2, 7, 17]], [20, [0, 2, 7, 17]], [31, [0, 2, 7, 17]], [35, [0, 2, 7, 20]], [37, [0, 2, 7, 20]], [25, [0, 2, 9, 10]], [26, [0, 2, 9, 10]], [38, [0, 2, 9, 10]], [39, [0, 2, 9, 10]], [10, [0, 2, 9, 13]], [12, [0, 2, 9, 13]], [1, [0, 2, 9, 14]], [7, [0, 2, 9, 14]], [10, [0, 2, 9, 14]], [24, [0, 2, 9, 14]], [12, [0, 2, 9, 15]], [25, [0, 2, 9, 15]], [34, [0, 2, 9, 15]], [37, [0, 2, 9, 15]], [40, [0, 2, 9, 15]], [22, [0, 2, 9, 16]], [24, [0, 2, 9, 16]], [26, [0, 2, 9, 16]], [27, [0, 2, 9, 16]], [35, [0, 2, 9, 16]], [36, [0, 2, 9, 16]], [39, [0, 2, 9, 16]], [40, [0, 2, 9, 16]], [10, [0, 2, 9, 17]], [25, [0, 2, 9, 17]], [27, [0, 2, 9, 17]], [38, [0, 2, 9, 17]], [10, [0, 2, 9, 18]], [24, [0, 2, 9, 18]], [35, [0, 2, 9, 20]], [37, [0, 2, 9, 20]], [18, [0, 2, 10, 10]], [26, [0, 2, 10, 10]], [29, [0, 2, 10, 10]], [2, [0, 2, 10, 13]], [4, [0, 2, 10, 13]], [5, [0, 2, 10, 13]], [20, [0, 2, 10, 13]], [21, [0, 2, 10, 13]], [26, [0, 2, 10, 13]], [29, [0, 2, 10, 13]], [31, [0, 2, 10, 13]], [9, [0, 2, 10, 14]], [18, [0, 2, 10, 14]], [30, [0, 2, 10, 14]], [31, [0, 2, 10, 14]], [1, [0, 2, 10, 15]], [26, [0, 2, 10, 15]], [34, [0, 2, 10, 15]], [37, [0, 2, 10, 15]], [38, [0, 2, 10, 15]], [39, [0, 2, 10, 15]], [40, [0, 2, 10, 15]], [2, [0, 2, 10, 16]], [4, [0, 2, 10, 16]], [9, [0, 2, 10, 16]], [22, [0, 2, 10, 16]], [35, [0, 2, 10, 16]], [36, [0, 2, 10, 16]], [40, [0, 2, 10, 16]], [5, [0, 2, 10, 17]], [19, [0, 2, 10, 17]], [20, [0, 2, 10, 17]], [21, [0, 2, 10, 17]], [30, [0, 2, 10, 17]], [3, [0, 2, 10, 18]], [5, [0, 2, 10, 18]], [9, [0, 2, 10, 18]], [18, [0, 2, 10, 18]], [21, [0, 2, 10, 18]], [26, [0, 2, 10, 18]], [29, [0, 2, 10, 18]], [35, [0, 2, 10, 20]], [37, [0, 2, 10, 20]], [1, [0, 2, 13, 14]], [7, [0, 2, 13, 14]], [19, [0, 2, 13, 17]], [30, [0, 2, 13, 17]], [31, [0, 2, 13, 17]], [1, [0, 2, 14, 15]], [7, [0, 2, 14, 15]], [1, [0, 2, 14, 16]], [7, [0, 2, 14, 16]], [18, [0, 2, 14, 17]], [30, [0, 2, 14, 17]], [31, [0, 2, 14, 17]], [36, [0, 2, 15, 15]], [37, [0, 2, 15, 15]], [40, [0, 2, 15, 15]], [7, [0, 2, 15, 16]], [9, [0, 2, 15, 16]], [10, [0, 2, 15, 16]], [24, [0, 2, 15, 16]], [26, [0, 2, 15, 16]], [27, [0, 2, 15, 16]], [35, [0, 2, 15, 16]], [37, [0, 2, 15, 16]], [39, [0, 2, 15, 16]], [9, [0, 2, 15, 17]], [24, [0, 2, 15, 17]], [25, [0, 2, 15, 17]], [27, [0, 2, 15, 17]], [38, [0, 2, 15, 17]], [35, [0, 2, 15, 20]], [37, [0, 2, 15, 20]], [34, [0, 2, 16, 16]], [35, [0, 2, 16, 16]], [40, [0, 2, 16, 16]], [35, [0, 2, 16, 20]], [37, [0, 2, 16, 20]], [3, [0, 2, 17, 18]], [5, [0, 2, 17, 18]], [10, [0, 2, 17, 18]], [18, [0, 2, 17, 18]], [21, [0, 2, 17, 18]], [9, [0, 3, 3, 7]], [10, [0, 3, 3, 7]], [24, [0, 3, 3, 7]], [9, [0, 3, 3, 13]], [10, [0, 3, 3, 13]], [24, [0, 3, 3, 13]], [9, [0, 3, 3, 15]], [10, [0, 3, 3, 15]], [24, [0, 3, 3, 15]], [2, [0, 3, 5, 7]], [4, [0, 3, 5, 7]], [10, [0, 3, 7, 9]], [12, [0, 3, 7, 9]], [10, [0, 3, 7, 11]], [11, [0, 3, 7, 11]], [24, [0, 3, 7, 11]], [10, [0, 3, 7, 12]], [11, [0, 3, 7, 12]], [24, [0, 3, 7, 12]], [10, [0, 3, 9, 13]], [12, [0, 3, 9, 13]], [10, [0, 3, 9, 15]], [12, [0, 3, 9, 15]], [14, [0, 3, 11, 13]], [28, [0, 3, 11, 13]], [14, [0, 3, 11, 15]], [28, [0, 3, 11, 15]], [13, [0, 3, 12, 13]], [13, [0, 3, 12, 15]], [10, [0, 5, 5, 7]], [18, [0, 5, 5, 7]], [26, [0, 5, 5, 7]], [29, [0, 5, 5, 7]], [5, [0, 5, 5, 13]], [21, [0, 5, 5, 13]], [30, [0, 5, 5, 13]], [31, [0, 5, 5, 13]], [10, [0, 5, 5, 14]], [26, [0, 5, 5, 14]], [29, [0, 5, 5, 14]], [10, [0, 5, 5, 15]], [18, [0, 5, 5, 15]], [26, [0, 5, 5, 15]], [29, [0, 5, 5, 15]], [10, [0, 5, 7, 7]], [2, [0, 5, 7, 10]], [4, [0, 5, 7, 10]], [18, [0, 5, 7, 10]], [19, [0, 5, 7, 10]], [30, [0, 5, 7, 10]], [31, [0, 5, 7, 10]], [2, [0, 5, 7, 11]], [4, [0, 5, 7, 11]], [2, [0, 5, 7, 12]], [4, [0, 5, 7, 12]], [10, [0, 5, 7, 14]], [18, [0, 5, 7, 14]], [26, [0, 5, 7, 14]], [29, [0, 5, 7, 14]], [10, [0, 5, 7, 15]], [2, [0, 5, 7, 17]], [4, [0, 5, 7, 17]], [18, [0, 5, 7, 17]], [19, [0, 5, 7, 17]], [30, [0, 5, 7, 17]], [31, [0, 5, 7, 17]], [10, [0, 5, 9, 14]], [24, [0, 5, 9, 14]], [2, [0, 5, 9, 15]], [4, [0, 5, 9, 15]], [22, [0, 5, 10, 10]], [7, [0, 5, 10, 13]], [19, [0, 5, 10, 13]], [21, [0, 5, 10, 13]], [9, [0, 5, 10, 14]], [18, [0, 5, 10, 14]], [26, [0, 5, 10, 14]], [29, [0, 5, 10, 14]], [18, [0, 5, 10, 15]], [29, [0, 5, 10, 15]], [34, [0, 5, 10, 15]], [37, [0, 5, 10, 15]], [38, [0, 5, 10, 15]], [39, [0, 5, 10, 15]], [40, [0, 5, 10, 15]], [35, [0, 5, 10, 16]], [36, [0, 5, 10, 16]], [40, [0, 5, 10, 16]], [5, [0, 5, 10, 17]], [19, [0, 5, 10, 17]], [21, [0, 5, 10, 17]], [5, [0, 5, 10, 18]], [7, [0, 5, 10, 18]], [35, [0, 5, 10, 20]], [37, [0, 5, 10, 20]], [19, [0, 5, 13, 13]], [20, [0, 5, 13, 13]], [31, [0, 5, 13, 13]], [10, [0, 5, 13, 14]], [20, [0, 5, 13, 14]], [26, [0, 5, 13, 14]], [29, [0, 5, 13, 14]], [30, [0, 5, 13, 14]], [2, [0, 5, 13, 15]], [4, [0, 5, 13, 15]], [10, [0, 5, 13, 15]], [26, [0, 5, 13, 15]], [29, [0, 5, 13, 15]], [2, [0, 5, 13, 16]], [4, [0, 5, 13, 16]], [10, [0, 5, 14, 17]], [18, [0, 5, 14, 17]], [25, [0, 5, 15, 15]], [34, [0, 5, 15, 15]], [37, [0, 5, 15, 15]], [40, [0, 5, 15, 15]], [26, [0, 5, 15, 16]], [27, [0, 5, 15, 16]], [35, [0, 5, 15, 16]], [36, [0, 5, 15, 16]], [39, [0, 5, 15, 16]], [40, [0, 5, 15, 16]], [2, [0, 5, 15, 17]], [4, [0, 5, 15, 17]], [18, [0, 5, 15, 17]], [25, [0, 5, 15, 17]], [27, [0, 5, 15, 17]], [38, [0, 5, 15, 17]], [35, [0, 5, 15, 20]], [37, [0, 5, 15, 20]], [5, [0, 5, 17, 18]], [7, [0, 5, 17, 18]], [25, [0, 7, 7, 15]], [34, [0, 7, 7, 15]], [37, [0, 7, 7, 15]], [40, [0, 7, 7, 15]], [9, [0, 7, 7, 16]], [10, [0, 7, 7, 16]], [22, [0, 7, 7, 16]], [24, [0, 7, 7, 16]], [35, [0, 7, 7, 16]], [36, [0, 7, 7, 16]], [40, [0, 7, 7, 16]], [35, [0, 7, 7, 20]], [37, [0, 7, 7, 20]], [10, [0, 7, 9, 11]], [12, [0, 7, 9, 11]], [10, [0, 7, 9, 12]], [12, [0, 7, 9, 12]], [10, [0, 7, 9, 15]], [25, [0, 7, 9, 15]], [34, [0, 7, 9, 15]], [37, [0, 7, 9, 15]], [40, [0, 7, 9, 15]], [22, [0, 7, 9, 16]], [35, [0, 7, 9, 16]], [36, [0, 7, 9, 16]], [40, [0, 7, 9, 16]], [35, [0, 7, 9, 20]], [37, [0, 7, 9, 20]], [22, [0, 7, 10, 10]], [3, [0, 7, 10, 13]], [19, [0, 7, 10, 13]], [20, [0, 7, 10, 13]], [31, [0, 7, 10, 13]], [20, [0, 7, 10, 14]], [26, [0, 7, 10, 14]], [29, [0, 7, 10, 14]], [30, [0, 7, 10, 14]], [22, [0, 7, 10, 16]], [3, [0, 7, 10, 17]], [10, [0, 7, 13, 14]], [26, [0, 7, 13, 14]], [29, [0, 7, 13, 14]], [19, [0, 7, 13, 17]], [20, [0, 7, 13, 17]], [31, [0, 7, 13, 17]], [10, [0, 7, 14, 17]], [20, [0, 7, 14, 17]], [30, [0, 7, 14, 17]], [25, [0, 7, 15, 15]], [34, [0, 7, 15, 15]], [36, [0, 7, 15, 15]], [36, [0, 7, 15, 16]], [37, [0, 7, 15, 16]], [40, [0, 7, 15, 16]], [34, [0, 7, 16, 16]], [35, [0, 7, 16, 16]], [40, [0, 7, 16, 16]], [35, [0, 7, 16, 20]], [37, [0, 7, 16, 20]], [26, [0, 9, 10, 15]], [34, [0, 9, 10, 15]], [37, [0, 9, 10, 15]], [38, [0, 9, 10, 15]], [39, [0, 9, 10, 15]], [40, [0, 9, 10, 15]], [22, [0, 9, 10, 16]], [35, [0, 9, 10, 16]], [36, [0, 9, 10, 16]], [40, [0, 9, 10, 16]], [35, [0, 9, 10, 20]], [37, [0, 9, 10, 20]], [7, [0, 9, 15, 16]], [26, [0, 9, 15, 16]], [27, [0, 9, 15, 16]], [39, [0, 9, 15, 16]], [10, [0, 9, 15, 17]], [25, [0, 9, 15, 17]], [27, [0, 9, 15, 17]], [38, [0, 9, 15, 17]], [1, [0, 10, 13, 15]], [1, [0, 10, 15, 17]], [36, [0, 13, 15, 15]], [37, [0, 13, 15, 15]], [40, [0, 13, 15, 15]], [35, [0, 13, 15, 16]], [37, [0, 13, 15, 16]], [35, [0, 13, 15, 20]], [37, [0, 13, 15, 20]], [34, [0, 13, 16, 16]], [35, [0, 13, 16, 16]], [40, [0, 13, 16, 16]], [35, [0, 13, 16, 20]], [37, [0, 13, 16, 20]], [1, [1, 1, 2, 2]], [19, [1, 1, 2, 2]], [21, [1, 1, 2, 2]], [1, [1, 1, 2, 3]], [2, [1, 1, 2, 3]], [13, [1, 1, 2, 3]], [14, [1, 1, 2, 3]], [15, [1, 1, 2, 3]], [16, [1, 1, 2, 3]], [17, [1, 1, 2, 3]], [13, [1, 1, 2, 4]], [14, [1, 1, 2, 4]], [15, [1, 1, 2, 4]], [16, [1, 1, 2, 4]], [2, [1, 1, 2, 5]], [7, [1, 1, 2, 5]], [10, [1, 1, 2, 5]], [17, [1, 1, 2, 5]], [19, [1, 1, 2, 5]], [20, [1, 1, 2, 5]], [21, [1, 1, 2, 5]], [26, [1, 1, 2, 5]], [29, [1, 1, 2, 5]], [30, [1, 1, 2, 5]], [5, [1, 1, 2, 6]], [19, [1, 1, 2, 6]], [21, [1, 1, 2, 6]], [19, [1, 1, 2, 7]], [20, [1, 1, 2, 7]], [31, [1, 1, 2, 7]], [1, [1, 1, 2, 8]], [5, [1, 1, 2, 8]], [19, [1, 1, 2, 8]], [22, [1, 1, 2, 8]], [32, [1, 1, 2, 8]], [33, [1, 1, 2, 8]], [1, [1, 1, 2, 9]], [5, [1, 1, 2, 9]], [19, [1, 1, 2, 9]], [21, [1, 1, 2, 9]], [1, [1, 1, 2, 10]], [2, [1, 1, 2, 10]], [17, [1, 1, 2, 10]], [18, [1, 1, 2, 10]], [19, [1, 1, 2, 10]], [21, [1, 1, 2, 10]], [25, [1, 1, 2, 10]], [29, [1, 1, 2, 10]], [38, [1, 1, 2, 10]], [39, [1, 1, 2, 10]], [0, [1, 1, 2, 11]], [14, [1, 1, 2, 11]], [28, [1, 1, 2, 11]], [0, [1, 1, 2, 12]], [13, [1, 1, 2, 12]], [1, [1, 1, 2, 13]], [5, [1, 1, 2, 13]], [7, [1, 1, 2, 13]], [10, [1, 1, 2, 13]], [19, [1, 1, 2, 13]], [26, [1, 1, 2, 13]], [29, [1, 1, 2, 13]], [30, [1, 1, 2, 13]], [31, [1, 1, 2, 13]], [1, [1, 1, 2, 14]], [2, [1, 1, 2, 14]], [6, [1, 1, 2, 14]], [7, [1, 1, 2, 14]], [17, [1, 1, 2, 14]], [18, [1, 1, 2, 14]], [22, [1, 1, 2, 14]], [23, [1, 1, 2, 14]], [30, [1, 1, 2, 14]], [31, [1, 1, 2, 14]], [33, [1, 1, 2, 14]], [1, [1, 1, 2, 15]], [2, [1, 1, 2, 15]], [5, [1, 1, 2, 15]], [6, [1, 1, 2, 15]], [17, [1, 1, 2, 15]], [21, [1, 1, 2, 15]], [23, [1, 1, 2, 15]], [32, [1, 1, 2, 15]], [1, [1, 1, 2, 16]], [2, [1, 1, 2, 16]], [5, [1, 1, 2, 16]], [7, [1, 1, 2, 16]], [10, [1, 1, 2, 16]], [17, [1, 1, 2, 16]], [26, [1, 1, 2, 16]], [27, [1, 1, 2, 16]], [39, [1, 1, 2, 16]], [1, [1, 1, 2, 17]], [18, [1, 1, 2, 17]], [25, [1, 1, 2, 17]], [27, [1, 1, 2, 17]], [38, [1, 1, 2, 17]], [5, [1, 1, 2, 18]], [18, [1, 1, 2, 18]], [21, [1, 1, 2, 18]], [1, [1, 1, 3, 7]], [2, [1, 1, 3, 7]], [13, [1, 1, 3, 7]], [14, [1, 1, 3, 7]], [15, [1, 1, 3, 7]], [16, [1, 1, 3, 7]], [17, [1, 1, 3, 7]], [13, [1, 1, 4, 7]], [14, [1, 1, 4, 7]], [15, [1, 1, 4, 7]], [16, [1, 1, 4, 7]], [5, [1, 1, 5, 5]], [18, [1, 1, 5, 5]], [19, [1, 1, 5, 5]], [21, [1, 1, 5, 5]], [26, [1, 1, 5, 5]], [29, [1, 1, 5, 5]], [5, [1, 1, 5, 6]], [10, [1, 1, 5, 6]], [18, [1, 1, 5, 6]], [19, [1, 1, 5, 6]], [21, [1, 1, 5, 6]], [26, [1, 1, 5, 6]], [29, [1, 1, 5, 6]], [2, [1, 1, 5, 7]], [17, [1, 1, 5, 7]], [18, [1, 1, 5, 7]], [19, [1, 1, 5, 7]], [30, [1, 1, 5, 7]], [31, [1, 1, 5, 7]], [5, [1, 1, 5, 9]], [7, [1, 1, 5, 9]], [19, [1, 1, 5, 9]], [20, [1, 1, 5, 9]], [31, [1, 1, 5, 9]], [2, [1, 1, 5, 10]], [7, [1, 1, 5, 10]], [17, [1, 1, 5, 10]], [18, [1, 1, 5, 10]], [19, [1, 1, 5, 10]], [21, [1, 1, 5, 10]], [26, [1, 1, 5, 10]], [29, [1, 1, 5, 10]], [2, [1, 1, 5, 13]], [5, [1, 1, 5, 13]], [7, [1, 1, 5, 13]], [17, [1, 1, 5, 13]], [26, [1, 1, 5, 13]], [29, [1, 1, 5, 13]], [2, [1, 1, 5, 14]], [6, [1, 1, 5, 14]], [8, [1, 1, 5, 14]], [17, [1, 1, 5, 14]], [5, [1, 1, 5, 15]], [7, [1, 1, 5, 15]], [10, [1, 1, 5, 15]], [18, [1, 1, 5, 15]], [26, [1, 1, 5, 15]], [29, [1, 1, 5, 15]], [5, [1, 1, 5, 16]], [7, [1, 1, 5, 16]], [2, [1, 1, 5, 17]], [7, [1, 1, 5, 17]], [10, [1, 1, 5, 17]], [17, [1, 1, 5, 17]], [19, [1, 1, 5, 17]], [20, [1, 1, 5, 17]], [21, [1, 1, 5, 17]], [30, [1, 1, 5, 17]], [5, [1, 1, 5, 18]], [7, [1, 1, 5, 18]], [19, [1, 1, 6, 7]], [21, [1, 1, 6, 7]], [18, [1, 1, 6, 10]], [25, [1, 1, 6, 10]], [29, [1, 1, 6, 10]], [38, [1, 1, 6, 10]], [39, [1, 1, 6, 10]], [10, [1, 1, 6, 13]], [26, [1, 1, 6, 13]], [29, [1, 1, 6, 13]], [7, [1, 1, 6, 14]], [10, [1, 1, 6, 16]], [26, [1, 1, 6, 16]], [27, [1, 1, 6, 16]], [39, [1, 1, 6, 16]], [18, [1, 1, 6, 17]], [25, [1, 1, 6, 17]], [27, [1, 1, 6, 17]], [38, [1, 1, 6, 17]], [10, [1, 1, 7, 7]], [2, [1, 1, 7, 9]], [17, [1, 1, 7, 9]], [20, [1, 1, 7, 9]], [21, [1, 1, 7, 9]], [31, [1, 1, 7, 9]], [19, [1, 1, 7, 10]], [21, [1, 1, 7, 10]], [0, [1, 1, 7, 11]], [14, [1, 1, 7, 11]], [28, [1, 1, 7, 11]], [0, [1, 1, 7, 12]], [13, [1, 1, 7, 12]], [1, [1, 1, 7, 13]], [19, [1, 1, 7, 13]], [20, [1, 1, 7, 13]], [31, [1, 1, 7, 13]], [18, [1, 1, 7, 14]], [20, [1, 1, 7, 14]], [30, [1, 1, 7, 14]], [6, [1, 1, 7, 15]], [8, [1, 1, 7, 15]], [10, [1, 1, 7, 15]], [1, [1, 1, 7, 17]], [2, [1, 1, 7, 17]], [17, [1, 1, 7, 17]], [19, [1, 1, 7, 17]], [20, [1, 1, 7, 17]], [31, [1, 1, 7, 17]], [7, [1, 1, 9, 14]], [10, [1, 1, 9, 14]], [20, [1, 1, 9, 14]], [24, [1, 1, 9, 14]], [31, [1, 1, 9, 14]], [1, [1, 1, 9, 15]], [2, [1, 1, 9, 15]], [17, [1, 1, 9, 15]], [1, [1, 1, 9, 18]], [7, [1, 1, 9, 18]], [21, [1, 1, 9, 18]], [18, [1, 1, 10, 10]], [22, [1, 1, 10, 10]], [26, [1, 1, 10, 10]], [29, [1, 1, 10, 10]], [1, [1, 1, 10, 13]], [2, [1, 1, 10, 13]], [17, [1, 1, 10, 13]], [20, [1, 1, 10, 13]], [25, [1, 1, 10, 13]], [26, [1, 1, 10, 13]], [30, [1, 1, 10, 13]], [38, [1, 1, 10, 13]], [39, [1, 1, 10, 13]], [1, [1, 1, 10, 14]], [7, [1, 1, 10, 14]], [9, [1, 1, 10, 14]], [1, [1, 1, 10, 15]], [18, [1, 1, 10, 15]], [29, [1, 1, 10, 15]], [34, [1, 1, 10, 15]], [37, [1, 1, 10, 15]], [38, [1, 1, 10, 15]], [39, [1, 1, 10, 15]], [40, [1, 1, 10, 15]], [35, [1, 1, 10, 16]], [36, [1, 1, 10, 16]], [40, [1, 1, 10, 16]], [2, [1, 1, 10, 17]], [17, [1, 1, 10, 17]], [1, [1, 1, 10, 18]], [18, [1, 1, 10, 18]], [35, [1, 1, 10, 20]], [37, [1, 1, 10, 20]], [2, [1, 1, 13, 15]], [5, [1, 1, 13, 15]], [7, [1, 1, 13, 15]], [10, [1, 1, 13, 15]], [17, [1, 1, 13, 15]], [26, [1, 1, 13, 15]], [29, [1, 1, 13, 15]], [1, [1, 1, 13, 16]], [2, [1, 1, 13, 16]], [10, [1, 1, 13, 16]], [17, [1, 1, 13, 16]], [26, [1, 1, 13, 16]], [27, [1, 1, 13, 16]], [39, [1, 1, 13, 16]], [19, [1, 1, 13, 17]], [25, [1, 1, 13, 17]], [27, [1, 1, 13, 17]], [30, [1, 1, 13, 17]], [31, [1, 1, 13, 17]], [38, [1, 1, 13, 17]], [18, [1, 1, 14, 17]], [30, [1, 1, 14, 17]], [31, [1, 1, 14, 17]], [25, [1, 1, 15, 15]], [34, [1, 1, 15, 15]], [37, [1, 1, 15, 15]], [40, [1, 1, 15, 15]], [26, [1, 1, 15, 16]], [27, [1, 1, 15, 16]], [35, [1, 1, 15, 16]], [36, [1, 1, 15, 16]], [39, [1, 1, 15, 16]], [40, [1, 1, 15, 16]], [2, [1, 1, 15, 17]], [17, [1, 1, 15, 17]], [18, [1, 1, 15, 17]], [25, [1, 1, 15, 17]], [27, [1, 1, 15, 17]], [38, [1, 1, 15, 17]], [35, [1, 1, 15, 20]], [37, [1, 1, 15, 20]], [7, [1, 1, 17, 18]], [18, [1, 1, 17, 18]], [21, [1, 1, 17, 18]], [2, [1, 2, 2, 5]], [4, [1, 2, 2, 5]], [5, [1, 2, 2, 5]], [18, [1, 2, 2, 5]], [20, [1, 2, 2, 5]], [30, [1, 2, 2, 5]], [1, [1, 2, 2, 7]], [10, [1, 2, 2, 9]], [24, [1, 2, 2, 9]], [1, [1, 2, 2, 10]], [9, [1, 2, 2, 10]], [18, [1, 2, 2, 10]], [25, [1, 2, 2, 10]], [29, [1, 2, 2, 10]], [38, [1, 2, 2, 10]], [39, [1, 2, 2, 10]], [1, [1, 2, 2, 13]], [2, [1, 2, 2, 13]], [3, [1, 2, 2, 13]], [4, [1, 2, 2, 13]], [5, [1, 2, 2, 13]], [10, [1, 2, 2, 13]], [20, [1, 2, 2, 13]], [26, [1, 2, 2, 13]], [29, [1, 2, 2, 13]], [30, [1, 2, 2, 13]], [2, [1, 2, 2, 14]], [4, [1, 2, 2, 14]], [10, [1, 2, 2, 15]], [25, [1, 2, 2, 15]], [34, [1, 2, 2, 15]], [37, [1, 2, 2, 15]], [40, [1, 2, 2, 15]], [2, [1, 2, 2, 16]], [4, [1, 2, 2, 16]], [5, [1, 2, 2, 16]], [10, [1, 2, 2, 16]], [22, [1, 2, 2, 16]], [26, [1, 2, 2, 16]], [27, [1, 2, 2, 16]], [35, [1, 2, 2, 16]], [36, [1, 2, 2, 16]], [39, [1, 2, 2, 16]], [40, [1, 2, 2, 16]], [3, [1, 2, 2, 17]], [20, [1, 2, 2, 17]], [25, [1, 2, 2, 17]], [27, [1, 2, 2, 17]], [30, [1, 2, 2, 17]], [38, [1, 2, 2, 17]], [3, [1, 2, 2, 18]], [10, [1, 2, 2, 18]], [26, [1, 2, 2, 18]], [29, [1, 2, 2, 18]], [35, [1, 2, 2, 20]], [37, [1, 2, 2, 20]], [2, [1, 2, 3, 5]], [4, [1, 2, 3, 5]], [14, [1, 2, 3, 11]], [28, [1, 2, 3, 11]], [13, [1, 2, 3, 12]], [20, [1, 2, 5, 5]], [26, [1, 2, 5, 5]], [29, [1, 2, 5, 5]], [30, [1, 2, 5, 5]], [5, [1, 2, 5, 9]], [7, [1, 2, 5, 9]], [18, [1, 2, 5, 9]], [19, [1, 2, 5, 9]], [30, [1, 2, 5, 9]], [31, [1, 2, 5, 9]], [5, [1, 2, 5, 10]], [19, [1, 2, 5, 10]], [20, [1, 2, 5, 10]], [31, [1, 2, 5, 10]], [5, [1, 2, 5, 13]], [7, [1, 2, 5, 13]], [10, [1, 2, 5, 13]], [20, [1, 2, 5, 13]], [30, [1, 2, 5, 13]], [2, [1, 2, 5, 15]], [4, [1, 2, 5, 15]], [5, [1, 2, 5, 15]], [7, [1, 2, 5, 15]], [2, [1, 2, 5, 16]], [4, [1, 2, 5, 16]], [5, [1, 2, 5, 16]], [7, [1, 2, 5, 16]], [5, [1, 2, 5, 17]], [7, [1, 2, 5, 17]], [18, [1, 2, 5, 17]], [20, [1, 2, 5, 17]], [30, [1, 2, 5, 17]], [10, [1, 2, 5, 18]], [26, [1, 2, 5, 18]], [29, [1, 2, 5, 18]], [1, [1, 2, 7, 10]], [10, [1, 2, 7, 15]], [25, [1, 2, 7, 15]], [34, [1, 2, 7, 15]], [37, [1, 2, 7, 15]], [40, [1, 2, 7, 15]], [22, [1, 2, 7, 16]], [35, [1, 2, 7, 16]], [36, [1, 2, 7, 16]], [40, [1, 2, 7, 16]], [35, [1, 2, 7, 20]], [37, [1, 2, 7, 20]], [19, [1, 2, 9, 13]], [30, [1, 2, 9, 13]], [31, [1, 2, 9, 13]], [3, [1, 2, 9, 14]], [18, [1, 2, 9, 14]], [20, [1, 2, 9, 14]], [30, [1, 2, 9, 14]], [10, [1, 2, 9, 15]], [24, [1, 2, 9, 15]], [3, [1, 2, 9, 18]], [5, [1, 2, 9, 18]], [7, [1, 2, 9, 18]], [18, [1, 2, 9, 18]], [18, [1, 2, 10, 10]], [26, [1, 2, 10, 10]], [29, [1, 2, 10, 10]], [2, [1, 2, 10, 13]], [4, [1, 2, 10, 13]], [7, [1, 2, 10, 13]], [19, [1, 2, 10, 13]], [20, [1, 2, 10, 13]], [26, [1, 2, 10, 13]], [29, [1, 2, 10, 13]], [31, [1, 2, 10, 13]], [3, [1, 2, 10, 14]], [18, [1, 2, 10, 14]], [20, [1, 2, 10, 14]], [30, [1, 2, 10, 14]], [5, [1, 2, 10, 15]], [7, [1, 2, 10, 15]], [9, [1, 2, 10, 15]], [25, [1, 2, 10, 15]], [34, [1, 2, 10, 15]], [37, [1, 2, 10, 15]], [40, [1, 2, 10, 15]], [2, [1, 2, 10, 16]], [4, [1, 2, 10, 16]], [7, [1, 2, 10, 16]], [22, [1, 2, 10, 16]], [35, [1, 2, 10, 16]], [36, [1, 2, 10, 16]], [40, [1, 2, 10, 16]], [20, [1, 2, 10, 17]], [30, [1, 2, 10, 17]], [18, [1, 2, 10, 18]], [26, [1, 2, 10, 18]], [29, [1, 2, 10, 18]], [35, [1, 2, 10, 20]], [37, [1, 2, 10, 20]], [5, [1, 2, 13, 15]], [7, [1, 2, 13, 15]], [7, [1, 2, 15, 16]], [10, [1, 2, 15, 16]], [3, [1, 2, 17, 18]], [5, [1, 2, 17, 18]], [7, [1, 2, 17, 18]], [10, [1, 2, 17, 18]], [2, [1, 3, 5, 7]], [4, [1, 3, 5, 7]], [14, [1, 3, 7, 11]], [28, [1, 3, 7, 11]], [13, [1, 3, 7, 12]], [10, [1, 5, 5, 7]], [5, [1, 5, 5, 10]], [19, [1, 5, 5, 10]], [21, [1, 5, 5, 10]], [18, [1, 5, 5, 15]], [26, [1, 5, 5, 15]], [29, [1, 5, 5, 15]], [10, [1, 5, 7, 7]], [2, [1, 5, 7, 9]], [4, [1, 5, 7, 9]], [18, [1, 5, 7, 10]], [19, [1, 5, 7, 10]], [30, [1, 5, 7, 10]], [31, [1, 5, 7, 10]], [10, [1, 5, 7, 13]], [10, [1, 5, 7, 15]], [2, [1, 5, 7, 17]], [4, [1, 5, 7, 17]], [2, [1, 5, 9, 15]], [4, [1, 5, 9, 15]], [5, [1, 5, 9, 18]], [7, [1, 5, 9, 18]], [10, [1, 5, 9, 18]], [24, [1, 5, 9, 18]], [22, [1, 5, 10, 10]], [18, [1, 5, 10, 15]], [29, [1, 5, 10, 15]], [34, [1, 5, 10, 15]], [37, [1, 5, 10, 15]], [38, [1, 5, 10, 15]], [39, [1, 5, 10, 15]], [40, [1, 5, 10, 15]], [35, [1, 5, 10, 16]], [36, [1, 5, 10, 16]], [40, [1, 5, 10, 16]], [9, [1, 5, 10, 18]], [35, [1, 5, 10, 20]], [37, [1, 5, 10, 20]], [2, [1, 5, 13, 15]], [4, [1, 5, 13, 15]], [26, [1, 5, 13, 15]], [29, [1, 5, 13, 15]], [2, [1, 5, 13, 16]], [4, [1, 5, 13, 16]], [25, [1, 5, 15, 15]], [34, [1, 5, 15, 15]], [37, [1, 5, 15, 15]], [40, [1, 5, 15, 15]], [26, [1, 5, 15, 16]], [27, [1, 5, 15, 16]], [35, [1, 5, 15, 16]], [36, [1, 5, 15, 16]], [39, [1, 5, 15, 16]], [40, [1, 5, 15, 16]], [2, [1, 5, 15, 17]], [4, [1, 5, 15, 17]], [18, [1, 5, 15, 17]], [25, [1, 5, 15, 17]], [27, [1, 5, 15, 17]], [38, [1, 5, 15, 17]], [35, [1, 5, 15, 20]], [37, [1, 5, 15, 20]], [5, [1, 5, 17, 18]], [7, [1, 5, 17, 18]], [10, [1, 7, 7, 13]], [18, [1, 7, 10, 10]], [26, [1, 7, 10, 10]], [29, [1, 7, 10, 10]], [1, [1, 7, 10, 13]], [19, [1, 7, 10, 13]], [20, [1, 7, 10, 13]], [25, [1, 7, 10, 13]], [26, [1, 7, 10, 13]], [31, [1, 7, 10, 13]], [38, [1, 7, 10, 13]], [39, [1, 7, 10, 13]], [18, [1, 7, 10, 14]], [20, [1, 7, 10, 14]], [30, [1, 7, 10, 14]], [10, [1, 7, 13, 15]], [10, [1, 7, 13, 16]], [26, [1, 7, 13, 16]], [27, [1, 7, 13, 16]], [39, [1, 7, 13, 16]], [25, [1, 7, 13, 17]], [27, [1, 7, 13, 17]], [38, [1, 7, 13, 17]], [22, [1, 10, 10, 13]], [18, [1, 10, 10, 15]], [26, [1, 10, 10, 15]], [29, [1, 10, 10, 15]], [3, [1, 10, 13, 15]], [26, [1, 10, 13, 15]], [34, [1, 10, 13, 15]], [37, [1, 10, 13, 15]], [38, [1, 10, 13, 15]], [39, [1, 10, 13, 15]], [40, [1, 10, 13, 15]], [35, [1, 10, 13, 16]], [36, [1, 10, 13, 16]], [40, [1, 10, 13, 16]], [35, [1, 10, 13, 20]], [37, [1, 10, 13, 20]], [3, [1, 10, 15, 17]], [25, [1, 13, 15, 15]], [34, [1, 13, 15, 15]], [37, [1, 13, 15, 15]], [40, [1, 13, 15, 15]], [26, [1, 13, 15, 16]], [27, [1, 13, 15, 16]], [35, [1, 13, 15, 16]], [36, [1, 13, 15, 16]], [39, [1, 13, 15, 16]], [40, [1, 13, 15, 16]], [25, [1, 13, 15, 17]], [27, [1, 13, 15, 17]], [38, [1, 13, 15, 17]], [35, [1, 13, 15, 20]], [37, [1, 13, 15, 20]], [5, [2, 2, 5, 9]], [18, [2, 2, 5, 9]], [19, [2, 2, 5, 9]], [20, [2, 2, 5, 9]], [21, [2, 2, 5, 9]], [30, [2, 2, 5, 9]], [18, [2, 2, 5, 10]], [26, [2, 2, 5, 10]], [29, [2, 2, 5, 10]], [10, [2, 2, 5, 13]], [26, [2, 2, 5, 13]], [29, [2, 2, 5, 13]], [10, [2, 2, 5, 14]], [18, [2, 2, 5, 14]], [26, [2, 2, 5, 14]], [29, [2, 2, 5, 14]], [18, [2, 2, 5, 15]], [19, [2, 2, 5, 15]], [30, [2, 2, 5, 15]], [31, [2, 2, 5, 15]], [5, [2, 2, 5, 16]], [19, [2, 2, 5, 16]], [21, [2, 2, 5, 16]], [5, [2, 2, 5, 17]], [10, [2, 2, 5, 17]], [18, [2, 2, 5, 17]], [20, [2, 2, 5, 17]], [21, [2, 2, 5, 17]], [31, [2, 2, 5, 17]], [19, [2, 2, 7, 9]], [20, [2, 2, 7, 9]], [31, [2, 2, 7, 9]], [1, [2, 2, 7, 16]], [19, [2, 2, 7, 16]], [21, [2, 2, 7, 16]], [19, [2, 2, 7, 17]], [20, [2, 2, 7, 17]], [31, [2, 2, 7, 17]], [10, [2, 2, 9, 13]], [19, [2, 2, 9, 13]], [24, [2, 2, 9, 13]], [30, [2, 2, 9, 13]], [31, [2, 2, 9, 13]], [10, [2, 2, 9, 14]], [18, [2, 2, 9, 14]], [24, [2, 2, 9, 14]], [30, [2, 2, 9, 14]], [31, [2, 2, 9, 14]], [5, [2, 2, 9, 18]], [18, [2, 2, 9, 18]], [21, [2, 2, 9, 18]], [5, [2, 2, 10, 13]], [9, [2, 2, 10, 13]], [19, [2, 2, 10, 13]], [21, [2, 2, 10, 13]], [1, [2, 2, 10, 14]], [9, [2, 2, 10, 14]], [18, [2, 2, 10, 14]], [25, [2, 2, 10, 14]], [29, [2, 2, 10, 14]], [38, [2, 2, 10, 14]], [39, [2, 2, 10, 14]], [1, [2, 2, 10, 16]], [5, [2, 2, 10, 16]], [19, [2, 2, 10, 16]], [21, [2, 2, 10, 16]], [9, [2, 2, 11, 13]], [12, [2, 2, 11, 13]], [14, [2, 2, 11, 13]], [24, [2, 2, 11, 13]], [28, [2, 2, 11, 13]], [9, [2, 2, 11, 15]], [12, [2, 2, 11, 15]], [14, [2, 2, 11, 15]], [24, [2, 2, 11, 15]], [28, [2, 2, 11, 15]], [9, [2, 2, 12, 13]], [12, [2, 2, 12, 13]], [13, [2, 2, 12, 13]], [24, [2, 2, 12, 13]], [9, [2, 2, 12, 15]], [12, [2, 2, 12, 15]], [13, [2, 2, 12, 15]], [24, [2, 2, 12, 15]], [1, [2, 2, 13, 14]], [10, [2, 2, 13, 14]], [26, [2, 2, 13, 14]], [29, [2, 2, 13, 14]], [1, [2, 2, 13, 15]], [10, [2, 2, 13, 15]], [19, [2, 2, 13, 15]], [20, [2, 2, 13, 15]], [25, [2, 2, 13, 15]], [31, [2, 2, 13, 15]], [34, [2, 2, 13, 15]], [37, [2, 2, 13, 15]], [40, [2, 2, 13, 15]], [5, [2, 2, 13, 16]], [22, [2, 2, 13, 16]], [35, [2, 2, 13, 16]], [36, [2, 2, 13, 16]], [40, [2, 2, 13, 16]], [20, [2, 2, 13, 17]], [30, [2, 2, 13, 17]], [35, [2, 2, 13, 20]], [37, [2, 2, 13, 20]], [1, [2, 2, 14, 15]], [10, [2, 2, 14, 15]], [18, [2, 2, 14, 15]], [20, [2, 2, 14, 15]], [25, [2, 2, 14, 15]], [30, [2, 2, 14, 15]], [34, [2, 2, 14, 15]], [37, [2, 2, 14, 15]], [40, [2, 2, 14, 15]], [1, [2, 2, 14, 16]], [10, [2, 2, 14, 16]], [22, [2, 2, 14, 16]], [26, [2, 2, 14, 16]], [27, [2, 2, 14, 16]], [35, [2, 2, 14, 16]], [36, [2, 2, 14, 16]], [39, [2, 2, 14, 16]], [40, [2, 2, 14, 16]], [18, [2, 2, 14, 17]], [20, [2, 2, 14, 17]], [25, [2, 2, 14, 17]], [27, [2, 2, 14, 17]], [31, [2, 2, 14, 17]], [38, [2, 2, 14, 17]], [35, [2, 2, 14, 20]], [37, [2, 2, 14, 20]], [5, [2, 2, 17, 18]], [18, [2, 2, 17, 18]], [21, [2, 2, 17, 18]], [10, [2, 3, 11, 13]], [11, [2, 3, 11, 13]], [24, [2, 3, 11, 13]], [10, [2, 3, 11, 15]], [11, [2, 3, 11, 15]], [24, [2, 3, 11, 15]], [10, [2, 3, 12, 13]], [11, [2, 3, 12, 13]], [24, [2, 3, 12, 13]], [10, [2, 3, 12, 15]], [11, [2, 3, 12, 15]], [24, [2, 3, 12, 15]], [18, [2, 5, 5, 9]], [19, [2, 5, 5, 9]], [30, [2, 5, 5, 9]], [31, [2, 5, 5, 9]], [18, [2, 5, 5, 15]], [19, [2, 5, 5, 15]], [30, [2, 5, 5, 15]], [31, [2, 5, 5, 15]], [18, [2, 5, 5, 16]], [19, [2, 5, 5, 16]], [30, [2, 5, 5, 16]], [31, [2, 5, 5, 16]], [19, [2, 5, 9, 13]], [20, [2, 5, 9, 13]], [31, [2, 5, 9, 13]], [18, [2, 5, 9, 14]], [20, [2, 5, 9, 14]], [30, [2, 5, 9, 14]], [5, [2, 5, 9, 18]], [7, [2, 5, 9, 18]], [5, [2, 5, 10, 13]], [21, [2, 5, 10, 13]], [30, [2, 5, 10, 13]], [31, [2, 5, 10, 13]], [18, [2, 5, 10, 14]], [25, [2, 5, 10, 14]], [26, [2, 5, 10, 14]], [38, [2, 5, 10, 14]], [39, [2, 5, 10, 14]], [5, [2, 5, 10, 15]], [18, [2, 5, 10, 15]], [21, [2, 5, 10, 15]], [30, [2, 5, 10, 15]], [31, [2, 5, 10, 15]], [19, [2, 5, 13, 15]], [20, [2, 5, 13, 15]], [31, [2, 5, 13, 15]], [19, [2, 5, 13, 16]], [20, [2, 5, 13, 16]], [31, [2, 5, 13, 16]], [18, [2, 5, 14, 15]], [20, [2, 5, 14, 15]], [30, [2, 5, 14, 15]], [10, [2, 5, 14, 16]], [18, [2, 5, 14, 16]], [20, [2, 5, 14, 16]], [26, [2, 5, 14, 16]], [27, [2, 5, 14, 16]], [30, [2, 5, 14, 16]], [39, [2, 5, 14, 16]], [10, [2, 5, 14, 17]], [25, [2, 5, 14, 17]], [27, [2, 5, 14, 17]], [38, [2, 5, 14, 17]], [5, [2, 5, 17, 18]], [7, [2, 5, 17, 18]], [1, [2, 7, 10, 13]], [19, [2, 7, 10, 13]], [21, [2, 7, 10, 13]], [1, [2, 7, 10, 15]], [19, [2, 7, 10, 15]], [21, [2, 7, 10, 15]], [10, [2, 7, 13, 15]], [25, [2, 7, 13, 15]], [34, [2, 7, 13, 15]], [37, [2, 7, 13, 15]], [40, [2, 7, 13, 15]], [22, [2, 7, 13, 16]], [35, [2, 7, 13, 16]], [36, [2, 7, 13, 16]], [40, [2, 7, 13, 16]], [35, [2, 7, 13, 20]], [37, [2, 7, 13, 20]], [10, [2, 7, 14, 15]], [25, [2, 7, 14, 15]], [34, [2, 7, 14, 15]], [37, [2, 7, 14, 15]], [40, [2, 7, 14, 15]], [22, [2, 7, 14, 16]], [35, [2, 7, 14, 16]], [36, [2, 7, 14, 16]], [40, [2, 7, 14, 16]], [35, [2, 7, 14, 20]], [37, [2, 7, 14, 20]], [10, [2, 9, 11, 13]], [12, [2, 9, 11, 13]], [10, [2, 9, 11, 15]], [12, [2, 9, 11, 15]], [10, [2, 9, 12, 13]], [12, [2, 9, 12, 13]], [10, [2, 9, 12, 15]], [12, [2, 9, 12, 15]], [19, [2, 10, 13, 13]], [20, [2, 10, 13, 13]], [31, [2, 10, 13, 13]], [7, [2, 10, 13, 14]], [20, [2, 10, 13, 14]], [30, [2, 10, 13, 14]], [1, [2, 10, 13, 15]], [5, [2, 10, 13, 15]], [7, [2, 10, 13, 15]], [19, [2, 10, 13, 15]], [20, [2, 10, 13, 15]], [25, [2, 10, 13, 15]], [31, [2, 10, 13, 15]], [34, [2, 10, 13, 15]], [37, [2, 10, 13, 15]], [40, [2, 10, 13, 15]], [5, [2, 10, 13, 16]], [22, [2, 10, 13, 16]], [35, [2, 10, 13, 16]], [36, [2, 10, 13, 16]], [40, [2, 10, 13, 16]], [35, [2, 10, 13, 20]], [37, [2, 10, 13, 20]], [7, [2, 10, 14, 15]], [18, [2, 10, 14, 15]], [20, [2, 10, 14, 15]], [25, [2, 10, 14, 15]], [30, [2, 10, 14, 15]], [34, [2, 10, 14, 15]], [37, [2, 10, 14, 15]], [40, [2, 10, 14, 15]], [7, [2, 10, 14, 16]], [22, [2, 10, 14, 16]], [35, [2, 10, 14, 16]], [36, [2, 10, 14, 16]], [40, [2, 10, 14, 16]], [35, [2, 10, 14, 20]], [37, [2, 10, 14, 20]], [7, [2, 13, 15, 16]], [10, [2, 13, 15, 16]], [7, [2, 14, 15, 16]], [10, [2, 14, 15, 16]]], "stats": {"rows": 239533, "rank": 157309, "columns": 170235, "seconds": 3.4191590000409633, "solver": "sparse rows and derivation DAG"}}

==> anc/controlled/compression_artifacts/trial_8_n23_search.json <==
{"graph": {"n": 23, "edges": [[0, 4], [0, 5], [0, 6], [1, 5], [1, 6], [1, 7], [1, 8], [2, 7], [2, 8], [2, 9], [2, 10], [3, 9], [3, 10], [3, 11], [3, 12], [4, 11], [4, 12], [5, 6], [5, 13], [5, 14], [5, 18], [7, 14], [7, 15], [8, 19], [9, 10], [11, 12], [12, 15], [12, 16], [12, 20], [13, 17], [13, 18], [14, 18], [14, 19], [15, 19], [15, 20], [16, 20], [16, 21], [16, 22], [17, 21], [17, 22], [21, 22]]}, "coefficient_degree": 4, "kind": "f2-roots-refutation-v1", "status": "UNSAT", "terms": [[0, [0]], [1, [0]], [2, [0]], [3, [0]], [6, [0]], [8, [0]], [9, [0]], [11, [0]], [17, [0]], [19, [0]], [21, [0]], [22, [0]], [26, [0]], [27, [0]], [1, [1]], [3, [1]], [9, [1]], [12, [1]], [13, [1]], [15, [1]], [24, [1]], [3, [2]], [5, [2]], [6, [2]], [8, [2]], [11, [2]], [12, [2]], [19, [2]], [21, [2]], [24, [2]], [10, [3]], [12, [3]], [13, [3]], [14, [3]], [25, [3]], [4, [4]], [7, [4]], [14, [4]], [15, [4]], [17, [4]], [19, [4]], [21, [4]], [25, [4]], [2, [5]], [4, [5]], [5, [5]], [14, [5]], [18, [5]], [19, [5]], [22, [5]], [26, [5]], [30, [5]], [31, [5]], [5, [6]], [7, [6]], [0, [7]], [3, [7]], [4, [7]], [6, [7]], [8, [7]], [14, [7]], [16, [7]], [17, [7]], [1, [8]], [5, [8]], [19, [8]], [22, [8]], [32, [8]], [33, [8]], [10, [9]], [12, [9]], [9, [11]], [12, [11]], [16, [11]], [24, [11]], [25, [11]], [3, [12]], [5, [12]], [7, [12]], [13, [12]], [1, [13]], [9, [13]], [12, [13]], [19, [13]], [20, [13]], [24, [13]], [31, [13]], [0, [14]], [4, [14]], [7, [14]], [8, [14]], [9, [14]], [12, [14]], [17, [14]], [18, [14]], [20, [14]], [22, [14]], [23, [14]], [24, [14]], [30, [14]], [33, [14]], [0, [15]], [3, [15]], [7, [15]], [8, [15]], [21, [15]], [23, [15]], [32, [15]], [6, [17]], [8, [17]], [1, [18]], [3, [18]], [0, [21]], [6, [21]], [8, [21]], [9, [21]], [12, [21]], [13, [21]], [15, [21]], [18, [21]], [19, [21]], [20, [21]], [21, [21]], [24, [21]], [27, [21]], [30, [21]], [37, [21]], [40, [21]], [0, [22]], [6, [22]], [8, [22]], [9, [22]], [12, [22]], [13, [22]], [15, [22]], [18, [22]], [19, [22]], [20, [22]], [21, [22]], [24, [22]], [27, [22]], [30, [22]], [36, [22]], [1, [0, 0, 1, 1]], [2, [0, 0, 1, 1]], [6, [0, 0, 1, 1]], [8, [0, 0, 1, 1]], [17, [0, 0, 1, 1]], [1, [0, 0, 1, 2]], [2, [0, 0, 1, 2]], [3, [0, 0, 1, 2]], [7, [0, 0, 1, 2]], [17, [0, 0, 1, 2]], [19, [0, 0, 1, 2]], [21, [0, 0, 1, 2]], [1, [0, 0, 1, 4]], [2, [0, 0, 1, 4]], [17, [0, 0, 1, 4]], [0, [0, 0, 1, 5]], [6, [0, 0, 1, 5]], [7, [0, 0, 1, 5]], [8, [0, 0, 1, 5]], [14, [0, 0, 1, 5]], [16, [0, 0, 1, 5]], [19, [0, 0, 1, 5]], [21, [0, 0, 1, 5]], [5, [0, 0, 1, 6]], [7, [0, 0, 1, 6]], [4, [0, 0, 1, 7]], [17, [0, 0, 1, 7]], [19, [0, 0, 1, 7]], [21, [0, 0, 1, 7]], [1, [0, 0, 1, 12]], [3, [0, 0, 1, 12]], [3, [0, 0, 1, 13]], [20, [0, 0, 1, 13]], [30, [0, 0, 1, 13]], [1, [0, 0, 1, 14]], [2, [0, 0, 1, 14]], [4, [0, 0, 1, 14]], [7, [0, 0, 1, 14]], [1, [0, 0, 1, 15]], [4, [0, 0, 1, 15]], [17, [0, 0, 1, 15]], [5, [0, 0, 1, 17]], [6, [0, 0, 1, 17]], [7, [0, 0, 1, 17]], [8, [0, 0, 1, 17]], [3, [0, 0, 1, 18]], [18, [0, 0, 1, 18]], [0, [0, 0, 1, 21]], [1, [0, 0, 1, 21]], [4, [0, 0, 1, 21]], [5, [0, 0, 1, 21]], [6, [0, 0, 1, 21]], [7, [0, 0, 1, 21]], [8, [0, 0, 1, 21]], [14, [0, 0, 1, 21]], [16, [0, 0, 1, 21]], [17, [0, 0, 1, 21]], [0, [0, 0, 1, 22]], [1, [0, 0, 1, 22]], [4, [0, 0, 1, 22]], [5, [0, 0, 1, 22]], [6, [0, 0, 1, 22]], [7, [0, 0, 1, 22]], [8, [0, 0, 1, 22]], [14, [0, 0, 1, 22]], [16, [0, 0, 1, 22]], [17, [0, 0, 1, 22]], [0, [0, 0, 2, 2]], [1, [0, 0, 2, 2]], [2, [0, 0, 2, 2]], [3, [0, 0, 2, 2]], [5, [0, 0, 2, 2]], [11, [0, 0, 2, 2]], [12, [0, 0, 2, 2]], [14, [0, 0, 2, 2]], [16, [0, 0, 2, 2]], [17, [0, 0, 2, 2]], [19, [0, 0, 2, 2]], [21, [0, 0, 2, 2]], [24, [0, 0, 2, 2]], [0, [0, 0, 2, 3]], [3, [0, 0, 2, 3]], [4, [0, 0, 2, 3]], [10, [0, 0, 2, 3]], [12, [0, 0, 2, 3]], [13, [0, 0, 2, 3]], [16, [0, 0, 2, 3]], [17, [0, 0, 2, 3]], [25, [0, 0, 2, 3]], [1, [0, 0, 2, 4]], [7, [0, 0, 2, 4]], [14, [0, 0, 2, 4]], [15, [0, 0, 2, 4]], [19, [0, 0, 2, 4]], [21, [0, 0, 2, 4]], [25, [0, 0, 2, 4]], [4, [0, 0, 2, 5]], [6, [0, 0, 2, 5]], [7, [0, 0, 2, 5]], [8, [0, 0, 2, 5]], [9, [0, 0, 2, 5]], [12, [0, 0, 2, 5]], [17, [0, 0, 2, 5]], [18, [0, 0, 2, 5]], [21, [0, 0, 2, 5]], [24, [0, 0, 2, 5]], [30, [0, 0, 2, 5]], [31, [0, 0, 2, 5]], [5, [0, 0, 2, 6]], [19, [0, 0, 2, 6]], [21, [0, 0, 2, 6]], [0, [0, 0, 2, 7]], [1, [0, 0, 2, 7]], [13, [0, 0, 2, 7]], [15, [0, 0, 2, 7]], [19, [0, 0, 2, 7]], [21, [0, 0, 2, 7]], [10, [0, 0, 2, 9]], [12, [0, 0, 2, 9]], [1, [0, 0, 2, 11]], [3, [0, 0, 2, 11]], [4, [0, 0, 2, 11]], [7, [0, 0, 2, 11]], [9, [0, 0, 2, 11]], [12, [0, 0, 2, 11]], [16, [0, 0, 2, 11]], [17, [0, 0, 2, 11]], [19, [0, 0, 2, 11]], [21, [0, 0, 2, 11]], [24, [0, 0, 2, 11]], [25, [0, 0, 2, 11]], [9, [0, 0, 2, 12]], [12, [0, 0, 2, 12]], [13, [0, 0, 2, 12]], [24, [0, 0, 2, 12]], [1, [0, 0, 2, 13]], [19, [0, 0, 2, 13]], [20, [0, 0, 2, 13]], [31, [0, 0, 2, 13]], [0, [0, 0, 2, 14]], [3, [0, 0, 2, 14]], [4, [0, 0, 2, 14]], [7, [0, 0, 2, 14]], [13, [0, 0, 2, 14]], [15, [0, 0, 2, 14]], [17, [0, 0, 2, 14]], [18, [0, 0, 2, 14]], [20, [0, 0, 2, 14]], [30, [0, 0, 2, 14]], [3, [0, 0, 2, 17]], [6, [0, 0, 2, 17]], [7, [0, 0, 2, 17]], [8, [0, 0, 2, 17]], [19, [0, 0, 2, 17]], [21, [0, 0, 2, 17]], [3, [0, 0, 2, 21]], [6, [0, 0, 2, 21]], [7, [0, 0, 2, 21]], [8, [0, 0, 2, 21]], [19, [0, 0, 2, 21]], [21, [0, 0, 2, 21]], [3, [0, 0, 2, 22]], [6, [0, 0, 2, 22]], [7, [0, 0, 2, 22]], [8, [0, 0, 2, 22]], [19, [0, 0, 2, 22]], [21, [0, 0, 2, 22]], [5, [0, 0, 3, 3]], [7, [0, 0, 3, 3]], [9, [0, 0, 3, 3]], [10, [0, 0, 3, 3]], [24, [0, 0, 3, 3]], [5, [0, 0, 3, 4]], [7, [0, 0, 3, 4]], [0, [0, 0, 3, 5]], [10, [0, 0, 3, 5]], [11, [0, 0, 3, 5]], [13, [0, 0, 3, 5]], [16, [0, 0, 3, 5]], [24, [0, 0, 3, 5]], [25, [0, 0, 3, 5]], [0, [0, 0, 3, 7]], [3, [0, 0, 3, 7]], [4, [0, 0, 3, 7]], [14, [0, 0, 3, 7]], [15, [0, 0, 3, 7]], [17, [0, 0, 3, 7]], [25, [0, 0, 3, 7]], [10, [0, 0, 3, 9]], [12, [0, 0, 3, 9]], [10, [0, 0, 3, 11]], [11, [0, 0, 3, 11]], [24, [0, 0, 3, 11]], [10, [0, 0, 3, 12]], [11, [0, 0, 3, 12]], [24, [0, 0, 3, 12]], [3, [0, 0, 3, 13]], [4, [0, 0, 3, 13]], [17, [0, 0, 3, 13]], [0, [0, 0, 3, 14]], [13, [0, 0, 3, 14]], [16, [0, 0, 3, 14]], [25, [0, 0, 3, 14]], [13, [0, 0, 3, 21]], [15, [0, 0, 3, 21]], [16, [0, 0, 3, 21]], [27, [0, 0, 3, 21]], [37, [0, 0, 3, 21]], [40, [0, 0, 3, 21]], [13, [0, 0, 3, 22]], [15, [0, 0, 3, 22]], [16, [0, 0, 3, 22]], [27, [0, 0, 3, 22]], [36, [0, 0, 3, 22]], [2, [0, 0, 4, 5]], [4, [0, 0, 4, 5]], [5, [0, 0, 4, 5]], [7, [0, 0, 4, 5]], [15, [0, 0, 4, 5]], [18, [0, 0, 4, 5]], [21, [0, 0, 4, 5]], [22, [0, 0, 4, 5]], [25, [0, 0, 4, 5]], [26, [0, 0, 4, 5]], [30, [0, 0, 4, 5]], [31, [0, 0, 4, 5]], [1, [0, 0, 4, 7]], [13, [0, 0, 4, 7]], [16, [0, 0, 4, 7]], [19, [0, 0, 4, 7]], [21, [0, 0, 4, 7]], [25, [0, 0, 4, 7]], [1, [0, 0, 4, 13]], [19, [0, 0, 4, 13]], [20, [0, 0, 4, 13]], [31, [0, 0, 4, 13]], [7, [0, 0, 4, 14]], [14, [0, 0, 4, 14]], [15, [0, 0, 4, 14]], [18, [0, 0, 4, 14]], [20, [0, 0, 4, 14]], [25, [0, 0, 4, 14]], [30, [0, 0, 4, 14]], [1, [0, 0, 4, 21]], [3, [0, 0, 4, 21]], [5, [0, 0, 4, 21]], [7, [0, 0, 4, 21]], [13, [0, 0, 4, 21]], [16, [0, 0, 4, 21]], [25, [0, 0, 4, 21]], [1, [0, 0, 4, 22]], [3, [0, 0, 4, 22]], [5, [0, 0, 4, 22]], [7, [0, 0, 4, 22]], [13, [0, 0, 4, 22]], [16, [0, 0, 4, 22]], [25, [0, 0, 4, 22]], [5, [0, 0, 5, 6]], [19, [0, 0, 5, 6]], [21, [0, 0, 5, 6]], [4, [0, 0, 5, 7]], [16, [0, 0, 5, 7]], [17, [0, 0, 5, 7]], [22, [0, 0, 5, 7]], [26, [0, 0, 5, 7]], [10, [0, 0, 5, 9]], [12, [0, 0, 5, 9]], [7, [0, 0, 5, 11]], [14, [0, 0, 5, 11]], [16, [0, 0, 5, 11]], [18, [0, 0, 5, 11]], [21, [0, 0, 5, 11]], [30, [0, 0, 5, 11]], [31, [0, 0, 5, 11]], [5, [0, 0, 5, 12]], [18, [0, 0, 5, 12]], [19, [0, 0, 5, 12]], [22, [0, 0, 5, 12]], [26, [0, 0, 5, 12]], [30, [0, 0, 5, 12]], [31, [0, 0, 5, 12]], [20, [0, 0, 5, 13]], [30, [0, 0, 5, 13]], [0, [0, 0, 5, 14]], [2, [0, 0, 5, 14]], [17, [0, 0, 5, 14]], [5, [0, 0, 5, 15]], [16, [0, 0, 5, 15]], [18, [0, 0, 5, 15]], [19, [0, 0, 5, 15]], [30, [0, 0, 5, 15]], [31, [0, 0, 5, 15]], [7, [0, 0, 5, 17]], [18, [0, 0, 5, 17]], [21, [0, 0, 5, 17]], [30, [0, 0, 5, 17]], [31, [0, 0, 5, 17]], [18, [0, 0, 5, 18]], [7, [0, 0, 5, 21]], [13, [0, 0, 5, 21]], [14, [0, 0, 5, 21]], [15, [0, 0, 5, 21]], [16, [0, 0, 5, 21]], [18, [0, 0, 5, 21]], [19, [0, 0, 5, 21]], [20, [0, 0, 5, 21]], [21, [0, 0, 5, 21]], [30, [0, 0, 5, 21]], [7, [0, 0, 5, 22]], [13, [0, 0, 5, 22]], [14, [0, 0, 5, 22]], [15, [0, 0, 5, 22]], [16, [0, 0, 5, 22]], [18, [0, 0, 5, 22]], [19, [0, 0, 5, 22]], [20, [0, 0, 5, 22]], [21, [0, 0, 5, 22]], [30, [0, 0, 5, 22]], [19, [0, 0, 6, 7]], [21, [0, 0, 6, 7]], [7, [0, 0, 6, 14]], [0, [0, 0, 7, 11]], [1, [0, 0, 7, 11]], [16, [0, 0, 7, 11]], [19, [0, 0, 7, 11]], [21, [0, 0, 7, 11]], [25, [0, 0, 7, 11]], [0, [0, 0, 7, 12]], [13, [0, 0, 7, 12]], [1, [0, 0, 7, 13]], [3, [0, 0, 7, 13]], [1, [0, 0, 7, 17]], [19, [0, 0, 7, 17]], [21, [0, 0, 7, 17]], [0, [0, 0, 7, 21]], [1, [0, 0, 7, 21]], [16, [0, 0, 7, 21]], [19, [0, 0, 7, 21]], [21, [0, 0, 7, 21]], [22, [0, 0, 7, 21]], [26, [0, 0, 7, 21]], [0, [0, 0, 7, 22]], [1, [0, 0, 7, 22]], [16, [0, 0, 7, 22]], [19, [0, 0, 7, 22]], [21, [0, 0, 7, 22]], [22, [0, 0, 7, 22]], [26, [0, 0, 7, 22]], [10, [0, 0, 9, 11]], [12, [0, 0, 9, 11]], [10, [0, 0, 9, 12]], [12, [0, 0, 9, 12]], [1, [0, 0, 11, 13]], [3, [0, 0, 11, 13]], [4, [0, 0, 11, 13]], [17, [0, 0, 11, 13]], [19, [0, 0, 11, 13]], [20, [0, 0, 11, 13]], [31, [0, 0, 11, 13]], [7, [0, 0, 11, 14]], [14, [0, 0, 11, 14]], [16, [0, 0, 11, 14]], [18, [0, 0, 11, 14]], [20, [0, 0, 11, 14]], [30, [0, 0, 11, 14]], [0, [0, 0, 11, 21]], [14, [0, 0, 11, 21]], [16, [0, 0, 11, 21]], [25, [0, 0, 11, 21]], [27, [0, 0, 11, 21]], [37, [0, 0, 11, 21]], [40, [0, 0, 11, 21]], [0, [0, 0, 11, 22]], [14, [0, 0, 11, 22]], [16, [0, 0, 11, 22]], [25, [0, 0, 11, 22]], [27, [0, 0, 11, 22]], [36, [0, 0, 11, 22]], [1, [0, 0, 12, 13]], [19, [0, 0, 12, 13]], [20, [0, 0, 12, 13]], [31, [0, 0, 12, 13]], [1, [0, 0, 12, 14]], [18, [0, 0, 12, 14]], [20, [0, 0, 12, 14]], [30, [0, 0, 12, 14]], [0, [0, 0, 12, 21]], [1, [0, 0, 12, 21]], [4, [0, 0, 12, 21]], [7, [0, 0, 12, 21]], [13, [0, 0, 12, 21]], [17, [0, 0, 12, 21]], [22, [0, 0, 12, 21]], [34, [0, 0, 12, 21]], [35, [0, 0, 12, 21]], [37, [0, 0, 12, 21]], [40, [0, 0, 12, 21]], [0, [0, 0, 12, 22]], [1, [0, 0, 12, 22]], [4, [0, 0, 12, 22]], [7, [0, 0, 12, 22]], [13, [0, 0, 12, 22]], [17, [0, 0, 12, 22]], [22, [0, 0, 12, 22]], [34, [0, 0, 12, 22]], [35, [0, 0, 12, 22]], [36, [0, 0, 12, 22]], [36, [0, 0, 13, 13]], [37, [0, 0, 13, 13]], [38, [0, 0, 13, 13]], [39, [0, 0, 13, 13]], [1, [0, 0, 13, 15]], [3, [0, 0, 13, 15]], [4, [0, 0, 13, 15]], [17, [0, 0, 13, 15]], [19, [0, 0, 13, 15]], [20, [0, 0, 13, 15]], [31, [0, 0, 13, 15]], [36, [0, 0, 13, 16]], [37, [0, 0, 13, 16]], [38, [0, 0, 13, 16]], [39, [0, 0, 13, 16]], [4, [0, 0, 13, 17]], [17, [0, 0, 13, 17]], [19, [0, 0, 13, 17]], [20, [0, 0, 13, 17]], [31, [0, 0, 13, 17]], [36, [0, 0, 13, 17]], [37, [0, 0, 13, 17]], [38, [0, 0, 13, 17]], [39, [0, 0, 13, 17]], [36, [0, 0, 13, 18]], [37, [0, 0, 13, 18]], [38, [0, 0, 13, 18]], [39, [0, 0, 13, 18]], [0, [0, 0, 13, 21]], [13, [0, 0, 13, 21]], [15, [0, 0, 13, 21]], [20, [0, 0, 13, 21]], [29, [0, 0, 13, 21]], [30, [0, 0, 13, 21]], [37, [0, 0, 13, 21]], [40, [0, 0, 13, 21]], [0, [0, 0, 13, 22]], [13, [0, 0, 13, 22]], [15, [0, 0, 13, 22]], [20, [0, 0, 13, 22]], [29, [0, 0, 13, 22]], [30, [0, 0, 13, 22]], [36, [0, 0, 13, 22]], [1, [0, 0, 14, 15]], [18, [0, 0, 14, 15]], [20, [0, 0, 14, 15]], [30, [0, 0, 14, 15]], [7, [0, 0, 14, 17]], [18, [0, 0, 14, 17]], [20, [0, 0, 14, 17]], [30, [0, 0, 14, 17]], [0, [0, 0, 14, 21]], [3, [0, 0, 14, 21]], [7, [0, 0, 14, 21]], [14, [0, 0, 14, 21]], [16, [0, 0, 14, 21]], [0, [0, 0, 14, 22]], [3, [0, 0, 14, 22]], [7, [0, 0, 14, 22]], [14, [0, 0, 14, 22]], [16, [0, 0, 14, 22]], [3, [0, 0, 15, 17]], [4, [0, 0, 15, 17]], [17, [0, 0, 15, 17]], [5, [0, 0, 15, 21]], [27, [0, 0, 15, 21]], [28, [0, 0, 15, 21]], [35, [0, 0, 15, 21]], [5, [0, 0, 15, 22]], [27, [0, 0, 15, 22]], [28, [0, 0, 15, 22]], [35, [0, 0, 15, 22]], [36, [0, 0, 16, 18]], [37, [0, 0, 16, 18]], [38, [0, 0, 16, 18]], [39, [0, 0, 16, 18]], [3, [0, 0, 16, 21]], [13, [0, 0, 16, 21]], [14, [0, 0, 16, 21]], [20, [0, 0, 16, 21]], [25, [0, 0, 16, 21]], [26, [0, 0, 16, 21]], [28, [0, 0, 16, 21]], [30, [0, 0, 16, 21]], [34, [0, 0, 16, 21]], [3, [0, 0, 16, 22]], [13, [0, 0, 16, 22]], [14, [0, 0, 16, 22]], [20, [0, 0, 16, 22]], [25, [0, 0, 16, 22]], [26, [0, 0, 16, 22]], [28, [0, 0, 16, 22]], [30, [0, 0, 16, 22]], [34, [0, 0, 16, 22]], [36, [0, 0, 17, 18]], [37, [0, 0, 17, 18]], [38, [0, 0, 17, 18]], [39, [0, 0, 17, 18]], [3, [0, 0, 18, 21]], [29, [0, 0, 18, 21]], [37, [0, 0, 18, 21]], [40, [0, 0, 18, 21]], [3, [0, 0, 18, 22]], [29, [0, 0, 18, 22]], [36, [0, 0, 18, 22]], [2, [0, 1, 1, 2]], [5, [0, 1, 1, 2]], [6, [0, 1, 1, 2]], [8, [0, 1, 1, 2]], [9, [0, 1, 1, 2]], [12, [0, 1, 1, 2]], [17, [0, 1, 1, 2]], [19, [0, 1, 1, 2]], [21, [0, 1, 1, 2]], [24, [0, 1, 1, 2]], [0, [0, 1, 1, 3]], [10, [0, 1, 1, 3]], [11, [0, 1, 1, 3]], [13, [0, 1, 1, 3]], [16, [0, 1, 1, 3]], [24, [0, 1, 1, 3]], [25, [0, 1, 1, 3]], [5, [0, 1, 1, 4]], [15, [0, 1, 1, 4]], [22, [0, 1, 1, 4]], [25, [0, 1, 1, 4]], [26, [0, 1, 1, 4]], [6, [0, 1, 1, 5]], [8, [0, 1, 1, 5]], [14, [0, 1, 1, 5]], [16, [0, 1, 1, 5]], [6, [0, 1, 1, 7]], [8, [0, 1, 1, 7]], [16, [0, 1, 1, 7]], [22, [0, 1, 1, 7]], [26, [0, 1, 1, 7]], [1, [0, 1, 1, 8]], [5, [0, 1, 1, 8]], [19, [0, 1, 1, 8]], [22, [0, 1, 1, 8]], [32, [0, 1, 1, 8]], [33, [0, 1, 1, 8]], [10, [0, 1, 1, 9]], [12, [0, 1, 1, 9]], [14, [0, 1, 1, 11]], [16, [0, 1, 1, 11]], [5, [0, 1, 1, 12]], [22, [0, 1, 1, 12]], [26, [0, 1, 1, 12]], [1, [0, 1, 1, 13]], [20, [0, 1, 1, 13]], [30, [0, 1, 1, 13]], [1, [0, 1, 1, 14]], [2, [0, 1, 1, 14]], [7, [0, 1, 1, 14]], [8, [0, 1, 1, 14]], [17, [0, 1, 1, 14]], [22, [0, 1, 1, 14]], [23, [0, 1, 1, 14]], [33, [0, 1, 1, 14]], [1, [0, 1, 1, 15]], [2, [0, 1, 1, 15]], [5, [0, 1, 1, 15]], [7, [0, 1, 1, 15]], [8, [0, 1, 1, 15]], [16, [0, 1, 1, 15]], [17, [0, 1, 1, 15]], [21, [0, 1, 1, 15]], [23, [0, 1, 1, 15]], [32, [0, 1, 1, 15]], [5, [0, 1, 1, 17]], [7, [0, 1, 1, 17]], [1, [0, 1, 1, 18]], [18, [0, 1, 1, 18]], [0, [0, 1, 1, 21]], [2, [0, 1, 1, 21]], [5, [0, 1, 1, 21]], [7, [0, 1, 1, 21]], [17, [0, 1, 1, 21]], [0, [0, 1, 1, 22]], [2, [0, 1, 1, 22]], [5, [0, 1, 1, 22]], [7, [0, 1, 1, 22]], [17, [0, 1, 1, 22]], [2, [0, 1, 2, 2]], [3, [0, 1, 2, 2]], [4, [0, 1, 2, 2]], [5, [0, 1, 2, 2]], [19, [0, 1, 2, 2]], [21, [0, 1, 2, 2]], [2, [0, 1, 2, 3]], [4, [0, 1, 2, 3]], [7, [0, 1, 2, 5]], [19, [0, 1, 2, 5]], [21, [0, 1, 2, 5]], [1, [0, 1, 2, 7]], [6, [0, 1, 2, 7]], [8, [0, 1, 2, 7]], [9, [0, 1, 2, 7]], [12, [0, 1, 2, 7]], [19, [0, 1, 2, 7]], [21, [0, 1, 2, 7]], [24, [0, 1, 2, 7]], [2, [0, 1, 2, 11]], [4, [0, 1, 2, 11]], [2, [0, 1, 2, 14]], [3, [0, 1, 2, 14]], [4, [0, 1, 2, 14]], [6, [0, 1, 2, 14]], [7, [0, 1, 2, 14]], [8, [0, 1, 2, 14]], [6, [0, 1, 2, 15]], [8, [0, 1, 2, 15]], [1, [0, 1, 2, 17]], [3, [0, 1, 2, 17]], [5, [0, 1, 2, 17]], [7, [0, 1, 2, 17]], [1, [0, 1, 2, 21]], [3, [0, 1, 2, 21]], [5, [0, 1, 2, 21]], [7, [0, 1, 2, 21]], [1, [0, 1, 2, 22]], [3, [0, 1, 2, 22]], [5, [0, 1, 2, 22]], [7, [0, 1, 2, 22]], [1, [0, 1, 3, 3]], [3, [0, 1, 3, 3]], [14, [0, 1, 3, 3]], [16, [0, 1, 3, 3]], [14, [0, 1, 3, 4]], [16, [0, 1, 3, 4]], [0, [0, 1, 3, 7]], [2, [0, 1, 3, 7]], [4, [0, 1, 3, 7]], [10, [0, 1, 3, 7]], [11, [0, 1, 3, 7]], [13, [0, 1, 3, 7]], [16, [0, 1, 3, 7]], [24, [0, 1, 3, 7]], [25, [0, 1, 3, 7]], [1, [0, 1, 3, 12]], [3, [0, 1, 3, 12]], [2, [0, 1, 3, 13]], [4, [0, 1, 3, 13]], [5, [0, 1, 4, 4]], [14, [0, 1, 4, 4]], [22, [0, 1, 4, 4]], [26, [0, 1, 4, 4]], [5, [0, 1, 4, 5]], [16, [0, 1, 4, 5]], [22, [0, 1, 4, 5]], [26, [0, 1, 4, 5]], [1, [0, 1, 4, 7]], [3, [0, 1, 4, 7]], [15, [0, 1, 4, 7]], [22, [0, 1, 4, 7]], [25, [0, 1, 4, 7]], [26, [0, 1, 4, 7]], [5, [0, 1, 4, 12]], [22, [0, 1, 4, 12]], [26, [0, 1, 4, 12]], [1, [0, 1, 4, 15]], [3, [0, 1, 4, 15]], [5, [0, 1, 4, 15]], [16, [0, 1, 4, 15]], [1, [0, 1, 4, 21]], [4, [0, 1, 4, 21]], [5, [0, 1, 4, 21]], [16, [0, 1, 4, 21]], [17, [0, 1, 4, 21]], [22, [0, 1, 4, 21]], [26, [0, 1, 4, 21]], [1, [0, 1, 4, 22]], [4, [0, 1, 4, 22]], [5, [0, 1, 4, 22]], [16, [0, 1, 4, 22]], [17, [0, 1, 4, 22]], [22, [0, 1, 4, 22]], [26, [0, 1, 4, 22]], [2, [0, 1, 5, 7]], [4, [0, 1, 5, 7]], [16, [0, 1, 5, 7]], [22, [0, 1, 5, 7]], [26, [0, 1, 5, 7]], [0, [0, 1, 5, 12]], [5, [0, 1, 5, 12]], [22, [0, 1, 5, 12]], [26, [0, 1, 5, 12]], [6, [0, 1, 5, 14]], [8, [0, 1, 5, 14]], [0, [0, 1, 5, 15]], [2, [0, 1, 5, 15]], [4, [0, 1, 5, 15]], [5, [0, 1, 5, 15]], [16, [0, 1, 5, 15]], [5, [0, 1, 5, 17]], [6, [0, 1, 5, 17]], [7, [0, 1, 5, 17]], [8, [0, 1, 5, 17]], [0, [0, 1, 5, 21]], [2, [0, 1, 5, 21]], [4, [0, 1, 5, 21]], [5, [0, 1, 5, 21]], [6, [0, 1, 5, 21]], [7, [0, 1, 5, 21]], [8, [0, 1, 5, 21]], [14, [0, 1, 5, 21]], [16, [0, 1, 5, 21]], [0, [0, 1, 5, 22]], [2, [0, 1, 5, 22]], [4, [0, 1, 5, 22]], [5, [0, 1, 5, 22]], [6, [0, 1, 5, 22]], [7, [0, 1, 5, 22]], [8, [0, 1, 5, 22]], [14, [0, 1, 5, 22]], [16, [0, 1, 5, 22]], [10, [0, 1, 7, 9]], [12, [0, 1, 7, 9]], [14, [0, 1, 7, 11]], [16, [0, 1, 7, 11]], [1, [0, 1, 7, 12]], [3, [0, 1, 7, 12]], [1, [0, 1, 7, 13]], [3, [0, 1, 7, 13]], [1, [0, 1, 7, 15]], [3, [0, 1, 7, 15]], [6, [0, 1, 7, 15]], [8, [0, 1, 7, 15]], [0, [0, 1, 7, 21]], [3, [0, 1, 7, 21]], [0, [0, 1, 7, 22]], [3, [0, 1, 7, 22]], [2, [0, 1, 11, 13]], [4, [0, 1, 11, 13]], [0, [0, 1, 12, 21]], [1, [0, 1, 12, 21]], [2, [0, 1, 12, 21]], [17, [0, 1, 12, 21]], [26, [0, 1, 12, 21]], [34, [0, 1, 12, 21]], [35, [0, 1, 12, 21]], [37, [0, 1, 12, 21]], [40, [0, 1, 12, 21]], [0, [0, 1, 12, 22]], [1, [0, 1, 12, 22]], [2, [0, 1, 12, 22]], [17, [0, 1, 12, 22]], [26, [0, 1, 12, 22]], [34, [0, 1, 12, 22]], [35, [0, 1, 12, 22]], [36, [0, 1, 12, 22]], [2, [0, 1, 13, 15]], [4, [0, 1, 13, 15]], [1, [0, 1, 13, 17]], [2, [0, 1, 13, 17]], [3, [0, 1, 13, 17]], [4, [0, 1, 13, 17]], [1, [0, 1, 14, 21]], [3, [0, 1, 14, 21]], [1, [0, 1, 14, 22]], [3, [0, 1, 14, 22]], [2, [0, 1, 15, 17]], [4, [0, 1, 15, 17]], [0, [0, 1, 15, 21]], [1, [0, 1, 15, 21]], [3, [0, 1, 15, 21]], [16, [0, 1, 15, 21]], [27, [0, 1, 15, 21]], [28, [0, 1, 15, 21]], [35, [0, 1, 15, 21]], [0, [0, 1, 15, 22]], [1, [0, 1, 15, 22]], [3, [0, 1, 15, 22]], [16, [0, 1, 15, 22]], [27, [0, 1, 15, 22]], [28, [0, 1, 15, 22]], [35, [0, 1, 15, 22]], [1, [0, 1, 16, 21]], [3, [0, 1, 16, 21]], [26, [0, 1, 16, 21]], [28, [0, 1, 16, 21]], [34, [0, 1, 16, 21]], [1, [0, 1, 16, 22]], [3, [0, 1, 16, 22]], [26, [0, 1, 16, 22]], [28, [0, 1, 16, 22]], [34, [0, 1, 16, 22]], [1, [0, 1, 18, 21]], [3, [0, 1, 18, 21]], [1, [0, 1, 18, 22]], [3, [0, 1, 18, 22]], [1, [0, 2, 2, 3]], [5, [0, 2, 2, 3]], [11, [0, 2, 2, 3]], [12, [0, 2, 2, 3]], [13, [0, 2, 2, 3]], [14, [0, 2, 2, 3]], [19, [0, 2, 2, 3]], [21, [0, 2, 2, 3]], [24, [0, 2, 2, 3]], [25, [0, 2, 2, 3]], [15, [0, 2, 2, 4]], [16, [0, 2, 2, 4]], [25, [0, 2, 2, 4]], [0, [0, 2, 2, 5]], [2, [0, 2, 2, 5]], [4, [0, 2, 2, 5]], [5, [0, 2, 2, 5]], [9, [0, 2, 2, 5]], [12, [0, 2, 2, 5]], [13, [0, 2, 2, 5]], [15, [0, 2, 2, 5]], [19, [0, 2, 2, 5]], [21, [0, 2, 2, 5]], [24, [0, 2, 2, 5]], [0, [0, 2, 2, 7]], [1, [0, 2, 2, 7]], [13, [0, 2, 2, 7]], [15, [0, 2, 2, 7]], [19, [0, 2, 2, 7]], [21, [0, 2, 2, 7]], [1, [0, 2, 2, 8]], [5, [0, 2, 2, 8]], [19, [0, 2, 2, 8]], [22, [0, 2, 2, 8]], [32, [0, 2, 2, 8]], [33, [0, 2, 2, 8]], [14, [0, 2, 2, 11]], [16, [0, 2, 2, 11]], [0, [0, 2, 2, 12]], [9, [0, 2, 2, 12]], [12, [0, 2, 2, 12]], [24, [0, 2, 2, 12]], [11, [0, 2, 2, 13]], [12, [0, 2, 2, 13]], [24, [0, 2, 2, 13]], [0, [0, 2, 2, 14]], [1, [0, 2, 2, 14]], [2, [0, 2, 2, 14]], [4, [0, 2, 2, 14]], [6, [0, 2, 2, 14]], [9, [0, 2, 2, 14]], [12, [0, 2, 2, 14]], [13, [0, 2, 2, 14]], [15, [0, 2, 2, 14]], [22, [0, 2, 2, 14]], [23, [0, 2, 2, 14]], [24, [0, 2, 2, 14]], [33, [0, 2, 2, 14]], [5, [0, 2, 2, 15]], [6, [0, 2, 2, 15]], [21, [0, 2, 2, 15]], [23, [0, 2, 2, 15]], [32, [0, 2, 2, 15]], [11, [0, 2, 2, 16]], [12, [0, 2, 2, 16]], [24, [0, 2, 2, 16]], [1, [0, 2, 2, 17]], [5, [0, 2, 2, 17]], [19, [0, 2, 2, 17]], [21, [0, 2, 2, 17]], [0, [0, 2, 2, 21]], [1, [0, 2, 2, 21]], [5, [0, 2, 2, 21]], [14, [0, 2, 2, 21]], [16, [0, 2, 2, 21]], [19, [0, 2, 2, 21]], [21, [0, 2, 2, 21]], [0, [0, 2, 2, 22]], [1, [0, 2, 2, 22]], [5, [0, 2, 2, 22]], [14, [0, 2, 2, 22]], [16, [0, 2, 2, 22]], [19, [0, 2, 2, 22]], [21, [0, 2, 2, 22]], [0, [0, 2, 3, 3]], [5, [0, 2, 3, 3]], [7, [0, 2, 3, 3]], [9, [0, 2, 3, 3]], [10, [0, 2, 3, 3]], [13, [0, 2, 3, 3]], [16, [0, 2, 3, 3]], [24, [0, 2, 3, 3]], [25, [0, 2, 3, 3]], [14, [0, 2, 3, 4]], [15, [0, 2, 3, 4]], [25, [0, 2, 3, 4]], [2, [0, 2, 3, 5]], [4, [0, 2, 3, 5]], [7, [0, 2, 3, 5]], [10, [0, 2, 3, 5]], [11, [0, 2, 3, 5]], [19, [0, 2, 3, 5]], [21, [0, 2, 3, 5]], [24, [0, 2, 3, 5]], [1, [0, 2, 3, 7]], [15, [0, 2, 3, 7]], [16, [0, 2, 3, 7]], [19, [0, 2, 3, 7]], [21, [0, 2, 3, 7]], [25, [0, 2, 3, 7]], [10, [0, 2, 3, 9]], [12, [0, 2, 3, 9]], [14, [0, 2, 3, 11]], [16, [0, 2, 3, 11]], [10, [0, 2, 3, 12]], [11, [0, 2, 3, 12]], [24, [0, 2, 3, 12]], [26, [0, 2, 3, 12]], [27, [0, 2, 3, 12]], [34, [0, 2, 3, 12]], [35, [0, 2, 3, 12]], [10, [0, 2, 3, 13]], [12, [0, 2, 3, 13]], [0, [0, 2, 3, 14]], [1, [0, 2, 3, 14]], [7, [0, 2, 3, 14]], [10, [0, 2, 3, 14]], [11, [0, 2, 3, 14]], [13, [0, 2, 3, 14]], [15, [0, 2, 3, 14]], [24, [0, 2, 3, 14]], [13, [0, 2, 3, 15]], [25, [0, 2, 3, 15]], [27, [0, 2, 3, 15]], [28, [0, 2, 3, 15]], [35, [0, 2, 3, 15]], [10, [0, 2, 3, 16]], [12, [0, 2, 3, 16]], [13, [0, 2, 3, 16]], [25, [0, 2, 3, 16]], [26, [0, 2, 3, 16]], [28, [0, 2, 3, 16]], [34, [0, 2, 3, 16]], [9, [0, 2, 4, 5]], [12, [0, 2, 4, 5]], [24, [0, 2, 4, 5]], [13, [0, 2, 4, 7]], [14, [0, 2, 4, 7]], [25, [0, 2, 4, 7]], [13, [0, 2, 4, 14]], [15, [0, 2, 4, 14]], [0, [0, 2, 5, 7]], [9, [0, 2, 5, 7]], [12, [0, 2, 5, 7]], [13, [0, 2, 5, 7]], [15, [0, 2, 5, 7]], [24, [0, 2, 5, 7]], [10, [0, 2, 5, 9]], [12, [0, 2, 5, 9]], [2, [0, 2, 5, 11]], [4, [0, 2, 5, 11]], [0, [0, 2, 5, 14]], [6, [0, 2, 5, 14]], [8, [0, 2, 5, 14]], [9, [0, 2, 5, 14]], [12, [0, 2, 5, 14]], [13, [0, 2, 5, 14]], [15, [0, 2, 5, 14]], [24, [0, 2, 5, 14]], [6, [0, 2, 5, 17]], [7, [0, 2, 5, 17]], [8, [0, 2, 5, 17]], [19, [0, 2, 5, 17]], [21, [0, 2, 5, 17]], [6, [0, 2, 5, 21]], [7, [0, 2, 5, 21]], [8, [0, 2, 5, 21]], [19, [0, 2, 5, 21]], [21, [0, 2, 5, 21]], [6, [0, 2, 5, 22]], [7, [0, 2, 5, 22]], [8, [0, 2, 5, 22]], [19, [0, 2, 5, 22]], [21, [0, 2, 5, 22]], [0, [0, 2, 7, 11]], [9, [0, 2, 7, 11]], [12, [0, 2, 7, 11]], [14, [0, 2, 7, 11]], [16, [0, 2, 7, 11]], [24, [0, 2, 7, 11]], [6, [0, 2, 7, 15]], [8, [0, 2, 7, 15]], [1, [0, 2, 7, 17]], [19, [0, 2, 7, 17]], [21, [0, 2, 7, 17]], [0, [0, 2, 7, 21]], [1, [0, 2, 7, 21]], [14, [0, 2, 7, 21]], [16, [0, 2, 7, 21]], [19, [0, 2, 7, 21]], [21, [0, 2, 7, 21]], [0, [0, 2, 7, 22]], [1, [0, 2, 7, 22]], [14, [0, 2, 7, 22]], [16, [0, 2, 7, 22]], [19, [0, 2, 7, 22]], [21, [0, 2, 7, 22]], [10, [0, 2, 9, 12]], [12, [0, 2, 9, 12]], [10, [0, 2, 9, 13]], [12, [0, 2, 9, 13]], [10, [0, 2, 9, 14]], [12, [0, 2, 9, 14]], [10, [0, 2, 9, 16]], [12, [0, 2, 9, 16]], [26, [0, 2, 11, 12]], [27, [0, 2, 11, 12]], [34, [0, 2, 11, 12]], [35, [0, 2, 11, 12]], [0, [0, 2, 11, 14]], [9, [0, 2, 11, 14]], [12, [0, 2, 11, 14]], [24, [0, 2, 11, 14]], [14, [0, 2, 11, 15]], [27, [0, 2, 11, 15]], [28, [0, 2, 11, 15]], [35, [0, 2, 11, 15]], [14, [0, 2, 11, 16]], [26, [0, 2, 11, 16]], [28, [0, 2, 11, 16]], [34, [0, 2, 11, 16]], [1, [0, 2, 14, 17]], [7, [0, 2, 14, 17]], [1, [0, 2, 14, 21]], [7, [0, 2, 14, 21]], [1, [0, 2, 14, 22]], [7, [0, 2, 14, 22]], [1, [0, 3, 3, 4]], [5, [0, 3, 3, 4]], [19, [0, 3, 3, 4]], [21, [0, 3, 3, 4]], [0, [0, 3, 3, 5]], [13, [0, 3, 3, 5]], [15, [0, 3, 3, 5]], [0, [0, 3, 3, 7]], [13, [0, 3, 3, 7]], [16, [0, 3, 3, 7]], [25, [0, 3, 3, 7]], [14, [0, 3, 3, 11]], [22, [0, 3, 3, 11]], [26, [0, 3, 3, 11]], [9, [0, 3, 3, 13]], [10, [0, 3, 3, 13]], [24, [0, 3, 3, 13]], [0, [0, 3, 3, 14]], [13, [0, 3, 3, 14]], [14, [0, 3, 3, 14]], [25, [0, 3, 3, 14]], [9, [0, 3, 3, 16]], [10, [0, 3, 3, 16]], [24, [0, 3, 3, 16]], [7, [0, 3, 3, 21]], [16, [0, 3, 3, 21]], [19, [0, 3, 3, 21]], [21, [0, 3, 3, 21]], [27, [0, 3, 3, 21]], [37, [0, 3, 3, 21]], [40, [0, 3, 3, 21]], [7, [0, 3, 3, 22]], [16, [0, 3, 3, 22]], [19, [0, 3, 3, 22]], [21, [0, 3, 3, 22]], [27, [0, 3, 3, 22]], [36, [0, 3, 3, 22]], [10, [0, 3, 4, 5]], [11, [0, 3, 4, 5]], [15, [0, 3, 4, 5]], [16, [0, 3, 4, 5]], [24, [0, 3, 4, 5]], [25, [0, 3, 4, 5]], [14, [0, 3, 4, 7]], [15, [0, 3, 4, 7]], [25, [0, 3, 4, 7]], [1, [0, 3, 4, 12]], [5, [0, 3, 4, 12]], [19, [0, 3, 4, 12]], [21, [0, 3, 4, 12]], [15, [0, 3, 4, 14]], [16, [0, 3, 4, 14]], [25, [0, 3, 4, 14]], [14, [0, 3, 4, 21]], [16, [0, 3, 4, 21]], [14, [0, 3, 4, 22]], [16, [0, 3, 4, 22]], [2, [0, 3, 5, 7]], [4, [0, 3, 5, 7]], [10, [0, 3, 5, 7]], [11, [0, 3, 5, 7]], [24, [0, 3, 5, 7]], [14, [0, 3, 5, 11]], [25, [0, 3, 5, 11]], [13, [0, 3, 5, 12]], [26, [0, 3, 5, 12]], [27, [0, 3, 5, 12]], [34, [0, 3, 5, 12]], [35, [0, 3, 5, 12]], [2, [0, 3, 5, 13]], [4, [0, 3, 5, 13]], [10, [0, 3, 5, 14]], [11, [0, 3, 5, 14]], [24, [0, 3, 5, 14]], [13, [0, 3, 5, 15]], [25, [0, 3, 5, 15]], [27, [0, 3, 5, 15]], [28, [0, 3, 5, 15]], [35, [0, 3, 5, 15]], [13, [0, 3, 5, 16]], [25, [0, 3, 5, 16]], [26, [0, 3, 5, 16]], [28, [0, 3, 5, 16]], [34, [0, 3, 5, 16]], [13, [0, 3, 5, 21]], [15, [0, 3, 5, 21]], [16, [0, 3, 5, 21]], [27, [0, 3, 5, 21]], [37, [0, 3, 5, 21]], [40, [0, 3, 5, 21]], [13, [0, 3, 5, 22]], [15, [0, 3, 5, 22]], [16, [0, 3, 5, 22]], [27, [0, 3, 5, 22]], [36, [0, 3, 5, 22]], [10, [0, 3, 7, 11]], [11, [0, 3, 7, 11]], [14, [0, 3, 7, 11]], [16, [0, 3, 7, 11]], [24, [0, 3, 7, 11]], [26, [0, 3, 7, 12]], [27, [0, 3, 7, 12]], [34, [0, 3, 7, 12]], [35, [0, 3, 7, 12]], [13, [0, 3, 7, 15]], [25, [0, 3, 7, 15]], [27, [0, 3, 7, 15]], [28, [0, 3, 7, 15]], [35, [0, 3, 7, 15]], [13, [0, 3, 7, 16]], [25, [0, 3, 7, 16]], [26, [0, 3, 7, 16]], [28, [0, 3, 7, 16]], [34, [0, 3, 7, 16]], [10, [0, 3, 9, 13]], [12, [0, 3, 9, 13]], [10, [0, 3, 9, 16]], [12, [0, 3, 9, 16]], [22, [0, 3, 11, 12]], [26, [0, 3, 11, 12]], [10, [0, 3, 11, 14]], [11, [0, 3, 11, 14]], [16, [0, 3, 11, 14]], [24, [0, 3, 11, 14]], [25, [0, 3, 11, 14]], [14, [0, 3, 11, 15]], [14, [0, 3, 11, 16]], [25, [0, 3, 11, 16]], [1, [0, 3, 11, 21]], [14, [0, 3, 11, 21]], [25, [0, 3, 11, 21]], [1, [0, 3, 11, 22]], [14, [0, 3, 11, 22]], [25, [0, 3, 11, 22]], [26, [0, 3, 12, 13]], [27, [0, 3, 12, 13]], [34, [0, 3, 12, 13]], [35, [0, 3, 12, 13]], [13, [0, 3, 12, 14]], [13, [0, 3, 12, 16]], [26, [0, 3, 12, 17]], [27, [0, 3, 12, 17]], [34, [0, 3, 12, 17]], [35, [0, 3, 12, 17]], [1, [0, 3, 12, 21]], [7, [0, 3, 12, 21]], [13, [0, 3, 12, 21]], [19, [0, 3, 12, 21]], [21, [0, 3, 12, 21]], [26, [0, 3, 12, 21]], [27, [0, 3, 12, 21]], [34, [0, 3, 12, 21]], [35, [0, 3, 12, 21]], [1, [0, 3, 12, 22]], [7, [0, 3, 12, 22]], [13, [0, 3, 12, 22]], [19, [0, 3, 12, 22]], [21, [0, 3, 12, 22]], [26, [0, 3, 12, 22]], [27, [0, 3, 12, 22]], [34, [0, 3, 12, 22]], [35, [0, 3, 12, 22]], [13, [0, 3, 13, 15]], [25, [0, 3, 13, 15]], [27, [0, 3, 13, 15]], [28, [0, 3, 13, 15]], [35, [0, 3, 13, 15]], [13, [0, 3, 13, 16]], [25, [0, 3, 13, 16]], [26, [0, 3, 13, 16]], [28, [0, 3, 13, 16]], [34, [0, 3, 13, 16]], [13, [0, 3, 13, 21]], [14, [0, 3, 13, 21]], [15, [0, 3, 13, 21]], [16, [0, 3, 13, 21]], [13, [0, 3, 13, 22]], [14, [0, 3, 13, 22]], [15, [0, 3, 13, 22]], [16, [0, 3, 13, 22]], [13, [0, 3, 15, 17]], [25, [0, 3, 15, 17]], [27, [0, 3, 15, 17]], [28, [0, 3, 15, 17]], [35, [0, 3, 15, 17]], [13, [0, 3, 15, 21]], [25, [0, 3, 15, 21]], [27, [0, 3, 15, 21]], [28, [0, 3, 15, 21]], [35, [0, 3, 15, 21]], [13, [0, 3, 15, 22]], [25, [0, 3, 15, 22]], [27, [0, 3, 15, 22]], [28, [0, 3, 15, 22]], [35, [0, 3, 15, 22]], [13, [0, 3, 16, 17]], [25, [0, 3, 16, 17]], [26, [0, 3, 16, 17]], [28, [0, 3, 16, 17]], [34, [0, 3, 16, 17]], [14, [0, 3, 16, 21]], [26, [0, 3, 16, 21]], [28, [0, 3, 16, 21]], [34, [0, 3, 16, 21]], [14, [0, 3, 16, 22]], [26, [0, 3, 16, 22]], [28, [0, 3, 16, 22]], [34, [0, 3, 16, 22]], [5, [0, 4, 4, 5]], [13, [0, 4, 4, 5]], [14, [0, 4, 4, 5]], [19, [0, 4, 4, 5]], [21, [0, 4, 4, 5]], [25, [0, 4, 4, 5]], [1, [0, 4, 4, 7]], [19, [0, 4, 4, 7]], [21, [0, 4, 4, 7]], [1, [0, 4, 4, 14]], [14, [0, 4, 4, 14]], [22, [0, 4, 4, 14]], [26, [0, 4, 4, 14]], [1, [0, 4, 4, 15]], [5, [0, 4, 4, 15]], [19, [0, 4, 4, 15]], [21, [0, 4, 4, 15]], [5, [0, 4, 4, 21]], [14, [0, 4, 4, 21]], [22, [0, 4, 4, 21]], [26, [0, 4, 4, 21]], [5, [0, 4, 4, 22]], [14, [0, 4, 4, 22]], [22, [0, 4, 4, 22]], [26, [0, 4, 4, 22]], [18, [0, 4, 5, 5]], [19, [0, 4, 5, 5]], [30, [0, 4, 5, 5]], [31, [0, 4, 5, 5]], [10, [0, 4, 5, 9]], [12, [0, 4, 5, 9]], [14, [0, 4, 5, 11]], [16, [0, 4, 5, 11]], [5, [0, 4, 5, 12]], [19, [0, 4, 5, 12]], [21, [0, 4, 5, 12]], [19, [0, 4, 5, 13]], [20, [0, 4, 5, 13]], [31, [0, 4, 5, 13]], [14, [0, 4, 5, 14]], [16, [0, 4, 5, 14]], [18, [0, 4, 5, 14]], [20, [0, 4, 5, 14]], [30, [0, 4, 5, 14]], [5, [0, 4, 5, 15]], [19, [0, 4, 5, 15]], [21, [0, 4, 5, 15]], [13, [0, 4, 5, 21]], [16, [0, 4, 5, 21]], [25, [0, 4, 5, 21]], [13, [0, 4, 5, 22]], [16, [0, 4, 5, 22]], [25, [0, 4, 5, 22]], [1, [0, 4, 7, 12]], [19, [0, 4, 7, 12]], [21, [0, 4, 7, 12]], [14, [0, 4, 7, 14]], [22, [0, 4, 7, 14]], [26, [0, 4, 7, 14]], [1, [0, 4, 7, 15]], [19, [0, 4, 7, 15]], [21, [0, 4, 7, 15]], [22, [0, 4, 7, 21]], [26, [0, 4, 7, 21]], [27, [0, 4, 7, 21]], [37, [0, 4, 7, 21]], [40, [0, 4, 7, 21]], [22, [0, 4, 7, 22]], [26, [0, 4, 7, 22]], [27, [0, 4, 7, 22]], [36, [0, 4, 7, 22]], [1, [0, 4, 12, 14]], [22, [0, 4, 12, 14]], [26, [0, 4, 12, 14]], [5, [0, 4, 12, 21]], [22, [0, 4, 12, 21]], [34, [0, 4, 12, 21]], [35, [0, 4, 12, 21]], [37, [0, 4, 12, 21]], [40, [0, 4, 12, 21]], [5, [0, 4, 12, 22]], [22, [0, 4, 12, 22]], [34, [0, 4, 12, 22]], [35, [0, 4, 12, 22]], [36, [0, 4, 12, 22]], [13, [0, 4, 13, 21]], [14, [0, 4, 13, 21]], [25, [0, 4, 13, 21]], [13, [0, 4, 13, 22]], [14, [0, 4, 13, 22]], [25, [0, 4, 13, 22]], [1, [0, 4, 14, 15]], [16, [0, 4, 14, 15]], [5, [0, 4, 15, 21]], [16, [0, 4, 15, 21]], [28, [0, 4, 15, 21]], [35, [0, 4, 15, 21]], [37, [0, 4, 15, 21]], [40, [0, 4, 15, 21]], [5, [0, 4, 15, 22]], [16, [0, 4, 15, 22]], [28, [0, 4, 15, 22]], [35, [0, 4, 15, 22]], [36, [0, 4, 15, 22]], [26, [0, 4, 16, 21]], [28, [0, 4, 16, 21]], [34, [0, 4, 16, 21]], [26, [0, 4, 16, 22]], [28, [0, 4, 16, 22]], [34, [0, 4, 16, 22]], [18, [0, 5, 5, 7]], [19, [0, 5, 5, 7]], [30, [0, 5, 5, 7]], [31, [0, 5, 5, 7]], [18, [0, 5, 5, 11]], [19, [0, 5, 5, 11]], [30, [0, 5, 5, 11]], [31, [0, 5, 5, 11]], [18, [0, 5, 5, 16]], [29, [0, 5, 5, 16]], [36, [0, 5, 5, 16]], [39, [0, 5, 5, 16]], [40, [0, 5, 5, 16]], [18, [0, 5, 5, 17]], [19, [0, 5, 5, 17]], [27, [0, 5, 5, 17]], [30, [0, 5, 5, 17]], [31, [0, 5, 5, 17]], [37, [0, 5, 5, 17]], [38, [0, 5, 5, 17]], [40, [0, 5, 5, 17]], [5, [0, 5, 5, 21]], [13, [0, 5, 5, 21]], [20, [0, 5, 5, 21]], [21, [0, 5, 5, 21]], [25, [0, 5, 5, 21]], [31, [0, 5, 5, 21]], [37, [0, 5, 5, 21]], [39, [0, 5, 5, 21]], [5, [0, 5, 5, 22]], [13, [0, 5, 5, 22]], [20, [0, 5, 5, 22]], [21, [0, 5, 5, 22]], [25, [0, 5, 5, 22]], [31, [0, 5, 5, 22]], [10, [0, 5, 7, 9]], [12, [0, 5, 7, 9]], [19, [0, 5, 7, 13]], [20, [0, 5, 7, 13]], [31, [0, 5, 7, 13]], [36, [0, 5, 7, 13]], [37, [0, 5, 7, 13]], [38, [0, 5, 7, 13]], [39, [0, 5, 7, 13]], [18, [0, 5, 7, 14]], [20, [0, 5, 7, 14]], [30, [0, 5, 7, 14]], [36, [0, 5, 7, 16]], [37, [0, 5, 7, 16]], [38, [0, 5, 7, 16]], [39, [0, 5, 7, 16]], [36, [0, 5, 7, 17]], [37, [0, 5, 7, 17]], [38, [0, 5, 7, 17]], [39, [0, 5, 7, 17]], [19, [0, 5, 7, 21]], [29, [0, 5, 7, 21]], [30, [0, 5, 7, 21]], [31, [0, 5, 7, 21]], [37, [0, 5, 7, 21]], [40, [0, 5, 7, 21]], [19, [0, 5, 7, 22]], [29, [0, 5, 7, 22]], [30, [0, 5, 7, 22]], [31, [0, 5, 7, 22]], [36, [0, 5, 7, 22]], [10, [0, 5, 9, 14]], [12, [0, 5, 9, 14]], [26, [0, 5, 11, 12]], [27, [0, 5, 11, 12]], [34, [0, 5, 11, 12]], [35, [0, 5, 11, 12]], [2, [0, 5, 11, 13]], [4, [0, 5, 11, 13]], [19, [0, 5, 11, 13]], [20, [0, 5, 11, 13]], [31, [0, 5, 11, 13]], [18, [0, 5, 11, 14]], [20, [0, 5, 11, 14]], [30, [0, 5, 11, 14]], [14, [0, 5, 11, 15]], [27, [0, 5, 11, 15]], [28, [0, 5, 11, 15]], [35, [0, 5, 11, 15]], [14, [0, 5, 11, 16]], [26, [0, 5, 11, 16]], [28, [0, 5, 11, 16]], [34, [0, 5, 11, 16]], [0, [0, 5, 11, 21]], [14, [0, 5, 11, 21]], [16, [0, 5, 11, 21]], [25, [0, 5, 11, 21]], [27, [0, 5, 11, 21]], [37, [0, 5, 11, 21]], [40, [0, 5, 11, 21]], [0, [0, 5, 11, 22]], [14, [0, 5, 11, 22]], [16, [0, 5, 11, 22]], [25, [0, 5, 11, 22]], [27, [0, 5, 11, 22]], [36, [0, 5, 11, 22]], [0, [0, 5, 12, 14]], [0, [0, 5, 12, 21]], [2, [0, 5, 12, 21]], [4, [0, 5, 12, 21]], [5, [0, 5, 12, 21]], [13, [0, 5, 12, 21]], [19, [0, 5, 12, 21]], [21, [0, 5, 12, 21]], [0, [0, 5, 12, 22]], [2, [0, 5, 12, 22]], [4, [0, 5, 12, 22]], [5, [0, 5, 12, 22]], [13, [0, 5, 12, 22]], [19, [0, 5, 12, 22]], [21, [0, 5, 12, 22]], [36, [0, 5, 13, 13]], [37, [0, 5, 13, 13]], [38, [0, 5, 13, 13]], [39, [0, 5, 13, 13]], [2, [0, 5, 13, 15]], [4, [0, 5, 13, 15]], [36, [0, 5, 13, 15]], [37, [0, 5, 13, 15]], [38, [0, 5, 13, 15]], [39, [0, 5, 13, 15]], [29, [0, 5, 13, 16]], [37, [0, 5, 13, 16]], [38, [0, 5, 13, 16]], [40, [0, 5, 13, 16]], [2, [0, 5, 13, 17]], [4, [0, 5, 13, 17]], [19, [0, 5, 13, 17]], [20, [0, 5, 13, 17]], [27, [0, 5, 13, 17]], [31, [0, 5, 13, 17]], [36, [0, 5, 13, 17]], [39, [0, 5, 13, 17]], [40, [0, 5, 13, 17]], [36, [0, 5, 13, 18]], [37, [0, 5, 13, 18]], [38, [0, 5, 13, 18]], [39, [0, 5, 13, 18]], [13, [0, 5, 13, 21]], [19, [0, 5, 13, 21]], [25, [0, 5, 13, 21]], [29, [0, 5, 13, 21]], [30, [0, 5, 13, 21]], [31, [0, 5, 13, 21]], [39, [0, 5, 13, 21]], [40, [0, 5, 13, 21]], [13, [0, 5, 13, 22]], [19, [0, 5, 13, 22]], [25, [0, 5, 13, 22]], [29, [0, 5, 13, 22]], [30, [0, 5, 13, 22]], [31, [0, 5, 13, 22]], [36, [0, 5, 13, 22]], [0, [0, 5, 14, 15]], [18, [0, 5, 14, 17]], [20, [0, 5, 14, 17]], [30, [0, 5, 14, 17]], [18, [0, 5, 14, 21]], [20, [0, 5, 14, 21]], [30, [0, 5, 14, 21]], [18, [0, 5, 14, 22]], [20, [0, 5, 14, 22]], [30, [0, 5, 14, 22]], [36, [0, 5, 15, 16]], [37, [0, 5, 15, 16]], [38, [0, 5, 15, 16]], [39, [0, 5, 15, 16]], [2, [0, 5, 15, 17]], [4, [0, 5, 15, 17]], [36, [0, 5, 15, 17]], [37, [0, 5, 15, 17]], [38, [0, 5, 15, 17]], [39, [0, 5, 15, 17]], [5, [0, 5, 15, 21]], [21, [0, 5, 15, 21]], [29, [0, 5, 15, 21]], [30, [0, 5, 15, 21]], [31, [0, 5, 15, 21]], [37, [0, 5, 15, 21]], [40, [0, 5, 15, 21]], [5, [0, 5, 15, 22]], [21, [0, 5, 15, 22]], [29, [0, 5, 15, 22]], [30, [0, 5, 15, 22]], [31, [0, 5, 15, 22]], [36, [0, 5, 15, 22]], [18, [0, 5, 16, 17]], [36, [0, 5, 16, 18]], [37, [0, 5, 16, 18]], [38, [0, 5, 16, 18]], [39, [0, 5, 16, 18]], [13, [0, 5, 16, 21]], [14, [0, 5, 16, 21]], [20, [0, 5, 16, 21]], [25, [0, 5, 16, 21]], [30, [0, 5, 16, 21]], [37, [0, 5, 16, 21]], [40, [0, 5, 16, 21]], [13, [0, 5, 16, 22]], [14, [0, 5, 16, 22]], [20, [0, 5, 16, 22]], [25, [0, 5, 16, 22]], [30, [0, 5, 16, 22]], [36, [0, 5, 16, 22]], [36, [0, 5, 17, 18]], [37, [0, 5, 17, 18]], [38, [0, 5, 17, 18]], [39, [0, 5, 17, 18]], [29, [0, 5, 18, 21]], [37, [0, 5, 18, 21]], [40, [0, 5, 18, 21]], [29, [0, 5, 18, 22]], [36, [0, 5, 18, 22]], [14, [0, 7, 7, 11]], [22, [0, 7, 7, 11]], [26, [0, 7, 7, 11]], [10, [0, 7, 9, 11]], [12, [0, 7, 9, 11]], [22, [0, 7, 11, 12]], [27, [0, 7, 11, 12]], [34, [0, 7, 11, 12]], [35, [0, 7, 11, 12]], [27, [0, 7, 11, 15]], [28, [0, 7, 11, 15]], [35, [0, 7, 11, 15]], [14, [0, 7, 11, 16]], [26, [0, 7, 11, 16]], [28, [0, 7, 11, 16]], [34, [0, 7, 11, 16]], [1, [0, 7, 12, 21]], [19, [0, 7, 12, 21]], [21, [0, 7, 12, 21]], [27, [0, 7, 12, 21]], [37, [0, 7, 12, 21]], [40, [0, 7, 12, 21]], [1, [0, 7, 12, 22]], [19, [0, 7, 12, 22]], [21, [0, 7, 12, 22]], [27, [0, 7, 12, 22]], [36, [0, 7, 12, 22]], [36, [0, 7, 13, 13]], [37, [0, 7, 13, 13]], [38, [0, 7, 13, 13]], [39, [0, 7, 13, 13]], [36, [0, 7, 13, 16]], [37, [0, 7, 13, 16]], [38, [0, 7, 13, 16]], [39, [0, 7, 13, 16]], [36, [0, 7, 13, 17]], [37, [0, 7, 13, 17]], [38, [0, 7, 13, 17]], [39, [0, 7, 13, 17]], [19, [0, 7, 13, 21]], [20, [0, 7, 13, 21]], [29, [0, 7, 13, 21]], [31, [0, 7, 13, 21]], [37, [0, 7, 13, 21]], [40, [0, 7, 13, 21]], [19, [0, 7, 13, 22]], [20, [0, 7, 13, 22]], [29, [0, 7, 13, 22]], [31, [0, 7, 13, 22]], [36, [0, 7, 13, 22]], [14, [0, 7, 14, 21]], [18, [0, 7, 14, 21]], [20, [0, 7, 14, 21]], [22, [0, 7, 14, 21]], [26, [0, 7, 14, 21]], [30, [0, 7, 14, 21]], [14, [0, 7, 14, 22]], [18, [0, 7, 14, 22]], [20, [0, 7, 14, 22]], [22, [0, 7, 14, 22]], [26, [0, 7, 14, 22]], [30, [0, 7, 14, 22]], [0, [0, 7, 15, 21]], [1, [0, 7, 15, 21]], [19, [0, 7, 15, 21]], [21, [0, 7, 15, 21]], [0, [0, 7, 15, 22]], [1, [0, 7, 15, 22]], [19, [0, 7, 15, 22]], [21, [0, 7, 15, 22]], [0, [0, 7, 16, 21]], [1, [0, 7, 16, 21]], [16, [0, 7, 16, 21]], [18, [0, 7, 16, 21]], [37, [0, 7, 16, 21]], [40, [0, 7, 16, 21]], [0, [0, 7, 16, 22]], [1, [0, 7, 16, 22]], [16, [0, 7, 16, 22]], [18, [0, 7, 16, 22]], [36, [0, 7, 16, 22]], [10, [0, 9, 11, 14]], [12, [0, 9, 11, 14]], [26, [0, 11, 12, 13]], [27, [0, 11, 12, 13]], [34, [0, 11, 12, 13]], [35, [0, 11, 12, 13]], [36, [0, 11, 12, 13]], [37, [0, 11, 12, 13]], [38, [0, 11, 12, 13]], [39, [0, 11, 12, 13]], [36, [0, 11, 12, 16]], [37, [0, 11, 12, 16]], [38, [0, 11, 12, 16]], [39, [0, 11, 12, 16]], [26, [0, 11, 12, 17]], [27, [0, 11, 12, 17]], [34, [0, 11, 12, 17]], [35, [0, 11, 12, 17]], [36, [0, 11, 12, 17]], [37, [0, 11, 12, 17]], [38, [0, 11, 12, 17]], [39, [0, 11, 12, 17]], [18, [0, 11, 12, 21]], [26, [0, 11, 12, 21]], [29, [0, 11, 12, 21]], [34, [0, 11, 12, 21]], [35, [0, 11, 12, 21]], [18, [0, 11, 12, 22]], [26, [0, 11, 12, 22]], [29, [0, 11, 12, 22]], [34, [0, 11, 12, 22]], [35, [0, 11, 12, 22]], [14, [0, 11, 13, 15]], [27, [0, 11, 13, 15]], [28, [0, 11, 13, 15]], [35, [0, 11, 13, 15]], [14, [0, 11, 13, 16]], [26, [0, 11, 13, 16]], [28, [0, 11, 13, 16]], [34, [0, 11, 13, 16]], [0, [0, 11, 13, 21]], [14, [0, 11, 13, 21]], [16, [0, 11, 13, 21]], [25, [0, 11, 13, 21]], [27, [0, 11, 13, 21]], [37, [0, 11, 13, 21]], [40, [0, 11, 13, 21]], [0, [0, 11, 13, 22]], [14, [0, 11, 13, 22]], [16, [0, 11, 13, 22]], [25, [0, 11, 13, 22]], [27, [0, 11, 13, 22]], [36, [0, 11, 13, 22]], [14, [0, 11, 15, 17]], [27, [0, 11, 15, 17]], [28, [0, 11, 15, 17]], [35, [0, 11, 15, 17]], [14, [0, 11, 15, 21]], [27, [0, 11, 15, 21]], [28, [0, 11, 15, 21]], [35, [0, 11, 15, 21]], [14, [0, 11, 15, 22]], [27, [0, 11, 15, 22]], [28, [0, 11, 15, 22]], [35, [0, 11, 15, 22]], [14, [0, 11, 16, 17]], [26, [0, 11, 16, 17]], [28, [0, 11, 16, 17]], [34, [0, 11, 16, 17]], [26, [0, 11, 16, 21]], [28, [0, 11, 16, 21]], [34, [0, 11, 16, 21]], [37, [0, 11, 16, 21]], [40, [0, 11, 16, 21]], [26, [0, 11, 16, 22]], [28, [0, 11, 16, 22]], [34, [0, 11, 16, 22]], [36, [0, 11, 16, 22]], [36, [0, 12, 12, 13]], [37, [0, 12, 12, 13]], [38, [0, 12, 12, 13]], [39, [0, 12, 12, 13]], [36, [0, 12, 12, 16]], [37, [0, 12, 12, 16]], [38, [0, 12, 12, 16]], [39, [0, 12, 12, 16]], [18, [0, 12, 12, 17]], [36, [0, 12, 12, 17]], [37, [0, 12, 12, 17]], [38, [0, 12, 12, 17]], [39, [0, 12, 12, 17]], [18, [0, 12, 12, 21]], [27, [0, 12, 12, 21]], [29, [0, 12, 12, 21]], [18, [0, 12, 12, 22]], [27, [0, 12, 12, 22]], [29, [0, 12, 12, 22]], [13, [0, 12, 13, 21]], [27, [0, 12, 13, 21]], [37, [0, 12, 13, 21]], [40, [0, 12, 13, 21]], [13, [0, 12, 13, 22]], [27, [0, 12, 13, 22]], [36, [0, 12, 13, 22]], [1, [0, 12, 14, 21]], [22, [0, 12, 14, 21]], [34, [0, 12, 14, 21]], [35, [0, 12, 14, 21]], [37, [0, 12, 14, 21]], [40, [0, 12, 14, 21]], [1, [0, 12, 14, 22]], [22, [0, 12, 14, 22]], [34, [0, 12, 14, 22]], [35, [0, 12, 14, 22]], [36, [0, 12, 14, 22]], [27, [0, 12, 15, 21]], [37, [0, 12, 15, 21]], [40, [0, 12, 15, 21]], [27, [0, 12, 15, 22]], [36, [0, 12, 15, 22]], [18, [0, 12, 16, 17]], [36, [0, 13, 13, 15]], [37, [0, 13, 13, 15]], [38, [0, 13, 13, 15]], [39, [0, 13, 13, 15]], [27, [0, 13, 13, 17]], [36, [0, 13, 15, 16]], [37, [0, 13, 15, 16]], [38, [0, 13, 15, 16]], [39, [0, 13, 15, 16]], [36, [0, 13, 15, 17]], [37, [0, 13, 15, 17]], [38, [0, 13, 15, 17]], [39, [0, 13, 15, 17]], [19, [0, 13, 15, 21]], [20, [0, 13, 15, 21]], [29, [0, 13, 15, 21]], [31, [0, 13, 15, 21]], [37, [0, 13, 15, 21]], [40, [0, 13, 15, 21]], [19, [0, 13, 15, 22]], [20, [0, 13, 15, 22]], [29, [0, 13, 15, 22]], [31, [0, 13, 15, 22]], [36, [0, 13, 15, 22]], [29, [0, 13, 16, 16]], [36, [0, 13, 16, 16]], [39, [0, 13, 16, 16]], [40, [0, 13, 16, 16]], [37, [0, 13, 16, 17]], [38, [0, 13, 16, 17]], [40, [0, 13, 16, 17]], [37, [0, 13, 16, 21]], [39, [0, 13, 16, 21]], [18, [0, 14, 15, 21]], [20, [0, 14, 15, 21]], [27, [0, 14, 15, 21]], [28, [0, 14, 15, 21]], [30, [0, 14, 15, 21]], [35, [0, 14, 15, 21]], [18, [0, 14, 15, 22]], [20, [0, 14, 15, 22]], [27, [0, 14, 15, 22]], [28, [0, 14, 15, 22]], [30, [0, 14, 15, 22]], [35, [0, 14, 15, 22]], [26, [0, 14, 16, 21]], [28, [0, 14, 16, 21]], [34, [0, 14, 16, 21]], [26, [0, 14, 16, 22]], [28, [0, 14, 16, 22]], [34, [0, 14, 16, 22]], [0, [0, 15, 16, 21]], [1, [0, 15, 16, 21]], [16, [0, 15, 16, 21]], [18, [0, 15, 16, 21]], [0, [0, 15, 16, 22]], [1, [0, 15, 16, 22]], [16, [0, 15, 16, 22]], [18, [0, 15, 16, 22]], [1, [0, 16, 18, 21]], [1, [0, 16, 18, 22]], [2, [1, 1, 2, 2]], [5, [1, 1, 2, 2]], [9, [1, 1, 2, 2]], [12, [1, 1, 2, 2]], [17, [1, 1, 2, 2]], [19, [1, 1, 2, 2]], [21, [1, 1, 2, 2]], [24, [1, 1, 2, 2]], [1, [1, 1, 2, 3]], [2, [1, 1, 2, 3]], [5, [1, 1, 2, 3]], [10, [1, 1, 2, 3]], [11, [1, 1, 2, 3]], [14, [1, 1, 2, 3]], [17, [1, 1, 2, 3]], [22, [1, 1, 2, 3]], [24, [1, 1, 2, 3]], [26, [1, 1, 2, 3]], [2, [1, 1, 2, 5]], [17, [1, 1, 2, 5]], [5, [1, 1, 2, 6]], [19, [1, 1, 2, 6]], [21, [1, 1, 2, 6]], [14, [1, 1, 2, 7]], [22, [1, 1, 2, 7]], [26, [1, 1, 2, 7]], [1, [1, 1, 2, 8]], [5, [1, 1, 2, 8]], [19, [1, 1, 2, 8]], [22, [1, 1, 2, 8]], [32, [1, 1, 2, 8]], [33, [1, 1, 2, 8]], [10, [1, 1, 2, 9]], [12, [1, 1, 2, 9]], [1, [1, 1, 2, 11]], [2, [1, 1, 2, 11]], [17, [1, 1, 2, 11]], [5, [1, 1, 2, 12]], [9, [1, 1, 2, 12]], [12, [1, 1, 2, 12]], [22, [1, 1, 2, 12]], [24, [1, 1, 2, 12]], [26, [1, 1, 2, 12]], [1, [1, 1, 2, 14]], [2, [1, 1, 2, 14]], [6, [1, 1, 2, 14]], [7, [1, 1, 2, 14]], [17, [1, 1, 2, 14]], [22, [1, 1, 2, 14]], [23, [1, 1, 2, 14]], [33, [1, 1, 2, 14]], [5, [1, 1, 2, 15]], [6, [1, 1, 2, 15]], [7, [1, 1, 2, 15]], [9, [1, 1, 2, 15]], [12, [1, 1, 2, 15]], [14, [1, 1, 2, 15]], [21, [1, 1, 2, 15]], [23, [1, 1, 2, 15]], [24, [1, 1, 2, 15]], [32, [1, 1, 2, 15]], [6, [1, 1, 2, 17]], [8, [1, 1, 2, 17]], [6, [1, 1, 2, 21]], [8, [1, 1, 2, 21]], [9, [1, 1, 2, 21]], [12, [1, 1, 2, 21]], [24, [1, 1, 2, 21]], [6, [1, 1, 2, 22]], [8, [1, 1, 2, 22]], [9, [1, 1, 2, 22]], [12, [1, 1, 2, 22]], [24, [1, 1, 2, 22]], [0, [1, 1, 3, 3]], [7, [1, 1, 3, 3]], [13, [1, 1, 3, 3]], [22, [1, 1, 3, 3]], [25, [1, 1, 3, 3]], [26, [1, 1, 3, 3]], [5, [1, 1, 3, 4]], [7, [1, 1, 3, 4]], [13, [1, 1, 3, 4]], [16, [1, 1, 3, 4]], [25, [1, 1, 3, 4]], [1, [1, 1, 3, 7]], [2, [1, 1, 3, 7]], [13, [1, 1, 3, 7]], [17, [1, 1, 3, 7]], [22, [1, 1, 3, 7]], [25, [1, 1, 3, 7]], [26, [1, 1, 3, 7]], [7, [1, 1, 3, 11]], [14, [1, 1, 3, 11]], [22, [1, 1, 3, 11]], [26, [1, 1, 3, 11]], [7, [1, 1, 3, 12]], [10, [1, 1, 3, 12]], [11, [1, 1, 3, 12]], [22, [1, 1, 3, 12]], [24, [1, 1, 3, 12]], [26, [1, 1, 3, 12]], [1, [1, 1, 3, 13]], [2, [1, 1, 3, 13]], [17, [1, 1, 3, 13]], [7, [1, 1, 3, 15]], [10, [1, 1, 3, 15]], [11, [1, 1, 3, 15]], [14, [1, 1, 3, 15]], [15, [1, 1, 3, 15]], [16, [1, 1, 3, 15]], [24, [1, 1, 3, 15]], [25, [1, 1, 3, 15]], [5, [1, 1, 3, 21]], [10, [1, 1, 3, 21]], [11, [1, 1, 3, 21]], [13, [1, 1, 3, 21]], [22, [1, 1, 3, 21]], [24, [1, 1, 3, 21]], [25, [1, 1, 3, 21]], [26, [1, 1, 3, 21]], [5, [1, 1, 3, 22]], [10, [1, 1, 3, 22]], [11, [1, 1, 3, 22]], [13, [1, 1, 3, 22]], [22, [1, 1, 3, 22]], [24, [1, 1, 3, 22]], [25, [1, 1, 3, 22]], [26, [1, 1, 3, 22]], [5, [1, 1, 4, 4]], [14, [1, 1, 4, 4]], [22, [1, 1, 4, 4]], [26, [1, 1, 4, 4]], [15, [1, 1, 4, 7]], [22, [1, 1, 4, 7]], [25, [1, 1, 4, 7]], [26, [1, 1, 4, 7]], [5, [1, 1, 4, 11]], [14, [1, 1, 4, 11]], [22, [1, 1, 4, 11]], [26, [1, 1, 4, 11]], [5, [1, 1, 4, 12]], [22, [1, 1, 4, 12]], [26, [1, 1, 4, 12]], [5, [1, 1, 4, 15]], [13, [1, 1, 4, 15]], [14, [1, 1, 4, 15]], [16, [1, 1, 4, 15]], [25, [1, 1, 4, 15]], [2, [1, 1, 4, 21]], [5, [1, 1, 4, 21]], [14, [1, 1, 4, 21]], [15, [1, 1, 4, 21]], [16, [1, 1, 4, 21]], [17, [1, 1, 4, 21]], [22, [1, 1, 4, 21]], [25, [1, 1, 4, 21]], [26, [1, 1, 4, 21]], [2, [1, 1, 4, 22]], [5, [1, 1, 4, 22]], [14, [1, 1, 4, 22]], [15, [1, 1, 4, 22]], [16, [1, 1, 4, 22]], [17, [1, 1, 4, 22]], [22, [1, 1, 4, 22]], [25, [1, 1, 4, 22]], [26, [1, 1, 4, 22]], [5, [1, 1, 5, 5]], [19, [1, 1, 5, 5]], [21, [1, 1, 5, 5]], [5, [1, 1, 5, 6]], [19, [1, 1, 5, 6]], [21, [1, 1, 5, 6]], [2, [1, 1, 5, 7]], [17, [1, 1, 5, 7]], [18, [1, 1, 5, 7]], [19, [1, 1, 5, 7]], [30, [1, 1, 5, 7]], [31, [1, 1, 5, 7]], [36, [1, 1, 5, 13]], [37, [1, 1, 5, 13]], [38, [1, 1, 5, 13]], [39, [1, 1, 5, 13]], [2, [1, 1, 5, 14]], [6, [1, 1, 5, 14]], [8, [1, 1, 5, 14]], [17, [1, 1, 5, 14]], [36, [1, 1, 5, 16]], [37, [1, 1, 5, 16]], [38, [1, 1, 5, 16]], [39, [1, 1, 5, 16]], [5, [1, 1, 5, 17]], [18, [1, 1, 5, 17]], [21, [1, 1, 5, 17]], [30, [1, 1, 5, 17]], [31, [1, 1, 5, 17]], [36, [1, 1, 5, 17]], [37, [1, 1, 5, 17]], [38, [1, 1, 5, 17]], [39, [1, 1, 5, 17]], [5, [1, 1, 5, 21]], [14, [1, 1, 5, 21]], [16, [1, 1, 5, 21]], [18, [1, 1, 5, 21]], [19, [1, 1, 5, 21]], [21, [1, 1, 5, 21]], [29, [1, 1, 5, 21]], [37, [1, 1, 5, 21]], [40, [1, 1, 5, 21]], [5, [1, 1, 5, 22]], [14, [1, 1, 5, 22]], [16, [1, 1, 5, 22]], [18, [1, 1, 5, 22]], [19, [1, 1, 5, 22]], [21, [1, 1, 5, 22]], [29, [1, 1, 5, 22]], [36, [1, 1, 5, 22]], [19, [1, 1, 6, 7]], [21, [1, 1, 6, 7]], [7, [1, 1, 6, 14]], [14, [1, 1, 7, 11]], [16, [1, 1, 7, 11]], [1, [1, 1, 7, 13]], [19, [1, 1, 7, 13]], [20, [1, 1, 7, 13]], [31, [1, 1, 7, 13]], [18, [1, 1, 7, 14]], [20, [1, 1, 7, 14]], [30, [1, 1, 7, 14]], [6, [1, 1, 7, 15]], [8, [1, 1, 7, 15]], [13, [1, 1, 7, 15]], [15, [1, 1, 7, 15]], [1, [1, 1, 7, 17]], [6, [1, 1, 7, 17]], [8, [1, 1, 7, 17]], [19, [1, 1, 7, 17]], [21, [1, 1, 7, 17]], [0, [1, 1, 7, 21]], [6, [1, 1, 7, 21]], [8, [1, 1, 7, 21]], [14, [1, 1, 7, 21]], [16, [1, 1, 7, 21]], [19, [1, 1, 7, 21]], [21, [1, 1, 7, 21]], [0, [1, 1, 7, 22]], [6, [1, 1, 7, 22]], [8, [1, 1, 7, 22]], [14, [1, 1, 7, 22]], [16, [1, 1, 7, 22]], [19, [1, 1, 7, 22]], [21, [1, 1, 7, 22]], [1, [1, 1, 8, 17]], [5, [1, 1, 8, 17]], [19, [1, 1, 8, 17]], [22, [1, 1, 8, 17]], [32, [1, 1, 8, 17]], [33, [1, 1, 8, 17]], [1, [1, 1, 8, 21]], [5, [1, 1, 8, 21]], [19, [1, 1, 8, 21]], [22, [1, 1, 8, 21]], [32, [1, 1, 8, 21]], [33, [1, 1, 8, 21]], [1, [1, 1, 8, 22]], [5, [1, 1, 8, 22]], [19, [1, 1, 8, 22]], [22, [1, 1, 8, 22]], [32, [1, 1, 8, 22]], [33, [1, 1, 8, 22]], [10, [1, 1, 9, 12]], [12, [1, 1, 9, 12]], [10, [1, 1, 9, 15]], [12, [1, 1, 9, 15]], [10, [1, 1, 9, 21]], [12, [1, 1, 9, 21]], [10, [1, 1, 9, 22]], [12, [1, 1, 9, 22]], [1, [1, 1, 11, 13]], [2, [1, 1, 11, 13]], [17, [1, 1, 11, 13]], [14, [1, 1, 11, 21]], [16, [1, 1, 11, 21]], [14, [1, 1, 11, 22]], [16, [1, 1, 11, 22]], [0, [1, 1, 12, 21]], [5, [1, 1, 12, 21]], [7, [1, 1, 12, 21]], [0, [1, 1, 12, 22]], [5, [1, 1, 12, 22]], [7, [1, 1, 12, 22]], [36, [1, 1, 13, 13]], [37, [1, 1, 13, 13]], [38, [1, 1, 13, 13]], [39, [1, 1, 13, 13]], [1, [1, 1, 13, 15]], [2, [1, 1, 13, 15]], [17, [1, 1, 13, 15]], [36, [1, 1, 13, 16]], [37, [1, 1, 13, 16]], [38, [1, 1, 13, 16]], [39, [1, 1, 13, 16]], [2, [1, 1, 13, 17]], [17, [1, 1, 13, 17]], [19, [1, 1, 13, 17]], [20, [1, 1, 13, 17]], [31, [1, 1, 13, 17]], [36, [1, 1, 13, 17]], [37, [1, 1, 13, 17]], [38, [1, 1, 13, 17]], [39, [1, 1, 13, 17]], [20, [1, 1, 13, 21]], [29, [1, 1, 13, 21]], [30, [1, 1, 13, 21]], [37, [1, 1, 13, 21]], [40, [1, 1, 13, 21]], [20, [1, 1, 13, 22]], [29, [1, 1, 13, 22]], [30, [1, 1, 13, 22]], [36, [1, 1, 13, 22]], [8, [1, 1, 14, 17]], [18, [1, 1, 14, 17]], [20, [1, 1, 14, 17]], [22, [1, 1, 14, 17]], [23, [1, 1, 14, 17]], [30, [1, 1, 14, 17]], [33, [1, 1, 14, 17]], [1, [1, 1, 14, 21]], [8, [1, 1, 14, 21]], [22, [1, 1, 14, 21]], [23, [1, 1, 14, 21]], [33, [1, 1, 14, 21]], [1, [1, 1, 14, 22]], [8, [1, 1, 14, 22]], [22, [1, 1, 14, 22]], [23, [1, 1, 14, 22]], [33, [1, 1, 14, 22]], [1, [1, 1, 15, 17]], [2, [1, 1, 15, 17]], [7, [1, 1, 15, 17]], [8, [1, 1, 15, 17]], [17, [1, 1, 15, 17]], [21, [1, 1, 15, 17]], [23, [1, 1, 15, 17]], [32, [1, 1, 15, 17]], [0, [1, 1, 15, 21]], [5, [1, 1, 15, 21]], [8, [1, 1, 15, 21]], [14, [1, 1, 15, 21]], [16, [1, 1, 15, 21]], [21, [1, 1, 15, 21]], [23, [1, 1, 15, 21]], [32, [1, 1, 15, 21]], [0, [1, 1, 15, 22]], [5, [1, 1, 15, 22]], [8, [1, 1, 15, 22]], [14, [1, 1, 15, 22]], [16, [1, 1, 15, 22]], [21, [1, 1, 15, 22]], [23, [1, 1, 15, 22]], [32, [1, 1, 15, 22]], [1, [1, 1, 16, 21]], [18, [1, 1, 16, 21]], [1, [1, 1, 16, 22]], [18, [1, 1, 16, 22]], [1, [1, 1, 18, 21]], [18, [1, 1, 18, 21]], [1, [1, 1, 18, 22]], [18, [1, 1, 18, 22]], [10, [1, 2, 2, 3]], [11, [1, 2, 2, 3]], [24, [1, 2, 2, 3]], [2, [1, 2, 2, 5]], [4, [1, 2, 2, 5]], [10, [1, 2, 2, 9]], [12, [1, 2, 2, 9]], [2, [1, 2, 2, 14]], [4, [1, 2, 2, 14]], [3, [1, 2, 2, 17]], [5, [1, 2, 2, 17]], [19, [1, 2, 2, 17]], [21, [1, 2, 2, 17]], [3, [1, 2, 2, 21]], [5, [1, 2, 2, 21]], [19, [1, 2, 2, 21]], [21, [1, 2, 2, 21]], [3, [1, 2, 2, 22]], [5, [1, 2, 2, 22]], [19, [1, 2, 2, 22]], [21, [1, 2, 2, 22]], [5, [1, 2, 3, 4]], [7, [1, 2, 3, 4]], [2, [1, 2, 3, 5]], [4, [1, 2, 3, 5]], [5, [1, 2, 3, 11]], [7, [1, 2, 3, 11]], [14, [1, 2, 3, 11]], [25, [1, 2, 3, 11]], [13, [1, 2, 3, 12]], [2, [1, 2, 5, 11]], [4, [1, 2, 5, 11]], [7, [1, 2, 5, 17]], [19, [1, 2, 5, 17]], [21, [1, 2, 5, 17]], [7, [1, 2, 5, 21]], [19, [1, 2, 5, 21]], [21, [1, 2, 5, 21]], [7, [1, 2, 5, 22]], [19, [1, 2, 5, 22]], [21, [1, 2, 5, 22]], [1, [1, 2, 7, 17]], [6, [1, 2, 7, 17]], [8, [1, 2, 7, 17]], [19, [1, 2, 7, 17]], [21, [1, 2, 7, 17]], [1, [1, 2, 7, 21]], [6, [1, 2, 7, 21]], [8, [1, 2, 7, 21]], [9, [1, 2, 7, 21]], [12, [1, 2, 7, 21]], [19, [1, 2, 7, 21]], [21, [1, 2, 7, 21]], [24, [1, 2, 7, 21]], [1, [1, 2, 7, 22]], [6, [1, 2, 7, 22]], [8, [1, 2, 7, 22]], [9, [1, 2, 7, 22]], [12, [1, 2, 7, 22]], [19, [1, 2, 7, 22]], [21, [1, 2, 7, 22]], [24, [1, 2, 7, 22]], [5, [1, 2, 12, 21]], [7, [1, 2, 12, 21]], [5, [1, 2, 12, 22]], [7, [1, 2, 12, 22]], [3, [1, 2, 14, 17]], [6, [1, 2, 14, 17]], [7, [1, 2, 14, 17]], [8, [1, 2, 14, 17]], [3, [1, 2, 14, 21]], [6, [1, 2, 14, 21]], [7, [1, 2, 14, 21]], [8, [1, 2, 14, 21]], [3, [1, 2, 14, 22]], [6, [1, 2, 14, 22]], [7, [1, 2, 14, 22]], [8, [1, 2, 14, 22]], [6, [1, 2, 15, 17]], [8, [1, 2, 15, 17]], [5, [1, 2, 15, 21]], [6, [1, 2, 15, 21]], [7, [1, 2, 15, 21]], [8, [1, 2, 15, 21]], [5, [1, 2, 15, 22]], [6, [1, 2, 15, 22]], [7, [1, 2, 15, 22]], [8, [1, 2, 15, 22]], [0, [1, 3, 3, 7]], [13, [1, 3, 3, 7]], [16, [1, 3, 3, 7]], [25, [1, 3, 3, 7]], [1, [1, 3, 3, 21]], [5, [1, 3, 3, 21]], [22, [1, 3, 3, 21]], [26, [1, 3, 3, 21]], [27, [1, 3, 3, 21]], [37, [1, 3, 3, 21]], [40, [1, 3, 3, 21]], [1, [1, 3, 3, 22]], [5, [1, 3, 3, 22]], [22, [1, 3, 3, 22]], [26, [1, 3, 3, 22]], [27, [1, 3, 3, 22]], [36, [1, 3, 3, 22]], [14, [1, 3, 4, 7]], [15, [1, 3, 4, 7]], [25, [1, 3, 4, 7]], [2, [1, 3, 5, 7]], [4, [1, 3, 5, 7]], [2, [1, 3, 5, 13]], [4, [1, 3, 5, 13]], [14, [1, 3, 7, 11]], [16, [1, 3, 7, 11]], [10, [1, 3, 7, 21]], [11, [1, 3, 7, 21]], [13, [1, 3, 7, 21]], [22, [1, 3, 7, 21]], [24, [1, 3, 7, 21]], [25, [1, 3, 7, 21]], [26, [1, 3, 7, 21]], [10, [1, 3, 7, 22]], [11, [1, 3, 7, 22]], [13, [1, 3, 7, 22]], [22, [1, 3, 7, 22]], [24, [1, 3, 7, 22]], [25, [1, 3, 7, 22]], [26, [1, 3, 7, 22]], [14, [1, 3, 11, 13]], [25, [1, 3, 11, 13]], [13, [1, 3, 12, 13]], [1, [1, 3, 12, 21]], [5, [1, 3, 12, 21]], [22, [1, 3, 12, 21]], [26, [1, 3, 12, 21]], [27, [1, 3, 12, 21]], [37, [1, 3, 12, 21]], [40, [1, 3, 12, 21]], [1, [1, 3, 12, 22]], [5, [1, 3, 12, 22]], [22, [1, 3, 12, 22]], [26, [1, 3, 12, 22]], [27, [1, 3, 12, 22]], [36, [1, 3, 12, 22]], [5, [1, 3, 15, 21]], [14, [1, 3, 15, 21]], [5, [1, 3, 15, 22]], [14, [1, 3, 15, 22]], [14, [1, 3, 16, 21]], [14, [1, 3, 16, 22]], [2, [1, 4, 5, 21]], [4, [1, 4, 5, 21]], [5, [1, 4, 5, 21]], [16, [1, 4, 5, 21]], [22, [1, 4, 5, 21]], [26, [1, 4, 5, 21]], [2, [1, 4, 5, 22]], [4, [1, 4, 5, 22]], [5, [1, 4, 5, 22]], [16, [1, 4, 5, 22]], [22, [1, 4, 5, 22]], [26, [1, 4, 5, 22]], [3, [1, 4, 7, 21]], [14, [1, 4, 7, 21]], [15, [1, 4, 7, 21]], [16, [1, 4, 7, 21]], [22, [1, 4, 7, 21]], [25, [1, 4, 7, 21]], [26, [1, 4, 7, 21]], [3, [1, 4, 7, 22]], [14, [1, 4, 7, 22]], [15, [1, 4, 7, 22]], [16, [1, 4, 7, 22]], [22, [1, 4, 7, 22]], [25, [1, 4, 7, 22]], [26, [1, 4, 7, 22]], [5, [1, 4, 12, 21]], [22, [1, 4, 12, 21]], [34, [1, 4, 12, 21]], [35, [1, 4, 12, 21]], [37, [1, 4, 12, 21]], [40, [1, 4, 12, 21]], [5, [1, 4, 12, 22]], [22, [1, 4, 12, 22]], [34, [1, 4, 12, 22]], [35, [1, 4, 12, 22]], [36, [1, 4, 12, 22]], [1, [1, 4, 15, 21]], [3, [1, 4, 15, 21]], [5, [1, 4, 15, 21]], [27, [1, 4, 15, 21]], [28, [1, 4, 15, 21]], [35, [1, 4, 15, 21]], [1, [1, 4, 15, 22]], [3, [1, 4, 15, 22]], [5, [1, 4, 15, 22]], [27, [1, 4, 15, 22]], [28, [1, 4, 15, 22]], [35, [1, 4, 15, 22]], [26, [1, 4, 16, 21]], [28, [1, 4, 16, 21]], [34, [1, 4, 16, 21]], [26, [1, 4, 16, 22]], [28, [1, 4, 16, 22]], [34, [1, 4, 16, 22]], [5, [1, 5, 5, 21]], [14, [1, 5, 5, 21]], [19, [1, 5, 5, 21]], [21, [1, 5, 5, 21]], [27, [1, 5, 5, 21]], [37, [1, 5, 5, 21]], [40, [1, 5, 5, 21]], [5, [1, 5, 5, 22]], [14, [1, 5, 5, 22]], [19, [1, 5, 5, 22]], [21, [1, 5, 5, 22]], [27, [1, 5, 5, 22]], [36, [1, 5, 5, 22]], [36, [1, 5, 7, 13]], [37, [1, 5, 7, 13]], [38, [1, 5, 7, 13]], [39, [1, 5, 7, 13]], [36, [1, 5, 7, 16]], [37, [1, 5, 7, 16]], [38, [1, 5, 7, 16]], [39, [1, 5, 7, 16]], [36, [1, 5, 7, 17]], [37, [1, 5, 7, 17]], [38, [1, 5, 7, 17]], [39, [1, 5, 7, 17]], [14, [1, 5, 7, 21]], [16, [1, 5, 7, 21]], [19, [1, 5, 7, 21]], [29, [1, 5, 7, 21]], [30, [1, 5, 7, 21]], [31, [1, 5, 7, 21]], [37, [1, 5, 7, 21]], [40, [1, 5, 7, 21]], [14, [1, 5, 7, 22]], [16, [1, 5, 7, 22]], [19, [1, 5, 7, 22]], [29, [1, 5, 7, 22]], [30, [1, 5, 7, 22]], [31, [1, 5, 7, 22]], [36, [1, 5, 7, 22]], [2, [1, 5, 11, 13]], [4, [1, 5, 11, 13]], [0, [1, 5, 12, 21]], [5, [1, 5, 12, 21]], [19, [1, 5, 12, 21]], [21, [1, 5, 12, 21]], [27, [1, 5, 12, 21]], [37, [1, 5, 12, 21]], [40, [1, 5, 12, 21]], [0, [1, 5, 12, 22]], [5, [1, 5, 12, 22]], [19, [1, 5, 12, 22]], [21, [1, 5, 12, 22]], [27, [1, 5, 12, 22]], [36, [1, 5, 12, 22]], [2, [1, 5, 13, 15]], [4, [1, 5, 13, 15]], [36, [1, 5, 13, 15]], [37, [1, 5, 13, 15]], [38, [1, 5, 13, 15]], [39, [1, 5, 13, 15]], [2, [1, 5, 13, 17]], [4, [1, 5, 13, 17]], [6, [1, 5, 14, 17]], [8, [1, 5, 14, 17]], [6, [1, 5, 14, 21]], [8, [1, 5, 14, 21]], [6, [1, 5, 14, 22]], [8, [1, 5, 14, 22]], [36, [1, 5, 15, 16]], [37, [1, 5, 15, 16]], [38, [1, 5, 15, 16]], [39, [1, 5, 15, 16]], [2, [1, 5, 15, 17]], [4, [1, 5, 15, 17]], [36, [1, 5, 15, 17]], [37, [1, 5, 15, 17]], [38, [1, 5, 15, 17]], [39, [1, 5, 15, 17]], [0, [1, 5, 15, 21]], [5, [1, 5, 15, 21]], [16, [1, 5, 15, 21]], [19, [1, 5, 15, 21]], [20, [1, 5, 15, 21]], [21, [1, 5, 15, 21]], [27, [1, 5, 15, 21]], [29, [1, 5, 15, 21]], [30, [1, 5, 15, 21]], [0, [1, 5, 15, 22]], [5, [1, 5, 15, 22]], [16, [1, 5, 15, 22]], [19, [1, 5, 15, 22]], [20, [1, 5, 15, 22]], [21, [1, 5, 15, 22]], [27, [1, 5, 15, 22]], [29, [1, 5, 15, 22]], [30, [1, 5, 15, 22]], [5, [1, 5, 16, 21]], [22, [1, 5, 16, 21]], [26, [1, 5, 16, 21]], [5, [1, 5, 16, 22]], [22, [1, 5, 16, 22]], [26, [1, 5, 16, 22]], [14, [1, 5, 18, 21]], [27, [1, 5, 18, 21]], [37, [1, 5, 18, 21]], [40, [1, 5, 18, 21]], [14, [1, 5, 18, 22]], [27, [1, 5, 18, 22]], [36, [1, 5, 18, 22]], [10, [1, 7, 9, 21]], [12, [1, 7, 9, 21]], [10, [1, 7, 9, 22]], [12, [1, 7, 9, 22]], [14, [1, 7, 11, 21]], [16, [1, 7, 11, 21]], [14, [1, 7, 11, 22]], [16, [1, 7, 11, 22]], [0, [1, 7, 12, 21]], [1, [1, 7, 12, 21]], [3, [1, 7, 12, 21]], [19, [1, 7, 12, 21]], [20, [1, 7, 12, 21]], [31, [1, 7, 12, 21]], [0, [1, 7, 12, 22]], [1, [1, 7, 12, 22]], [3, [1, 7, 12, 22]], [19, [1, 7, 12, 22]], [20, [1, 7, 12, 22]], [31, [1, 7, 12, 22]], [36, [1, 7, 13, 13]], [37, [1, 7, 13, 13]], [38, [1, 7, 13, 13]], [39, [1, 7, 13, 13]], [36, [1, 7, 13, 16]], [37, [1, 7, 13, 16]], [38, [1, 7, 13, 16]], [39, [1, 7, 13, 16]], [36, [1, 7, 13, 17]], [37, [1, 7, 13, 17]], [38, [1, 7, 13, 17]], [39, [1, 7, 13, 17]], [19, [1, 7, 13, 21]], [20, [1, 7, 13, 21]], [29, [1, 7, 13, 21]], [31, [1, 7, 13, 21]], [37, [1, 7, 13, 21]], [40, [1, 7, 13, 21]], [19, [1, 7, 13, 22]], [20, [1, 7, 13, 22]], [29, [1, 7, 13, 22]], [31, [1, 7, 13, 22]], [36, [1, 7, 13, 22]], [18, [1, 7, 14, 21]], [20, [1, 7, 14, 21]], [30, [1, 7, 14, 21]], [18, [1, 7, 14, 22]], [20, [1, 7, 14, 22]], [30, [1, 7, 14, 22]], [6, [1, 7, 15, 17]], [8, [1, 7, 15, 17]], [1, [1, 7, 15, 21]], [3, [1, 7, 15, 21]], [6, [1, 7, 15, 21]], [8, [1, 7, 15, 21]], [19, [1, 7, 15, 21]], [20, [1, 7, 15, 21]], [31, [1, 7, 15, 21]], [1, [1, 7, 15, 22]], [3, [1, 7, 15, 22]], [6, [1, 7, 15, 22]], [8, [1, 7, 15, 22]], [19, [1, 7, 15, 22]], [20, [1, 7, 15, 22]], [31, [1, 7, 15, 22]], [3, [1, 7, 16, 21]], [18, [1, 7, 16, 21]], [3, [1, 7, 16, 22]], [18, [1, 7, 16, 22]], [14, [1, 7, 18, 21]], [22, [1, 7, 18, 21]], [26, [1, 7, 18, 21]], [14, [1, 7, 18, 22]], [22, [1, 7, 18, 22]], [26, [1, 7, 18, 22]], [36, [1, 12, 13, 13]], [37, [1, 12, 13, 13]], [38, [1, 12, 13, 13]], [39, [1, 12, 13, 13]], [36, [1, 12, 13, 16]], [37, [1, 12, 13, 16]], [38, [1, 12, 13, 16]], [39, [1, 12, 13, 16]], [36, [1, 12, 13, 17]], [37, [1, 12, 13, 17]], [38, [1, 12, 13, 17]], [39, [1, 12, 13, 17]], [36, [1, 12, 13, 18]], [37, [1, 12, 13, 18]], [38, [1, 12, 13, 18]], [39, [1, 12, 13, 18]], [19, [1, 12, 13, 21]], [20, [1, 12, 13, 21]], [29, [1, 12, 13, 21]], [31, [1, 12, 13, 21]], [37, [1, 12, 13, 21]], [40, [1, 12, 13, 21]], [19, [1, 12, 13, 22]], [20, [1, 12, 13, 22]], [29, [1, 12, 13, 22]], [31, [1, 12, 13, 22]], [36, [1, 12, 13, 22]], [18, [1, 12, 14, 21]], [30, [1, 12, 14, 21]], [31, [1, 12, 14, 21]], [18, [1, 12, 14, 22]], [30, [1, 12, 14, 22]], [31, [1, 12, 14, 22]], [36, [1, 12, 16, 18]], [37, [1, 12, 16, 18]], [38, [1, 12, 16, 18]], [39, [1, 12, 16, 18]], [20, [1, 12, 16, 21]], [30, [1, 12, 16, 21]], [20, [1, 12, 16, 22]], [30, [1, 12, 16, 22]], [36, [1, 12, 17, 18]], [37, [1, 12, 17, 18]], [38, [1, 12, 17, 18]], [39, [1, 12, 17, 18]], [3, [1, 12, 18, 21]], [18, [1, 12, 18, 21]], [21, [1, 12, 18, 21]], [22, [1, 12, 18, 21]], [29, [1, 12, 18, 21]], [34, [1, 12, 18, 21]], [35, [1, 12, 18, 21]], [3, [1, 12, 18, 22]], [18, [1, 12, 18, 22]], [21, [1, 12, 18, 22]], [22, [1, 12, 18, 22]], [29, [1, 12, 18, 22]], [34, [1, 12, 18, 22]], [35, [1, 12, 18, 22]], [36, [1, 13, 13, 15]], [37, [1, 13, 13, 15]], [38, [1, 13, 13, 15]], [39, [1, 13, 13, 15]], [36, [1, 13, 15, 16]], [37, [1, 13, 15, 16]], [38, [1, 13, 15, 16]], [39, [1, 13, 15, 16]], [36, [1, 13, 15, 17]], [37, [1, 13, 15, 17]], [38, [1, 13, 15, 17]], [39, [1, 13, 15, 17]], [19, [1, 13, 15, 21]], [20, [1, 13, 15, 21]], [29, [1, 13, 15, 21]], [31, [1, 13, 15, 21]], [37, [1, 13, 15, 21]], [40, [1, 13, 15, 21]], [19, [1, 13, 15, 22]], [20, [1, 13, 15, 22]], [29, [1, 13, 15, 22]], [31, [1, 13, 15, 22]], [36, [1, 13, 15, 22]], [18, [1, 14, 15, 21]], [30, [1, 14, 15, 21]], [31, [1, 14, 15, 21]], [18, [1, 14, 15, 22]], [30, [1, 14, 15, 22]], [31, [1, 14, 15, 22]], [3, [1, 15, 16, 21]], [18, [1, 15, 16, 21]], [3, [1, 15, 16, 22]], [18, [1, 15, 16, 22]], [3, [1, 15, 18, 21]], [21, [1, 15, 18, 21]], [27, [1, 15, 18, 21]], [28, [1, 15, 18, 21]], [35, [1, 15, 18, 21]], [3, [1, 15, 18, 22]], [21, [1, 15, 18, 22]], [27, [1, 15, 18, 22]], [28, [1, 15, 18, 22]], [35, [1, 15, 18, 22]], [26, [1, 16, 18, 21]], [28, [1, 16, 18, 21]], [34, [1, 16, 18, 21]], [26, [1, 16, 18, 22]], [28, [1, 16, 18, 22]], [34, [1, 16, 18, 22]], [9, [2, 2, 3, 3]], [10, [2, 2, 3, 3]], [24, [2, 2, 3, 3]], [1, [2, 2, 3, 4]], [5, [2, 2, 3, 4]], [19, [2, 2, 3, 4]], [21, [2, 2, 3, 4]], [15, [2, 2, 3, 5]], [16, [2, 2, 3, 5]], [25, [2, 2, 3, 5]], [15, [2, 2, 3, 7]], [16, [2, 2, 3, 7]], [25, [2, 2, 3, 7]], [10, [2, 2, 3, 9]], [12, [2, 2, 3, 9]], [1, [2, 2, 3, 11]], [5, [2, 2, 3, 11]], [10, [2, 2, 3, 11]], [11, [2, 2, 3, 11]], [19, [2, 2, 3, 11]], [21, [2, 2, 3, 11]], [24, [2, 2, 3, 11]], [10, [2, 2, 3, 13]], [11, [2, 2, 3, 13]], [24, [2, 2, 3, 13]], [10, [2, 2, 3, 14]], [11, [2, 2, 3, 14]], [15, [2, 2, 3, 14]], [16, [2, 2, 3, 14]], [24, [2, 2, 3, 14]], [25, [2, 2, 3, 14]], [5, [2, 2, 3, 21]], [10, [2, 2, 3, 21]], [11, [2, 2, 3, 21]], [13, [2, 2, 3, 21]], [22, [2, 2, 3, 21]], [24, [2, 2, 3, 21]], [25, [2, 2, 3, 21]], [26, [2, 2, 3, 21]], [5, [2, 2, 3, 22]], [10, [2, 2, 3, 22]], [11, [2, 2, 3, 22]], [13, [2, 2, 3, 22]], [22, [2, 2, 3, 22]], [24, [2, 2, 3, 22]], [25, [2, 2, 3, 22]], [26, [2, 2, 3, 22]], [13, [2, 2, 4, 5]], [14, [2, 2, 4, 5]], [25, [2, 2, 4, 5]], [13, [2, 2, 4, 7]], [14, [2, 2, 4, 7]], [25, [2, 2, 4, 7]], [13, [2, 2, 4, 14]], [14, [2, 2, 4, 14]], [25, [2, 2, 4, 14]], [15, [2, 2, 4, 21]], [16, [2, 2, 4, 21]], [25, [2, 2, 4, 21]], [15, [2, 2, 4, 22]], [16, [2, 2, 4, 22]], [25, [2, 2, 4, 22]], [0, [2, 2, 5, 11]], [9, [2, 2, 5, 11]], [11, [2, 2, 5, 11]], [14, [2, 2, 5, 11]], [16, [2, 2, 5, 11]], [11, [2, 2, 5, 13]], [12, [2, 2, 5, 13]], [24, [2, 2, 5, 13]], [5, [2, 2, 5, 17]], [19, [2, 2, 5, 17]], [21, [2, 2, 5, 17]], [5, [2, 2, 5, 21]], [19, [2, 2, 5, 21]], [21, [2, 2, 5, 21]], [5, [2, 2, 5, 22]], [19, [2, 2, 5, 22]], [21, [2, 2, 5, 22]], [0, [2, 2, 7, 11]], [9, [2, 2, 7, 11]], [11, [2, 2, 7, 11]], [14, [2, 2, 7, 11]], [16, [2, 2, 7, 11]], [1, [2, 2, 7, 17]], [19, [2, 2, 7, 17]], [21, [2, 2, 7, 17]], [1, [2, 2, 7, 21]], [14, [2, 2, 7, 21]], [19, [2, 2, 7, 21]], [21, [2, 2, 7, 21]], [22, [2, 2, 7, 21]], [26, [2, 2, 7, 21]], [1, [2, 2, 7, 22]], [14, [2, 2, 7, 22]], [19, [2, 2, 7, 22]], [21, [2, 2, 7, 22]], [22, [2, 2, 7, 22]], [26, [2, 2, 7, 22]], [1, [2, 2, 8, 17]], [5, [2, 2, 8, 17]], [19, [2, 2, 8, 17]], [22, [2, 2, 8, 17]], [32, [2, 2, 8, 17]], [33, [2, 2, 8, 17]], [1, [2, 2, 8, 21]], [5, [2, 2, 8, 21]], [19, [2, 2, 8, 21]], [22, [2, 2, 8, 21]], [32, [2, 2, 8, 21]], [33, [2, 2, 8, 21]], [1, [2, 2, 8, 22]], [5, [2, 2, 8, 22]], [19, [2, 2, 8, 22]], [22, [2, 2, 8, 22]], [32, [2, 2, 8, 22]], [33, [2, 2, 8, 22]], [10, [2, 2, 9, 11]], [12, [2, 2, 9, 11]], [10, [2, 2, 9, 13]], [12, [2, 2, 9, 13]], [10, [2, 2, 9, 14]], [12, [2, 2, 9, 14]], [10, [2, 2, 9, 21]], [12, [2, 2, 9, 21]], [10, [2, 2, 9, 22]], [12, [2, 2, 9, 22]], [11, [2, 2, 11, 13]], [12, [2, 2, 11, 13]], [24, [2, 2, 11, 13]], [0, [2, 2, 11, 14]], [9, [2, 2, 11, 14]], [12, [2, 2, 11, 14]], [14, [2, 2, 11, 14]], [16, [2, 2, 11, 14]], [24, [2, 2, 11, 14]], [14, [2, 2, 11, 21]], [16, [2, 2, 11, 21]], [14, [2, 2, 11, 22]], [16, [2, 2, 11, 22]], [0, [2, 2, 12, 21]], [5, [2, 2, 12, 21]], [22, [2, 2, 12, 21]], [26, [2, 2, 12, 21]], [0, [2, 2, 12, 22]], [5, [2, 2, 12, 22]], [22, [2, 2, 12, 22]], [26, [2, 2, 12, 22]], [1, [2, 2, 14, 17]], [6, [2, 2, 14, 17]], [22, [2, 2, 14, 17]], [23, [2, 2, 14, 17]], [33, [2, 2, 14, 17]], [1, [2, 2, 14, 21]], [6, [2, 2, 14, 21]], [22, [2, 2, 14, 21]], [23, [2, 2, 14, 21]], [33, [2, 2, 14, 21]], [1, [2, 2, 14, 22]], [6, [2, 2, 14, 22]], [22, [2, 2, 14, 22]], [23, [2, 2, 14, 22]], [33, [2, 2, 14, 22]], [5, [2, 2, 15, 17]], [6, [2, 2, 15, 17]], [21, [2, 2, 15, 17]], [23, [2, 2, 15, 17]], [32, [2, 2, 15, 17]], [6, [2, 2, 15, 21]], [9, [2, 2, 15, 21]], [12, [2, 2, 15, 21]], [14, [2, 2, 15, 21]], [21, [2, 2, 15, 21]], [23, [2, 2, 15, 21]], [24, [2, 2, 15, 21]], [32, [2, 2, 15, 21]], [6, [2, 2, 15, 22]], [9, [2, 2, 15, 22]], [12, [2, 2, 15, 22]], [14, [2, 2, 15, 22]], [21, [2, 2, 15, 22]], [23, [2, 2, 15, 22]], [24, [2, 2, 15, 22]], [32, [2, 2, 15, 22]], [0, [2, 3, 3, 5]], [13, [2, 3, 3, 5]], [16, [2, 3, 3, 5]], [25, [2, 3, 3, 5]], [0, [2, 3, 3, 14]], [13, [2, 3, 3, 14]], [16, [2, 3, 3, 14]], [25, [2, 3, 3, 14]], [5, [2, 3, 3, 21]], [7, [2, 3, 3, 21]], [14, [2, 3, 3, 21]], [27, [2, 3, 3, 21]], [37, [2, 3, 3, 21]], [40, [2, 3, 3, 21]], [5, [2, 3, 3, 22]], [7, [2, 3, 3, 22]], [14, [2, 3, 3, 22]], [27, [2, 3, 3, 22]], [36, [2, 3, 3, 22]], [7, [2, 3, 4, 5]], [14, [2, 3, 4, 5]], [15, [2, 3, 4, 5]], [19, [2, 3, 4, 5]], [21, [2, 3, 4, 5]], [25, [2, 3, 4, 5]], [1, [2, 3, 4, 7]], [19, [2, 3, 4, 7]], [21, [2, 3, 4, 7]], [1, [2, 3, 4, 14]], [7, [2, 3, 4, 14]], [14, [2, 3, 4, 14]], [15, [2, 3, 4, 14]], [25, [2, 3, 4, 14]], [13, [2, 3, 5, 5]], [18, [2, 3, 5, 5]], [19, [2, 3, 5, 5]], [25, [2, 3, 5, 5]], [30, [2, 3, 5, 5]], [31, [2, 3, 5, 5]], [0, [2, 3, 5, 7]], [13, [2, 3, 5, 7]], [15, [2, 3, 5, 7]], [7, [2, 3, 5, 11]], [11, [2, 3, 5, 11]], [12, [2, 3, 5, 11]], [14, [2, 3, 5, 11]], [16, [2, 3, 5, 11]], [19, [2, 3, 5, 11]], [21, [2, 3, 5, 11]], [24, [2, 3, 5, 11]], [10, [2, 3, 5, 13]], [12, [2, 3, 5, 13]], [13, [2, 3, 5, 13]], [19, [2, 3, 5, 13]], [20, [2, 3, 5, 13]], [25, [2, 3, 5, 13]], [31, [2, 3, 5, 13]], [0, [2, 3, 5, 14]], [13, [2, 3, 5, 14]], [15, [2, 3, 5, 14]], [18, [2, 3, 5, 14]], [20, [2, 3, 5, 14]], [30, [2, 3, 5, 14]], [1, [2, 3, 7, 11]], [11, [2, 3, 7, 11]], [12, [2, 3, 7, 11]], [19, [2, 3, 7, 11]], [21, [2, 3, 7, 11]], [24, [2, 3, 7, 11]], [13, [2, 3, 7, 21]], [22, [2, 3, 7, 21]], [25, [2, 3, 7, 21]], [26, [2, 3, 7, 21]], [13, [2, 3, 7, 22]], [22, [2, 3, 7, 22]], [25, [2, 3, 7, 22]], [26, [2, 3, 7, 22]], [10, [2, 3, 11, 13]], [12, [2, 3, 11, 13]], [1, [2, 3, 11, 14]], [7, [2, 3, 11, 14]], [10, [2, 3, 11, 14]], [11, [2, 3, 11, 14]], [14, [2, 3, 11, 14]], [16, [2, 3, 11, 14]], [24, [2, 3, 11, 14]], [18, [2, 3, 12, 12]], [29, [2, 3, 12, 16]], [36, [2, 3, 12, 16]], [39, [2, 3, 12, 16]], [40, [2, 3, 12, 16]], [26, [2, 3, 12, 17]], [34, [2, 3, 12, 17]], [35, [2, 3, 12, 17]], [37, [2, 3, 12, 17]], [38, [2, 3, 12, 17]], [40, [2, 3, 12, 17]], [7, [2, 3, 12, 21]], [22, [2, 3, 12, 21]], [27, [2, 3, 12, 21]], [34, [2, 3, 12, 21]], [35, [2, 3, 12, 21]], [37, [2, 3, 12, 21]], [39, [2, 3, 12, 21]], [7, [2, 3, 12, 22]], [22, [2, 3, 12, 22]], [27, [2, 3, 12, 22]], [34, [2, 3, 12, 22]], [35, [2, 3, 12, 22]], [27, [2, 3, 13, 13]], [13, [2, 3, 13, 17]], [25, [2, 3, 13, 17]], [27, [2, 3, 13, 17]], [13, [2, 3, 15, 17]], [25, [2, 3, 15, 17]], [27, [2, 3, 15, 17]], [28, [2, 3, 15, 17]], [35, [2, 3, 15, 17]], [7, [2, 3, 15, 21]], [10, [2, 3, 15, 21]], [11, [2, 3, 15, 21]], [24, [2, 3, 15, 21]], [27, [2, 3, 15, 21]], [28, [2, 3, 15, 21]], [35, [2, 3, 15, 21]], [7, [2, 3, 15, 22]], [10, [2, 3, 15, 22]], [11, [2, 3, 15, 22]], [24, [2, 3, 15, 22]], [27, [2, 3, 15, 22]], [28, [2, 3, 15, 22]], [35, [2, 3, 15, 22]], [29, [2, 3, 16, 16]], [36, [2, 3, 16, 16]], [39, [2, 3, 16, 16]], [40, [2, 3, 16, 16]], [26, [2, 3, 16, 17]], [28, [2, 3, 16, 17]], [34, [2, 3, 16, 17]], [37, [2, 3, 16, 17]], [38, [2, 3, 16, 17]], [40, [2, 3, 16, 17]], [14, [2, 3, 16, 21]], [26, [2, 3, 16, 21]], [28, [2, 3, 16, 21]], [34, [2, 3, 16, 21]], [37, [2, 3, 16, 21]], [39, [2, 3, 16, 21]], [14, [2, 3, 16, 22]], [26, [2, 3, 16, 22]], [28, [2, 3, 16, 22]], [34, [2, 3, 16, 22]], [9, [2, 4, 5, 7]], [12, [2, 4, 5, 7]], [13, [2, 4, 5, 7]], [15, [2, 4, 5, 7]], [24, [2, 4, 5, 7]], [9, [2, 4, 5, 14]], [12, [2, 4, 5, 14]], [13, [2, 4, 5, 14]], [15, [2, 4, 5, 14]], [24, [2, 4, 5, 14]], [15, [2, 4, 7, 21]], [16, [2, 4, 7, 21]], [25, [2, 4, 7, 21]], [15, [2, 4, 7, 22]], [16, [2, 4, 7, 22]], [25, [2, 4, 7, 22]], [14, [2, 5, 5, 11]], [18, [2, 5, 5, 11]], [19, [2, 5, 5, 11]], [30, [2, 5, 5, 11]], [31, [2, 5, 5, 11]], [36, [2, 5, 5, 13]], [37, [2, 5, 5, 13]], [38, [2, 5, 5, 13]], [39, [2, 5, 5, 13]], [36, [2, 5, 5, 16]], [37, [2, 5, 5, 16]], [38, [2, 5, 5, 16]], [39, [2, 5, 5, 16]], [18, [2, 5, 5, 17]], [19, [2, 5, 5, 17]], [30, [2, 5, 5, 17]], [31, [2, 5, 5, 17]], [36, [2, 5, 5, 17]], [37, [2, 5, 5, 17]], [38, [2, 5, 5, 17]], [39, [2, 5, 5, 17]], [19, [2, 5, 5, 21]], [29, [2, 5, 5, 21]], [30, [2, 5, 5, 21]], [31, [2, 5, 5, 21]], [37, [2, 5, 5, 21]], [40, [2, 5, 5, 21]], [19, [2, 5, 5, 22]], [29, [2, 5, 5, 22]], [30, [2, 5, 5, 22]], [31, [2, 5, 5, 22]], [36, [2, 5, 5, 22]], [0, [2, 5, 7, 11]], [9, [2, 5, 7, 11]], [12, [2, 5, 7, 11]], [24, [2, 5, 7, 11]], [10, [2, 5, 9, 13]], [12, [2, 5, 9, 13]], [14, [2, 5, 11, 13]], [19, [2, 5, 11, 13]], [20, [2, 5, 11, 13]], [31, [2, 5, 11, 13]], [0, [2, 5, 11, 14]], [9, [2, 5, 11, 14]], [12, [2, 5, 11, 14]], [18, [2, 5, 11, 14]], [20, [2, 5, 11, 14]], [24, [2, 5, 11, 14]], [30, [2, 5, 11, 14]], [36, [2, 5, 13, 13]], [37, [2, 5, 13, 13]], [38, [2, 5, 13, 13]], [39, [2, 5, 13, 13]], [36, [2, 5, 13, 16]], [37, [2, 5, 13, 16]], [38, [2, 5, 13, 16]], [39, [2, 5, 13, 16]], [19, [2, 5, 13, 17]], [20, [2, 5, 13, 17]], [31, [2, 5, 13, 17]], [36, [2, 5, 13, 17]], [37, [2, 5, 13, 17]], [38, [2, 5, 13, 17]], [39, [2, 5, 13, 17]], [19, [2, 5, 13, 21]], [20, [2, 5, 13, 21]], [29, [2, 5, 13, 21]], [31, [2, 5, 13, 21]], [37, [2, 5, 13, 21]], [40, [2, 5, 13, 21]], [19, [2, 5, 13, 22]], [20, [2, 5, 13, 22]], [29, [2, 5, 13, 22]], [31, [2, 5, 13, 22]], [36, [2, 5, 13, 22]], [6, [2, 5, 14, 17]], [8, [2, 5, 14, 17]], [18, [2, 5, 14, 17]], [20, [2, 5, 14, 17]], [30, [2, 5, 14, 17]], [6, [2, 5, 14, 21]], [8, [2, 5, 14, 21]], [18, [2, 5, 14, 21]], [20, [2, 5, 14, 21]], [30, [2, 5, 14, 21]], [6, [2, 5, 14, 22]], [8, [2, 5, 14, 22]], [18, [2, 5, 14, 22]], [20, [2, 5, 14, 22]], [30, [2, 5, 14, 22]], [18, [2, 5, 16, 21]], [18, [2, 5, 16, 22]], [14, [2, 7, 11, 21]], [16, [2, 7, 11, 21]], [14, [2, 7, 11, 22]], [16, [2, 7, 11, 22]], [0, [2, 7, 12, 21]], [0, [2, 7, 12, 22]], [6, [2, 7, 15, 17]], [8, [2, 7, 15, 17]], [6, [2, 7, 15, 21]], [8, [2, 7, 15, 21]], [6, [2, 7, 15, 22]], [8, [2, 7, 15, 22]], [10, [2, 9, 11, 13]], [12, [2, 9, 11, 13]], [10, [2, 9, 11, 14]], [12, [2, 9, 11, 14]], [10, [2, 9, 15, 21]], [12, [2, 9, 15, 21]], [10, [2, 9, 15, 22]], [12, [2, 9, 15, 22]], [18, [2, 11, 12, 12]], [29, [2, 11, 12, 16]], [36, [2, 11, 12, 16]], [39, [2, 11, 12, 16]], [40, [2, 11, 12, 16]], [26, [2, 11, 12, 17]], [34, [2, 11, 12, 17]], [35, [2, 11, 12, 17]], [37, [2, 11, 12, 17]], [38, [2, 11, 12, 17]], [40, [2, 11, 12, 17]], [37, [2, 11, 12, 21]], [39, [2, 11, 12, 21]], [27, [2, 11, 13, 13]], [14, [2, 11, 13, 17]], [27, [2, 11, 13, 17]], [14, [2, 11, 15, 17]], [27, [2, 11, 15, 17]], [28, [2, 11, 15, 17]], [35, [2, 11, 15, 17]], [29, [2, 11, 16, 16]], [36, [2, 11, 16, 16]], [39, [2, 11, 16, 16]], [40, [2, 11, 16, 16]], [26, [2, 11, 16, 17]], [28, [2, 11, 16, 17]], [34, [2, 11, 16, 17]], [37, [2, 11, 16, 17]], [38, [2, 11, 16, 17]], [40, [2, 11, 16, 17]], [37, [2, 11, 16, 21]], [39, [2, 11, 16, 21]], [1, [3, 3, 4, 21]], [5, [3, 3, 4, 21]], [19, [3, 3, 4, 21]], [21, [3, 3, 4, 21]], [1, [3, 3, 4, 22]], [5, [3, 3, 4, 22]], [19, [3, 3, 4, 22]], [21, [3, 3, 4, 22]], [15, [3, 3, 5, 7]], [16, [3, 3, 5, 7]], [25, [3, 3, 5, 7]], [9, [3, 3, 5, 11]], [10, [3, 3, 5, 11]], [24, [3, 3, 5, 11]], [9, [3, 3, 5, 13]], [10, [3, 3, 5, 13]], [15, [3, 3, 5, 13]], [16, [3, 3, 5, 13]], [24, [3, 3, 5, 13]], [25, [3, 3, 5, 13]], [5, [3, 3, 5, 21]], [14, [3, 3, 5, 21]], [15, [3, 3, 5, 21]], [20, [3, 3, 5, 21]], [21, [3, 3, 5, 21]], [25, [3, 3, 5, 21]], [31, [3, 3, 5, 21]], [5, [3, 3, 5, 22]], [14, [3, 3, 5, 22]], [15, [3, 3, 5, 22]], [20, [3, 3, 5, 22]], [21, [3, 3, 5, 22]], [25, [3, 3, 5, 22]], [31, [3, 3, 5, 22]], [9, [3, 3, 7, 11]], [10, [3, 3, 7, 11]], [24, [3, 3, 7, 11]], [14, [3, 3, 7, 21]], [15, [3, 3, 7, 21]], [16, [3, 3, 7, 21]], [19, [3, 3, 7, 21]], [20, [3, 3, 7, 21]], [22, [3, 3, 7, 21]], [25, [3, 3, 7, 21]], [26, [3, 3, 7, 21]], [31, [3, 3, 7, 21]], [14, [3, 3, 7, 22]], [15, [3, 3, 7, 22]], [16, [3, 3, 7, 22]], [19, [3, 3, 7, 22]], [20, [3, 3, 7, 22]], [22, [3, 3, 7, 22]], [25, [3, 3, 7, 22]], [26, [3, 3, 7, 22]], [31, [3, 3, 7, 22]], [9, [3, 3, 11, 13]], [10, [3, 3, 11, 13]], [24, [3, 3, 11, 13]], [36, [3, 3, 12, 13]], [37, [3, 3, 12, 13]], [38, [3, 3, 12, 13]], [39, [3, 3, 12, 13]], [36, [3, 3, 12, 16]], [37, [3, 3, 12, 16]], [38, [3, 3, 12, 16]], [39, [3, 3, 12, 16]], [36, [3, 3, 12, 17]], [37, [3, 3, 12, 17]], [38, [3, 3, 12, 17]], [39, [3, 3, 12, 17]], [1, [3, 3, 12, 21]], [18, [3, 3, 12, 21]], [22, [3, 3, 12, 21]], [29, [3, 3, 12, 21]], [34, [3, 3, 12, 21]], [35, [3, 3, 12, 21]], [1, [3, 3, 12, 22]], [18, [3, 3, 12, 22]], [22, [3, 3, 12, 22]], [29, [3, 3, 12, 22]], [34, [3, 3, 12, 22]], [35, [3, 3, 12, 22]], [1, [3, 3, 13, 21]], [14, [3, 3, 13, 21]], [20, [3, 3, 13, 21]], [27, [3, 3, 13, 21]], [30, [3, 3, 13, 21]], [37, [3, 3, 13, 21]], [40, [3, 3, 13, 21]], [1, [3, 3, 13, 22]], [14, [3, 3, 13, 22]], [20, [3, 3, 13, 22]], [27, [3, 3, 13, 22]], [30, [3, 3, 13, 22]], [36, [3, 3, 13, 22]], [1, [3, 3, 14, 21]], [20, [3, 3, 14, 21]], [31, [3, 3, 14, 21]], [1, [3, 3, 14, 22]], [20, [3, 3, 14, 22]], [31, [3, 3, 14, 22]], [5, [3, 3, 15, 21]], [27, [3, 3, 15, 21]], [28, [3, 3, 15, 21]], [35, [3, 3, 15, 21]], [5, [3, 3, 15, 22]], [27, [3, 3, 15, 22]], [28, [3, 3, 15, 22]], [35, [3, 3, 15, 22]], [26, [3, 3, 16, 21]], [28, [3, 3, 16, 21]], [34, [3, 3, 16, 21]], [26, [3, 3, 16, 22]], [28, [3, 3, 16, 22]], [34, [3, 3, 16, 22]], [3, [3, 3, 18, 21]], [5, [3, 3, 18, 21]], [18, [3, 3, 18, 21]], [21, [3, 3, 18, 21]], [3, [3, 3, 18, 22]], [5, [3, 3, 18, 22]], [18, [3, 3, 18, 22]], [21, [3, 3, 18, 22]], [10, [3, 4, 5, 7]], [11, [3, 4, 5, 7]], [14, [3, 4, 5, 7]], [16, [3, 4, 5, 7]], [24, [3, 4, 5, 7]], [14, [3, 4, 5, 13]], [16, [3, 4, 5, 13]], [10, [3, 4, 5, 14]], [11, [3, 4, 5, 14]], [24, [3, 4, 5, 14]], [14, [3, 4, 7, 21]], [16, [3, 4, 7, 21]], [14, [3, 4, 7, 22]], [16, [3, 4, 7, 22]], [1, [3, 4, 12, 21]], [5, [3, 4, 12, 21]], [19, [3, 4, 12, 21]], [21, [3, 4, 12, 21]], [1, [3, 4, 12, 22]], [5, [3, 4, 12, 22]], [19, [3, 4, 12, 22]], [21, [3, 4, 12, 22]], [18, [3, 5, 5, 21]], [19, [3, 5, 5, 21]], [30, [3, 5, 5, 21]], [31, [3, 5, 5, 21]], [18, [3, 5, 5, 22]], [19, [3, 5, 5, 22]], [30, [3, 5, 5, 22]], [31, [3, 5, 5, 22]], [10, [3, 5, 7, 11]], [11, [3, 5, 7, 11]], [16, [3, 5, 7, 11]], [24, [3, 5, 7, 11]], [25, [3, 5, 7, 11]], [13, [3, 5, 7, 12]], [10, [3, 5, 9, 11]], [12, [3, 5, 9, 11]], [10, [3, 5, 9, 13]], [12, [3, 5, 9, 13]], [16, [3, 5, 11, 13]], [25, [3, 5, 11, 13]], [36, [3, 5, 11, 13]], [37, [3, 5, 11, 13]], [38, [3, 5, 11, 13]], [39, [3, 5, 11, 13]], [10, [3, 5, 11, 14]], [11, [3, 5, 11, 14]], [24, [3, 5, 11, 14]], [36, [3, 5, 11, 16]], [37, [3, 5, 11, 16]], [38, [3, 5, 11, 16]], [39, [3, 5, 11, 16]], [36, [3, 5, 11, 17]], [37, [3, 5, 11, 17]], [38, [3, 5, 11, 17]], [39, [3, 5, 11, 17]], [16, [3, 5, 11, 21]], [18, [3, 5, 11, 21]], [25, [3, 5, 11, 21]], [29, [3, 5, 11, 21]], [37, [3, 5, 11, 21]], [40, [3, 5, 11, 21]], [16, [3, 5, 11, 22]], [18, [3, 5, 11, 22]], [25, [3, 5, 11, 22]], [29, [3, 5, 11, 22]], [36, [3, 5, 11, 22]], [13, [3, 5, 12, 13]], [36, [3, 5, 12, 13]], [37, [3, 5, 12, 13]], [38, [3, 5, 12, 13]], [39, [3, 5, 12, 13]], [36, [3, 5, 12, 16]], [37, [3, 5, 12, 16]], [38, [3, 5, 12, 16]], [39, [3, 5, 12, 16]], [36, [3, 5, 12, 17]], [37, [3, 5, 12, 17]], [38, [3, 5, 12, 17]], [39, [3, 5, 12, 17]], [5, [3, 5, 12, 21]], [13, [3, 5, 12, 21]], [18, [3, 5, 12, 21]], [20, [3, 5, 12, 21]], [21, [3, 5, 12, 21]], [29, [3, 5, 12, 21]], [31, [3, 5, 12, 21]], [37, [3, 5, 12, 21]], [40, [3, 5, 12, 21]], [5, [3, 5, 12, 22]], [13, [3, 5, 12, 22]], [18, [3, 5, 12, 22]], [20, [3, 5, 12, 22]], [21, [3, 5, 12, 22]], [29, [3, 5, 12, 22]], [31, [3, 5, 12, 22]], [36, [3, 5, 12, 22]], [14, [3, 5, 13, 21]], [19, [3, 5, 13, 21]], [20, [3, 5, 13, 21]], [27, [3, 5, 13, 21]], [31, [3, 5, 13, 21]], [37, [3, 5, 13, 21]], [40, [3, 5, 13, 21]], [14, [3, 5, 13, 22]], [19, [3, 5, 13, 22]], [20, [3, 5, 13, 22]], [27, [3, 5, 13, 22]], [31, [3, 5, 13, 22]], [36, [3, 5, 13, 22]], [18, [3, 5, 14, 21]], [20, [3, 5, 14, 21]], [30, [3, 5, 14, 21]], [18, [3, 5, 14, 22]], [20, [3, 5, 14, 22]], [30, [3, 5, 14, 22]], [14, [3, 7, 7, 21]], [22, [3, 7, 7, 21]], [26, [3, 7, 7, 21]], [14, [3, 7, 7, 22]], [22, [3, 7, 7, 22]], [26, [3, 7, 7, 22]], [10, [3, 7, 9, 11]], [12, [3, 7, 9, 11]], [14, [3, 7, 11, 21]], [16, [3, 7, 11, 21]], [14, [3, 7, 11, 22]], [16, [3, 7, 11, 22]], [19, [3, 7, 12, 21]], [20, [3, 7, 12, 21]], [22, [3, 7, 12, 21]], [31, [3, 7, 12, 21]], [34, [3, 7, 12, 21]], [35, [3, 7, 12, 21]], [37, [3, 7, 12, 21]], [40, [3, 7, 12, 21]], [19, [3, 7, 12, 22]], [20, [3, 7, 12, 22]], [22, [3, 7, 12, 22]], [31, [3, 7, 12, 22]], [34, [3, 7, 12, 22]], [35, [3, 7, 12, 22]], [36, [3, 7, 12, 22]], [27, [3, 7, 15, 21]], [28, [3, 7, 15, 21]], [35, [3, 7, 15, 21]], [27, [3, 7, 15, 22]], [28, [3, 7, 15, 22]], [35, [3, 7, 15, 22]], [26, [3, 7, 16, 21]], [28, [3, 7, 16, 21]], [34, [3, 7, 16, 21]], [26, [3, 7, 16, 22]], [28, [3, 7, 16, 22]], [34, [3, 7, 16, 22]], [10, [3, 9, 11, 13]], [12, [3, 9, 11, 13]], [36, [3, 11, 13, 13]], [37, [3, 11, 13, 13]], [38, [3, 11, 13, 13]], [39, [3, 11, 13, 13]], [36, [3, 11, 13, 16]], [37, [3, 11, 13, 16]], [38, [3, 11, 13, 16]], [39, [3, 11, 13, 16]], [36, [3, 11, 13, 17]], [37, [3, 11, 13, 17]], [38, [3, 11, 13, 17]], [39, [3, 11, 13, 17]], [1, [3, 11, 13, 21]], [29, [3, 11, 13, 21]], [37, [3, 11, 13, 21]], [40, [3, 11, 13, 21]], [1, [3, 11, 13, 22]], [29, [3, 11, 13, 22]], [36, [3, 11, 13, 22]], [14, [3, 11, 14, 21]], [25, [3, 11, 14, 21]], [14, [3, 11, 14, 22]], [25, [3, 11, 14, 22]], [1, [3, 11, 16, 21]], [18, [3, 11, 16, 21]], [1, [3, 11, 16, 22]], [18, [3, 11, 16, 22]], [20, [3, 12, 13, 21]], [30, [3, 12, 13, 21]], [20, [3, 12, 13, 22]], [30, [3, 12, 13, 22]], [1, [3, 12, 14, 21]], [13, [3, 12, 14, 21]], [20, [3, 12, 14, 21]], [31, [3, 12, 14, 21]], [1, [3, 12, 14, 22]], [13, [3, 12, 14, 22]], [20, [3, 12, 14, 22]], [31, [3, 12, 14, 22]], [3, [3, 12, 18, 21]], [5, [3, 12, 18, 21]], [18, [3, 12, 18, 21]], [21, [3, 12, 18, 21]], [3, [3, 12, 18, 22]], [5, [3, 12, 18, 22]], [18, [3, 12, 18, 22]], [21, [3, 12, 18, 22]], [13, [4, 4, 5, 7]], [14, [4, 4, 5, 7]], [25, [4, 4, 5, 7]], [13, [4, 4, 5, 13]], [14, [4, 4, 5, 13]], [25, [4, 4, 5, 13]], [5, [4, 4, 5, 21]], [13, [4, 4, 5, 21]], [22, [4, 4, 5, 21]], [25, [4, 4, 5, 21]], [26, [4, 4, 5, 21]], [5, [4, 4, 5, 22]], [13, [4, 4, 5, 22]], [22, [4, 4, 5, 22]], [25, [4, 4, 5, 22]], [26, [4, 4, 5, 22]], [13, [4, 4, 7, 21]], [14, [4, 4, 7, 21]], [25, [4, 4, 7, 21]], [13, [4, 4, 7, 22]], [14, [4, 4, 7, 22]], [25, [4, 4, 7, 22]], [18, [4, 5, 5, 7]], [19, [4, 5, 5, 7]], [30, [4, 5, 5, 7]], [31, [4, 5, 5, 7]], [18, [4, 5, 5, 15]], [19, [4, 5, 5, 15]], [30, [4, 5, 5, 15]], [31, [4, 5, 5, 15]], [5, [4, 5, 5, 21]], [18, [4, 5, 5, 21]], [21, [4, 5, 5, 21]], [30, [4, 5, 5, 21]], [31, [4, 5, 5, 21]], [5, [4, 5, 5, 22]], [18, [4, 5, 5, 22]], [21, [4, 5, 5, 22]], [30, [4, 5, 5, 22]], [31, [4, 5, 5, 22]], [10, [4, 5, 7, 9]], [12, [4, 5, 7, 9]], [14, [4, 5, 7, 11]], [16, [4, 5, 7, 11]], [19, [4, 5, 7, 13]], [20, [4, 5, 7, 13]], [31, [4, 5, 7, 13]], [36, [4, 5, 7, 13]], [37, [4, 5, 7, 13]], [38, [4, 5, 7, 13]], [39, [4, 5, 7, 13]], [18, [4, 5, 7, 14]], [20, [4, 5, 7, 14]], [30, [4, 5, 7, 14]], [36, [4, 5, 7, 16]], [37, [4, 5, 7, 16]], [38, [4, 5, 7, 16]], [39, [4, 5, 7, 16]], [36, [4, 5, 7, 17]], [37, [4, 5, 7, 17]], [38, [4, 5, 7, 17]], [39, [4, 5, 7, 17]], [16, [4, 5, 7, 21]], [19, [4, 5, 7, 21]], [27, [4, 5, 7, 21]], [29, [4, 5, 7, 21]], [30, [4, 5, 7, 21]], [31, [4, 5, 7, 21]], [16, [4, 5, 7, 22]], [19, [4, 5, 7, 22]], [27, [4, 5, 7, 22]], [29, [4, 5, 7, 22]], [30, [4, 5, 7, 22]], [31, [4, 5, 7, 22]], [10, [4, 5, 9, 14]], [12, [4, 5, 9, 14]], [14, [4, 5, 11, 13]], [16, [4, 5, 11, 13]], [14, [4, 5, 11, 21]], [16, [4, 5, 11, 21]], [14, [4, 5, 11, 22]], [16, [4, 5, 11, 22]], [5, [4, 5, 12, 21]], [19, [4, 5, 12, 21]], [21, [4, 5, 12, 21]], [5, [4, 5, 12, 22]], [19, [4, 5, 12, 22]], [21, [4, 5, 12, 22]], [19, [4, 5, 13, 15]], [20, [4, 5, 13, 15]], [31, [4, 5, 13, 15]], [36, [4, 5, 13, 15]], [37, [4, 5, 13, 15]], [38, [4, 5, 13, 15]], [39, [4, 5, 13, 15]], [19, [4, 5, 13, 21]], [20, [4, 5, 13, 21]], [31, [4, 5, 13, 21]], [19, [4, 5, 13, 22]], [20, [4, 5, 13, 22]], [31, [4, 5, 13, 22]], [18, [4, 5, 14, 15]], [20, [4, 5, 14, 15]], [30, [4, 5, 14, 15]], [14, [4, 5, 14, 21]], [16, [4, 5, 14, 21]], [18, [4, 5, 14, 21]], [20, [4, 5, 14, 21]], [30, [4, 5, 14, 21]], [14, [4, 5, 14, 22]], [16, [4, 5, 14, 22]], [18, [4, 5, 14, 22]], [20, [4, 5, 14, 22]], [30, [4, 5, 14, 22]], [36, [4, 5, 15, 16]], [37, [4, 5, 15, 16]], [38, [4, 5, 15, 16]], [39, [4, 5, 15, 16]], [36, [4, 5, 15, 17]], [37, [4, 5, 15, 17]], [38, [4, 5, 15, 17]], [39, [4, 5, 15, 17]], [5, [4, 5, 15, 21]], [16, [4, 5, 15, 21]], [21, [4, 5, 15, 21]], [27, [4, 5, 15, 21]], [29, [4, 5, 15, 21]], [30, [4, 5, 15, 21]], [31, [4, 5, 15, 21]], [5, [4, 5, 15, 22]], [16, [4, 5, 15, 22]], [21, [4, 5, 15, 22]], [27, [4, 5, 15, 22]], [29, [4, 5, 15, 22]], [30, [4, 5, 15, 22]], [31, [4, 5, 15, 22]], [14, [4, 7, 11, 21]], [16, [4, 7, 11, 21]], [14, [4, 7, 11, 22]], [16, [4, 7, 11, 22]], [1, [4, 7, 12, 21]], [19, [4, 7, 12, 21]], [21, [4, 7, 12, 21]], [1, [4, 7, 12, 22]], [19, [4, 7, 12, 22]], [21, [4, 7, 12, 22]], [36, [4, 7, 13, 13]], [37, [4, 7, 13, 13]], [38, [4, 7, 13, 13]], [39, [4, 7, 13, 13]], [36, [4, 7, 13, 16]], [37, [4, 7, 13, 16]], [38, [4, 7, 13, 16]], [39, [4, 7, 13, 16]], [36, [4, 7, 13, 17]], [37, [4, 7, 13, 17]], [38, [4, 7, 13, 17]], [39, [4, 7, 13, 17]], [19, [4, 7, 13, 21]], [20, [4, 7, 13, 21]], [29, [4, 7, 13, 21]], [31, [4, 7, 13, 21]], [37, [4, 7, 13, 21]], [40, [4, 7, 13, 21]], [19, [4, 7, 13, 22]], [20, [4, 7, 13, 22]], [29, [4, 7, 13, 22]], [31, [4, 7, 13, 22]], [36, [4, 7, 13, 22]], [14, [4, 7, 14, 21]], [18, [4, 7, 14, 21]], [20, [4, 7, 14, 21]], [22, [4, 7, 14, 21]], [26, [4, 7, 14, 21]], [30, [4, 7, 14, 21]], [14, [4, 7, 14, 22]], [18, [4, 7, 14, 22]], [20, [4, 7, 14, 22]], [22, [4, 7, 14, 22]], [26, [4, 7, 14, 22]], [30, [4, 7, 14, 22]], [1, [4, 7, 15, 21]], [19, [4, 7, 15, 21]], [21, [4, 7, 15, 21]], [1, [4, 7, 15, 22]], [19, [4, 7, 15, 22]], [21, [4, 7, 15, 22]], [1, [4, 7, 16, 21]], [18, [4, 7, 16, 21]], [1, [4, 7, 16, 22]], [18, [4, 7, 16, 22]], [1, [4, 12, 14, 21]], [22, [4, 12, 14, 21]], [34, [4, 12, 14, 21]], [35, [4, 12, 14, 21]], [37, [4, 12, 14, 21]], [40, [4, 12, 14, 21]], [1, [4, 12, 14, 22]], [22, [4, 12, 14, 22]], [34, [4, 12, 14, 22]], [35, [4, 12, 14, 22]], [36, [4, 12, 14, 22]], [36, [4, 13, 13, 15]], [37, [4, 13, 13, 15]], [38, [4, 13, 13, 15]], [39, [4, 13, 13, 15]], [36, [4, 13, 15, 16]], [37, [4, 13, 15, 16]], [38, [4, 13, 15, 16]], [39, [4, 13, 15, 16]], [36, [4, 13, 15, 17]], [37, [4, 13, 15, 17]], [38, [4, 13, 15, 17]], [39, [4, 13, 15, 17]], [19, [4, 13, 15, 21]], [20, [4, 13, 15, 21]], [29, [4, 13, 15, 21]], [31, [4, 13, 15, 21]], [37, [4, 13, 15, 21]], [40, [4, 13, 15, 21]], [19, [4, 13, 15, 22]], [20, [4, 13, 15, 22]], [29, [4, 13, 15, 22]], [31, [4, 13, 15, 22]], [36, [4, 13, 15, 22]], [18, [4, 14, 15, 21]], [20, [4, 14, 15, 21]], [27, [4, 14, 15, 21]], [28, [4, 14, 15, 21]], [30, [4, 14, 15, 21]], [35, [4, 14, 15, 21]], [18, [4, 14, 15, 22]], [20, [4, 14, 15, 22]], [27, [4, 14, 15, 22]], [28, [4, 14, 15, 22]], [30, [4, 14, 15, 22]], [35, [4, 14, 15, 22]], [26, [4, 14, 16, 21]], [28, [4, 14, 16, 21]], [34, [4, 14, 16, 21]], [26, [4, 14, 16, 22]], [28, [4, 14, 16, 22]], [34, [4, 14, 16, 22]], [1, [4, 15, 16, 21]], [18, [4, 15, 16, 21]], [1, [4, 15, 16, 22]], [18, [4, 15, 16, 22]], [36, [5, 5, 7, 13]], [37, [5, 5, 7, 13]], [38, [5, 5, 7, 13]], [39, [5, 5, 7, 13]], [36, [5, 5, 7, 16]], [37, [5, 5, 7, 16]], [38, [5, 5, 7, 16]], [39, [5, 5, 7, 16]], [36, [5, 5, 7, 17]], [37, [5, 5, 7, 17]], [38, [5, 5, 7, 17]], [39, [5, 5, 7, 17]], [19, [5, 5, 7, 21]], [29, [5, 5, 7, 21]], [30, [5, 5, 7, 21]], [31, [5, 5, 7, 21]], [37, [5, 5, 7, 21]], [40, [5, 5, 7, 21]], [19, [5, 5, 7, 22]], [29, [5, 5, 7, 22]], [30, [5, 5, 7, 22]], [31, [5, 5, 7, 22]], [36, [5, 5, 7, 22]], [18, [5, 5, 11, 21]], [19, [5, 5, 11, 21]], [30, [5, 5, 11, 21]], [31, [5, 5, 11, 21]], [18, [5, 5, 11, 22]], [19, [5, 5, 11, 22]], [30, [5, 5, 11, 22]], [31, [5, 5, 11, 22]], [36, [5, 5, 12, 13]], [37, [5, 5, 12, 13]], [38, [5, 5, 12, 13]], [39, [5, 5, 12, 13]], [36, [5, 5, 12, 16]], [37, [5, 5, 12, 16]], [38, [5, 5, 12, 16]], [39, [5, 5, 12, 16]], [36, [5, 5, 12, 17]], [37, [5, 5, 12, 17]], [38, [5, 5, 12, 17]], [39, [5, 5, 12, 17]], [20, [5, 5, 12, 21]], [29, [5, 5, 12, 21]], [30, [5, 5, 12, 21]], [37, [5, 5, 12, 21]], [40, [5, 5, 12, 21]], [20, [5, 5, 12, 22]], [29, [5, 5, 12, 22]], [30, [5, 5, 12, 22]], [36, [5, 5, 12, 22]], [36, [5, 5, 13, 13]], [37, [5, 5, 13, 13]], [38, [5, 5, 13, 13]], [39, [5, 5, 13, 13]], [36, [5, 5, 13, 15]], [37, [5, 5, 13, 15]], [38, [5, 5, 13, 15]], [39, [5, 5, 13, 15]], [36, [5, 5, 13, 16]], [37, [5, 5, 13, 16]], [38, [5, 5, 13, 16]], [39, [5, 5, 13, 16]], [36, [5, 5, 13, 17]], [37, [5, 5, 13, 17]], [38, [5, 5, 13, 17]], [39, [5, 5, 13, 17]], [36, [5, 5, 13, 18]], [37, [5, 5, 13, 18]], [38, [5, 5, 13, 18]], [39, [5, 5, 13, 18]], [20, [5, 5, 13, 21]], [27, [5, 5, 13, 21]], [29, [5, 5, 13, 21]], [30, [5, 5, 13, 21]], [20, [5, 5, 13, 22]], [27, [5, 5, 13, 22]], [29, [5, 5, 13, 22]], [30, [5, 5, 13, 22]], [36, [5, 5, 15, 16]], [37, [5, 5, 15, 16]], [38, [5, 5, 15, 16]], [39, [5, 5, 15, 16]], [36, [5, 5, 15, 17]], [37, [5, 5, 15, 17]], [38, [5, 5, 15, 17]], [39, [5, 5, 15, 17]], [18, [5, 5, 15, 21]], [29, [5, 5, 15, 21]], [37, [5, 5, 15, 21]], [40, [5, 5, 15, 21]], [18, [5, 5, 15, 22]], [29, [5, 5, 15, 22]], [36, [5, 5, 15, 22]], [36, [5, 5, 16, 18]], [37, [5, 5, 16, 18]], [38, [5, 5, 16, 18]], [39, [5, 5, 16, 18]], [20, [5, 5, 16, 21]], [30, [5, 5, 16, 21]], [20, [5, 5, 16, 22]], [30, [5, 5, 16, 22]], [36, [5, 5, 17, 18]], [37, [5, 5, 17, 18]], [38, [5, 5, 17, 18]], [39, [5, 5, 17, 18]], [14, [5, 5, 18, 21]], [27, [5, 5, 18, 21]], [29, [5, 5, 18, 21]], [14, [5, 5, 18, 22]], [27, [5, 5, 18, 22]], [29, [5, 5, 18, 22]], [10, [5, 7, 9, 11]], [12, [5, 7, 9, 11]], [0, [5, 7, 12, 21]], [26, [5, 7, 12, 21]], [34, [5, 7, 12, 21]], [35, [5, 7, 12, 21]], [37, [5, 7, 12, 21]], [40, [5, 7, 12, 21]], [0, [5, 7, 12, 22]], [26, [5, 7, 12, 22]], [34, [5, 7, 12, 22]], [35, [5, 7, 12, 22]], [36, [5, 7, 12, 22]], [36, [5, 7, 13, 13]], [37, [5, 7, 13, 13]], [38, [5, 7, 13, 13]], [39, [5, 7, 13, 13]], [36, [5, 7, 13, 16]], [37, [5, 7, 13, 16]], [38, [5, 7, 13, 16]], [39, [5, 7, 13, 16]], [36, [5, 7, 13, 17]], [37, [5, 7, 13, 17]], [38, [5, 7, 13, 17]], [39, [5, 7, 13, 17]], [19, [5, 7, 13, 21]], [20, [5, 7, 13, 21]], [29, [5, 7, 13, 21]], [31, [5, 7, 13, 21]], [37, [5, 7, 13, 21]], [40, [5, 7, 13, 21]], [19, [5, 7, 13, 22]], [20, [5, 7, 13, 22]], [29, [5, 7, 13, 22]], [31, [5, 7, 13, 22]], [36, [5, 7, 13, 22]], [18, [5, 7, 14, 21]], [20, [5, 7, 14, 21]], [30, [5, 7, 14, 21]], [18, [5, 7, 14, 22]], [20, [5, 7, 14, 22]], [30, [5, 7, 14, 22]], [0, [5, 7, 15, 21]], [28, [5, 7, 15, 21]], [35, [5, 7, 15, 21]], [37, [5, 7, 15, 21]], [40, [5, 7, 15, 21]], [0, [5, 7, 15, 22]], [28, [5, 7, 15, 22]], [35, [5, 7, 15, 22]], [36, [5, 7, 15, 22]], [0, [5, 7, 16, 21]], [16, [5, 7, 16, 21]], [18, [5, 7, 16, 21]], [22, [5, 7, 16, 21]], [28, [5, 7, 16, 21]], [34, [5, 7, 16, 21]], [0, [5, 7, 16, 22]], [16, [5, 7, 16, 22]], [18, [5, 7, 16, 22]], [22, [5, 7, 16, 22]], [28, [5, 7, 16, 22]], [34, [5, 7, 16, 22]], [14, [5, 7, 18, 21]], [22, [5, 7, 18, 21]], [26, [5, 7, 18, 21]], [14, [5, 7, 18, 22]], [22, [5, 7, 18, 22]], [26, [5, 7, 18, 22]], [10, [5, 9, 11, 14]], [12, [5, 9, 11, 14]], [19, [5, 11, 13, 21]], [20, [5, 11, 13, 21]], [31, [5, 11, 13, 21]], [19, [5, 11, 13, 22]], [20, [5, 11, 13, 22]], [31, [5, 11, 13, 22]], [18, [5, 11, 14, 21]], [20, [5, 11, 14, 21]], [30, [5, 11, 14, 21]], [18, [5, 11, 14, 22]], [20, [5, 11, 14, 22]], [30, [5, 11, 14, 22]], [36, [5, 12, 12, 13]], [37, [5, 12, 12, 13]], [38, [5, 12, 12, 13]], [39, [5, 12, 12, 13]], [36, [5, 12, 12, 16]], [37, [5, 12, 12, 16]], [38, [5, 12, 12, 16]], [39, [5, 12, 12, 16]], [36, [5, 12, 12, 17]], [37, [5, 12, 12, 17]], [38, [5, 12, 12, 17]], [39, [5, 12, 12, 17]], [18, [5, 12, 12, 21]], [27, [5, 12, 12, 21]], [29, [5, 12, 12, 21]], [18, [5, 12, 12, 22]], [27, [5, 12, 12, 22]], [29, [5, 12, 12, 22]], [36, [5, 12, 13, 13]], [37, [5, 12, 13, 13]], [38, [5, 12, 13, 13]], [39, [5, 12, 13, 13]], [36, [5, 12, 13, 16]], [37, [5, 12, 13, 16]], [38, [5, 12, 13, 16]], [39, [5, 12, 13, 16]], [36, [5, 12, 13, 17]], [37, [5, 12, 13, 17]], [38, [5, 12, 13, 17]], [39, [5, 12, 13, 17]], [36, [5, 12, 13, 18]], [37, [5, 12, 13, 18]], [38, [5, 12, 13, 18]], [39, [5, 12, 13, 18]], [20, [5, 12, 13, 21]], [27, [5, 12, 13, 21]], [29, [5, 12, 13, 21]], [30, [5, 12, 13, 21]], [20, [5, 12, 13, 22]], [27, [5, 12, 13, 22]], [29, [5, 12, 13, 22]], [30, [5, 12, 13, 22]], [0, [5, 12, 14, 21]], [0, [5, 12, 14, 22]], [27, [5, 12, 15, 21]], [37, [5, 12, 15, 21]], [40, [5, 12, 15, 21]], [27, [5, 12, 15, 22]], [36, [5, 12, 15, 22]], [36, [5, 12, 16, 18]], [37, [5, 12, 16, 18]], [38, [5, 12, 16, 18]], [39, [5, 12, 16, 18]], [20, [5, 12, 16, 21]], [30, [5, 12, 16, 21]], [20, [5, 12, 16, 22]], [30, [5, 12, 16, 22]], [36, [5, 12, 17, 18]], [37, [5, 12, 17, 18]], [38, [5, 12, 17, 18]], [39, [5, 12, 17, 18]], [5, [5, 12, 18, 21]], [22, [5, 12, 18, 21]], [29, [5, 12, 18, 21]], [34, [5, 12, 18, 21]], [35, [5, 12, 18, 21]], [5, [5, 12, 18, 22]], [22, [5, 12, 18, 22]], [29, [5, 12, 18, 22]], [34, [5, 12, 18, 22]], [35, [5, 12, 18, 22]], [36, [5, 13, 13, 15]], [37, [5, 13, 13, 15]], [38, [5, 13, 13, 15]], [39, [5, 13, 13, 15]], [36, [5, 13, 15, 16]], [37, [5, 13, 15, 16]], [38, [5, 13, 15, 16]], [39, [5, 13, 15, 16]], [36, [5, 13, 15, 17]], [37, [5, 13, 15, 17]], [38, [5, 13, 15, 17]], [39, [5, 13, 15, 17]], [20, [5, 13, 15, 21]], [29, [5, 13, 15, 21]], [30, [5, 13, 15, 21]], [37, [5, 13, 15, 21]], [40, [5, 13, 15, 21]], [20, [5, 13, 15, 22]], [29, [5, 13, 15, 22]], [30, [5, 13, 15, 22]], [36, [5, 13, 15, 22]], [0, [5, 15, 16, 21]], [5, [5, 15, 16, 21]], [16, [5, 15, 16, 21]], [18, [5, 15, 16, 21]], [0, [5, 15, 16, 22]], [5, [5, 15, 16, 22]], [16, [5, 15, 16, 22]], [18, [5, 15, 16, 22]], [5, [5, 15, 18, 21]], [18, [5, 15, 18, 21]], [27, [5, 15, 18, 21]], [28, [5, 15, 18, 21]], [35, [5, 15, 18, 21]], [5, [5, 15, 18, 22]], [18, [5, 15, 18, 22]], [27, [5, 15, 18, 22]], [28, [5, 15, 18, 22]], [35, [5, 15, 18, 22]], [26, [5, 16, 18, 21]], [28, [5, 16, 18, 21]], [34, [5, 16, 18, 21]], [26, [5, 16, 18, 22]], [28, [5, 16, 18, 22]], [34, [5, 16, 18, 22]]], "stats": {"rows": 402942, "rank": 244240, "columns": 258072, "seconds": 15.344049799954519, "solver": "sparse rows and derivation DAG"}}

==> anc/controlled/compression_artifacts/trial_9_n23_search.json <==
{"graph": {"n": 23, "edges": [[0, 4], [0, 5], [0, 6], [1, 5], [1, 6], [1, 7], [1, 8], [2, 7], [2, 8], [2, 9], [2, 10], [3, 9], [3, 10], [3, 11], [3, 12], [4, 11], [4, 12], [5, 6], [5, 13], [5, 14], [5, 18], [6, 15], [6, 16], [6, 20], [7, 14], [7, 15], [8, 19], [9, 10], [11, 12], [13, 17], [13, 18], [14, 18], [14, 19], [15, 19], [15, 20], [16, 20], [16, 21], [16, 22], [17, 21], [17, 22], [21, 22]]}, "coefficient_degree": 4, "kind": "f2-roots-refutation-v1", "status": "UNSAT", "terms": [[1, [0]], [3, [0]], [4, [0]], [6, [0]], [7, [0]], [8, [0]], [17, [0]], [18, [0]], [24, [0]], [30, [0]], [31, [0]], [2, [1]], [3, [1]], [4, [1]], [2, [5]], [4, [5]], [18, [5]], [19, [5]], [30, [5]], [31, [5]], [1, [7]], [2, [7]], [3, [7]], [4, [7]], [4, [8]], [17, [8]], [5, [11]], [6, [11]], [7, [11]], [8, [11]], [5, [12]], [6, [12]], [7, [12]], [8, [12]], [1, [13]], [2, [13]], [4, [13]], [19, [13]], [20, [13]], [31, [13]], [1, [14]], [18, [14]], [20, [14]], [30, [14]], [1, [15]], [2, [15]], [3, [15]], [4, [15]], [1, [17]], [2, [17]], [17, [17]], [1, [19]], [2, [19]], [4, [19]], [3, [21]], [4, [21]], [17, [21]], [3, [22]], [4, [22]], [17, [22]], [2, [0, 0, 1, 1]], [17, [0, 0, 1, 1]], [19, [0, 0, 1, 1]], [21, [0, 0, 1, 1]], [24, [0, 0, 1, 1]], [25, [0, 0, 1, 1]], [2, [0, 0, 1, 5]], [5, [0, 0, 1, 5]], [6, [0, 0, 1, 5]], [17, [0, 0, 1, 5]], [24, [0, 0, 1, 5]], [26, [0, 0, 1, 5]], [32, [0, 0, 1, 5]], [5, [0, 0, 1, 6]], [6, [0, 0, 1, 6]], [25, [0, 0, 1, 6]], [26, [0, 0, 1, 6]], [33, [0, 0, 1, 6]], [2, [0, 0, 1, 7]], [13, [0, 0, 1, 7]], [14, [0, 0, 1, 7]], [15, [0, 0, 1, 7]], [16, [0, 0, 1, 7]], [17, [0, 0, 1, 7]], [19, [0, 0, 1, 7]], [21, [0, 0, 1, 7]], [24, [0, 0, 1, 7]], [25, [0, 0, 1, 7]], [1, [0, 0, 1, 8]], [2, [0, 0, 1, 8]], [3, [0, 0, 1, 8]], [4, [0, 0, 1, 8]], [13, [0, 0, 1, 8]], [14, [0, 0, 1, 8]], [15, [0, 0, 1, 8]], [16, [0, 0, 1, 8]], [17, [0, 0, 1, 8]], [19, [0, 0, 1, 8]], [21, [0, 0, 1, 8]], [24, [0, 0, 1, 8]], [25, [0, 0, 1, 8]], [2, [0, 0, 1, 13]], [4, [0, 0, 1, 13]], [25, [0, 0, 1, 14]], [32, [0, 0, 1, 14]], [33, [0, 0, 1, 14]], [2, [0, 0, 1, 15]], [4, [0, 0, 1, 15]], [24, [0, 0, 1, 15]], [32, [0, 0, 1, 15]], [33, [0, 0, 1, 15]], [1, [0, 0, 1, 19]], [2, [0, 0, 1, 19]], [19, [0, 0, 1, 19]], [21, [0, 0, 1, 19]], [1, [0, 0, 1, 21]], [2, [0, 0, 1, 21]], [3, [0, 0, 1, 21]], [4, [0, 0, 1, 21]], [1, [0, 0, 1, 22]], [2, [0, 0, 1, 22]], [3, [0, 0, 1, 22]], [4, [0, 0, 1, 22]], [13, [0, 0, 2, 7]], [14, [0, 0, 2, 7]], [15, [0, 0, 2, 7]], [16, [0, 0, 2, 7]], [13, [0, 0, 2, 8]], [14, [0, 0, 2, 8]], [15, [0, 0, 2, 8]], [16, [0, 0, 2, 8]], [3, [0, 0, 3, 7]], [4, [0, 0, 3, 7]], [17, [0, 0, 3, 7]], [3, [0, 0, 3, 8]], [4, [0, 0, 3, 8]], [17, [0, 0, 3, 8]], [5, [0, 0, 3, 11]], [6, [0, 0, 3, 11]], [7, [0, 0, 3, 11]], [8, [0, 0, 3, 11]], [5, [0, 0, 3, 12]], [6, [0, 0, 3, 12]], [7, [0, 0, 3, 12]], [8, [0, 0, 3, 12]], [18, [0, 0, 5, 5]], [21, [0, 0, 5, 5]], [24, [0, 0, 5, 5]], [25, [0, 0, 5, 5]], [30, [0, 0, 5, 5]], [31, [0, 0, 5, 5]], [5, [0, 0, 5, 6]], [22, [0, 0, 5, 6]], [24, [0, 0, 5, 6]], [32, [0, 0, 5, 6]], [33, [0, 0, 5, 6]], [34, [0, 0, 5, 6]], [35, [0, 0, 5, 6]], [4, [0, 0, 5, 7]], [17, [0, 0, 5, 7]], [19, [0, 0, 5, 7]], [24, [0, 0, 5, 7]], [2, [0, 0, 5, 8]], [5, [0, 0, 5, 8]], [19, [0, 0, 5, 8]], [21, [0, 0, 5, 8]], [24, [0, 0, 5, 8]], [26, [0, 0, 5, 8]], [33, [0, 0, 5, 8]], [20, [0, 0, 5, 13]], [30, [0, 0, 5, 13]], [20, [0, 0, 5, 14]], [21, [0, 0, 5, 14]], [25, [0, 0, 5, 14]], [30, [0, 0, 5, 14]], [4, [0, 0, 5, 15]], [6, [0, 0, 5, 15]], [17, [0, 0, 5, 15]], [18, [0, 0, 5, 15]], [19, [0, 0, 5, 15]], [22, [0, 0, 5, 15]], [23, [0, 0, 5, 15]], [26, [0, 0, 5, 15]], [30, [0, 0, 5, 15]], [31, [0, 0, 5, 15]], [33, [0, 0, 5, 15]], [35, [0, 0, 5, 15]], [17, [0, 0, 5, 16]], [18, [0, 0, 5, 16]], [21, [0, 0, 5, 16]], [23, [0, 0, 5, 16]], [29, [0, 0, 5, 16]], [34, [0, 0, 5, 16]], [36, [0, 0, 5, 16]], [39, [0, 0, 5, 16]], [40, [0, 0, 5, 16]], [17, [0, 0, 5, 17]], [18, [0, 0, 5, 17]], [19, [0, 0, 5, 17]], [22, [0, 0, 5, 17]], [30, [0, 0, 5, 17]], [31, [0, 0, 5, 17]], [37, [0, 0, 5, 17]], [38, [0, 0, 5, 17]], [40, [0, 0, 5, 17]], [4, [0, 0, 5, 19]], [6, [0, 0, 5, 19]], [21, [0, 0, 5, 19]], [2, [0, 0, 5, 21]], [17, [0, 0, 5, 21]], [18, [0, 0, 5, 21]], [19, [0, 0, 5, 21]], [30, [0, 0, 5, 21]], [31, [0, 0, 5, 21]], [37, [0, 0, 5, 21]], [39, [0, 0, 5, 21]], [2, [0, 0, 5, 22]], [17, [0, 0, 5, 22]], [18, [0, 0, 5, 22]], [19, [0, 0, 5, 22]], [30, [0, 0, 5, 22]], [31, [0, 0, 5, 22]], [5, [0, 0, 6, 6]], [19, [0, 0, 6, 6]], [24, [0, 0, 6, 6]], [19, [0, 0, 6, 7]], [24, [0, 0, 6, 7]], [5, [0, 0, 6, 8]], [19, [0, 0, 6, 8]], [21, [0, 0, 6, 8]], [25, [0, 0, 6, 8]], [26, [0, 0, 6, 8]], [32, [0, 0, 6, 8]], [21, [0, 0, 6, 13]], [22, [0, 0, 6, 13]], [34, [0, 0, 6, 13]], [35, [0, 0, 6, 13]], [36, [0, 0, 6, 13]], [37, [0, 0, 6, 13]], [38, [0, 0, 6, 13]], [39, [0, 0, 6, 13]], [6, [0, 0, 6, 14]], [21, [0, 0, 6, 14]], [25, [0, 0, 6, 14]], [26, [0, 0, 6, 14]], [32, [0, 0, 6, 14]], [18, [0, 0, 6, 16]], [29, [0, 0, 6, 16]], [37, [0, 0, 6, 16]], [38, [0, 0, 6, 16]], [40, [0, 0, 6, 16]], [1, [0, 0, 6, 17]], [22, [0, 0, 6, 17]], [36, [0, 0, 6, 17]], [39, [0, 0, 6, 17]], [40, [0, 0, 6, 17]], [6, [0, 0, 6, 19]], [19, [0, 0, 6, 19]], [18, [0, 0, 6, 21]], [29, [0, 0, 6, 21]], [39, [0, 0, 6, 21]], [40, [0, 0, 6, 21]], [18, [0, 0, 6, 22]], [29, [0, 0, 6, 22]], [36, [0, 0, 6, 22]], [3, [0, 0, 7, 8]], [4, [0, 0, 7, 8]], [19, [0, 0, 7, 8]], [21, [0, 0, 7, 8]], [32, [0, 0, 7, 8]], [33, [0, 0, 7, 8]], [1, [0, 0, 7, 11]], [4, [0, 0, 7, 11]], [17, [0, 0, 7, 11]], [1, [0, 0, 7, 12]], [4, [0, 0, 7, 12]], [17, [0, 0, 7, 12]], [6, [0, 0, 7, 14]], [21, [0, 0, 7, 14]], [26, [0, 0, 7, 14]], [33, [0, 0, 7, 14]], [6, [0, 0, 7, 15]], [19, [0, 0, 7, 15]], [26, [0, 0, 7, 15]], [32, [0, 0, 7, 15]], [1, [0, 0, 7, 17]], [2, [0, 0, 7, 17]], [3, [0, 0, 7, 17]], [4, [0, 0, 7, 17]], [1, [0, 0, 8, 11]], [4, [0, 0, 8, 11]], [17, [0, 0, 8, 11]], [1, [0, 0, 8, 12]], [4, [0, 0, 8, 12]], [17, [0, 0, 8, 12]], [1, [0, 0, 8, 14]], [1, [0, 0, 8, 15]], [3, [0, 0, 8, 15]], [4, [0, 0, 8, 15]], [1, [0, 0, 8, 17]], [2, [0, 0, 8, 17]], [3, [0, 0, 8, 17]], [4, [0, 0, 8, 17]], [19, [0, 0, 13, 13]], [20, [0, 0, 13, 13]], [31, [0, 0, 13, 13]], [1, [0, 0, 13, 14]], [3, [0, 0, 13, 14]], [4, [0, 0, 13, 14]], [17, [0, 0, 13, 14]], [20, [0, 0, 13, 14]], [30, [0, 0, 13, 14]], [3, [0, 0, 13, 15]], [4, [0, 0, 13, 15]], [19, [0, 0, 13, 15]], [20, [0, 0, 13, 15]], [22, [0, 0, 13, 15]], [23, [0, 0, 13, 15]], [31, [0, 0, 13, 15]], [35, [0, 0, 13, 15]], [17, [0, 0, 13, 16]], [21, [0, 0, 13, 16]], [23, [0, 0, 13, 16]], [29, [0, 0, 13, 16]], [34, [0, 0, 13, 16]], [36, [0, 0, 13, 16]], [39, [0, 0, 13, 16]], [40, [0, 0, 13, 16]], [3, [0, 0, 13, 17]], [4, [0, 0, 13, 17]], [19, [0, 0, 13, 17]], [20, [0, 0, 13, 17]], [22, [0, 0, 13, 17]], [31, [0, 0, 13, 17]], [37, [0, 0, 13, 17]], [38, [0, 0, 13, 17]], [40, [0, 0, 13, 17]], [17, [0, 0, 13, 21]], [19, [0, 0, 13, 21]], [20, [0, 0, 13, 21]], [22, [0, 0, 13, 21]], [31, [0, 0, 13, 21]], [39, [0, 0, 13, 21]], [40, [0, 0, 13, 21]], [17, [0, 0, 13, 22]], [19, [0, 0, 13, 22]], [20, [0, 0, 13, 22]], [22, [0, 0, 13, 22]], [31, [0, 0, 13, 22]], [36, [0, 0, 13, 22]], [17, [0, 0, 14, 15]], [18, [0, 0, 14, 15]], [20, [0, 0, 14, 15]], [30, [0, 0, 14, 15]], [1, [0, 0, 14, 17]], [3, [0, 0, 14, 17]], [4, [0, 0, 14, 17]], [17, [0, 0, 14, 17]], [18, [0, 0, 14, 17]], [20, [0, 0, 14, 17]], [30, [0, 0, 14, 17]], [1, [0, 0, 14, 21]], [3, [0, 0, 14, 21]], [4, [0, 0, 14, 21]], [17, [0, 0, 14, 21]], [18, [0, 0, 14, 21]], [20, [0, 0, 14, 21]], [30, [0, 0, 14, 21]], [1, [0, 0, 14, 22]], [3, [0, 0, 14, 22]], [4, [0, 0, 14, 22]], [17, [0, 0, 14, 22]], [18, [0, 0, 14, 22]], [20, [0, 0, 14, 22]], [30, [0, 0, 14, 22]], [17, [0, 0, 16, 17]], [18, [0, 0, 16, 17]], [37, [0, 0, 16, 21]], [40, [0, 0, 16, 21]], [36, [0, 0, 16, 22]], [5, [0, 1, 1, 3]], [6, [0, 1, 1, 3]], [7, [0, 1, 1, 3]], [8, [0, 1, 1, 3]], [6, [0, 1, 1, 5]], [17, [0, 1, 1, 5]], [18, [0, 1, 1, 5]], [26, [0, 1, 1, 5]], [30, [0, 1, 1, 5]], [31, [0, 1, 1, 5]], [32, [0, 1, 1, 5]], [2, [0, 1, 1, 7]], [13, [0, 1, 1, 7]], [14, [0, 1, 1, 7]], [15, [0, 1, 1, 7]], [16, [0, 1, 1, 7]], [17, [0, 1, 1, 7]], [1, [0, 1, 1, 8]], [2, [0, 1, 1, 8]], [13, [0, 1, 1, 8]], [14, [0, 1, 1, 8]], [15, [0, 1, 1, 8]], [16, [0, 1, 1, 8]], [17, [0, 1, 1, 8]], [19, [0, 1, 1, 8]], [26, [0, 1, 1, 8]], [32, [0, 1, 1, 8]], [2, [0, 1, 1, 13]], [19, [0, 1, 1, 13]], [20, [0, 1, 1, 13]], [31, [0, 1, 1, 13]], [1, [0, 1, 1, 14]], [2, [0, 1, 1, 14]], [6, [0, 1, 1, 14]], [17, [0, 1, 1, 14]], [18, [0, 1, 1, 14]], [20, [0, 1, 1, 14]], [26, [0, 1, 1, 14]], [30, [0, 1, 1, 14]], [32, [0, 1, 1, 14]], [17, [0, 1, 1, 17]], [19, [0, 1, 1, 17]], [21, [0, 1, 1, 17]], [24, [0, 1, 1, 17]], [25, [0, 1, 1, 17]], [2, [0, 1, 1, 19]], [6, [0, 1, 1, 19]], [17, [0, 1, 1, 19]], [19, [0, 1, 1, 19]], [1, [0, 1, 1, 21]], [2, [0, 1, 1, 21]], [17, [0, 1, 1, 21]], [19, [0, 1, 1, 21]], [21, [0, 1, 1, 21]], [24, [0, 1, 1, 21]], [25, [0, 1, 1, 21]], [1, [0, 1, 1, 22]], [2, [0, 1, 1, 22]], [17, [0, 1, 1, 22]], [19, [0, 1, 1, 22]], [21, [0, 1, 1, 22]], [24, [0, 1, 1, 22]], [25, [0, 1, 1, 22]], [5, [0, 1, 2, 3]], [6, [0, 1, 2, 3]], [7, [0, 1, 2, 3]], [8, [0, 1, 2, 3]], [9, [0, 1, 2, 7]], [12, [0, 1, 2, 7]], [27, [0, 1, 2, 7]], [9, [0, 1, 2, 8]], [12, [0, 1, 2, 8]], [27, [0, 1, 2, 8]], [2, [0, 1, 3, 7]], [4, [0, 1, 3, 7]], [10, [0, 1, 3, 7]], [11, [0, 1, 3, 7]], [13, [0, 1, 3, 7]], [14, [0, 1, 3, 7]], [15, [0, 1, 3, 7]], [16, [0, 1, 3, 7]], [27, [0, 1, 3, 7]], [2, [0, 1, 3, 8]], [4, [0, 1, 3, 8]], [10, [0, 1, 3, 8]], [11, [0, 1, 3, 8]], [13, [0, 1, 3, 8]], [14, [0, 1, 3, 8]], [15, [0, 1, 3, 8]], [16, [0, 1, 3, 8]], [27, [0, 1, 3, 8]], [5, [0, 1, 3, 11]], [6, [0, 1, 3, 11]], [7, [0, 1, 3, 11]], [8, [0, 1, 3, 11]], [5, [0, 1, 3, 12]], [6, [0, 1, 3, 12]], [7, [0, 1, 3, 12]], [8, [0, 1, 3, 12]], [13, [0, 1, 4, 7]], [14, [0, 1, 4, 7]], [15, [0, 1, 4, 7]], [16, [0, 1, 4, 7]], [13, [0, 1, 4, 8]], [14, [0, 1, 4, 8]], [15, [0, 1, 4, 8]], [16, [0, 1, 4, 8]], [2, [0, 1, 5, 5]], [5, [0, 1, 5, 5]], [6, [0, 1, 5, 5]], [24, [0, 1, 5, 5]], [26, [0, 1, 5, 5]], [32, [0, 1, 5, 5]], [5, [0, 1, 5, 6]], [6, [0, 1, 5, 6]], [25, [0, 1, 5, 6]], [26, [0, 1, 5, 6]], [33, [0, 1, 5, 6]], [2, [0, 1, 5, 7]], [17, [0, 1, 5, 7]], [19, [0, 1, 5, 7]], [21, [0, 1, 5, 7]], [24, [0, 1, 5, 7]], [25, [0, 1, 5, 7]], [2, [0, 1, 5, 8]], [17, [0, 1, 5, 8]], [4, [0, 1, 5, 13]], [6, [0, 1, 5, 13]], [26, [0, 1, 5, 13]], [30, [0, 1, 5, 13]], [31, [0, 1, 5, 13]], [32, [0, 1, 5, 13]], [18, [0, 1, 5, 14]], [25, [0, 1, 5, 14]], [32, [0, 1, 5, 14]], [33, [0, 1, 5, 14]], [2, [0, 1, 5, 15]], [17, [0, 1, 5, 15]], [18, [0, 1, 5, 15]], [19, [0, 1, 5, 15]], [24, [0, 1, 5, 15]], [30, [0, 1, 5, 15]], [31, [0, 1, 5, 15]], [32, [0, 1, 5, 15]], [33, [0, 1, 5, 15]], [5, [0, 1, 5, 17]], [18, [0, 1, 5, 17]], [24, [0, 1, 5, 17]], [30, [0, 1, 5, 17]], [31, [0, 1, 5, 17]], [2, [0, 1, 5, 19]], [19, [0, 1, 5, 19]], [21, [0, 1, 5, 19]], [18, [0, 1, 6, 6]], [19, [0, 1, 6, 8]], [21, [0, 1, 6, 8]], [32, [0, 1, 6, 8]], [33, [0, 1, 6, 8]], [6, [0, 1, 6, 13]], [21, [0, 1, 6, 13]], [26, [0, 1, 6, 13]], [33, [0, 1, 6, 13]], [6, [0, 1, 6, 14]], [21, [0, 1, 6, 14]], [26, [0, 1, 6, 14]], [33, [0, 1, 6, 14]], [6, [0, 1, 6, 15]], [19, [0, 1, 6, 15]], [26, [0, 1, 6, 15]], [32, [0, 1, 6, 15]], [29, [0, 1, 6, 16]], [36, [0, 1, 6, 16]], [39, [0, 1, 6, 16]], [40, [0, 1, 6, 16]], [5, [0, 1, 6, 17]], [25, [0, 1, 6, 17]], [34, [0, 1, 6, 17]], [35, [0, 1, 6, 17]], [37, [0, 1, 6, 17]], [38, [0, 1, 6, 17]], [40, [0, 1, 6, 17]], [37, [0, 1, 6, 21]], [39, [0, 1, 6, 21]], [10, [0, 1, 7, 9]], [12, [0, 1, 7, 9]], [0, [0, 1, 7, 11]], [2, [0, 1, 7, 11]], [3, [0, 1, 7, 11]], [14, [0, 1, 7, 11]], [17, [0, 1, 7, 11]], [28, [0, 1, 7, 11]], [0, [0, 1, 7, 12]], [2, [0, 1, 7, 12]], [3, [0, 1, 7, 12]], [13, [0, 1, 7, 12]], [17, [0, 1, 7, 12]], [17, [0, 1, 7, 13]], [1, [0, 1, 7, 17]], [2, [0, 1, 7, 17]], [3, [0, 1, 7, 17]], [4, [0, 1, 7, 17]], [17, [0, 1, 7, 17]], [19, [0, 1, 7, 17]], [21, [0, 1, 7, 17]], [24, [0, 1, 7, 17]], [25, [0, 1, 7, 17]], [17, [0, 1, 7, 21]], [17, [0, 1, 7, 22]], [10, [0, 1, 8, 9]], [12, [0, 1, 8, 9]], [0, [0, 1, 8, 11]], [2, [0, 1, 8, 11]], [3, [0, 1, 8, 11]], [14, [0, 1, 8, 11]], [17, [0, 1, 8, 11]], [28, [0, 1, 8, 11]], [0, [0, 1, 8, 12]], [2, [0, 1, 8, 12]], [3, [0, 1, 8, 12]], [13, [0, 1, 8, 12]], [17, [0, 1, 8, 12]], [3, [0, 1, 8, 13]], [4, [0, 1, 8, 13]], [19, [0, 1, 8, 13]], [21, [0, 1, 8, 13]], [32, [0, 1, 8, 13]], [33, [0, 1, 8, 13]], [1, [0, 1, 8, 14]], [2, [0, 1, 8, 14]], [3, [0, 1, 8, 14]], [4, [0, 1, 8, 14]], [4, [0, 1, 8, 15]], [1, [0, 1, 8, 17]], [2, [0, 1, 8, 17]], [3, [0, 1, 8, 17]], [4, [0, 1, 8, 17]], [24, [0, 1, 8, 17]], [25, [0, 1, 8, 17]], [32, [0, 1, 8, 17]], [33, [0, 1, 8, 17]], [3, [0, 1, 8, 19]], [3, [0, 1, 8, 21]], [4, [0, 1, 8, 21]], [19, [0, 1, 8, 21]], [21, [0, 1, 8, 21]], [24, [0, 1, 8, 21]], [25, [0, 1, 8, 21]], [3, [0, 1, 8, 22]], [4, [0, 1, 8, 22]], [19, [0, 1, 8, 22]], [21, [0, 1, 8, 22]], [24, [0, 1, 8, 22]], [25, [0, 1, 8, 22]], [19, [0, 1, 13, 13]], [20, [0, 1, 13, 13]], [22, [0, 1, 13, 13]], [31, [0, 1, 13, 13]], [1, [0, 1, 13, 14]], [2, [0, 1, 13, 14]], [3, [0, 1, 13, 14]], [4, [0, 1, 13, 14]], [6, [0, 1, 13, 14]], [20, [0, 1, 13, 14]], [26, [0, 1, 13, 14]], [30, [0, 1, 13, 14]], [32, [0, 1, 13, 14]], [1, [0, 1, 13, 15]], [2, [0, 1, 13, 15]], [6, [0, 1, 13, 15]], [19, [0, 1, 13, 15]], [20, [0, 1, 13, 15]], [26, [0, 1, 13, 15]], [31, [0, 1, 13, 15]], [33, [0, 1, 13, 15]], [1, [0, 1, 13, 17]], [2, [0, 1, 13, 17]], [19, [0, 1, 13, 17]], [20, [0, 1, 13, 17]], [22, [0, 1, 13, 17]], [31, [0, 1, 13, 17]], [3, [0, 1, 13, 19]], [4, [0, 1, 13, 19]], [19, [0, 1, 13, 19]], [21, [0, 1, 13, 19]], [17, [0, 1, 14, 15]], [18, [0, 1, 14, 15]], [20, [0, 1, 14, 15]], [30, [0, 1, 14, 15]], [1, [0, 1, 14, 17]], [2, [0, 1, 14, 17]], [3, [0, 1, 14, 17]], [4, [0, 1, 14, 17]], [6, [0, 1, 14, 17]], [18, [0, 1, 14, 17]], [20, [0, 1, 14, 17]], [25, [0, 1, 14, 17]], [26, [0, 1, 14, 17]], [30, [0, 1, 14, 17]], [33, [0, 1, 14, 17]], [1, [0, 1, 14, 21]], [2, [0, 1, 14, 21]], [3, [0, 1, 14, 21]], [4, [0, 1, 14, 21]], [1, [0, 1, 14, 22]], [2, [0, 1, 14, 22]], [3, [0, 1, 14, 22]], [4, [0, 1, 14, 22]], [6, [0, 1, 15, 17]], [22, [0, 1, 15, 17]], [23, [0, 1, 15, 17]], [24, [0, 1, 15, 17]], [26, [0, 1, 15, 17]], [32, [0, 1, 15, 17]], [35, [0, 1, 15, 17]], [29, [0, 1, 16, 16]], [36, [0, 1, 16, 16]], [39, [0, 1, 16, 16]], [40, [0, 1, 16, 16]], [21, [0, 1, 16, 17]], [23, [0, 1, 16, 17]], [34, [0, 1, 16, 17]], [37, [0, 1, 16, 17]], [38, [0, 1, 16, 17]], [40, [0, 1, 16, 17]], [37, [0, 1, 16, 21]], [39, [0, 1, 16, 21]], [9, [0, 2, 2, 7]], [11, [0, 2, 2, 7]], [9, [0, 2, 2, 8]], [11, [0, 2, 2, 8]], [5, [0, 2, 3, 3]], [6, [0, 2, 3, 3]], [7, [0, 2, 3, 3]], [8, [0, 2, 3, 3]], [11, [0, 2, 3, 7]], [12, [0, 2, 3, 7]], [13, [0, 2, 3, 7]], [14, [0, 2, 3, 7]], [15, [0, 2, 3, 7]], [16, [0, 2, 3, 7]], [27, [0, 2, 3, 7]], [11, [0, 2, 3, 8]], [12, [0, 2, 3, 8]], [13, [0, 2, 3, 8]], [14, [0, 2, 3, 8]], [15, [0, 2, 3, 8]], [16, [0, 2, 3, 8]], [27, [0, 2, 3, 8]], [5, [0, 2, 3, 11]], [6, [0, 2, 3, 11]], [7, [0, 2, 3, 11]], [8, [0, 2, 3, 11]], [5, [0, 2, 3, 12]], [6, [0, 2, 3, 12]], [7, [0, 2, 3, 12]], [8, [0, 2, 3, 12]], [13, [0, 2, 4, 7]], [14, [0, 2, 4, 7]], [15, [0, 2, 4, 7]], [16, [0, 2, 4, 7]], [13, [0, 2, 4, 8]], [14, [0, 2, 4, 8]], [15, [0, 2, 4, 8]], [16, [0, 2, 4, 8]], [0, [0, 2, 7, 11]], [9, [0, 2, 7, 11]], [12, [0, 2, 7, 11]], [27, [0, 2, 7, 11]], [0, [0, 2, 7, 12]], [9, [0, 2, 7, 12]], [12, [0, 2, 7, 12]], [27, [0, 2, 7, 12]], [0, [0, 2, 8, 11]], [9, [0, 2, 8, 11]], [12, [0, 2, 8, 11]], [27, [0, 2, 8, 11]], [0, [0, 2, 8, 12]], [9, [0, 2, 8, 12]], [12, [0, 2, 8, 12]], [27, [0, 2, 8, 12]], [9, [0, 3, 3, 7]], [10, [0, 3, 3, 7]], [27, [0, 3, 3, 7]], [9, [0, 3, 3, 8]], [10, [0, 3, 3, 8]], [27, [0, 3, 3, 8]], [2, [0, 3, 5, 7]], [4, [0, 3, 5, 7]], [2, [0, 3, 5, 8]], [4, [0, 3, 5, 8]], [10, [0, 3, 7, 9]], [12, [0, 3, 7, 9]], [10, [0, 3, 7, 11]], [11, [0, 3, 7, 11]], [27, [0, 3, 7, 11]], [10, [0, 3, 7, 12]], [11, [0, 3, 7, 12]], [27, [0, 3, 7, 12]], [10, [0, 3, 8, 9]], [12, [0, 3, 8, 9]], [10, [0, 3, 8, 11]], [11, [0, 3, 8, 11]], [27, [0, 3, 8, 11]], [10, [0, 3, 8, 12]], [11, [0, 3, 8, 12]], [27, [0, 3, 8, 12]], [5, [0, 5, 5, 6]], [19, [0, 5, 5, 6]], [25, [0, 5, 5, 6]], [32, [0, 5, 5, 6]], [33, [0, 5, 5, 6]], [19, [0, 5, 5, 7]], [21, [0, 5, 5, 7]], [24, [0, 5, 5, 7]], [25, [0, 5, 5, 7]], [2, [0, 5, 5, 8]], [18, [0, 5, 5, 8]], [19, [0, 5, 5, 8]], [30, [0, 5, 5, 8]], [31, [0, 5, 5, 8]], [5, [0, 5, 5, 13]], [20, [0, 5, 5, 13]], [24, [0, 5, 5, 13]], [26, [0, 5, 5, 13]], [30, [0, 5, 5, 13]], [32, [0, 5, 5, 13]], [18, [0, 5, 5, 14]], [20, [0, 5, 5, 14]], [25, [0, 5, 5, 14]], [31, [0, 5, 5, 14]], [32, [0, 5, 5, 14]], [33, [0, 5, 5, 14]], [24, [0, 5, 5, 15]], [32, [0, 5, 5, 15]], [33, [0, 5, 5, 15]], [19, [0, 5, 5, 17]], [21, [0, 5, 5, 17]], [24, [0, 5, 5, 17]], [25, [0, 5, 5, 17]], [26, [0, 5, 5, 18]], [32, [0, 5, 5, 18]], [2, [0, 5, 5, 19]], [18, [0, 5, 5, 19]], [21, [0, 5, 5, 19]], [30, [0, 5, 5, 19]], [31, [0, 5, 5, 19]], [5, [0, 5, 5, 21]], [21, [0, 5, 5, 21]], [25, [0, 5, 5, 21]], [5, [0, 5, 5, 22]], [21, [0, 5, 5, 22]], [25, [0, 5, 5, 22]], [5, [0, 5, 6, 6]], [21, [0, 5, 6, 6]], [25, [0, 5, 6, 6]], [21, [0, 5, 6, 7]], [22, [0, 5, 6, 7]], [34, [0, 5, 6, 7]], [35, [0, 5, 6, 7]], [19, [0, 5, 6, 8]], [21, [0, 5, 6, 8]], [22, [0, 5, 6, 8]], [26, [0, 5, 6, 8]], [32, [0, 5, 6, 8]], [34, [0, 5, 6, 8]], [35, [0, 5, 6, 8]], [5, [0, 5, 6, 13]], [19, [0, 5, 6, 13]], [25, [0, 5, 6, 13]], [32, [0, 5, 6, 13]], [33, [0, 5, 6, 13]], [6, [0, 5, 6, 14]], [26, [0, 5, 6, 14]], [32, [0, 5, 6, 14]], [5, [0, 5, 6, 17]], [19, [0, 5, 6, 17]], [24, [0, 5, 6, 17]], [6, [0, 5, 6, 19]], [19, [0, 5, 6, 19]], [5, [0, 5, 6, 21]], [19, [0, 5, 6, 21]], [24, [0, 5, 6, 21]], [5, [0, 5, 6, 22]], [19, [0, 5, 6, 22]], [24, [0, 5, 6, 22]], [2, [0, 5, 7, 11]], [4, [0, 5, 7, 11]], [2, [0, 5, 7, 12]], [4, [0, 5, 7, 12]], [19, [0, 5, 7, 13]], [21, [0, 5, 7, 13]], [24, [0, 5, 7, 13]], [25, [0, 5, 7, 13]], [22, [0, 5, 7, 15]], [23, [0, 5, 7, 15]], [35, [0, 5, 7, 15]], [17, [0, 5, 7, 16]], [18, [0, 5, 7, 16]], [21, [0, 5, 7, 16]], [23, [0, 5, 7, 16]], [29, [0, 5, 7, 16]], [34, [0, 5, 7, 16]], [36, [0, 5, 7, 16]], [39, [0, 5, 7, 16]], [40, [0, 5, 7, 16]], [2, [0, 5, 7, 17]], [19, [0, 5, 7, 17]], [22, [0, 5, 7, 17]], [24, [0, 5, 7, 17]], [37, [0, 5, 7, 17]], [38, [0, 5, 7, 17]], [40, [0, 5, 7, 17]], [18, [0, 5, 7, 21]], [24, [0, 5, 7, 21]], [30, [0, 5, 7, 21]], [31, [0, 5, 7, 21]], [37, [0, 5, 7, 21]], [39, [0, 5, 7, 21]], [18, [0, 5, 7, 22]], [24, [0, 5, 7, 22]], [30, [0, 5, 7, 22]], [31, [0, 5, 7, 22]], [18, [0, 5, 8, 8]], [20, [0, 5, 8, 8]], [30, [0, 5, 8, 8]], [2, [0, 5, 8, 11]], [4, [0, 5, 8, 11]], [2, [0, 5, 8, 12]], [4, [0, 5, 8, 12]], [17, [0, 5, 8, 13]], [20, [0, 5, 8, 13]], [26, [0, 5, 8, 13]], [31, [0, 5, 8, 13]], [32, [0, 5, 8, 13]], [2, [0, 5, 8, 14]], [17, [0, 5, 8, 14]], [18, [0, 5, 8, 14]], [20, [0, 5, 8, 14]], [30, [0, 5, 8, 14]], [2, [0, 5, 8, 15]], [22, [0, 5, 8, 15]], [23, [0, 5, 8, 15]], [35, [0, 5, 8, 15]], [17, [0, 5, 8, 16]], [18, [0, 5, 8, 16]], [21, [0, 5, 8, 16]], [23, [0, 5, 8, 16]], [29, [0, 5, 8, 16]], [34, [0, 5, 8, 16]], [36, [0, 5, 8, 16]], [39, [0, 5, 8, 16]], [40, [0, 5, 8, 16]], [2, [0, 5, 8, 17]], [5, [0, 5, 8, 17]], [19, [0, 5, 8, 17]], [22, [0, 5, 8, 17]], [24, [0, 5, 8, 17]], [37, [0, 5, 8, 17]], [38, [0, 5, 8, 17]], [40, [0, 5, 8, 17]], [18, [0, 5, 8, 19]], [20, [0, 5, 8, 19]], [30, [0, 5, 8, 19]], [5, [0, 5, 8, 21]], [18, [0, 5, 8, 21]], [24, [0, 5, 8, 21]], [30, [0, 5, 8, 21]], [31, [0, 5, 8, 21]], [37, [0, 5, 8, 21]], [39, [0, 5, 8, 21]], [5, [0, 5, 8, 22]], [18, [0, 5, 8, 22]], [24, [0, 5, 8, 22]], [30, [0, 5, 8, 22]], [31, [0, 5, 8, 22]], [19, [0, 5, 13, 13]], [20, [0, 5, 13, 13]], [31, [0, 5, 13, 13]], [2, [0, 5, 13, 14]], [6, [0, 5, 13, 14]], [17, [0, 5, 13, 14]], [25, [0, 5, 13, 14]], [26, [0, 5, 13, 14]], [30, [0, 5, 13, 14]], [31, [0, 5, 13, 14]], [33, [0, 5, 13, 14]], [24, [0, 5, 13, 15]], [32, [0, 5, 13, 15]], [33, [0, 5, 13, 15]], [26, [0, 5, 13, 18]], [32, [0, 5, 13, 18]], [6, [0, 5, 13, 19]], [17, [0, 5, 13, 19]], [19, [0, 5, 13, 19]], [20, [0, 5, 13, 19]], [21, [0, 5, 13, 19]], [31, [0, 5, 13, 19]], [2, [0, 5, 14, 17]], [17, [0, 5, 14, 17]], [21, [0, 5, 14, 17]], [25, [0, 5, 14, 17]], [2, [0, 5, 14, 21]], [17, [0, 5, 14, 21]], [21, [0, 5, 14, 21]], [25, [0, 5, 14, 21]], [2, [0, 5, 14, 22]], [17, [0, 5, 14, 22]], [21, [0, 5, 14, 22]], [25, [0, 5, 14, 22]], [18, [0, 6, 6, 7]], [18, [0, 6, 6, 8]], [5, [0, 6, 6, 13]], [21, [0, 6, 6, 13]], [25, [0, 6, 6, 13]], [19, [0, 6, 6, 17]], [21, [0, 6, 6, 17]], [24, [0, 6, 6, 17]], [25, [0, 6, 6, 17]], [5, [0, 6, 6, 21]], [19, [0, 6, 6, 21]], [24, [0, 6, 6, 21]], [5, [0, 6, 6, 22]], [19, [0, 6, 6, 22]], [24, [0, 6, 6, 22]], [21, [0, 6, 7, 13]], [22, [0, 6, 7, 13]], [34, [0, 6, 7, 13]], [35, [0, 6, 7, 13]], [36, [0, 6, 7, 13]], [37, [0, 6, 7, 13]], [38, [0, 6, 7, 13]], [39, [0, 6, 7, 13]], [18, [0, 6, 7, 16]], [36, [0, 6, 7, 16]], [37, [0, 6, 7, 16]], [38, [0, 6, 7, 16]], [39, [0, 6, 7, 16]], [1, [0, 6, 7, 17]], [19, [0, 6, 7, 17]], [21, [0, 6, 7, 17]], [22, [0, 6, 7, 17]], [24, [0, 6, 7, 17]], [34, [0, 6, 7, 17]], [35, [0, 6, 7, 17]], [36, [0, 6, 7, 17]], [37, [0, 6, 7, 17]], [38, [0, 6, 7, 17]], [39, [0, 6, 7, 17]], [18, [0, 6, 7, 21]], [19, [0, 6, 7, 21]], [24, [0, 6, 7, 21]], [29, [0, 6, 7, 21]], [37, [0, 6, 7, 21]], [40, [0, 6, 7, 21]], [18, [0, 6, 7, 22]], [19, [0, 6, 7, 22]], [24, [0, 6, 7, 22]], [29, [0, 6, 7, 22]], [36, [0, 6, 7, 22]], [19, [0, 6, 8, 13]], [21, [0, 6, 8, 13]], [22, [0, 6, 8, 13]], [26, [0, 6, 8, 13]], [32, [0, 6, 8, 13]], [34, [0, 6, 8, 13]], [35, [0, 6, 8, 13]], [36, [0, 6, 8, 13]], [37, [0, 6, 8, 13]], [38, [0, 6, 8, 13]], [39, [0, 6, 8, 13]], [18, [0, 6, 8, 16]], [36, [0, 6, 8, 16]], [37, [0, 6, 8, 16]], [38, [0, 6, 8, 16]], [39, [0, 6, 8, 16]], [1, [0, 6, 8, 17]], [5, [0, 6, 8, 17]], [19, [0, 6, 8, 17]], [21, [0, 6, 8, 17]], [22, [0, 6, 8, 17]], [25, [0, 6, 8, 17]], [32, [0, 6, 8, 17]], [33, [0, 6, 8, 17]], [34, [0, 6, 8, 17]], [35, [0, 6, 8, 17]], [36, [0, 6, 8, 17]], [37, [0, 6, 8, 17]], [38, [0, 6, 8, 17]], [39, [0, 6, 8, 17]], [5, [0, 6, 8, 21]], [18, [0, 6, 8, 21]], [19, [0, 6, 8, 21]], [25, [0, 6, 8, 21]], [29, [0, 6, 8, 21]], [32, [0, 6, 8, 21]], [33, [0, 6, 8, 21]], [37, [0, 6, 8, 21]], [40, [0, 6, 8, 21]], [5, [0, 6, 8, 22]], [18, [0, 6, 8, 22]], [19, [0, 6, 8, 22]], [25, [0, 6, 8, 22]], [29, [0, 6, 8, 22]], [32, [0, 6, 8, 22]], [33, [0, 6, 8, 22]], [36, [0, 6, 8, 22]], [6, [0, 6, 13, 14]], [26, [0, 6, 13, 14]], [32, [0, 6, 13, 14]], [6, [0, 6, 13, 19]], [19, [0, 6, 13, 19]], [6, [0, 6, 14, 17]], [25, [0, 6, 14, 17]], [26, [0, 6, 14, 17]], [33, [0, 6, 14, 17]], [6, [0, 6, 14, 21]], [25, [0, 6, 14, 21]], [26, [0, 6, 14, 21]], [33, [0, 6, 14, 21]], [6, [0, 6, 14, 22]], [25, [0, 6, 14, 22]], [26, [0, 6, 14, 22]], [33, [0, 6, 14, 22]], [6, [0, 6, 15, 17]], [19, [0, 6, 15, 17]], [26, [0, 6, 15, 17]], [32, [0, 6, 15, 17]], [6, [0, 6, 15, 21]], [19, [0, 6, 15, 21]], [26, [0, 6, 15, 21]], [32, [0, 6, 15, 21]], [6, [0, 6, 15, 22]], [19, [0, 6, 15, 22]], [26, [0, 6, 15, 22]], [32, [0, 6, 15, 22]], [3, [0, 7, 8, 17]], [4, [0, 7, 8, 17]], [19, [0, 7, 8, 17]], [21, [0, 7, 8, 17]], [32, [0, 7, 8, 17]], [33, [0, 7, 8, 17]], [3, [0, 7, 8, 21]], [4, [0, 7, 8, 21]], [19, [0, 7, 8, 21]], [21, [0, 7, 8, 21]], [32, [0, 7, 8, 21]], [33, [0, 7, 8, 21]], [3, [0, 7, 8, 22]], [4, [0, 7, 8, 22]], [19, [0, 7, 8, 22]], [21, [0, 7, 8, 22]], [32, [0, 7, 8, 22]], [33, [0, 7, 8, 22]], [10, [0, 7, 9, 11]], [12, [0, 7, 9, 11]], [10, [0, 7, 9, 12]], [12, [0, 7, 9, 12]], [22, [0, 7, 13, 13]], [22, [0, 7, 13, 15]], [23, [0, 7, 13, 15]], [35, [0, 7, 13, 15]], [17, [0, 7, 13, 16]], [21, [0, 7, 13, 16]], [23, [0, 7, 13, 16]], [29, [0, 7, 13, 16]], [34, [0, 7, 13, 16]], [36, [0, 7, 13, 16]], [39, [0, 7, 13, 16]], [40, [0, 7, 13, 16]], [37, [0, 7, 13, 17]], [38, [0, 7, 13, 17]], [40, [0, 7, 13, 17]], [17, [0, 7, 13, 21]], [19, [0, 7, 13, 21]], [20, [0, 7, 13, 21]], [22, [0, 7, 13, 21]], [31, [0, 7, 13, 21]], [39, [0, 7, 13, 21]], [40, [0, 7, 13, 21]], [17, [0, 7, 13, 22]], [19, [0, 7, 13, 22]], [20, [0, 7, 13, 22]], [22, [0, 7, 13, 22]], [31, [0, 7, 13, 22]], [36, [0, 7, 13, 22]], [6, [0, 7, 14, 17]], [21, [0, 7, 14, 17]], [26, [0, 7, 14, 17]], [33, [0, 7, 14, 17]], [6, [0, 7, 14, 21]], [18, [0, 7, 14, 21]], [20, [0, 7, 14, 21]], [21, [0, 7, 14, 21]], [26, [0, 7, 14, 21]], [30, [0, 7, 14, 21]], [33, [0, 7, 14, 21]], [6, [0, 7, 14, 22]], [18, [0, 7, 14, 22]], [20, [0, 7, 14, 22]], [21, [0, 7, 14, 22]], [26, [0, 7, 14, 22]], [30, [0, 7, 14, 22]], [33, [0, 7, 14, 22]], [6, [0, 7, 15, 17]], [19, [0, 7, 15, 17]], [22, [0, 7, 15, 17]], [23, [0, 7, 15, 17]], [26, [0, 7, 15, 17]], [32, [0, 7, 15, 17]], [35, [0, 7, 15, 17]], [6, [0, 7, 15, 21]], [19, [0, 7, 15, 21]], [26, [0, 7, 15, 21]], [32, [0, 7, 15, 21]], [6, [0, 7, 15, 22]], [19, [0, 7, 15, 22]], [26, [0, 7, 15, 22]], [32, [0, 7, 15, 22]], [29, [0, 7, 16, 16]], [36, [0, 7, 16, 16]], [39, [0, 7, 16, 16]], [40, [0, 7, 16, 16]], [17, [0, 7, 16, 17]], [18, [0, 7, 16, 17]], [21, [0, 7, 16, 17]], [23, [0, 7, 16, 17]], [34, [0, 7, 16, 17]], [37, [0, 7, 16, 17]], [38, [0, 7, 16, 17]], [40, [0, 7, 16, 17]], [39, [0, 7, 16, 21]], [40, [0, 7, 16, 21]], [36, [0, 7, 16, 22]], [10, [0, 8, 9, 11]], [12, [0, 8, 9, 11]], [10, [0, 8, 9, 12]], [12, [0, 8, 9, 12]], [22, [0, 8, 13, 13]], [4, [0, 8, 13, 14]], [17, [0, 8, 13, 14]], [4, [0, 8, 13, 15]], [22, [0, 8, 13, 15]], [23, [0, 8, 13, 15]], [35, [0, 8, 13, 15]], [17, [0, 8, 13, 16]], [21, [0, 8, 13, 16]], [23, [0, 8, 13, 16]], [29, [0, 8, 13, 16]], [34, [0, 8, 13, 16]], [36, [0, 8, 13, 16]], [39, [0, 8, 13, 16]], [40, [0, 8, 13, 16]], [37, [0, 8, 13, 17]], [38, [0, 8, 13, 17]], [40, [0, 8, 13, 17]], [17, [0, 8, 13, 21]], [19, [0, 8, 13, 21]], [20, [0, 8, 13, 21]], [22, [0, 8, 13, 21]], [31, [0, 8, 13, 21]], [39, [0, 8, 13, 21]], [40, [0, 8, 13, 21]], [17, [0, 8, 13, 22]], [19, [0, 8, 13, 22]], [20, [0, 8, 13, 22]], [22, [0, 8, 13, 22]], [31, [0, 8, 13, 22]], [36, [0, 8, 13, 22]], [4, [0, 8, 14, 17]], [17, [0, 8, 14, 17]], [3, [0, 8, 14, 21]], [4, [0, 8, 14, 21]], [17, [0, 8, 14, 21]], [18, [0, 8, 14, 21]], [20, [0, 8, 14, 21]], [30, [0, 8, 14, 21]], [3, [0, 8, 14, 22]], [4, [0, 8, 14, 22]], [17, [0, 8, 14, 22]], [18, [0, 8, 14, 22]], [20, [0, 8, 14, 22]], [30, [0, 8, 14, 22]], [4, [0, 8, 15, 17]], [22, [0, 8, 15, 17]], [23, [0, 8, 15, 17]], [35, [0, 8, 15, 17]], [29, [0, 8, 16, 16]], [36, [0, 8, 16, 16]], [39, [0, 8, 16, 16]], [40, [0, 8, 16, 16]], [17, [0, 8, 16, 17]], [18, [0, 8, 16, 17]], [21, [0, 8, 16, 17]], [23, [0, 8, 16, 17]], [34, [0, 8, 16, 17]], [37, [0, 8, 16, 17]], [38, [0, 8, 16, 17]], [40, [0, 8, 16, 17]], [39, [0, 8, 16, 21]], [40, [0, 8, 16, 21]], [36, [0, 8, 16, 22]], [1, [1, 1, 3, 7]], [2, [1, 1, 3, 7]], [13, [1, 1, 3, 7]], [14, [1, 1, 3, 7]], [15, [1, 1, 3, 7]], [16, [1, 1, 3, 7]], [17, [1, 1, 3, 7]], [1, [1, 1, 3, 8]], [2, [1, 1, 3, 8]], [13, [1, 1, 3, 8]], [14, [1, 1, 3, 8]], [15, [1, 1, 3, 8]], [16, [1, 1, 3, 8]], [17, [1, 1, 3, 8]], [13, [1, 1, 4, 7]], [14, [1, 1, 4, 7]], [15, [1, 1, 4, 7]], [16, [1, 1, 4, 7]], [13, [1, 1, 4, 8]], [14, [1, 1, 4, 8]], [15, [1, 1, 4, 8]], [16, [1, 1, 4, 8]], [0, [1, 1, 7, 11]], [14, [1, 1, 7, 11]], [28, [1, 1, 7, 11]], [0, [1, 1, 7, 12]], [13, [1, 1, 7, 12]], [0, [1, 1, 8, 11]], [14, [1, 1, 8, 11]], [28, [1, 1, 8, 11]], [0, [1, 1, 8, 12]], [13, [1, 1, 8, 12]], [2, [1, 3, 5, 7]], [4, [1, 3, 5, 7]], [2, [1, 3, 5, 8]], [4, [1, 3, 5, 8]], [14, [1, 3, 7, 11]], [28, [1, 3, 7, 11]], [13, [1, 3, 7, 12]], [14, [1, 3, 8, 11]], [28, [1, 3, 8, 11]], [13, [1, 3, 8, 12]]], "stats": {"rows": 116126, "rank": 80672, "columns": 91164, "seconds": 1.1931032000575215, "solver": "sparse rows and derivation DAG"}}

==> anc/controlled/controlled_join_artifacts/first_core.json <==
{"n": 25, "edges": [[0, 4], [0, 5], [0, 6], [1, 5], [1, 6], [1, 7], [1, 8], [2, 7], [2, 8], [2, 9], [3, 9], [3, 22], [3, 23], [3, 24], [4, 23], [4, 24], [5, 6], [5, 10], [5, 11], [5, 15], [7, 11], [7, 12], [7, 21], [8, 16], [8, 21], [9, 22], [10, 14], [10, 15], [11, 15], [11, 16], [12, 16], [12, 17], [12, 18], [13, 17], [13, 18], [13, 19], [13, 20], [14, 19], [14, 20], [17, 18], [19, 20], [21, 22], [23, 24]]}

==> anc/controlled/controlled_join_artifacts/first_core_degree7.json <==
{
  "graph": {
    "n": 25,
    "edges": [
      [
        0,
        4
      ],
      [
        0,
        5
      ],
      [
        0,
        6
      ],
      [
        1,
        5
      ],
      [
        1,
        6
      ],
      [
        1,
        7
      ],
      [
        1,
        8
      ],
      [
        2,
        7
      ],
      [
        2,
        8
      ],
      [
        2,
        9
      ],
      [
        3,
        9
      ],
      [
        3,
        22
      ],
      [
        3,
        23
      ],
      [
        3,
        24
      ],
      [
        4,
        23
      ],
      [
        4,
        24
      ],
      [
        5,
        6
      ],
      [
        5,
        10
      ],
      [
        5,
        11
      ],
      [
        5,
        15
      ],
      [
        7,
        11
      ],
      [
        7,
        12
      ],
      [
        7,
        21
      ],
      [
        8,
        16
      ],
      [
        8,
        21
      ],
      [
        9,
        22
      ],
      [
        10,
        14
      ],
      [
        10,
        15
      ],
      [
        11,
        15
      ],
      [
        11,
        16
      ],
      [
        12,
        16
      ],
      [
        12,
        17
      ],
      [
        12,
        18
      ],
      [
        13,
        17
      ],
      [
        13,
        18
      ],
      [
        13,
        19
      ],
      [
        13,
        20
      ],
      [
        14,
        19
      ],
      [
        14,
        20
      ],
      [
        17,
        18
      ],
      [
        19,
        20
      ],
      [
        21,
        22
      ],
      [
        23,
        24
      ]
    ]
  },
  "coefficient_degree": 7,
  "kind": "f2-roots-refutation-v1",
  "status": "UNSAT",
  "terms": [
    [
      1,
      [
        0
      ]
    ],
    [
      3,
      [
        0
      ]
    ],
    [
      5,
      [
        0
      ]
    ],
    [
      6,
      [
        0
      ]
    ],
    [
      9,
      [
        0
      ]
    ],
    [
      18,
      [
        0
      ]
    ],
    [
      20,
      [
        0
      ]
    ],
    [
      24,
      [
        0
      ]
    ],
    [
      25,
      [
        0
      ]
    ],
    [
      41,
      [
        0
      ]
    ],
    [
      1,
      [
        1
      ]
    ],
    [
      4,
      [
        1
      ]
    ],
    [
      5,
      [
        1
      ]
    ],
    [
      11,
      [
        1
      ]
    ],
    [
      16,
      [
        1
      ]
    ],
    [
      22,
      [
        1
      ]
    ],
    [
      41,
      [
        1
      ]
    ],
    [
      3,
      [
        2
      ]
    ],
    [
      18,
      [
        2
      ]
    ],
    [
      20,
      [
        2
      ]
    ],
    [
      1,
      [
        3
      ]
    ],
    [
      3,
      [
        3
      ]
    ],
    [
      4,
      [
        3
      ]
    ],
    [
      5,
      [
        3
      ]
    ],
    [
      8,
      [
        3
      ]
    ],
    [
      11,
      [
        3
      ]
    ],
    [
      16,
      [
        3
      ]
    ],
    [
      18,
      [
        3
      ]
    ],
    [
      20,
      [
        3
      ]
    ],
    [
      24,
      [
        3
      ]
    ],
    [
      41,
      [
        3
      ]
    ],
    [
      7,
      [
        5
      ]
    ],
    [
      12,
      [
        5
      ]
    ],
    [
      13,
      [
        5
      ]
    ],
    [
      14,
      [
        5
      ]
    ],
    [
      15,
      [
        5
      ]
    ],
    [
      17,
      [
        5
      ]
    ],
    [
      18,
      [
        5
      ]
    ],
    [
      27,
      [
        5
      ]
    ],
    [
      28,
      [
        5
      ]
    ],
    [
      1,
      [
        7
      ]
    ],
    [
      4,
      [
        7
      ]
    ],
    [
      6,
      [
        7
      ]
    ],
    [
      12,
      [
        7
      ]
    ],
    [
      13,
      [
        7
      ]
    ],
    [
      14,
      [
        7
      ]
    ],
    [
      15,
      [
        7
      ]
    ],
    [
      16,
      [
        7
      ]
    ],
    [
      18,
      [
        7
      ]
    ],
    [
      20,
      [
        7
      ]
    ],
    [
      21,
      [
        7
      ]
    ],
    [
      22,
      [
        7
      ]
    ],
    [
      24,
      [
        7
      ]
    ],
    [
      31,
      [
        7
      ]
    ],
    [
      33,
      [
        7
      ]
    ],
    [
      3,
      [
        8
      ]
    ],
    [
      11,
      [
        8
      ]
    ],
    [
      18,
      [
        8
      ]
    ],
    [
      20,
      [
        8
      ]
    ],
    [
      22,
      [
        8
      ]
    ],
    [
      41,
      [
        8
      ]
    ],
    [
      4,
      [
        9
      ]
    ],
    [
      5,
      [
        9
      ]
    ],
    [
      6,
      [
        9
      ]
    ],
    [
      8,
      [
        9
      ]
    ],
    [
      11,
      [
        9
      ]
    ],
    [
      12,
      [
        9
      ]
    ],
    [
      13,
      [
        9
      ]
    ],
    [
      14,
      [
        9
      ]
    ],
    [
      15,
      [
        9
      ]
    ],
    [
      16,
      [
        9
      ]
    ],
    [
      18,
      [
        9
      ]
    ],
    [
      20,
      [
        9
      ]
    ],
    [
      25,
      [
        9
      ]
    ],
    [
      1,
      [
        10
      ]
    ],
    [
      3,
      [
        10
      ]
    ],
    [
      4,
      [
        10
      ]
    ],
    [
      12,
      [
        10
      ]
    ],
    [
      13,
      [
        10
      ]
    ],
    [
      14,
      [
        10
      ]
    ],
    [
      15,
      [
        10
      ]
    ],
    [
      16,
      [
        10
      ]
    ],
    [
      18,
      [
        10
      ]
    ],
    [
      19,
      [
        10
      ]
    ],
    [
      28,
      [
        10
      ]
    ],
    [
      1,
      [
        11
      ]
    ],
    [
      6,
      [
        11
      ]
    ],
    [
      7,
      [
        11
      ]
    ],
    [
      8,
      [
        11
      ]
    ],
    [
      10,
      [
        11
      ]
    ],
    [
      11,
      [
        11
      ]
    ],
    [
      12,
      [
        11
      ]
    ],
    [
      13,
      [
        11
      ]
    ],
    [
      14,
      [
        11
      ]
    ],
    [
      15,
      [
        11
      ]
    ],
    [
      17,
      [
        11
      ]
    ],
    [
      19,
      [
        11
      ]
    ],
    [
      25,
      [
        11
      ]
    ],
    [
      27,
      [
        11
      ]
    ],
    [
      3,
      [
        12
      ]
    ],
    [
      4,
      [
        12
      ]
    ],
    [
      5,
      [
        12
      ]
    ],
    [
      6,
      [
        12
      ]
    ],
    [
      8,
      [
        12
      ]
    ],
    [
      10,
      [
        12
      ]
    ],
    [
      11,
      [
        12
      ]
    ],
    [
      12,
      [
        12
      ]
    ],
    [
      13,
      [
        12
      ]
    ],
    [
      14,
      [
        12
      ]
    ],
    [
      15,
      [
        12
      ]
    ],
    [
      16,
      [
        12
      ]
    ],
    [
      18,
      [
        12
      ]
    ],
    [
      20,
      [
        12
      ]
    ],
    [
      25,
      [
        12
      ]
    ],
    [
      1,
      [
        19
      ]
    ],
    [
      3,
      [
        19
      ]
    ],
    [
      5,
      [
        19
      ]
    ],
    [
      1,
      [
        20
      ]
    ],
    [
      3,
      [
        20
      ]
    ],
    [
      5,
      [
        20
      ]
    ],
    [
      3,
      [
        21
      ]
    ],
    [
      7,
      [
        21
      ]
    ],
    [
      11,
      [
        21
      ]
    ],
    [
      41,
      [
        21
      ]
    ],
    [
      1,
      [
        22
      ]
    ],
    [
      4,
      [
        22
      ]
    ],
    [
      5,
      [
        22
      ]
    ],
    [
      6,
      [
        22
      ]
    ],
    [
      7,
      [
        22
      ]
    ],
    [
      10,
      [
        22
      ]
    ],
    [
      12,
      [
        22
      ]
    ],
    [
      13,
      [
        22
      ]
    ],
    [
      14,
      [
        22
      ]
    ],
    [
      15,
      [
        22
      ]
    ],
    [
      16,
      [
        22
      ]
    ],
    [
      24,
      [
        22
      ]
    ],
    [
      1,
      [
        23
      ]
    ],
    [
      3,
      [
        23
      ]
    ],
    [
      7,
      [
        23
      ]
    ],
    [
      9,
      [
        23
      ]
    ],
    [
      10,
      [
        23
      ]
    ],
    [
      1,
      [
        24
      ]
    ],
    [
      3,
      [
        24
      ]
    ],
    [
      7,
      [
        24
      ]
    ],
    [
      9,
      [
        24
      ]
    ],
    [
      10,
      [
        24
      ]
    ],
    [
      1,
      [
        0,
        0,
        1,
        1
      ]
    ],
    [
      2,
      [
        0,
        0,
        1,
        1
      ]
    ],
    [
      5,
      [
        0,
        0,
        1,
        1
      ]
    ],
    [
      16,
      [
        0,
        0,
        1,
        1
      ]
    ],
    [
      18,
      [
        0,
        0,
        1,
        1
      ]
    ],
    [
      20,
      [
        0,
        0,
        1,
        1
      ]
    ],
    [
      1,
      [
        0,
        0,
        1,
        2
      ]
    ],
    [
      7,
      [
        0,
        0,
        1,
        2
      ]
    ],
    [
      12,
      [
        0,
        0,
        1,
        2
      ]
    ],
    [
      13,
      [
        0,
        0,
        1,
        2
      ]
    ],
    [
      14,
      [
        0,
        0,
        1,
        2
      ]
    ],
    [
      15,
      [
        0,
        0,
        1,
        2
      ]
    ],
    [
      18,
      [
        0,
        0,
        1,
        2
      ]
    ],
    [
      20,
      [
        0,
        0,
        1,
        2
      ]
    ],
    [
      2,
      [
        0,
        0,
        1,
        3
      ]
    ],
    [
      4,
      [
        0,
        0,
        1,
        3
      ]
    ],
    [
      6,
      [
        0,
        0,
        1,
        3
      ]
    ],
    [
      7,
      [
        0,
        0,
        1,
        3
      ]
    ],
    [
      8,
      [
        0,
        0,
        1,
        3
      ]
    ],
    [
      9,
      [
        0,
        0,
        1,
        3
      ]
    ],
    [
      10,
      [
        0,
        0,
        1,
        3
      ]
    ],
    [
      11,
      [
        0,
        0,
        1,
        3
      ]
    ],
    [
      22,
      [
        0,
        0,
        1,
        3
      ]
    ],
    [
      41,
      [
        0,
        0,
        1,
        3
      ]
    ],
    [
      2,
      [
        0,
        0,
        1,
        5
      ]
    ],
    [
      4,
      [
        0,
        0,
        1,
        5
      ]
    ],
    [
      7,
      [
        0,
        0,
        1,
        5
      ]
    ],
    [
      12,
      [
        0,
        0,
        1,
        5
      ]
    ],
    [
      13,
      [
        0,
        0,
        1,
        5
      ]
    ],
    [
      14,
      [
        0,
        0,
        1,
        5
      ]
    ],
    [
      15,
      [
        0,
        0,
        1,
        5
      ]
    ],
    [
      18,
      [
        0,
        0,
        1,
        5
      ]
    ],
    [
      20,
      [
        0,
        0,
        1,
        5
      ]
    ],
    [
      2,
      [
        0,
        0,
        1,
        7
      ]
    ],
    [
      3,
      [
        0,
        0,
        1,
        7
      ]
    ],
    [
      6,
      [
        0,
        0,
        1,
        7
      ]
    ],
    [
      16,
      [
        0,
        0,
        1,
        7
      ]
    ],
    [
      18,
      [
        0,
        0,
        1,
        7
      ]
    ],
    [
      20,
      [
        0,
        0,
        1,
        7
      ]
    ],
    [
      22,
      [
        0,
        0,
        1,
        7
      ]
    ],
    [
      24,
      [
        0,
        0,
        1,
        7
      ]
    ],
    [
      1,
      [
        0,
        0,
        1,
        8
      ]
    ],
    [
      11,
      [
        0,
        0,
        1,
        8
      ]
    ],
    [
      18,
      [
        0,
        0,
        1,
        8
      ]
    ],
    [
      20,
      [
        0,
        0,
        1,
        8
      ]
    ],
    [
      22,
      [
        0,
        0,
        1,
        8
      ]
    ],
    [
      41,
      [
        0,
        0,
        1,
        8
      ]
    ],
    [
      2,
      [
        0,
        0,
        1,
        9
      ]
    ],
    [
      3,
      [
        0,
        0,
        1,
        9
      ]
    ],
    [
      6,
      [
        0,
        0,
        1,
        9
      ]
    ],
    [
      8,
      [
        0,
        0,
        1,
        9
      ]
    ],
    [
      16,
      [
        0,
        0,
        1,
        9
      ]
    ],
    [
      1,
      [
        0,
        0,
        1,
        10
      ]
    ],
    [
      2,
      [
        0,
        0,
        1,
        10
      ]
    ],
    [
      16,
      [
        0,
        0,
        1,
        10
      ]
    ],
    [
      1,
      [
        0,
        0,
        1,
        11
      ]
    ],
    [
      7,
      [
        0,
        0,
        1,
        11
      ]
    ],
    [
      12,
      [
        0,
        0,
        1,
        11
      ]
    ],
    [
      13,
      [
        0,
        0,
        1,
        11
      ]
    ],
    [
      14,
      [
        0,
        0,
        1,
        11
      ]
    ],
    [
      15,
      [
        0,
        0,
        1,
        11
      ]
    ],
    [
      2,
      [
        0,
        0,
        1,
        12
      ]
    ],
    [
      4,
      [
        0,
        0,
        1,
        12
      ]
    ],
    [
      3,
      [
        0,
        0,
        1,
        19
      ]
    ],
    [
      4,
      [
        0,
        0,
        1,
        19
      ]
    ],
    [
      16,
      [
        0,
        0,
        1,
        19
      ]
    ],
    [
      3,
      [
        0,
        0,
        1,
        20
      ]
    ],
    [
      4,
      [
        0,
        0,
        1,
        20
      ]
    ],
    [
      16,
      [
        0,
        0,
        1,
        20
      ]
    ],
    [
      5,
      [
        0,
        0,
        1,
        21
      ]
    ],
    [
      11,
      [
        0,
        0,
        1,
        21
      ]
    ],
    [
      41,
      [
        0,
        0,
        1,
        21
      ]
    ],
    [
      2,
      [
        0,
        0,
        1,
        22
      ]
    ],
    [
      3,
      [
        0,
        0,
        1,
        22
      ]
    ],
    [
      5,
      [
        0,
        0,
        1,
        22
      ]
    ],
    [
      6,
      [
        0,
        0,
        1,
        22
      ]
    ],
    [
      7,
      [
        0,
        0,
        1,
        22
      ]
    ],
    [
      12,
      [
        0,
        0,
        1,
        22
      ]
    ],
    [
      13,
      [
        0,
        0,
        1,
        22
      ]
    ],
    [
      14,
      [
        0,
        0,
        1,
        22
      ]
    ],
    [
      15,
      [
        0,
        0,
        1,
        22
      ]
    ],
    [
      16,
      [
        0,
        0,
        1,
        22
      ]
    ],
    [
      24,
      [
        0,
        0,
        1,
        22
      ]
    ],
    [
      5,
      [
        0,
        0,
        1,
        23
      ]
    ],
    [
      7,
      [
        0,
        0,
        1,
        23
      ]
    ],
    [
      13,
      [
        0,
        0,
        1,
        23
      ]
    ],
    [
      42,
      [
        0,
        0,
        1,
        23
      ]
    ],
    [
      5,
      [
        0,
        0,
        1,
        24
      ]
    ],
    [
      7,
      [
        0,
        0,
        1,
        24
      ]
    ],
    [
      12,
      [
        0,
        0,
        1,
        24
      ]
    ],
    [
      10,
      [
        0,
        0,
        2,
        2
      ]
    ],
    [
      11,
      [
        0,
        0,
        2,
        2
      ]
    ],
    [
      25,
      [
        0,
        0,
        2,
        2
      ]
    ],
    [
      4,
      [
        0,
        0,
        2,
        3
      ]
    ],
    [
      9,
      [
        0,
        0,
        2,
        3
      ]
    ],
    [
      16,
      [
        0,
        0,
        2,
        3
      ]
    ],
    [
      18,
      [
        0,
        0,
        2,
        3
      ]
    ],
    [
      20,
      [
        0,
        0,
        2,
        3
      ]
    ],
    [
      22,
      [
        0,
        0,
        2,
        3
      ]
    ],
    [
      25,
      [
        0,
        0,
        2,
        3
      ]
    ],
    [
      41,
      [
        0,
        0,
        2,
        3
      ]
    ],
    [
      6,
      [
        0,
        0,
        2,
        7
      ]
    ],
    [
      9,
      [
        0,
        0,
        2,
        7
      ]
    ],
    [
      11,
      [
        0,
        0,
        2,
        7
      ]
    ],
    [
      22,
      [
        0,
        0,
        2,
        7
      ]
    ],
    [
      24,
      [
        0,
        0,
        2,
        7
      ]
    ],
    [
      25,
      [
        0,
        0,
        2,
        7
      ]
    ],
    [
      5,
      [
        0,
        0,
        2,
        8
      ]
    ],
    [
      11,
      [
        0,
        0,
        2,
        8
      ]
    ],
    [
      22,
      [
        0,
        0,
        2,
        8
      ]
    ],
    [
      41,
      [
        0,
        0,
        2,
        8
      ]
    ],
    [
      6,
      [
        0,
        0,
        2,
        9
      ]
    ],
    [
      8,
      [
        0,
        0,
        2,
        9
      ]
    ],
    [
      9,
      [
        0,
        0,
        2,
        11
      ]
    ],
    [
      10,
      [
        0,
        0,
        2,
        11
      ]
    ],
    [
      12,
      [
        0,
        0,
        2,
        11
      ]
    ],
    [
      13,
      [
        0,
        0,
        2,
        11
      ]
    ],
    [
      14,
      [
        0,
        0,
        2,
        11
      ]
    ],
    [
      15,
      [
        0,
        0,
        2,
        11
      ]
    ],
    [
      3,
      [
        0,
        0,
        2,
        21
      ]
    ],
    [
      4,
      [
        0,
        0,
        2,
        21
      ]
    ],
    [
      5,
      [
        0,
        0,
        2,
        21
      ]
    ],
    [
      11,
      [
        0,
        0,
        2,
        21
      ]
    ],
    [
      16,
      [
        0,
        0,
        2,
        21
      ]
    ],
    [
      41,
      [
        0,
        0,
        2,
        21
      ]
    ],
    [
      1,
      [
        0,
        0,
        2,
        22
      ]
    ],
    [
      3,
      [
        0,
        0,
        2,
        22
      ]
    ],
    [
      5,
      [
        0,
        0,
        2,
        22
      ]
    ],
    [
      6,
      [
        0,
        0,
        2,
        22
      ]
    ],
    [
      7,
      [
        0,
        0,
        2,
        22
      ]
    ],
    [
      9,
      [
        0,
        0,
        2,
        22
      ]
    ],
    [
      10,
      [
        0,
        0,
        2,
        22
      ]
    ],
    [
      24,
      [
        0,
        0,
        2,
        22
      ]
    ],
    [
      3,
      [
        0,
        0,
        2,
        23
      ]
    ],
    [
      5,
      [
        0,
        0,
        2,
        23
      ]
    ],
    [
      18,
      [
        0,
        0,
        2,
        23
      ]
    ],
    [
      20,
      [
        0,
        0,
        2,
        23
      ]
    ],
    [
      3,
      [
        0,
        0,
        2,
        24
      ]
    ],
    [
      5,
      [
        0,
        0,
        2,
        24
      ]
    ],
    [
      18,
      [
        0,
        0,
        2,
        24
      ]
    ],
    [
      20,
      [
        0,
        0,
        2,
        24
      ]
    ],
    [
      3,
      [
        0,
        0,
        3,
        3
      ]
    ],
    [
      5,
      [
        0,
        0,
        3,
        3
      ]
    ],
    [
      7,
      [
        0,
        0,
        3,
        3
      ]
    ],
    [
      11,
      [
        0,
        0,
        3,
        3
      ]
    ],
    [
      18,
      [
        0,
        0,
        3,
        3
      ]
    ],
    [
      20,
      [
        0,
        0,
        3,
        3
      ]
    ],
    [
      22,
      [
        0,
        0,
        3,
        3
      ]
    ],
    [
      41,
      [
        0,
        0,
        3,
        3
      ]
    ],
    [
      2,
      [
        0,
        0,
        3,
        5
      ]
    ],
    [
      4,
      [
        0,
        0,
        3,
        5
      ]
    ],
    [
      7,
      [
        0,
        0,
        3,
        5
      ]
    ],
    [
      11,
      [
        0,
        0,
        3,
        5
      ]
    ],
    [
      12,
      [
        0,
        0,
        3,
        5
      ]
    ],
    [
      13,
      [
        0,
        0,
        3,
        5
      ]
    ],
    [
      14,
      [
        0,
        0,
        3,
        5
      ]
    ],
    [
      15,
      [
        0,
        0,
        3,
        5
      ]
    ],
    [
      17,
      [
        0,
        0,
        3,
        5
      ]
    ],
    [
      18,
      [
        0,
        0,
        3,
        5
      ]
    ],
    [
      22,
      [
        0,
        0,
        3,
        5
      ]
    ],
    [
      27,
      [
        0,
        0,
        3,
        5
      ]
    ],
    [
      28,
      [
        0,
        0,
        3,
        5
      ]
    ],
    [
      41,
      [
        0,
        0,
        3,
        5
      ]
    ],
    [
      10,
      [
        0,
        0,
        3,
        7
      ]
    ],
    [
      12,
      [
        0,
        0,
        3,
        7
      ]
    ],
    [
      13,
      [
        0,
        0,
        3,
        7
      ]
    ],
    [
      14,
      [
        0,
        0,
        3,
        7
      ]
    ],
    [
      15,
      [
        0,
        0,
        3,
        7
      ]
    ],
    [
      22,
      [
        0,
        0,
        3,
        7
      ]
    ],
    [
      25,
      [
        0,
        0,
        3,
        7
      ]
    ],
    [
      41,
      [
        0,
        0,
        3,
        7
      ]
    ],
    [
      1,
      [
        0,
        0,
        3,
        8
      ]
    ],
    [
      3,
      [
        0,
        0,
        3,
        8
      ]
    ],
    [
      11,
      [
        0,
        0,
        3,
        9
      ]
    ],
    [
      12,
      [
        0,
        0,
        3,
        9
      ]
    ],
    [
      13,
      [
        0,
        0,
        3,
        9
      ]
    ],
    [
      14,
      [
        0,
        0,
        3,
        9
      ]
    ],
    [
      15,
      [
        0,
        0,
        3,
        9
      ]
    ],
    [
      25,
      [
        0,
        0,
        3,
        9
      ]
    ],
    [
      4,
      [
        0,
        0,
        3,
        10
      ]
    ],
    [
      12,
      [
        0,
        0,
        3,
        10
      ]
    ],
    [
      13,
      [
        0,
        0,
        3,
        10
      ]
    ],
    [
      14,
      [
        0,
        0,
        3,
        10
      ]
    ],
    [
      15,
      [
        0,
        0,
        3,
        10
      ]
    ],
    [
      16,
      [
        0,
        0,
        3,
        10
      ]
    ],
    [
      18,
      [
        0,
        0,
        3,
        10
      ]
    ],
    [
      19,
      [
        0,
        0,
        3,
        10
      ]
    ],
    [
      28,
      [
        0,
        0,
        3,
        10
      ]
    ],
    [
      1,
      [
        0,
        0,
        3,
        11
      ]
    ],
    [
      7,
      [
        0,
        0,
        3,
        11
      ]
    ],
    [
      9,
      [
        0,
        0,
        3,
        11
      ]
    ],
    [
      10,
      [
        0,
        0,
        3,
        11
      ]
    ],
    [
      11,
      [
        0,
        0,
        3,
        11
      ]
    ],
    [
      12,
      [
        0,
        0,
        3,
        11
      ]
    ],
    [
      13,
      [
        0,
        0,
        3,
        11
      ]
    ],
    [
      14,
      [
        0,
        0,
        3,
        11
      ]
    ],
    [
      15,
      [
        0,
        0,
        3,
        11
      ]
    ],
    [
      17,
      [
        0,
        0,
        3,
        11
      ]
    ],
    [
      19,
      [
        0,
        0,
        3,
        11
      ]
    ],
    [
      22,
      [
        0,
        0,
        3,
        11
      ]
    ],
    [
      27,
      [
        0,
        0,
        3,
        11
      ]
    ],
    [
      41,
      [
        0,
        0,
        3,
        11
      ]
    ],
    [
      3,
      [
        0,
        0,
        3,
        12
      ]
    ],
    [
      4,
      [
        0,
        0,
        3,
        12
      ]
    ],
    [
      12,
      [
        0,
        0,
        3,
        12
      ]
    ],
    [
      13,
      [
        0,
        0,
        3,
        12
      ]
    ],
    [
      14,
      [
        0,
        0,
        3,
        12
      ]
    ],
    [
      15,
      [
        0,
        0,
        3,
        12
      ]
    ],
    [
      16,
      [
        0,
        0,
        3,
        12
      ]
    ],
    [
      1,
      [
        0,
        0,
        3,
        21
      ]
    ],
    [
      3,
      [
        0,
        0,
        3,
        21
      ]
    ],
    [
      4,
      [
        0,
        0,
        3,
        21
      ]
    ],
    [
      11,
      [
        0,
        0,
        3,
        21
      ]
    ],
    [
      16,
      [
        0,
        0,
        3,
        21
      ]
    ],
    [
      18,
      [
        0,
        0,
        3,
        21
      ]
    ],
    [
      20,
      [
        0,
        0,
        3,
        21
      ]
    ],
    [
      41,
      [
        0,
        0,
        3,
        21
      ]
    ],
    [
      1,
      [
        0,
        0,
        3,
        22
      ]
    ],
    [
      5,
      [
        0,
        0,
        3,
        22
      ]
    ],
    [
      7,
      [
        0,
        0,
        3,
        22
      ]
    ],
    [
      10,
      [
        0,
        0,
        3,
        22
      ]
    ],
    [
      12,
      [
        0,
        0,
        3,
        22
      ]
    ],
    [
      13,
      [
        0,
        0,
        3,
        22
      ]
    ],
    [
      14,
      [
        0,
        0,
        3,
        22
      ]
    ],
    [
      15,
      [
        0,
        0,
        3,
        22
      ]
    ],
    [
      18,
      [
        0,
        0,
        3,
        22
      ]
    ],
    [
      20,
      [
        0,
        0,
        3,
        22
      ]
    ],
    [
      22,
      [
        0,
        0,
        3,
        22
      ]
    ],
    [
      1,
      [
        0,
        0,
        3,
        23
      ]
    ],
    [
      3,
      [
        0,
        0,
        3,
        23
      ]
    ],
    [
      5,
      [
        0,
        0,
        3,
        23
      ]
    ],
    [
      6,
      [
        0,
        0,
        3,
        23
      ]
    ],
    [
      8,
      [
        0,
        0,
        3,
        23
      ]
    ],
    [
      11,
      [
        0,
        0,
        3,
        23
      ]
    ],
    [
      22,
      [
        0,
        0,
        3,
        23
      ]
    ],
    [
      41,
      [
        0,
        0,
        3,
        23
      ]
    ],
    [
      1,
      [
        0,
        0,
        3,
        24
      ]
    ],
    [
      3,
      [
        0,
        0,
        3,
        24
      ]
    ],
    [
      5,
      [
        0,
        0,
        3,
        24
      ]
    ],
    [
      6,
      [
        0,
        0,
        3,
        24
      ]
    ],
    [
      8,
      [
        0,
        0,
        3,
        24
      ]
    ],
    [
      11,
      [
        0,
        0,
        3,
        24
      ]
    ],
    [
      22,
      [
        0,
        0,
        3,
        24
      ]
    ],
    [
      41,
      [
        0,
        0,
        3,
        24
      ]
    ],
    [
      12,
      [
        0,
        0,
        4,
        5
      ]
    ],
    [
      13,
      [
        0,
        0,
        4,
        5
      ]
    ],
    [
      14,
      [
        0,
        0,
        4,
        5
      ]
    ],
    [
      15,
      [
        0,
        0,
        4,
        5
      ]
    ],
    [
      12,
      [
        0,
        0,
        4,
        7
      ]
    ],
    [
      13,
      [
        0,
        0,
        4,
        7
      ]
    ],
    [
      14,
      [
        0,
        0,
        4,
        7
      ]
    ],
    [
      15,
      [
        0,
        0,
        4,
        7
      ]
    ],
    [
      12,
      [
        0,
        0,
        4,
        9
      ]
    ],
    [
      13,
      [
        0,
        0,
        4,
        9
      ]
    ],
    [
      14,
      [
        0,
        0,
        4,
        9
      ]
    ],
    [
      15,
      [
        0,
        0,
        4,
        9
      ]
    ],
    [
      12,
      [
        0,
        0,
        4,
        10
      ]
    ],
    [
      13,
      [
        0,
        0,
        4,
        10
      ]
    ],
    [
      14,
      [
        0,
        0,
        4,
        10
      ]
    ],
    [
      15,
      [
        0,
        0,
        4,
        10
      ]
    ],
    [
      12,
      [
        0,
        0,
        4,
        11
      ]
    ],
    [
      13,
      [
        0,
        0,
        4,
        11
      ]
    ],
    [
      14,
      [
        0,
        0,
        4,
        11
      ]
    ],
    [
      15,
      [
        0,
        0,
        4,
        11
      ]
    ],
    [
      12,
      [
        0,
        0,
        4,
        12
      ]
    ],
    [
      13,
      [
        0,
        0,
        4,
        12
      ]
    ],
    [
      14,
      [
        0,
        0,
        4,
        12
      ]
    ],
    [
      15,
      [
        0,
        0,
        4,
        12
      ]
    ],
    [
      12,
      [
        0,
        0,
        4,
        22
      ]
    ],
    [
      13,
      [
        0,
        0,
        4,
        22
      ]
    ],
    [
      14,
      [
        0,
        0,
        4,
        22
      ]
    ],
    [
      15,
      [
        0,
        0,
        4,
        22
      ]
    ],
    [
      5,
      [
        0,
        0,
        5,
        5
      ]
    ],
    [
      17,
      [
        0,
        0,
        5,
        5
      ]
    ],
    [
      20,
      [
        0,
        0,
        5,
        5
      ]
    ],
    [
      27,
      [
        0,
        0,
        5,
        5
      ]
    ],
    [
      28,
      [
        0,
        0,
        5,
        5
      ]
    ],
    [
      2,
      [
        0,
        0,
        5,
        7
      ]
    ],
    [
      4,
      [
        0,
        0,
        5,
        7
      ]
    ],
    [
      11,
      [
        0,
        0,
        5,
        7
      ]
    ],
    [
      17,
      [
        0,
        0,
        5,
        7
      ]
    ],
    [
      18,
      [
        0,
        0,
        5,
        7
      ]
    ],
    [
      22,
      [
        0,
        0,
        5,
        7
      ]
    ],
    [
      27,
      [
        0,
        0,
        5,
        7
      ]
    ],
    [
      28,
      [
        0,
        0,
        5,
        7
      ]
    ],
    [
      41,
      [
        0,
        0,
        5,
        7
      ]
    ],
    [
      5,
      [
        0,
        0,
        5,
        8
      ]
    ],
    [
      17,
      [
        0,
        0,
        5,
        8
      ]
    ],
    [
      20,
      [
        0,
        0,
        5,
        8
      ]
    ],
    [
      27,
      [
        0,
        0,
        5,
        8
      ]
    ],
    [
      28,
      [
        0,
        0,
        5,
        8
      ]
    ],
    [
      2,
      [
        0,
        0,
        5,
        9
      ]
    ],
    [
      4,
      [
        0,
        0,
        5,
        9
      ]
    ],
    [
      12,
      [
        0,
        0,
        5,
        9
      ]
    ],
    [
      13,
      [
        0,
        0,
        5,
        9
      ]
    ],
    [
      14,
      [
        0,
        0,
        5,
        9
      ]
    ],
    [
      15,
      [
        0,
        0,
        5,
        9
      ]
    ],
    [
      2,
      [
        0,
        0,
        5,
        10
      ]
    ],
    [
      4,
      [
        0,
        0,
        5,
        10
      ]
    ],
    [
      12,
      [
        0,
        0,
        5,
        10
      ]
    ],
    [
      13,
      [
        0,
        0,
        5,
        10
      ]
    ],
    [
      14,
      [
        0,
        0,
        5,
        10
      ]
    ],
    [
      15,
      [
        0,
        0,
        5,
        10
      ]
    ],
    [
      18,
      [
        0,
        0,
        5,
        10
      ]
    ],
    [
      19,
      [
        0,
        0,
        5,
        10
      ]
    ],
    [
      28,
      [
        0,
        0,
        5,
        10
      ]
    ],
    [
      17,
      [
        0,
        0,
        5,
        11
      ]
    ],
    [
      19,
      [
        0,
        0,
        5,
        11
      ]
    ],
    [
      27,
      [
        0,
        0,
        5,
        11
      ]
    ],
    [
      2,
      [
        0,
        0,
        5,
        12
      ]
    ],
    [
      4,
      [
        0,
        0,
        5,
        12
      ]
    ],
    [
      17,
      [
        0,
        0,
        5,
        12
      ]
    ],
    [
      18,
      [
        0,
        0,
        5,
        12
      ]
    ],
    [
      27,
      [
        0,
        0,
        5,
        12
      ]
    ],
    [
      28,
      [
        0,
        0,
        5,
        12
      ]
    ],
    [
      11,
      [
        0,
        0,
        5,
        21
      ]
    ],
    [
      17,
      [
        0,
        0,
        5,
        21
      ]
    ],
    [
      20,
      [
        0,
        0,
        5,
        21
      ]
    ],
    [
      27,
      [
        0,
        0,
        5,
        21
      ]
    ],
    [
      28,
      [
        0,
        0,
        5,
        21
      ]
    ],
    [
      41,
      [
        0,
        0,
        5,
        21
      ]
    ],
    [
      2,
      [
        0,
        0,
        5,
        22
      ]
    ],
    [
      4,
      [
        0,
        0,
        5,
        22
      ]
    ],
    [
      12,
      [
        0,
        0,
        5,
        22
      ]
    ],
    [
      13,
      [
        0,
        0,
        5,
        22
      ]
    ],
    [
      14,
      [
        0,
        0,
        5,
        22
      ]
    ],
    [
      15,
      [
        0,
        0,
        5,
        22
      ]
    ],
    [
      18,
      [
        0,
        0,
        5,
        22
      ]
    ],
    [
      20,
      [
        0,
        0,
        5,
        22
      ]
    ],
    [
      22,
      [
        0,
        0,
        5,
        22
      ]
    ],
    [
      0,
      [
        0,
        0,
        5,
        23
      ]
    ],
    [
      7,
      [
        0,
        0,
        5,
        23
      ]
    ],
    [
      9,
      [
        0,
        0,
        5,
        23
      ]
    ],
    [
      10,
      [
        0,
        0,
        5,
        23
      ]
    ],
    [
      17,
      [
        0,
        0,
        5,
        23
      ]
    ],
    [
      20,
      [
        0,
        0,
        5,
        23
      ]
    ],
    [
      27,
      [
        0,
        0,
        5,
        23
      ]
    ],
    [
      28,
      [
        0,
        0,
        5,
        23
      ]
    ],
    [
      0,
      [
        0,
        0,
        5,
        24
      ]
    ],
    [
      7,
      [
        0,
        0,
        5,
        24
      ]
    ],
    [
      9,
      [
        0,
        0,
        5,
        24
      ]
    ],
    [
      10,
      [
        0,
        0,
        5,
        24
      ]
    ],
    [
      17,
      [
        0,
        0,
        5,
        24
      ]
    ],
    [
      20,
      [
        0,
        0,
        5,
        24
      ]
    ],
    [
      27,
      [
        0,
        0,
        5,
        24
      ]
    ],
    [
      28,
      [
        0,
        0,
        5,
        24
      ]
    ],
    [
      3,
      [
        0,
        0,
        7,
        8
      ]
    ],
    [
      18,
      [
        0,
        0,
        7,
        8
      ]
    ],
    [
      21,
      [
        0,
        0,
        7,
        8
      ]
    ],
    [
      29,
      [
        0,
        0,
        7,
        8
      ]
    ],
    [
      30,
      [
        0,
        0,
        7,
        8
      ]
    ],
    [
      11,
      [
        0,
        0,
        7,
        9
      ]
    ],
    [
      25,
      [
        0,
        0,
        7,
        9
      ]
    ],
    [
      3,
      [
        0,
        0,
        7,
        10
      ]
    ],
    [
      18,
      [
        0,
        0,
        7,
        10
      ]
    ],
    [
      19,
      [
        0,
        0,
        7,
        10
      ]
    ],
    [
      28,
      [
        0,
        0,
        7,
        10
      ]
    ],
    [
      6,
      [
        0,
        0,
        7,
        11
      ]
    ],
    [
      11,
      [
        0,
        0,
        7,
        11
      ]
    ],
    [
      17,
      [
        0,
        0,
        7,
        11
      ]
    ],
    [
      19,
      [
        0,
        0,
        7,
        11
      ]
    ],
    [
      21,
      [
        0,
        0,
        7,
        11
      ]
    ],
    [
      22,
      [
        0,
        0,
        7,
        11
      ]
    ],
    [
      23,
      [
        0,
        0,
        7,
        11
      ]
    ],
    [
      27,
      [
        0,
        0,
        7,
        11
      ]
    ],
    [
      30,
      [
        0,
        0,
        7,
        11
      ]
    ],
    [
      41,
      [
        0,
        0,
        7,
        11
      ]
    ],
    [
      3,
      [
        0,
        0,
        7,
        12
      ]
    ],
    [
      4,
      [
        0,
        0,
        7,
        12
      ]
    ],
    [
      6,
      [
        0,
        0,
        7,
        12
      ]
    ],
    [
      16,
      [
        0,
        0,
        7,
        12
      ]
    ],
    [
      20,
      [
        0,
        0,
        7,
        12
      ]
    ],
    [
      23,
      [
        0,
        0,
        7,
        12
      ]
    ],
    [
      29,
      [
        0,
        0,
        7,
        12
      ]
    ],
    [
      3,
      [
        0,
        0,
        7,
        19
      ]
    ],
    [
      4,
      [
        0,
        0,
        7,
        19
      ]
    ],
    [
      16,
      [
        0,
        0,
        7,
        19
      ]
    ],
    [
      3,
      [
        0,
        0,
        7,
        20
      ]
    ],
    [
      4,
      [
        0,
        0,
        7,
        20
      ]
    ],
    [
      16,
      [
        0,
        0,
        7,
        20
      ]
    ],
    [
      3,
      [
        0,
        0,
        7,
        21
      ]
    ],
    [
      18,
      [
        0,
        0,
        7,
        21
      ]
    ],
    [
      20,
      [
        0,
        0,
        7,
        21
      ]
    ],
    [
      1,
      [
        0,
        0,
        7,
        22
      ]
    ],
    [
      9,
      [
        0,
        0,
        7,
        22
      ]
    ],
    [
      18,
      [
        0,
        0,
        7,
        22
      ]
    ],
    [
      20,
      [
        0,
        0,
        7,
        22
      ]
    ],
    [
      0,
      [
        0,
        0,
        7,
        23
      ]
    ],
    [
      3,
      [
        0,
        0,
        7,
        23
      ]
    ],
    [
      6,
      [
        0,
        0,
        7,
        23
      ]
    ],
    [
      13,
      [
        0,
        0,
        7,
        23
      ]
    ],
    [
      18,
      [
        0,
        0,
        7,
        23
      ]
    ],
    [
      20,
      [
        0,
        0,
        7,
        23
      ]
    ],
    [
      22,
      [
        0,
        0,
        7,
        23
      ]
    ],
    [
      24,
      [
        0,
        0,
        7,
        23
      ]
    ],
    [
      42,
      [
        0,
        0,
        7,
        23
      ]
    ],
    [
      0,
      [
        0,
        0,
        7,
        24
      ]
    ],
    [
      3,
      [
        0,
        0,
        7,
        24
      ]
    ],
    [
      6,
      [
        0,
        0,
        7,
        24
      ]
    ],
    [
      12,
      [
        0,
        0,
        7,
        24
      ]
    ],
    [
      18,
      [
        0,
        0,
        7,
        24
      ]
    ],
    [
      20,
      [
        0,
        0,
        7,
        24
      ]
    ],
    [
      22,
      [
        0,
        0,
        7,
        24
      ]
    ],
    [
      24,
      [
        0,
        0,
        7,
        24
      ]
    ],
    [
      1,
      [
        0,
        0,
        8,
        9
      ]
    ],
    [
      3,
      [
        0,
        0,
        8,
        9
      ]
    ],
    [
      1,
      [
        0,
        0,
        8,
        10
      ]
    ],
    [
      3,
      [
        0,
        0,
        8,
        10
      ]
    ],
    [
      4,
      [
        0,
        0,
        8,
        10
      ]
    ],
    [
      16,
      [
        0,
        0,
        8,
        10
      ]
    ],
    [
      18,
      [
        0,
        0,
        8,
        10
      ]
    ],
    [
      19,
      [
        0,
        0,
        8,
        10
      ]
    ],
    [
      28,
      [
        0,
        0,
        8,
        10
      ]
    ],
    [
      17,
      [
        0,
        0,
        8,
        11
      ]
    ],
    [
      19,
      [
        0,
        0,
        8,
        11
      ]
    ],
    [
      27,
      [
        0,
        0,
        8,
        11
      ]
    ],
    [
      1,
      [
        0,
        0,
        8,
        12
      ]
    ],
    [
      4,
      [
        0,
        0,
        8,
        12
      ]
    ],
    [
      5,
      [
        0,
        0,
        8,
        12
      ]
    ],
    [
      16,
      [
        0,
        0,
        8,
        12
      ]
    ],
    [
      5,
      [
        0,
        0,
        8,
        23
      ]
    ],
    [
      11,
      [
        0,
        0,
        8,
        23
      ]
    ],
    [
      22,
      [
        0,
        0,
        8,
        23
      ]
    ],
    [
      41,
      [
        0,
        0,
        8,
        23
      ]
    ],
    [
      5,
      [
        0,
        0,
        8,
        24
      ]
    ],
    [
      11,
      [
        0,
        0,
        8,
        24
      ]
    ],
    [
      22,
      [
        0,
        0,
        8,
        24
      ]
    ],
    [
      41,
      [
        0,
        0,
        8,
        24
      ]
    ],
    [
      1,
      [
        0,
        0,
        9,
        10
      ]
    ],
    [
      3,
      [
        0,
        0,
        9,
        10
      ]
    ],
    [
      12,
      [
        0,
        0,
        9,
        10
      ]
    ],
    [
      13,
      [
        0,
        0,
        9,
        10
      ]
    ],
    [
      14,
      [
        0,
        0,
        9,
        10
      ]
    ],
    [
      15,
      [
        0,
        0,
        9,
        10
      ]
    ],
    [
      1,
      [
        0,
        0,
        9,
        11
      ]
    ],
    [
      3,
      [
        0,
        0,
        9,
        11
      ]
    ],
    [
      11,
      [
        0,
        0,
        9,
        11
      ]
    ],
    [
      12,
      [
        0,
        0,
        9,
        11
      ]
    ],
    [
      13,
      [
        0,
        0,
        9,
        11
      ]
    ],
    [
      14,
      [
        0,
        0,
        9,
        11
      ]
    ],
    [
      15,
      [
        0,
        0,
        9,
        11
      ]
    ],
    [
      25,
      [
        0,
        0,
        9,
        11
      ]
    ],
    [
      0,
      [
        0,
        0,
        9,
        23
      ]
    ],
    [
      1,
      [
        0,
        0,
        9,
        23
      ]
    ],
    [
      3,
      [
        0,
        0,
        9,
        23
      ]
    ],
    [
      11,
      [
        0,
        0,
        9,
        23
      ]
    ],
    [
      25,
      [
        0,
        0,
        9,
        23
      ]
    ],
    [
      0,
      [
        0,
        0,
        9,
        24
      ]
    ],
    [
      1,
      [
        0,
        0,
        9,
        24
      ]
    ],
    [
      3,
      [
        0,
        0,
        9,
        24
      ]
    ],
    [
      11,
      [
        0,
        0,
        9,
        24
      ]
    ],
    [
      25,
      [
        0,
        0,
        9,
        24
      ]
    ],
    [
      1,
      [
        0,
        0,
        10,
        12
      ]
    ],
    [
      18,
      [
        0,
        0,
        10,
        12
      ]
    ],
    [
      19,
      [
        0,
        0,
        10,
        12
      ]
    ],
    [
      28,
      [
        0,
        0,
        10,
        12
      ]
    ],
    [
      4,
      [
        0,
        0,
        10,
        21
      ]
    ],
    [
      16,
      [
        0,
        0,
        10,
        21
      ]
    ],
    [
      18,
      [
        0,
        0,
        10,
        21
      ]
    ],
    [
      19,
      [
        0,
        0,
        10,
        21
      ]
    ],
    [
      28,
      [
        0,
        0,
        10,
        21
      ]
    ],
    [
      1,
      [
        0,
        0,
        10,
        22
      ]
    ],
    [
      3,
      [
        0,
        0,
        10,
        22
      ]
    ],
    [
      12,
      [
        0,
        0,
        10,
        22
      ]
    ],
    [
      13,
      [
        0,
        0,
        10,
        22
      ]
    ],
    [
      14,
      [
        0,
        0,
        10,
        22
      ]
    ],
    [
      15,
      [
        0,
        0,
        10,
        22
      ]
    ],
    [
      0,
      [
        0,
        0,
        10,
        23
      ]
    ],
    [
      4,
      [
        0,
        0,
        10,
        23
      ]
    ],
    [
      9,
      [
        0,
        0,
        10,
        23
      ]
    ],
    [
      10,
      [
        0,
        0,
        10,
        23
      ]
    ],
    [
      16,
      [
        0,
        0,
        10,
        23
      ]
    ],
    [
      18,
      [
        0,
        0,
        10,
        23
      ]
    ],
    [
      19,
      [
        0,
        0,
        10,
        23
      ]
    ],
    [
      28,
      [
        0,
        0,
        10,
        23
      ]
    ],
    [
      0,
      [
        0,
        0,
        10,
        24
      ]
    ],
    [
      4,
      [
        0,
        0,
        10,
        24
      ]
    ],
    [
      9,
      [
        0,
        0,
        10,
        24
      ]
    ],
    [
      10,
      [
        0,
        0,
        10,
        24
      ]
    ],
    [
      16,
      [
        0,
        0,
        10,
        24
      ]
    ],
    [
      18,
      [
        0,
        0,
        10,
        24
      ]
    ],
    [
      19,
      [
        0,
        0,
        10,
        24
      ]
    ],
    [
      28,
      [
        0,
        0,
        10,
        24
      ]
    ],
    [
      1,
      [
        0,
        0,
        11,
        12
      ]
    ],
    [
      17,
      [
        0,
        0,
        11,
        12
      ]
    ],
    [
      19,
      [
        0,
        0,
        11,
        12
      ]
    ],
    [
      27,
      [
        0,
        0,
        11,
        12
      ]
    ],
    [
      11,
      [
        0,
        0,
        11,
        21
      ]
    ],
    [
      17,
      [
        0,
        0,
        11,
        21
      ]
    ],
    [
      19,
      [
        0,
        0,
        11,
        21
      ]
    ],
    [
      27,
      [
        0,
        0,
        11,
        21
      ]
    ],
    [
      41,
      [
        0,
        0,
        11,
        21
      ]
    ],
    [
      1,
      [
        0,
        0,
        11,
        22
      ]
    ],
    [
      10,
      [
        0,
        0,
        11,
        22
      ]
    ],
    [
      22,
      [
        0,
        0,
        11,
        22
      ]
    ],
    [
      0,
      [
        0,
        0,
        11,
        23
      ]
    ],
    [
      1,
      [
        0,
        0,
        11,
        23
      ]
    ],
    [
      3,
      [
        0,
        0,
        11,
        23
      ]
    ],
    [
      7,
      [
        0,
        0,
        11,
        23
      ]
    ],
    [
      9,
      [
        0,
        0,
        11,
        23
      ]
    ],
    [
      10,
      [
        0,
        0,
        11,
        23
      ]
    ],
    [
      17,
      [
        0,
        0,
        11,
        23
      ]
    ],
    [
      19,
      [
        0,
        0,
        11,
        23
      ]
    ],
    [
      27,
      [
        0,
        0,
        11,
        23
      ]
    ],
    [
      0,
      [
        0,
        0,
        11,
        24
      ]
    ],
    [
      1,
      [
        0,
        0,
        11,
        24
      ]
    ],
    [
      3,
      [
        0,
        0,
        11,
        24
      ]
    ],
    [
      7,
      [
        0,
        0,
        11,
        24
      ]
    ],
    [
      9,
      [
        0,
        0,
        11,
        24
      ]
    ],
    [
      10,
      [
        0,
        0,
        11,
        24
      ]
    ],
    [
      17,
      [
        0,
        0,
        11,
        24
      ]
    ],
    [
      19,
      [
        0,
        0,
        11,
        24
      ]
    ],
    [
      27,
      [
        0,
        0,
        11,
        24
      ]
    ],
    [
      33,
      [
        0,
        0,
        12,
        12
      ]
    ],
    [
      34,
      [
        0,
        0,
        12,
        12
      ]
    ],
    [
      39,
      [
        0,
        0,
        12,
        12
      ]
    ],
    [
      3,
      [
        0,
        0,
        12,
        13
      ]
    ],
    [
      4,
      [
        0,
        0,
        12,
        13
      ]
    ],
    [
      16,
      [
        0,
        0,
        12,
        13
      ]
    ],
    [
      32,
      [
        0,
        0,
        12,
        13
      ]
    ],
    [
      34,
      [
        0,
        0,
        12,
        13
      ]
    ],
    [
      32,
      [
        0,
        0,
        12,
        17
      ]
    ],
    [
      34,
      [
        0,
        0,
        12,
        17
      ]
    ],
    [
      3,
      [
        0,
        0,
        12,
        21
      ]
    ],
    [
      4,
      [
        0,
        0,
        12,
        21
      ]
    ],
    [
      16,
      [
        0,
        0,
        12,
        21
      ]
    ],
    [
      0,
      [
        0,
        0,
        12,
        23
      ]
    ],
    [
      13,
      [
        0,
        0,
        12,
        23
      ]
    ],
    [
      42,
      [
        0,
        0,
        12,
        23
      ]
    ],
    [
      0,
      [
        0,
        0,
        12,
        24
      ]
    ],
    [
      12,
      [
        0,
        0,
        12,
        24
      ]
    ],
    [
      3,
      [
        0,
        0,
        13,
        13
      ]
    ],
    [
      4,
      [
        0,
        0,
        13,
        13
      ]
    ],
    [
      16,
      [
        0,
        0,
        13,
        13
      ]
    ],
    [
      31,
      [
        0,
        0,
        13,
        13
      ]
    ],
    [
      32,
      [
        0,
        0,
        13,
        13
      ]
    ],
    [
      39,
      [
        0,
        0,
        13,
        13
      ]
    ],
    [
      32,
      [
        0,
        0,
        13,
        17
      ]
    ],
    [
      34,
      [
        0,
        0,
        13,
        17
      ]
    ],
    [
      36,
      [
        0,
        0,
        13,
        19
      ]
    ],
    [
      40,
      [
        0,
        0,
        13,
        19
      ]
    ],
    [
      35,
      [
        0,
        0,
        13,
        20
      ]
    ],
    [
      5,
      [
        0,
        0,
        21,
        23
      ]
    ],
    [
      11,
      [
        0,
        0,
        21,
        23
      ]
    ],
    [
      41,
      [
        0,
        0,
        21,
        23
      ]
    ],
    [
      5,
      [
        0,
        0,
        21,
        24
      ]
    ],
    [
      11,
      [
        0,
        0,
        21,
        24
      ]
    ],
    [
      41,
      [
        0,
        0,
        21,
        24
      ]
    ],
    [
      0,
      [
        0,
        0,
        22,
        23
      ]
    ],
    [
      1,
      [
        0,
        0,
        22,
        23
      ]
    ],
    [
      3,
      [
        0,
        0,
        22,
        23
      ]
    ],
    [
      8,
      [
        0,
        0,
        22,
        23
      ]
    ],
    [
      10,
      [
        0,
        0,
        22,
        23
      ]
    ],
    [
      24,
      [
        0,
        0,
        22,
        23
      ]
    ],
    [
      0,
      [
        0,
        0,
        22,
        24
      ]
    ],
    [
      1,
      [
        0,
        0,
        22,
        24
      ]
    ],
    [
      3,
      [
        0,
        0,
        22,
        24
      ]
    ],
    [
      8,
      [
        0,
        0,
        22,
        24
      ]
    ],
    [
      10,
      [
        0,
        0,
        22,
        24
      ]
    ],
    [
      24,
      [
        0,
        0,
        22,
        24
      ]
    ],
    [
      5,
      [
        0,
        1,
        1,
        2
      ]
    ],
    [
      7,
      [
        0,
        1,
        1,
        2
      ]
    ],
    [
      9,
      [
        0,
        1,
        1,
        2
      ]
    ],
    [
      11,
      [
        0,
        1,
        1,
        2
      ]
    ],
    [
      25,
      [
        0,
        1,
        1,
        2
      ]
    ],
    [
      1,
      [
        0,
        1,
        1,
        3
      ]
    ],
    [
      2,
      [
        0,
        1,
        1,
        3
      ]
    ],
    [
      7,
      [
        0,
        1,
        1,
        3
      ]
    ],
    [
      10,
      [
        0,
        1,
        1,
        3
      ]
    ],
    [
      16,
      [
        0,
        1,
        1,
        3
      ]
    ],
    [
      22,
      [
        0,
        1,
        1,
        3
      ]
    ],
    [
      25,
      [
        0,
        1,
        1,
        3
      ]
    ],
    [
      41,
      [
        0,
        1,
        1,
        3
      ]
    ],
    [
      17,
      [
        0,
        1,
        1,
        5
      ]
    ],
    [
      18,
      [
        0,
        1,
        1,
        5
      ]
    ],
    [
      27,
      [
        0,
        1,
        1,
        5
      ]
    ],
    [
      28,
      [
        0,
        1,
        1,
        5
      ]
    ],
    [
      11,
      [
        0,
        1,
        1,
        7
      ]
    ],
    [
      18,
      [
        0,
        1,
        1,
        7
      ]
    ],
    [
      20,
      [
        0,
        1,
        1,
        7
      ]
    ],
    [
      22,
      [
        0,
        1,
        1,
        7
      ]
    ],
    [
      41,
      [
        0,
        1,
        1,
        7
      ]
    ],
    [
      1,
      [
        0,
        1,
        1,
        8
      ]
    ],
    [
      5,
      [
        0,
        1,
        1,
        8
      ]
    ],
    [
      18,
      [
        0,
        1,
        1,
        8
      ]
    ],
    [
      20,
      [
        0,
        1,
        1,
        8
      ]
    ],
    [
      12,
      [
        0,
        1,
        1,
        9
      ]
    ],
    [
      13,
      [
        0,
        1,
        1,
        9
      ]
    ],
    [
      14,
      [
        0,
        1,
        1,
        9
      ]
    ],
    [
      15,
      [
        0,
        1,
        1,
        9
      ]
    ],
    [
      1,
      [
        0,
        1,
        1,
        10
      ]
    ],
    [
      18,
      [
        0,
        1,
        1,
        10
      ]
    ],
    [
      19,
      [
        0,
        1,
        1,
        10
      ]
    ],
    [
      28,
      [
        0,
        1,
        1,
        10
      ]
    ],
    [
      1,
      [
        0,
        1,
        1,
        11
      ]
    ],
    [
      17,
      [
        0,
        1,
        1,
        11
      ]
    ],
    [
      19,
      [
        0,
        1,
        1,
        11
      ]
    ],
    [
      27,
      [
        0,
        1,
        1,
        11
      ]
    ],
    [
      1,
      [
        0,
        1,
        1,
        12
      ]
    ],
    [
      2,
      [
        0,
        1,
        1,
        12
      ]
    ],
    [
      16,
      [
        0,
        1,
        1,
        12
      ]
    ],
    [
      1,
      [
        0,
        1,
        1,
        19
      ]
    ],
    [
      2,
      [
        0,
        1,
        1,
        19
      ]
    ],
    [
      16,
      [
        0,
        1,
        1,
        19
      ]
    ],
    [
      1,
      [
        0,
        1,
        1,
        20
      ]
    ],
    [
      2,
      [
        0,
        1,
        1,
        20
      ]
    ],
    [
      16,
      [
        0,
        1,
        1,
        20
      ]
    ],
    [
      7,
      [
        0,
        1,
        1,
        21
      ]
    ],
    [
      11,
      [
        0,
        1,
        1,
        21
      ]
    ],
    [
      41,
      [
        0,
        1,
        1,
        21
      ]
    ],
    [
      5,
      [
        0,
        1,
        1,
        22
      ]
    ],
    [
      9,
      [
        0,
        1,
        1,
        22
      ]
    ],
    [
      10,
      [
        0,
        1,
        1,
        22
      ]
    ],
    [
      12,
      [
        0,
        1,
        1,
        22
      ]
    ],
    [
      13,
      [
        0,
        1,
        1,
        22
      ]
    ],
    [
      14,
      [
        0,
        1,
        1,
        22
      ]
    ],
    [
      15,
      [
        0,
        1,
        1,
        22
      ]
    ],
    [
      22,
      [
        0,
        1,
        1,
        22
      ]
    ],
    [
      5,
      [
        0,
        1,
        1,
        23
      ]
    ],
    [
      7,
      [
        0,
        1,
        1,
        23
      ]
    ],
    [
      9,
      [
        0,
        1,
        1,
        23
      ]
    ],
    [
      10,
      [
        0,
        1,
        1,
        23
      ]
    ],
    [
      13,
      [
        0,
        1,
        1,
        23
      ]
    ],
    [
      42,
      [
        0,
        1,
        1,
        23
      ]
    ],
    [
      5,
      [
        0,
        1,
        1,
        24
      ]
    ],
    [
      7,
      [
        0,
        1,
        1,
        24
      ]
    ],
    [
      9,
      [
        0,
        1,
        1,
        24
      ]
    ],
    [
      10,
      [
        0,
        1,
        1,
        24
      ]
    ],
    [
      12,
      [
        0,
        1,
        1,
        24
      ]
    ],
    [
      1,
      [
        0,
        1,
        2,
        2
      ]
    ],
    [
      5,
      [
        0,
        1,
        2,
        2
      ]
    ],
    [
      12,
      [
        0,
        1,
        2,
        2
      ]
    ],
    [
      13,
      [
        0,
        1,
        2,
        2
      ]
    ],
    [
      14,
      [
        0,
        1,
        2,
        2
      ]
    ],
    [
      15,
      [
        0,
        1,
        2,
        2
      ]
    ],
    [
      18,
      [
        0,
        1,
        2,
        2
      ]
    ],
    [
      20,
      [
        0,
        1,
        2,
        2
      ]
    ],
    [
      1,
      [
        0,
        1,
        2,
        3
      ]
    ],
    [
      2,
      [
        0,
        1,
        2,
        3
      ]
    ],
    [
      3,
      [
        0,
        1,
        2,
        3
      ]
    ],
    [
      4,
      [
        0,
        1,
        2,
        3
      ]
    ],
    [
      5,
      [
        0,
        1,
        2,
        3
      ]
    ],
    [
      7,
      [
        0,
        1,
        2,
        3
      ]
    ],
    [
      12,
      [
        0,
        1,
        2,
        3
      ]
    ],
    [
      13,
      [
        0,
        1,
        2,
        3
      ]
    ],
    [
      14,
      [
        0,
        1,
        2,
        3
      ]
    ],
    [
      15,
      [
        0,
        1,
        2,
        3
      ]
    ],
    [
      12,
      [
        0,
        1,
        2,
        4
      ]
    ],
    [
      13,
      [
        0,
        1,
        2,
        4
      ]
    ],
    [
      14,
      [
        0,
        1,
        2,
        4
      ]
    ],
    [
      15,
      [
        0,
        1,
        2,
        4
      ]
    ],
    [
      7,
      [
        0,
        1,
        2,
        5
      ]
    ],
    [
      18,
      [
        0,
        1,
        2,
        5
      ]
    ],
    [
      20,
      [
        0,
        1,
        2,
        5
      ]
    ],
    [
      1,
      [
        0,
        1,
        2,
        7
      ]
    ],
    [
      9,
      [
        0,
        1,
        2,
        7
      ]
    ],
    [
      11,
      [
        0,
        1,
        2,
        7
      ]
    ],
    [
      18,
      [
        0,
        1,
        2,
        7
      ]
    ],
    [
      20,
      [
        0,
        1,
        2,
        7
      ]
    ],
    [
      25,
      [
        0,
        1,
        2,
        7
      ]
    ],
    [
      1,
      [
        0,
        1,
        2,
        11
      ]
    ],
    [
      7,
      [
        0,
        1,
        2,
        11
      ]
    ],
    [
      2,
      [
        0,
        1,
        2,
        21
      ]
    ],
    [
      4,
      [
        0,
        1,
        2,
        21
      ]
    ],
    [
      5,
      [
        0,
        1,
        2,
        21
      ]
    ],
    [
      7,
      [
        0,
        1,
        2,
        21
      ]
    ],
    [
      1,
      [
        0,
        1,
        2,
        22
      ]
    ],
    [
      3,
      [
        0,
        1,
        2,
        22
      ]
    ],
    [
      12,
      [
        0,
        1,
        2,
        22
      ]
    ],
    [
      13,
      [
        0,
        1,
        2,
        22
      ]
    ],
    [
      14,
      [
        0,
        1,
        2,
        22
      ]
    ],
    [
      15,
      [
        0,
        1,
        2,
        22
      ]
    ],
    [
      0,
      [
        0,
        1,
        2,
        23
      ]
    ],
    [
      1,
      [
        0,
        1,
        2,
        23
      ]
    ],
    [
      3,
      [
        0,
        1,
        2,
        23
      ]
    ],
    [
      5,
      [
        0,
        1,
        2,
        23
      ]
    ],
    [
      7,
      [
        0,
        1,
        2,
        23
      ]
    ],
    [
      9,
      [
        0,
        1,
        2,
        23
      ]
    ],
    [
      11,
      [
        0,
        1,
        2,
        23
      ]
    ],
    [
      25,
      [
        0,
        1,
        2,
        23
      ]
    ],
    [
      0,
      [
        0,
        1,
        2,
        24
      ]
    ],
    [
      1,
      [
        0,
        1,
        2,
        24
      ]
    ],
    [
      3,
      [
        0,
        1,
        2,
        24
      ]
    ],
    [
      5,
      [
        0,
        1,
        2,
        24
      ]
    ],
    [
      7,
      [
        0,
        1,
        2,
        24
      ]
    ],
    [
      9,
      [
        0,
        1,
        2,
        24
      ]
    ],
    [
      11,
      [
        0,
        1,
        2,
        24
      ]
    ],
    [
      25,
      [
        0,
        1,
        2,
        24
      ]
    ],
    [
      1,
      [
        0,
        1,
        3,
        3
      ]
    ],
    [
      3,
      [
        0,
        1,
        3,
        3
      ]
    ],
    [
      5,
      [
        0,
        1,
        3,
        3
      ]
    ],
    [
      11,
      [
        0,
        1,
        3,
        3
      ]
    ],
    [
      22,
      [
        0,
        1,
        3,
        3
      ]
    ],
    [
      41,
      [
        0,
        1,
        3,
        3
      ]
    ],
    [
      2,
      [
        0,
        1,
        3,
        5
      ]
    ],
    [
      4,
      [
        0,
        1,
        3,
        5
      ]
    ],
    [
      6,
      [
        0,
        1,
        3,
        5
      ]
    ],
    [
      7,
      [
        0,
        1,
        3,
        5
      ]
    ],
    [
      8,
      [
        0,
        1,
        3,
        5
      ]
    ],
    [
      9,
      [
        0,
        1,
        3,
        5
      ]
    ],
    [
      10,
      [
        0,
        1,
        3,
        5
      ]
    ],
    [
      11,
      [
        0,
        1,
        3,
        5
      ]
    ],
    [
      12,
      [
        0,
        1,
        3,
        5
      ]
    ],
    [
      13,
      [
        0,
        1,
        3,
        5
      ]
    ],
    [
      14,
      [
        0,
        1,
        3,
        5
      ]
    ],
    [
      15,
      [
        0,
        1,
        3,
        5
      ]
    ],
    [
      22,
      [
        0,
        1,
        3,
        5
      ]
    ],
    [
      41,
      [
        0,
        1,
        3,
        5
      ]
    ],
    [
      10,
      [
        0,
        1,
        3,
        7
      ]
    ],
    [
      22,
      [
        0,
        1,
        3,
        7
      ]
    ],
    [
      25,
      [
        0,
        1,
        3,
        7
      ]
    ],
    [
      41,
      [
        0,
        1,
        3,
        7
      ]
    ],
    [
      1,
      [
        0,
        1,
        3,
        8
      ]
    ],
    [
      3,
      [
        0,
        1,
        3,
        8
      ]
    ],
    [
      11,
      [
        0,
        1,
        3,
        9
      ]
    ],
    [
      25,
      [
        0,
        1,
        3,
        9
      ]
    ],
    [
      1,
      [
        0,
        1,
        3,
        10
      ]
    ],
    [
      2,
      [
        0,
        1,
        3,
        10
      ]
    ],
    [
      3,
      [
        0,
        1,
        3,
        10
      ]
    ],
    [
      4,
      [
        0,
        1,
        3,
        10
      ]
    ],
    [
      12,
      [
        0,
        1,
        3,
        11
      ]
    ],
    [
      13,
      [
        0,
        1,
        3,
        11
      ]
    ],
    [
      14,
      [
        0,
        1,
        3,
        11
      ]
    ],
    [
      15,
      [
        0,
        1,
        3,
        11
      ]
    ],
    [
      2,
      [
        0,
        1,
        3,
        12
      ]
    ],
    [
      4,
      [
        0,
        1,
        3,
        12
      ]
    ],
    [
      2,
      [
        0,
        1,
        3,
        21
      ]
    ],
    [
      4,
      [
        0,
        1,
        3,
        21
      ]
    ],
    [
      5,
      [
        0,
        1,
        3,
        21
      ]
    ],
    [
      11,
      [
        0,
        1,
        3,
        21
      ]
    ],
    [
      41,
      [
        0,
        1,
        3,
        21
      ]
    ],
    [
      5,
      [
        0,
        1,
        3,
        22
      ]
    ],
    [
      10,
      [
        0,
        1,
        3,
        22
      ]
    ],
    [
      12,
      [
        0,
        1,
        3,
        22
      ]
    ],
    [
      13,
      [
        0,
        1,
        3,
        22
      ]
    ],
    [
      14,
      [
        0,
        1,
        3,
        22
      ]
    ],
    [
      15,
      [
        0,
        1,
        3,
        22
      ]
    ],
    [
      22,
      [
        0,
        1,
        3,
        22
      ]
    ],
    [
      5,
      [
        0,
        1,
        3,
        23
      ]
    ],
    [
      7,
      [
        0,
        1,
        3,
        23
      ]
    ],
    [
      10,
      [
        0,
        1,
        3,
        23
      ]
    ],
    [
      11,
      [
        0,
        1,
        3,
        23
      ]
    ],
    [
      25,
      [
        0,
        1,
        3,
        23
      ]
    ],
    [
      5,
      [
        0,
        1,
        3,
        24
      ]
    ],
    [
      7,
      [
        0,
        1,
        3,
        24
      ]
    ],
    [
      10,
      [
        0,
        1,
        3,
        24
      ]
    ],
    [
      11,
      [
        0,
        1,
        3,
        24
      ]
    ],
    [
      25,
      [
        0,
        1,
        3,
        24
      ]
    ],
    [
      12,
      [
        0,
        1,
        4,
        5
      ]
    ],
    [
      13,
      [
        0,
        1,
        4,
        5
      ]
    ],
    [
      14,
      [
        0,
        1,
        4,
        5
      ]
    ],
    [
      15,
      [
        0,
        1,
        4,
        5
      ]
    ],
    [
      12,
      [
        0,
        1,
        4,
        11
      ]
    ],
    [
      13,
      [
        0,
        1,
        4,
        11
      ]
    ],
    [
      14,
      [
        0,
        1,
        4,
        11
      ]
    ],
    [
      15,
      [
        0,
        1,
        4,
        11
      ]
    ],
    [
      12,
      [
        0,
        1,
        4,
        22
      ]
    ],
    [
      13,
      [
        0,
        1,
        4,
        22
      ]
    ],
    [
      14,
      [
        0,
        1,
        4,
        22
      ]
    ],
    [
      15,
      [
        0,
        1,
        4,
        22
      ]
    ],
    [
      6,
      [
        0,
        1,
        5,
        7
      ]
    ],
    [
      22,
      [
        0,
        1,
        5,
        7
      ]
    ],
    [
      24,
      [
        0,
        1,
        5,
        7
      ]
    ],
    [
      11,
      [
        0,
        1,
        5,
        8
      ]
    ],
    [
      17,
      [
        0,
        1,
        5,
        8
      ]
    ],
    [
      20,
      [
        0,
        1,
        5,
        8
      ]
    ],
    [
      22,
      [
        0,
        1,
        5,
        8
      ]
    ],
    [
      27,
      [
        0,
        1,
        5,
        8
      ]
    ],
    [
      28,
      [
        0,
        1,
        5,
        8
      ]
    ],
    [
      41,
      [
        0,
        1,
        5,
        8
      ]
    ],
    [
      6,
      [
        0,
        1,
        5,
        9
      ]
    ],
    [
      8,
      [
        0,
        1,
        5,
        9
      ]
    ],
    [
      12,
      [
        0,
        1,
        5,
        11
      ]
    ],
    [
      13,
      [
        0,
        1,
        5,
        11
      ]
    ],
    [
      14,
      [
        0,
        1,
        5,
        11
      ]
    ],
    [
      15,
      [
        0,
        1,
        5,
        11
      ]
    ],
    [
      2,
      [
        0,
        1,
        5,
        12
      ]
    ],
    [
      4,
      [
        0,
        1,
        5,
        12
      ]
    ],
    [
      2,
      [
        0,
        1,
        5,
        19
      ]
    ],
    [
      4,
      [
        0,
        1,
        5,
        19
      ]
    ],
    [
      2,
      [
        0,
        1,
        5,
        20
      ]
    ],
    [
      4,
      [
        0,
        1,
        5,
        20
      ]
    ],
    [
      5,
      [
        0,
        1,
        5,
        21
      ]
    ],
    [
      11,
      [
        0,
        1,
        5,
        21
      ]
    ],
    [
      41,
      [
        0,
        1,
        5,
        21
      ]
    ],
    [
      5,
      [
        0,
        1,
        5,
        22
      ]
    ],
    [
      6,
      [
        0,
        1,
        5,
        22
      ]
    ],
    [
      7,
      [
        0,
        1,
        5,
        22
      ]
    ],
    [
      24,
      [
        0,
        1,
        5,
        22
      ]
    ],
    [
      0,
      [
        0,
        1,
        5,
        23
      ]
    ],
    [
      5,
      [
        0,
        1,
        5,
        23
      ]
    ],
    [
      7,
      [
        0,
        1,
        5,
        23
      ]
    ],
    [
      17,
      [
        0,
        1,
        5,
        23
      ]
    ],
    [
      18,
      [
        0,
        1,
        5,
        23
      ]
    ],
    [
      27,
      [
        0,
        1,
        5,
        23
      ]
    ],
    [
      28,
      [
        0,
        1,
        5,
        23
      ]
    ],
    [
      0,
      [
        0,
        1,
        5,
        24
      ]
    ],
    [
      5,
      [
        0,
        1,
        5,
        24
      ]
    ],
    [
      7,
      [
        0,
        1,
        5,
        24
      ]
    ],
    [
      17,
      [
        0,
        1,
        5,
        24
      ]
    ],
    [
      18,
      [
        0,
        1,
        5,
        24
      ]
    ],
    [
      27,
      [
        0,
        1,
        5,
        24
      ]
    ],
    [
      28,
      [
        0,
        1,
        5,
        24
      ]
    ],
    [
      3,
      [
        0,
        1,
        7,
        8
      ]
    ],
    [
      20,
      [
        0,
        1,
        7,
        8
      ]
    ],
    [
      21,
      [
        0,
        1,
        7,
        8
      ]
    ],
    [
      29,
      [
        0,
        1,
        7,
        8
      ]
    ],
    [
      30,
      [
        0,
        1,
        7,
        8
      ]
    ],
    [
      1,
      [
        0,
        1,
        7,
        10
      ]
    ],
    [
      3,
      [
        0,
        1,
        7,
        10
      ]
    ],
    [
      6,
      [
        0,
        1,
        7,
        11
      ]
    ],
    [
      21,
      [
        0,
        1,
        7,
        11
      ]
    ],
    [
      23,
      [
        0,
        1,
        7,
        11
      ]
    ],
    [
      30,
      [
        0,
        1,
        7,
        11
      ]
    ],
    [
      2,
      [
        0,
        1,
        7,
        12
      ]
    ],
    [
      4,
      [
        0,
        1,
        7,
        12
      ]
    ],
    [
      6,
      [
        0,
        1,
        7,
        12
      ]
    ],
    [
      20,
      [
        0,
        1,
        7,
        12
      ]
    ],
    [
      23,
      [
        0,
        1,
        7,
        12
      ]
    ],
    [
      29,
      [
        0,
        1,
        7,
        12
      ]
    ],
    [
      2,
      [
        0,
        1,
        7,
        19
      ]
    ],
    [
      4,
      [
        0,
        1,
        7,
        19
      ]
    ],
    [
      2,
      [
        0,
        1,
        7,
        20
      ]
    ],
    [
      4,
      [
        0,
        1,
        7,
        20
      ]
    ],
    [
      1,
      [
        0,
        1,
        7,
        21
      ]
    ],
    [
      3,
      [
        0,
        1,
        7,
        21
      ]
    ],
    [
      9,
      [
        0,
        1,
        7,
        22
      ]
    ],
    [
      10,
      [
        0,
        1,
        7,
        22
      ]
    ],
    [
      1,
      [
        0,
        1,
        7,
        23
      ]
    ],
    [
      3,
      [
        0,
        1,
        7,
        23
      ]
    ],
    [
      1,
      [
        0,
        1,
        7,
        24
      ]
    ],
    [
      3,
      [
        0,
        1,
        7,
        24
      ]
    ],
    [
      1,
      [
        0,
        1,
        8,
        9
      ]
    ],
    [
      3,
      [
        0,
        1,
        8,
        9
      ]
    ],
    [
      1,
      [
        0,
        1,
        8,
        10
      ]
    ],
    [
      2,
      [
        0,
        1,
        8,
        10
      ]
    ],
    [
      3,
      [
        0,
        1,
        8,
        10
      ]
    ],
    [
      16,
      [
        0,
        1,
        8,
        10
      ]
    ],
    [
      18,
      [
        0,
        1,
        8,
        10
      ]
    ],
    [
      19,
      [
        0,
        1,
        8,
        10
      ]
    ],
    [
      28,
      [
        0,
        1,
        8,
        10
      ]
    ],
    [
      1,
      [
        0,
        1,
        8,
        11
      ]
    ],
    [
      3,
      [
        0,
        1,
        8,
        11
      ]
    ],
    [
      17,
      [
        0,
        1,
        8,
        11
      ]
    ],
    [
      19,
      [
        0,
        1,
        8,
        11
      ]
    ],
    [
      27,
      [
        0,
        1,
        8,
        11
      ]
    ],
    [
      2,
      [
        0,
        1,
        8,
        12
      ]
    ],
    [
      3,
      [
        0,
        1,
        8,
        12
      ]
    ],
    [
      5,
      [
        0,
        1,
        8,
        12
      ]
    ],
    [
      16,
      [
        0,
        1,
        8,
        12
      ]
    ],
    [
      1,
      [
        0,
        1,
        9,
        10
      ]
    ],
    [
      3,
      [
        0,
        1,
        9,
        10
      ]
    ],
    [
      1,
      [
        0,
        1,
        9,
        11
      ]
    ],
    [
      3,
      [
        0,
        1,
        9,
        11
      ]
    ],
    [
      1,
      [
        0,
        1,
        9,
        23
      ]
    ],
    [
      3,
      [
        0,
        1,
        9,
        23
      ]
    ],
    [
      5,
      [
        0,
        1,
        9,
        23
      ]
    ],
    [
      7,
      [
        0,
        1,
        9,
        23
      ]
    ],
    [
      11,
      [
        0,
        1,
        9,
        23
      ]
    ],
    [
      25,
      [
        0,
        1,
        9,
        23
      ]
    ],
    [
      1,
      [
        0,
        1,
        9,
        24
      ]
    ],
    [
      3,
      [
        0,
        1,
        9,
        24
      ]
    ],
    [
      5,
      [
        0,
        1,
        9,
        24
      ]
    ],
    [
      7,
      [
        0,
        1,
        9,
        24
      ]
    ],
    [
      11,
      [
        0,
        1,
        9,
        24
      ]
    ],
    [
      25,
      [
        0,
        1,
        9,
        24
      ]
    ],
    [
      1,
      [
        0,
        1,
        10,
        21
      ]
    ],
    [
      2,
      [
        0,
        1,
        10,
        21
      ]
    ],
    [
      3,
      [
        0,
        1,
        10,
        21
      ]
    ],
    [
      4,
      [
        0,
        1,
        10,
        21
      ]
    ],
    [
      1,
      [
        0,
        1,
        10,
        22
      ]
    ],
    [
      3,
      [
        0,
        1,
        10,
        22
      ]
    ],
    [
      2,
      [
        0,
        1,
        10,
        23
      ]
    ],
    [
      16,
      [
        0,
        1,
        10,
        23
      ]
    ],
    [
      18,
      [
        0,
        1,
        10,
        23
      ]
    ],
    [
      19,
      [
        0,
        1,
        10,
        23
      ]
    ],
    [
      28,
      [
        0,
        1,
        10,
        23
      ]
    ],
    [
      2,
      [
        0,
        1,
        10,
        24
      ]
    ],
    [
      16,
      [
        0,
        1,
        10,
        24
      ]
    ],
    [
      18,
      [
        0,
        1,
        10,
        24
      ]
    ],
    [
      19,
      [
        0,
        1,
        10,
        24
      ]
    ],
    [
      28,
      [
        0,
        1,
        10,
        24
      ]
    ],
    [
      0,
      [
        0,
        1,
        11,
        23
      ]
    ],
    [
      3,
      [
        0,
        1,
        11,
        23
      ]
    ],
    [
      13,
      [
        0,
        1,
        11,
        23
      ]
    ],
    [
      17,
      [
        0,
        1,
        11,
        23
      ]
    ],
    [
      19,
      [
        0,
        1,
        11,
        23
      ]
    ],
    [
      27,
      [
        0,
        1,
        11,
        23
      ]
    ],
    [
      42,
      [
        0,
        1,
        11,
        23
      ]
    ],
    [
      0,
      [
        0,
        1,
        11,
        24
      ]
    ],
    [
      3,
      [
        0,
        1,
        11,
        24
      ]
    ],
    [
      12,
      [
        0,
        1,
        11,
        24
      ]
    ],
    [
      17,
      [
        0,
        1,
        11,
        24
      ]
    ],
    [
      19,
      [
        0,
        1,
        11,
        24
      ]
    ],
    [
      27,
      [
        0,
        1,
        11,
        24
      ]
    ],
    [
      2,
      [
        0,
        1,
        12,
        13
      ]
    ],
    [
      4,
      [
        0,
        1,
        12,
        13
      ]
    ],
    [
      2,
      [
        0,
        1,
        12,
        21
      ]
    ],
    [
      4,
      [
        0,
        1,
        12,
        21
      ]
    ],
    [
      2,
      [
        0,
        1,
        13,
        13
      ]
    ],
    [
      4,
      [
        0,
        1,
        13,
        13
      ]
    ],
    [
      0,
      [
        0,
        1,
        22,
        23
      ]
    ],
    [
      1,
      [
        0,
        1,
        22,
        23
      ]
    ],
    [
      3,
      [
        0,
        1,
        22,
        23
      ]
    ],
    [
      5,
      [
        0,
        1,
        22,
        23
      ]
    ],
    [
      7,
      [
        0,
        1,
        22,
        23
      ]
    ],
    [
      9,
      [
        0,
        1,
        22,
        23
      ]
    ],
    [
      0,
      [
        0,
        1,
        22,
        24
      ]
    ],
    [
      1,
      [
        0,
        1,
        22,
        24
      ]
    ],
    [
      3,
      [
        0,
        1,
        22,
        24
      ]
    ],
    [
      5,
      [
        0,
        1,
        22,
        24
      ]
    ],
    [
      7,
      [
        0,
        1,
        22,
        24
      ]
    ],
    [
      9,
      [
        0,
        1,
        22,
        24
      ]
    ],
    [
      1,
      [
        0,
        2,
        2,
        3
      ]
    ],
    [
      5,
      [
        0,
        2,
        2,
        3
      ]
    ],
    [
      9,
      [
        0,
        2,
        2,
        3
      ]
    ],
    [
      11,
      [
        0,
        2,
        2,
        3
      ]
    ],
    [
      18,
      [
        0,
        2,
        2,
        3
      ]
    ],
    [
      20,
      [
        0,
        2,
        2,
        3
      ]
    ],
    [
      25,
      [
        0,
        2,
        2,
        3
      ]
    ],
    [
      10,
      [
        0,
        2,
        2,
        5
      ]
    ],
    [
      11,
      [
        0,
        2,
        2,
        5
      ]
    ],
    [
      25,
      [
        0,
        2,
        2,
        5
      ]
    ],
    [
      9,
      [
        0,
        2,
        2,
        7
      ]
    ],
    [
      22,
      [
        0,
        2,
        2,
        7
      ]
    ],
    [
      25,
      [
        0,
        2,
        2,
        7
      ]
    ],
    [
      41,
      [
        0,
        2,
        2,
        7
      ]
    ],
    [
      5,
      [
        0,
        2,
        2,
        9
      ]
    ],
    [
      22,
      [
        0,
        2,
        2,
        9
      ]
    ],
    [
      25,
      [
        0,
        2,
        2,
        9
      ]
    ],
    [
      41,
      [
        0,
        2,
        2,
        9
      ]
    ],
    [
      12,
      [
        0,
        2,
        2,
        11
      ]
    ],
    [
      13,
      [
        0,
        2,
        2,
        11
      ]
    ],
    [
      14,
      [
        0,
        2,
        2,
        11
      ]
    ],
    [
      15,
      [
        0,
        2,
        2,
        11
      ]
    ],
    [
      5,
      [
        0,
        2,
        2,
        21
      ]
    ],
    [
      10,
      [
        0,
        2,
        2,
        21
      ]
    ],
    [
      25,
      [
        0,
        2,
        2,
        21
      ]
    ],
    [
      41,
      [
        0,
        2,
        2,
        21
      ]
    ],
    [
      5,
      [
        0,
        2,
        2,
        22
      ]
    ],
    [
      10,
      [
        0,
        2,
        2,
        22
      ]
    ],
    [
      22,
      [
        0,
        2,
        2,
        22
      ]
    ],
    [
      3,
      [
        0,
        2,
        2,
        23
      ]
    ],
    [
      5,
      [
        0,
        2,
        2,
        23
      ]
    ],
    [
      18,
      [
        0,
        2,
        2,
        23
      ]
    ],
    [
      20,
      [
        0,
        2,
        2,
        23
      ]
    ],
    [
      3,
      [
        0,
        2,
        2,
        24
      ]
    ],
    [
      5,
      [
        0,
        2,
        2,
        24
      ]
    ],
    [
      18,
      [
        0,
        2,
        2,
        24
      ]
    ],
    [
      20,
      [
        0,
        2,
        2,
        24
      ]
    ],
    [
      5,
      [
        0,
        2,
        3,
        3
      ]
    ],
    [
      11,
      [
        0,
        2,
        3,
        3
      ]
    ],
    [
      22,
      [
        0,
        2,
        3,
        3
      ]
    ],
    [
      41,
      [
        0,
        2,
        3,
        3
      ]
    ],
    [
      2,
      [
        0,
        2,
        3,
        5
      ]
    ],
    [
      4,
      [
        0,
        2,
        3,
        5
      ]
    ],
    [
      9,
      [
        0,
        2,
        3,
        5
      ]
    ],
    [
      18,
      [
        0,
        2,
        3,
        5
      ]
    ],
    [
      20,
      [
        0,
        2,
        3,
        5
      ]
    ],
    [
      22,
      [
        0,
        2,
        3,
        5
      ]
    ],
    [
      25,
      [
        0,
        2,
        3,
        5
      ]
    ],
    [
      41,
      [
        0,
        2,
        3,
        5
      ]
    ],
    [
      1,
      [
        0,
        2,
        3,
        7
      ]
    ],
    [
      10,
      [
        0,
        2,
        3,
        7
      ]
    ],
    [
      18,
      [
        0,
        2,
        3,
        7
      ]
    ],
    [
      20,
      [
        0,
        2,
        3,
        7
      ]
    ],
    [
      22,
      [
        0,
        2,
        3,
        7
      ]
    ],
    [
      25,
      [
        0,
        2,
        3,
        7
      ]
    ],
    [
      41,
      [
        0,
        2,
        3,
        7
      ]
    ],
    [
      11,
      [
        0,
        2,
        3,
        9
      ]
    ],
    [
      25,
      [
        0,
        2,
        3,
        9
      ]
    ],
    [
      1,
      [
        0,
        2,
        3,
        11
      ]
    ],
    [
      7,
      [
        0,
        2,
        3,
        11
      ]
    ],
    [
      12,
      [
        0,
        2,
        3,
        11
      ]
    ],
    [
      13,
      [
        0,
        2,
        3,
        11
      ]
    ],
    [
      14,
      [
        0,
        2,
        3,
        11
      ]
    ],
    [
      15,
      [
        0,
        2,
        3,
        11
      ]
    ],
    [
      7,
      [
        0,
        2,
        3,
        21
      ]
    ],
    [
      9,
      [
        0,
        2,
        3,
        21
      ]
    ],
    [
      10,
      [
        0,
        2,
        3,
        21
      ]
    ],
    [
      11,
      [
        0,
        2,
        3,
        21
      ]
    ],
    [
      41,
      [
        0,
        2,
        3,
        21
      ]
    ],
    [
      5,
      [
        0,
        2,
        3,
        22
      ]
    ],
    [
      10,
      [
        0,
        2,
        3,
        22
      ]
    ],
    [
      22,
      [
        0,
        2,
        3,
        22
      ]
    ],
    [
      3,
      [
        0,
        2,
        3,
        23
      ]
    ],
    [
      5,
      [
        0,
        2,
        3,
        23
      ]
    ],
    [
      18,
      [
        0,
        2,
        3,
        23
      ]
    ],
    [
      20,
      [
        0,
        2,
        3,
        23
      ]
    ],
    [
      3,
      [
        0,
        2,
        3,
        24
      ]
    ],
    [
      5,
      [
        0,
        2,
        3,
        24
      ]
    ],
    [
      18,
      [
        0,
        2,
        3,
        24
      ]
    ],
    [
      20,
      [
        0,
        2,
        3,
        24
      ]
    ],
    [
      12,
      [
        0,
        2,
        4,
        11
      ]
    ],
    [
      13,
      [
        0,
        2,
        4,
        11
      ]
    ],
    [
      14,
      [
        0,
        2,
        4,
        11
      ]
    ],
    [
      15,
      [
        0,
        2,
        4,
        11
      ]
    ],
    [
      6,
      [
        0,
        2,
        5,
        7
      ]
    ],
    [
      9,
      [
        0,
        2,
        5,
        7
      ]
    ],
    [
      11,
      [
        0,
        2,
        5,
        7
      ]
    ],
    [
      22,
      [
        0,
        2,
        5,
        7
      ]
    ],
    [
      24,
      [
        0,
        2,
        5,
        7
      ]
    ],
    [
      25,
      [
        0,
        2,
        5,
        7
      ]
    ],
    [
      5,
      [
        0,
        2,
        5,
        8
      ]
    ],
    [
      11,
      [
        0,
        2,
        5,
        8
      ]
    ],
    [
      22,
      [
        0,
        2,
        5,
        8
      ]
    ],
    [
      41,
      [
        0,
        2,
        5,
        8
      ]
    ],
    [
      6,
      [
        0,
        2,
        5,
        9
      ]
    ],
    [
      8,
      [
        0,
        2,
        5,
        9
      ]
    ],
    [
      9,
      [
        0,
        2,
        5,
        11
      ]
    ],
    [
      10,
      [
        0,
        2,
        5,
        11
      ]
    ],
    [
      2,
      [
        0,
        2,
        5,
        21
      ]
    ],
    [
      4,
      [
        0,
        2,
        5,
        21
      ]
    ],
    [
      5,
      [
        0,
        2,
        5,
        21
      ]
    ],
    [
      11,
      [
        0,
        2,
        5,
        21
      ]
    ],
    [
      41,
      [
        0,
        2,
        5,
        21
      ]
    ],
    [
      5,
      [
        0,
        2,
        5,
        22
      ]
    ],
    [
      6,
      [
        0,
        2,
        5,
        22
      ]
    ],
    [
      7,
      [
        0,
        2,
        5,
        22
      ]
    ],
    [
      9,
      [
        0,
        2,
        5,
        22
      ]
    ],
    [
      10,
      [
        0,
        2,
        5,
        22
      ]
    ],
    [
      24,
      [
        0,
        2,
        5,
        22
      ]
    ],
    [
      5,
      [
        0,
        2,
        5,
        23
      ]
    ],
    [
      18,
      [
        0,
        2,
        5,
        23
      ]
    ],
    [
      20,
      [
        0,
        2,
        5,
        23
      ]
    ],
    [
      5,
      [
        0,
        2,
        5,
        24
      ]
    ],
    [
      18,
      [
        0,
        2,
        5,
        24
      ]
    ],
    [
      20,
      [
        0,
        2,
        5,
        24
      ]
    ],
    [
      11,
      [
        0,
        2,
        7,
        9
      ]
    ],
    [
      25,
      [
        0,
        2,
        7,
        9
      ]
    ],
    [
      9,
      [
        0,
        2,
        7,
        21
      ]
    ],
    [
      10,
      [
        0,
        2,
        7,
        21
      ]
    ],
    [
      9,
      [
        0,
        2,
        7,
        22
      ]
    ],
    [
      1,
      [
        0,
        2,
        7,
        23
      ]
    ],
    [
      18,
      [
        0,
        2,
        7,
        23
      ]
    ],
    [
      20,
      [
        0,
        2,
        7,
        23
      ]
    ],
    [
      1,
      [
        0,
        2,
        7,
        24
      ]
    ],
    [
      18,
      [
        0,
        2,
        7,
        24
      ]
    ],
    [
      20,
      [
        0,
        2,
        7,
        24
      ]
    ],
    [
      1,
      [
        0,
        2,
        9,
        23
      ]
    ],
    [
      5,
      [
        0,
        2,
        9,
        23
      ]
    ],
    [
      18,
      [
        0,
        2,
        9,
        23
      ]
    ],
    [
      20,
      [
        0,
        2,
        9,
        23
      ]
    ],
    [
      1,
      [
        0,
        2,
        9,
        24
      ]
    ],
    [
      5,
      [
        0,
        2,
        9,
        24
      ]
    ],
    [
      18,
      [
        0,
        2,
        9,
        24
      ]
    ],
    [
      20,
      [
        0,
        2,
        9,
        24
      ]
    ],
    [
      12,
      [
        0,
        2,
        11,
        22
      ]
    ],
    [
      13,
      [
        0,
        2,
        11,
        22
      ]
    ],
    [
      14,
      [
        0,
        2,
        11,
        22
      ]
    ],
    [
      15,
      [
        0,
        2,
        11,
        22
      ]
    ],
    [
      0,
      [
        0,
        2,
        11,
        23
      ]
    ],
    [
      1,
      [
        0,
        2,
        11,
        23
      ]
    ],
    [
      7,
      [
        0,
        2,
        11,
        23
      ]
    ],
    [
      9,
      [
        0,
        2,
        11,
        23
      ]
    ],
    [
      11,
      [
        0,
        2,
        11,
        23
      ]
    ],
    [
      25,
      [
        0,
        2,
        11,
        23
      ]
    ],
    [
      0,
      [
        0,
        2,
        11,
        24
      ]
    ],
    [
      1,
      [
        0,
        2,
        11,
        24
      ]
    ],
    [
      7,
      [
        0,
        2,
        11,
        24
      ]
    ],
    [
      9,
      [
        0,
        2,
        11,
        24
      ]
    ],
    [
      11,
      [
        0,
        2,
        11,
        24
      ]
    ],
    [
      25,
      [
        0,
        2,
        11,
        24
      ]
    ],
    [
      3,
      [
        0,
        2,
        22,
        23
      ]
    ],
    [
      5,
      [
        0,
        2,
        22,
        23
      ]
    ],
    [
      18,
      [
        0,
        2,
        22,
        23
      ]
    ],
    [
      20,
      [
        0,
        2,
        22,
        23
      ]
    ],
    [
      3,
      [
        0,
        2,
        22,
        24
      ]
    ],
    [
      5,
      [
        0,
        2,
        22,
        24
      ]
    ],
    [
      18,
      [
        0,
        2,
        22,
        24
      ]
    ],
    [
      20,
      [
        0,
        2,
        22,
        24
      ]
    ],
    [
      5,
      [
        0,
        3,
        3,
        5
      ]
    ],
    [
      7,
      [
        0,
        3,
        3,
        5
      ]
    ],
    [
      11,
      [
        0,
        3,
        3,
        5
      ]
    ],
    [
      18,
      [
        0,
        3,
        3,
        5
      ]
    ],
    [
      20,
      [
        0,
        3,
        3,
        5
      ]
    ],
    [
      22,
      [
        0,
        3,
        3,
        5
      ]
    ],
    [
      41,
      [
        0,
        3,
        3,
        5
      ]
    ],
    [
      1,
      [
        0,
        3,
        3,
        7
      ]
    ],
    [
      18,
      [
        0,
        3,
        3,
        7
      ]
    ],
    [
      20,
      [
        0,
        3,
        3,
        7
      ]
    ],
    [
      5,
      [
        0,
        3,
        3,
        9
      ]
    ],
    [
      11,
      [
        0,
        3,
        3,
        9
      ]
    ],
    [
      22,
      [
        0,
        3,
        3,
        9
      ]
    ],
    [
      41,
      [
        0,
        3,
        3,
        9
      ]
    ],
    [
      1,
      [
        0,
        3,
        3,
        11
      ]
    ],
    [
      11,
      [
        0,
        3,
        3,
        11
      ]
    ],
    [
      22,
      [
        0,
        3,
        3,
        11
      ]
    ],
    [
      41,
      [
        0,
        3,
        3,
        11
      ]
    ],
    [
      1,
      [
        0,
        3,
        3,
        21
      ]
    ],
    [
      5,
      [
        0,
        3,
        3,
        21
      ]
    ],
    [
      9,
      [
        0,
        3,
        3,
        21
      ]
    ],
    [
      11,
      [
        0,
        3,
        3,
        21
      ]
    ],
    [
      18,
      [
        0,
        3,
        3,
        21
      ]
    ],
    [
      20,
      [
        0,
        3,
        3,
        21
      ]
    ],
    [
      25,
      [
        0,
        3,
        3,
        21
      ]
    ],
    [
      1,
      [
        0,
        3,
        3,
        22
      ]
    ],
    [
      5,
      [
        0,
        3,
        3,
        22
      ]
    ],
    [
      18,
      [
        0,
        3,
        3,
        22
      ]
    ],
    [
      20,
      [
        0,
        3,
        3,
        22
      ]
    ],
    [
      10,
      [
        0,
        3,
        5,
        7
      ]
    ],
    [
      22,
      [
        0,
        3,
        5,
        7
      ]
    ],
    [
      25,
      [
        0,
        3,
        5,
        7
      ]
    ],
    [
      41,
      [
        0,
        3,
        5,
        7
      ]
    ],
    [
      11,
      [
        0,
        3,
        5,
        9
      ]
    ],
    [
      12,
      [
        0,
        3,
        5,
        9
      ]
    ],
    [
      13,
      [
        0,
        3,
        5,
        9
      ]
    ],
    [
      14,
      [
        0,
        3,
        5,
        9
      ]
    ],
    [
      15,
      [
        0,
        3,
        5,
        9
      ]
    ],
    [
      25,
      [
        0,
        3,
        5,
        9
      ]
    ],
    [
      2,
      [
        0,
        3,
        5,
        10
      ]
    ],
    [
      4,
      [
        0,
        3,
        5,
        10
      ]
    ],
    [
      12,
      [
        0,
        3,
        5,
        10
      ]
    ],
    [
      13,
      [
        0,
        3,
        5,
        10
      ]
    ],
    [
      14,
      [
        0,
        3,
        5,
        10
      ]
    ],
    [
      15,
      [
        0,
        3,
        5,
        10
      ]
    ],
    [
      9,
      [
        0,
        3,
        5,
        11
      ]
    ],
    [
      10,
      [
        0,
        3,
        5,
        11
      ]
    ],
    [
      2,
      [
        0,
        3,
        5,
        12
      ]
    ],
    [
      4,
      [
        0,
        3,
        5,
        12
      ]
    ],
    [
      2,
      [
        0,
        3,
        5,
        21
      ]
    ],
    [
      4,
      [
        0,
        3,
        5,
        21
      ]
    ],
    [
      11,
      [
        0,
        3,
        5,
        21
      ]
    ],
    [
      18,
      [
        0,
        3,
        5,
        21
      ]
    ],
    [
      20,
      [
        0,
        3,
        5,
        21
      ]
    ],
    [
      41,
      [
        0,
        3,
        5,
        21
      ]
    ],
    [
      5,
      [
        0,
        3,
        5,
        22
      ]
    ],
    [
      7,
      [
        0,
        3,
        5,
        22
      ]
    ],
    [
      10,
      [
        0,
        3,
        5,
        22
      ]
    ],
    [
      12,
      [
        0,
        3,
        5,
        22
      ]
    ],
    [
      13,
      [
        0,
        3,
        5,
        22
      ]
    ],
    [
      14,
      [
        0,
        3,
        5,
        22
      ]
    ],
    [
      15,
      [
        0,
        3,
        5,
        22
      ]
    ],
    [
      18,
      [
        0,
        3,
        5,
        22
      ]
    ],
    [
      20,
      [
        0,
        3,
        5,
        22
      ]
    ],
    [
      22,
      [
        0,
        3,
        5,
        22
      ]
    ],
    [
      6,
      [
        0,
        3,
        5,
        23
      ]
    ],
    [
      8,
      [
        0,
        3,
        5,
        23
      ]
    ],
    [
      11,
      [
        0,
        3,
        5,
        23
      ]
    ],
    [
      13,
      [
        0,
        3,
        5,
        23
      ]
    ],
    [
      17,
      [
        0,
        3,
        5,
        23
      ]
    ],
    [
      20,
      [
        0,
        3,
        5,
        23
      ]
    ],
    [
      22,
      [
        0,
        3,
        5,
        23
      ]
    ],
    [
      27,
      [
        0,
        3,
        5,
        23
      ]
    ],
    [
      28,
      [
        0,
        3,
        5,
        23
      ]
    ],
    [
      41,
      [
        0,
        3,
        5,
        23
      ]
    ],
    [
      42,
      [
        0,
        3,
        5,
        23
      ]
    ],
    [
      6,
      [
        0,
        3,
        5,
        24
      ]
    ],
    [
      8,
      [
        0,
        3,
        5,
        24
      ]
    ],
    [
      11,
      [
        0,
        3,
        5,
        24
      ]
    ],
    [
      12,
      [
        0,
        3,
        5,
        24
      ]
    ],
    [
      17,
      [
        0,
        3,
        5,
        24
      ]
    ],
    [
      20,
      [
        0,
        3,
        5,
        24
      ]
    ],
    [
      22,
      [
        0,
        3,
        5,
        24
      ]
    ],
    [
      27,
      [
        0,
        3,
        5,
        24
      ]
    ],
    [
      28,
      [
        0,
        3,
        5,
        24
      ]
    ],
    [
      41,
      [
        0,
        3,
        5,
        24
      ]
    ],
    [
      11,
      [
        0,
        3,
        7,
        9
      ]
    ],
    [
      25,
      [
        0,
        3,
        7,
        9
      ]
    ],
    [
      11,
      [
        0,
        3,
        7,
        11
      ]
    ],
    [
      22,
      [
        0,
        3,
        7,
        11
      ]
    ],
    [
      41,
      [
        0,
        3,
        7,
        11
      ]
    ],
    [
      3,
      [
        0,
        3,
        7,
        12
      ]
    ],
    [
      4,
      [
        0,
        3,
        7,
        12
      ]
    ],
    [
      16,
      [
        0,
        3,
        7,
        12
      ]
    ],
    [
      1,
      [
        0,
        3,
        7,
        21
      ]
    ],
    [
      9,
      [
        0,
        3,
        7,
        21
      ]
    ],
    [
      10,
      [
        0,
        3,
        7,
        21
      ]
    ],
    [
      18,
      [
        0,
        3,
        7,
        21
      ]
    ],
    [
      20,
      [
        0,
        3,
        7,
        21
      ]
    ],
    [
      1,
      [
        0,
        3,
        7,
        22
      ]
    ],
    [
      10,
      [
        0,
        3,
        7,
        22
      ]
    ],
    [
      18,
      [
        0,
        3,
        7,
        22
      ]
    ],
    [
      20,
      [
        0,
        3,
        7,
        22
      ]
    ],
    [
      3,
      [
        0,
        3,
        7,
        23
      ]
    ],
    [
      13,
      [
        0,
        3,
        7,
        23
      ]
    ],
    [
      18,
      [
        0,
        3,
        7,
        23
      ]
    ],
    [
      20,
      [
        0,
        3,
        7,
        23
      ]
    ],
    [
      42,
      [
        0,
        3,
        7,
        23
      ]
    ],
    [
      3,
      [
        0,
        3,
        7,
        24
      ]
    ],
    [
      12,
      [
        0,
        3,
        7,
        24
      ]
    ],
    [
      18,
      [
        0,
        3,
        7,
        24
      ]
    ],
    [
      20,
      [
        0,
        3,
        7,
        24
      ]
    ],
    [
      12,
      [
        0,
        3,
        9,
        10
      ]
    ],
    [
      13,
      [
        0,
        3,
        9,
        10
      ]
    ],
    [
      14,
      [
        0,
        3,
        9,
        10
      ]
    ],
    [
      15,
      [
        0,
        3,
        9,
        10
      ]
    ],
    [
      12,
      [
        0,
        3,
        9,
        11
      ]
    ],
    [
      13,
      [
        0,
        3,
        9,
        11
      ]
    ],
    [
      14,
      [
        0,
        3,
        9,
        11
      ]
    ],
    [
      15,
      [
        0,
        3,
        9,
        11
      ]
    ],
    [
      12,
      [
        0,
        3,
        10,
        22
      ]
    ],
    [
      13,
      [
        0,
        3,
        10,
        22
      ]
    ],
    [
      14,
      [
        0,
        3,
        10,
        22
      ]
    ],
    [
      15,
      [
        0,
        3,
        10,
        22
      ]
    ],
    [
      1,
      [
        0,
        3,
        10,
        23
      ]
    ],
    [
      18,
      [
        0,
        3,
        10,
        23
      ]
    ],
    [
      19,
      [
        0,
        3,
        10,
        23
      ]
    ],
    [
      28,
      [
        0,
        3,
        10,
        23
      ]
    ],
    [
      1,
      [
        0,
        3,
        10,
        24
      ]
    ],
    [
      18,
      [
        0,
        3,
        10,
        24
      ]
    ],
    [
      19,
      [
        0,
        3,
        10,
        24
      ]
    ],
    [
      28,
      [
        0,
        3,
        10,
        24
      ]
    ],
    [
      1,
      [
        0,
        3,
        11,
        21
      ]
    ],
    [
      11,
      [
        0,
        3,
        11,
        21
      ]
    ],
    [
      41,
      [
        0,
        3,
        11,
        21
      ]
    ],
    [
      1,
      [
        0,
        3,
        11,
        22
      ]
    ],
    [
      22,
      [
        0,
        3,
        11,
        22
      ]
    ],
    [
      7,
      [
        0,
        3,
        11,
        23
      ]
    ],
    [
      10,
      [
        0,
        3,
        11,
        23
      ]
    ],
    [
      11,
      [
        0,
        3,
        11,
        23
      ]
    ],
    [
      13,
      [
        0,
        3,
        11,
        23
      ]
    ],
    [
      17,
      [
        0,
        3,
        11,
        23
      ]
    ],
    [
      19,
      [
        0,
        3,
        11,
        23
      ]
    ],
    [
      25,
      [
        0,
        3,
        11,
        23
      ]
    ],
    [
      27,
      [
        0,
        3,
        11,
        23
      ]
    ],
    [
      42,
      [
        0,
        3,
        11,
        23
      ]
    ],
    [
      7,
      [
        0,
        3,
        11,
        24
      ]
    ],
    [
      10,
      [
        0,
        3,
        11,
        24
      ]
    ],
    [
      11,
      [
        0,
        3,
        11,
        24
      ]
    ],
    [
      12,
      [
        0,
        3,
        11,
        24
      ]
    ],
    [
      17,
      [
        0,
        3,
        11,
        24
      ]
    ],
    [
      19,
      [
        0,
        3,
        11,
        24
      ]
    ],
    [
      25,
      [
        0,
        3,
        11,
        24
      ]
    ],
    [
      27,
      [
        0,
        3,
        11,
        24
      ]
    ],
    [
      13,
      [
        0,
        3,
        12,
        23
      ]
    ],
    [
      42,
      [
        0,
        3,
        12,
        23
      ]
    ],
    [
      12,
      [
        0,
        3,
        12,
        24
      ]
    ],
    [
      1,
      [
        0,
        3,
        22,
        23
      ]
    ],
    [
      3,
      [
        0,
        3,
        22,
        23
      ]
    ],
    [
      1,
      [
        0,
        3,
        22,
        24
      ]
    ],
    [
      3,
      [
        0,
        3,
        22,
        24
      ]
    ],
    [
      12,
      [
        0,
        4,
        5,
        9
      ]
    ],
    [
      13,
      [
        0,
        4,
        5,
        9
      ]
    ],
    [
      14,
      [
        0,
        4,
        5,
        9
      ]
    ],
    [
      15,
      [
        0,
        4,
        5,
        9
      ]
    ],
    [
      12,
      [
        0,
        4,
        5,
        10
      ]
    ],
    [
      13,
      [
        0,
        4,
        5,
        10
      ]
    ],
    [
      14,
      [
        0,
        4,
        5,
        10
      ]
    ],
    [
      15,
      [
        0,
        4,
        5,
        10
      ]
    ],
    [
      12,
      [
        0,
        4,
        5,
        22
      ]
    ],
    [
      13,
      [
        0,
        4,
        5,
        22
      ]
    ],
    [
      14,
      [
        0,
        4,
        5,
        22
      ]
    ],
    [
      15,
      [
        0,
        4,
        5,
        22
      ]
    ],
    [
      12,
      [
        0,
        4,
        9,
        10
      ]
    ],
    [
      13,
      [
        0,
        4,
        9,
        10
      ]
    ],
    [
      14,
      [
        0,
        4,
        9,
        10
      ]
    ],
    [
      15,
      [
        0,
        4,
        9,
        10
      ]
    ],
    [
      12,
      [
        0,
        4,
        9,
        11
      ]
    ],
    [
      13,
      [
        0,
        4,
        9,
        11
      ]
    ],
    [
      14,
      [
        0,
        4,
        9,
        11
      ]
    ],
    [
      15,
      [
        0,
        4,
        9,
        11
      ]
    ],
    [
      12,
      [
        0,
        4,
        10,
        22
      ]
    ],
    [
      13,
      [
        0,
        4,
        10,
        22
      ]
    ],
    [
      14,
      [
        0,
        4,
        10,
        22
      ]
    ],
    [
      15,
      [
        0,
        4,
        10,
        22
      ]
    ],
    [
      6,
      [
        0,
        5,
        5,
        7
      ]
    ],
    [
      17,
      [
        0,
        5,
        5,
        7
      ]
    ],
    [
      18,
      [
        0,
        5,
        5,
        7
      ]
    ],
    [
      22,
      [
        0,
        5,
        5,
        7
      ]
    ],
    [
      24,
      [
        0,
        5,
        5,
        7
      ]
    ],
    [
      27,
      [
        0,
        5,
        5,
        7
      ]
    ],
    [
      28,
      [
        0,
        5,
        5,
        7
      ]
    ],
    [
      17,
      [
        0,
        5,
        5,
        12
      ]
    ],
    [
      18,
      [
        0,
        5,
        5,
        12
      ]
    ],
    [
      27,
      [
        0,
        5,
        5,
        12
      ]
    ],
    [
      28,
      [
        0,
        5,
        5,
        12
      ]
    ],
    [
      18,
      [
        0,
        5,
        5,
        21
      ]
    ],
    [
      20,
      [
        0,
        5,
        5,
        21
      ]
    ],
    [
      11,
      [
        0,
        5,
        7,
        9
      ]
    ],
    [
      25,
      [
        0,
        5,
        7,
        9
      ]
    ],
    [
      18,
      [
        0,
        5,
        7,
        10
      ]
    ],
    [
      19,
      [
        0,
        5,
        7,
        10
      ]
    ],
    [
      28,
      [
        0,
        5,
        7,
        10
      ]
    ],
    [
      6,
      [
        0,
        5,
        7,
        11
      ]
    ],
    [
      17,
      [
        0,
        5,
        7,
        11
      ]
    ],
    [
      19,
      [
        0,
        5,
        7,
        11
      ]
    ],
    [
      22,
      [
        0,
        5,
        7,
        11
      ]
    ],
    [
      24,
      [
        0,
        5,
        7,
        11
      ]
    ],
    [
      27,
      [
        0,
        5,
        7,
        11
      ]
    ],
    [
      2,
      [
        0,
        5,
        7,
        12
      ]
    ],
    [
      4,
      [
        0,
        5,
        7,
        12
      ]
    ],
    [
      2,
      [
        0,
        5,
        7,
        19
      ]
    ],
    [
      4,
      [
        0,
        5,
        7,
        19
      ]
    ],
    [
      2,
      [
        0,
        5,
        7,
        20
      ]
    ],
    [
      4,
      [
        0,
        5,
        7,
        20
      ]
    ],
    [
      18,
      [
        0,
        5,
        7,
        21
      ]
    ],
    [
      20,
      [
        0,
        5,
        7,
        21
      ]
    ],
    [
      9,
      [
        0,
        5,
        7,
        22
      ]
    ],
    [
      6,
      [
        0,
        5,
        7,
        23
      ]
    ],
    [
      22,
      [
        0,
        5,
        7,
        23
      ]
    ],
    [
      24,
      [
        0,
        5,
        7,
        23
      ]
    ],
    [
      6,
      [
        0,
        5,
        7,
        24
      ]
    ],
    [
      22,
      [
        0,
        5,
        7,
        24
      ]
    ],
    [
      24,
      [
        0,
        5,
        7,
        24
      ]
    ],
    [
      2,
      [
        0,
        5,
        8,
        10
      ]
    ],
    [
      4,
      [
        0,
        5,
        8,
        10
      ]
    ],
    [
      2,
      [
        0,
        5,
        8,
        12
      ]
    ],
    [
      4,
      [
        0,
        5,
        8,
        12
      ]
    ],
    [
      5,
      [
        0,
        5,
        8,
        23
      ]
    ],
    [
      11,
      [
        0,
        5,
        8,
        23
      ]
    ],
    [
      22,
      [
        0,
        5,
        8,
        23
      ]
    ],
    [
      41,
      [
        0,
        5,
        8,
        23
      ]
    ],
    [
      5,
      [
        0,
        5,
        8,
        24
      ]
    ],
    [
      11,
      [
        0,
        5,
        8,
        24
      ]
    ],
    [
      22,
      [
        0,
        5,
        8,
        24
      ]
    ],
    [
      41,
      [
        0,
        5,
        8,
        24
      ]
    ],
    [
      12,
      [
        0,
        5,
        9,
        10
      ]
    ],
    [
      13,
      [
        0,
        5,
        9,
        10
      ]
    ],
    [
      14,
      [
        0,
        5,
        9,
        10
      ]
    ],
    [
      15,
      [
        0,
        5,
        9,
        10
      ]
    ],
    [
      11,
      [
        0,
        5,
        9,
        11
      ]
    ],
    [
      25,
      [
        0,
        5,
        9,
        11
      ]
    ],
    [
      0,
      [
        0,
        5,
        9,
        23
      ]
    ],
    [
      5,
      [
        0,
        5,
        9,
        23
      ]
    ],
    [
      11,
      [
        0,
        5,
        9,
        23
      ]
    ],
    [
      17,
      [
        0,
        5,
        9,
        23
      ]
    ],
    [
      20,
      [
        0,
        5,
        9,
        23
      ]
    ],
    [
      25,
      [
        0,
        5,
        9,
        23
      ]
    ],
    [
      27,
      [
        0,
        5,
        9,
        23
      ]
    ],
    [
      28,
      [
        0,
        5,
        9,
        23
      ]
    ],
    [
      0,
      [
        0,
        5,
        9,
        24
      ]
    ],
    [
      5,
      [
        0,
        5,
        9,
        24
      ]
    ],
    [
      11,
      [
        0,
        5,
        9,
        24
      ]
    ],
    [
      17,
      [
        0,
        5,
        9,
        24
      ]
    ],
    [
      20,
      [
        0,
        5,
        9,
        24
      ]
    ],
    [
      25,
      [
        0,
        5,
        9,
        24
      ]
    ],
    [
      27,
      [
        0,
        5,
        9,
        24
      ]
    ],
    [
      28,
      [
        0,
        5,
        9,
        24
      ]
    ],
    [
      18,
      [
        0,
        5,
        10,
        12
      ]
    ],
    [
      19,
      [
        0,
        5,
        10,
        12
      ]
    ],
    [
      28,
      [
        0,
        5,
        10,
        12
      ]
    ],
    [
      2,
      [
        0,
        5,
        10,
        21
      ]
    ],
    [
      4,
      [
        0,
        5,
        10,
        21
      ]
    ],
    [
      12,
      [
        0,
        5,
        10,
        22
      ]
    ],
    [
      13,
      [
        0,
        5,
        10,
        22
      ]
    ],
    [
      14,
      [
        0,
        5,
        10,
        22
      ]
    ],
    [
      15,
      [
        0,
        5,
        10,
        22
      ]
    ],
    [
      0,
      [
        0,
        5,
        10,
        23
      ]
    ],
    [
      2,
      [
        0,
        5,
        10,
        23
      ]
    ],
    [
      4,
      [
        0,
        5,
        10,
        23
      ]
    ],
    [
      9,
      [
        0,
        5,
        10,
        23
      ]
    ],
    [
      10,
      [
        0,
        5,
        10,
        23
      ]
    ],
    [
      0,
      [
        0,
        5,
        10,
        24
      ]
    ],
    [
      2,
      [
        0,
        5,
        10,
        24
      ]
    ],
    [
      4,
      [
        0,
        5,
        10,
        24
      ]
    ],
    [
      9,
      [
        0,
        5,
        10,
        24
      ]
    ],
    [
      10,
      [
        0,
        5,
        10,
        24
      ]
    ],
    [
      17,
      [
        0,
        5,
        11,
        12
      ]
    ],
    [
      19,
      [
        0,
        5,
        11,
        12
      ]
    ],
    [
      27,
      [
        0,
        5,
        11,
        12
      ]
    ],
    [
      10,
      [
        0,
        5,
        11,
        22
      ]
    ],
    [
      2,
      [
        0,
        5,
        12,
        13
      ]
    ],
    [
      4,
      [
        0,
        5,
        12,
        13
      ]
    ],
    [
      2,
      [
        0,
        5,
        12,
        21
      ]
    ],
    [
      4,
      [
        0,
        5,
        12,
        21
      ]
    ],
    [
      2,
      [
        0,
        5,
        13,
        13
      ]
    ],
    [
      4,
      [
        0,
        5,
        13,
        13
      ]
    ],
    [
      5,
      [
        0,
        5,
        21,
        23
      ]
    ],
    [
      11,
      [
        0,
        5,
        21,
        23
      ]
    ],
    [
      41,
      [
        0,
        5,
        21,
        23
      ]
    ],
    [
      5,
      [
        0,
        5,
        21,
        24
      ]
    ],
    [
      11,
      [
        0,
        5,
        21,
        24
      ]
    ],
    [
      41,
      [
        0,
        5,
        21,
        24
      ]
    ],
    [
      0,
      [
        0,
        5,
        22,
        23
      ]
    ],
    [
      5,
      [
        0,
        5,
        22,
        23
      ]
    ],
    [
      8,
      [
        0,
        5,
        22,
        23
      ]
    ],
    [
      10,
      [
        0,
        5,
        22,
        23
      ]
    ],
    [
      17,
      [
        0,
        5,
        22,
        23
      ]
    ],
    [
      20,
      [
        0,
        5,
        22,
        23
      ]
    ],
    [
      24,
      [
        0,
        5,
        22,
        23
      ]
    ],
    [
      27,
      [
        0,
        5,
        22,
        23
      ]
    ],
    [
      28,
      [
        0,
        5,
        22,
        23
      ]
    ],
    [
      0,
      [
        0,
        5,
        22,
        24
      ]
    ],
    [
      5,
      [
        0,
        5,
        22,
        24
      ]
    ],
    [
      8,
      [
        0,
        5,
        22,
        24
      ]
    ],
    [
      10,
      [
        0,
        5,
        22,
        24
      ]
    ],
    [
      17,
      [
        0,
        5,
        22,
        24
      ]
    ],
    [
      20,
      [
        0,
        5,
        22,
        24
      ]
    ],
    [
      24,
      [
        0,
        5,
        22,
        24
      ]
    ],
    [
      27,
      [
        0,
        5,
        22,
        24
      ]
    ],
    [
      28,
      [
        0,
        5,
        22,
        24
      ]
    ],
    [
      6,
      [
        0,
        7,
        7,
        11
      ]
    ],
    [
      22,
      [
        0,
        7,
        7,
        11
      ]
    ],
    [
      24,
      [
        0,
        7,
        7,
        11
      ]
    ],
    [
      31,
      [
        0,
        7,
        7,
        12
      ]
    ],
    [
      34,
      [
        0,
        7,
        7,
        12
      ]
    ],
    [
      39,
      [
        0,
        7,
        7,
        12
      ]
    ],
    [
      21,
      [
        0,
        7,
        7,
        13
      ]
    ],
    [
      32,
      [
        0,
        7,
        7,
        13
      ]
    ],
    [
      33,
      [
        0,
        7,
        7,
        13
      ]
    ],
    [
      39,
      [
        0,
        7,
        7,
        13
      ]
    ],
    [
      32,
      [
        0,
        7,
        7,
        17
      ]
    ],
    [
      34,
      [
        0,
        7,
        7,
        17
      ]
    ],
    [
      22,
      [
        0,
        7,
        8,
        11
      ]
    ],
    [
      24,
      [
        0,
        7,
        8,
        11
      ]
    ],
    [
      22,
      [
        0,
        7,
        8,
        12
      ]
    ],
    [
      24,
      [
        0,
        7,
        8,
        12
      ]
    ],
    [
      18,
      [
        0,
        7,
        8,
        21
      ]
    ],
    [
      21,
      [
        0,
        7,
        8,
        21
      ]
    ],
    [
      29,
      [
        0,
        7,
        8,
        21
      ]
    ],
    [
      30,
      [
        0,
        7,
        8,
        21
      ]
    ],
    [
      3,
      [
        0,
        7,
        9,
        23
      ]
    ],
    [
      18,
      [
        0,
        7,
        9,
        23
      ]
    ],
    [
      20,
      [
        0,
        7,
        9,
        23
      ]
    ],
    [
      3,
      [
        0,
        7,
        9,
        24
      ]
    ],
    [
      18,
      [
        0,
        7,
        9,
        24
      ]
    ],
    [
      20,
      [
        0,
        7,
        9,
        24
      ]
    ],
    [
      21,
      [
        0,
        7,
        11,
        21
      ]
    ],
    [
      23,
      [
        0,
        7,
        11,
        21
      ]
    ],
    [
      30,
      [
        0,
        7,
        11,
        21
      ]
    ],
    [
      31,
      [
        0,
        7,
        12,
        12
      ]
    ],
    [
      33,
      [
        0,
        7,
        12,
        12
      ]
    ],
    [
      33,
      [
        0,
        7,
        12,
        13
      ]
    ],
    [
      34,
      [
        0,
        7,
        12,
        13
      ]
    ],
    [
      39,
      [
        0,
        7,
        12,
        13
      ]
    ],
    [
      20,
      [
        0,
        7,
        12,
        21
      ]
    ],
    [
      23,
      [
        0,
        7,
        12,
        21
      ]
    ],
    [
      29,
      [
        0,
        7,
        12,
        21
      ]
    ],
    [
      1,
      [
        0,
        7,
        12,
        23
      ]
    ],
    [
      4,
      [
        0,
        7,
        12,
        23
      ]
    ],
    [
      16,
      [
        0,
        7,
        12,
        23
      ]
    ],
    [
      1,
      [
        0,
        7,
        12,
        24
      ]
    ],
    [
      4,
      [
        0,
        7,
        12,
        24
      ]
    ],
    [
      16,
      [
        0,
        7,
        12,
        24
      ]
    ],
    [
      21,
      [
        0,
        7,
        13,
        13
      ]
    ],
    [
      31,
      [
        0,
        7,
        13,
        13
      ]
    ],
    [
      32,
      [
        0,
        7,
        13,
        13
      ]
    ],
    [
      39,
      [
        0,
        7,
        13,
        13
      ]
    ],
    [
      32,
      [
        0,
        7,
        13,
        17
      ]
    ],
    [
      34,
      [
        0,
        7,
        13,
        17
      ]
    ],
    [
      36,
      [
        0,
        7,
        13,
        19
      ]
    ],
    [
      40,
      [
        0,
        7,
        13,
        19
      ]
    ],
    [
      35,
      [
        0,
        7,
        13,
        20
      ]
    ],
    [
      3,
      [
        0,
        7,
        22,
        23
      ]
    ],
    [
      18,
      [
        0,
        7,
        22,
        23
      ]
    ],
    [
      20,
      [
        0,
        7,
        22,
        23
      ]
    ],
    [
      3,
      [
        0,
        7,
        22,
        24
      ]
    ],
    [
      18,
      [
        0,
        7,
        22,
        24
      ]
    ],
    [
      20,
      [
        0,
        7,
        22,
        24
      ]
    ],
    [
      0,
      [
        0,
        9,
        10,
        23
      ]
    ],
    [
      1,
      [
        0,
        9,
        10,
        23
      ]
    ],
    [
      11,
      [
        0,
        9,
        10,
        23
      ]
    ],
    [
      18,
      [
        0,
        9,
        10,
        23
      ]
    ],
    [
      19,
      [
        0,
        9,
        10,
        23
      ]
    ],
    [
      25,
      [
        0,
        9,
        10,
        23
      ]
    ],
    [
      28,
      [
        0,
        9,
        10,
        23
      ]
    ],
    [
      0,
      [
        0,
        9,
        10,
        24
      ]
    ],
    [
      1,
      [
        0,
        9,
        10,
        24
      ]
    ],
    [
      11,
      [
        0,
        9,
        10,
        24
      ]
    ],
    [
      18,
      [
        0,
        9,
        10,
        24
      ]
    ],
    [
      19,
      [
        0,
        9,
        10,
        24
      ]
    ],
    [
      25,
      [
        0,
        9,
        10,
        24
      ]
    ],
    [
      28,
      [
        0,
        9,
        10,
        24
      ]
    ],
    [
      0,
      [
        0,
        9,
        11,
        23
      ]
    ],
    [
      7,
      [
        0,
        9,
        11,
        23
      ]
    ],
    [
      17,
      [
        0,
        9,
        11,
        23
      ]
    ],
    [
      19,
      [
        0,
        9,
        11,
        23
      ]
    ],
    [
      27,
      [
        0,
        9,
        11,
        23
      ]
    ],
    [
      0,
      [
        0,
        9,
        11,
        24
      ]
    ],
    [
      7,
      [
        0,
        9,
        11,
        24
      ]
    ],
    [
      17,
      [
        0,
        9,
        11,
        24
      ]
    ],
    [
      19,
      [
        0,
        9,
        11,
        24
      ]
    ],
    [
      27,
      [
        0,
        9,
        11,
        24
      ]
    ],
    [
      0,
      [
        0,
        10,
        22,
        23
      ]
    ],
    [
      1,
      [
        0,
        10,
        22,
        23
      ]
    ],
    [
      10,
      [
        0,
        10,
        22,
        23
      ]
    ],
    [
      18,
      [
        0,
        10,
        22,
        23
      ]
    ],
    [
      19,
      [
        0,
        10,
        22,
        23
      ]
    ],
    [
      28,
      [
        0,
        10,
        22,
        23
      ]
    ],
    [
      0,
      [
        0,
        10,
        22,
        24
      ]
    ],
    [
      1,
      [
        0,
        10,
        22,
        24
      ]
    ],
    [
      10,
      [
        0,
        10,
        22,
        24
      ]
    ],
    [
      18,
      [
        0,
        10,
        22,
        24
      ]
    ],
    [
      19,
      [
        0,
        10,
        22,
        24
      ]
    ],
    [
      28,
      [
        0,
        10,
        22,
        24
      ]
    ],
    [
      7,
      [
        0,
        11,
        22,
        23
      ]
    ],
    [
      9,
      [
        0,
        11,
        22,
        23
      ]
    ],
    [
      10,
      [
        0,
        11,
        22,
        23
      ]
    ],
    [
      17,
      [
        0,
        11,
        22,
        23
      ]
    ],
    [
      19,
      [
        0,
        11,
        22,
        23
      ]
    ],
    [
      27,
      [
        0,
        11,
        22,
        23
      ]
    ],
    [
      7,
      [
        0,
        11,
        22,
        24
      ]
    ],
    [
      9,
      [
        0,
        11,
        22,
        24
      ]
    ],
    [
      10,
      [
        0,
        11,
        22,
        24
      ]
    ],
    [
      17,
      [
        0,
        11,
        22,
        24
      ]
    ],
    [
      19,
      [
        0,
        11,
        22,
        24
      ]
    ],
    [
      27,
      [
        0,
        11,
        22,
        24
      ]
    ],
    [
      10,
      [
        1,
        1,
        2,
        2
      ]
    ],
    [
      11,
      [
        1,
        1,
        2,
        2
      ]
    ],
    [
      25,
      [
        1,
        1,
        2,
        2
      ]
    ],
    [
      2,
      [
        1,
        1,
        2,
        3
      ]
    ],
    [
      7,
      [
        1,
        1,
        2,
        3
      ]
    ],
    [
      9,
      [
        1,
        1,
        2,
        3
      ]
    ],
    [
      16,
      [
        1,
        1,
        2,
        3
      ]
    ],
    [
      22,
      [
        1,
        1,
        2,
        3
      ]
    ],
    [
      25,
      [
        1,
        1,
        2,
        3
      ]
    ],
    [
      41,
      [
        1,
        1,
        2,
        3
      ]
    ],
    [
      5,
      [
        1,
        1,
        2,
        5
      ]
    ],
    [
      7,
      [
        1,
        1,
        2,
        5
      ]
    ],
    [
      9,
      [
        1,
        1,
        2,
        5
      ]
    ],
    [
      10,
      [
        1,
        1,
        2,
        5
      ]
    ],
    [
      1,
      [
        1,
        1,
        2,
        7
      ]
    ],
    [
      6,
      [
        1,
        1,
        2,
        7
      ]
    ],
    [
      10,
      [
        1,
        1,
        2,
        7
      ]
    ],
    [
      11,
      [
        1,
        1,
        2,
        7
      ]
    ],
    [
      18,
      [
        1,
        1,
        2,
        7
      ]
    ],
    [
      20,
      [
        1,
        1,
        2,
        7
      ]
    ],
    [
      22,
      [
        1,
        1,
        2,
        7
      ]
    ],
    [
      24,
      [
        1,
        1,
        2,
        7
      ]
    ],
    [
      25,
      [
        1,
        1,
        2,
        7
      ]
    ],
    [
      1,
      [
        1,
        1,
        2,
        8
      ]
    ],
    [
      11,
      [
        1,
        1,
        2,
        8
      ]
    ],
    [
      20,
      [
        1,
        1,
        2,
        8
      ]
    ],
    [
      21,
      [
        1,
        1,
        2,
        8
      ]
    ],
    [
      22,
      [
        1,
        1,
        2,
        8
      ]
    ],
    [
      29,
      [
        1,
        1,
        2,
        8
      ]
    ],
    [
      30,
      [
        1,
        1,
        2,
        8
      ]
    ],
    [
      41,
      [
        1,
        1,
        2,
        8
      ]
    ],
    [
      1,
      [
        1,
        1,
        2,
        9
      ]
    ],
    [
      5,
      [
        1,
        1,
        2,
        9
      ]
    ],
    [
      6,
      [
        1,
        1,
        2,
        9
      ]
    ],
    [
      8,
      [
        1,
        1,
        2,
        9
      ]
    ],
    [
      18,
      [
        1,
        1,
        2,
        9
      ]
    ],
    [
      20,
      [
        1,
        1,
        2,
        9
      ]
    ],
    [
      8,
      [
        1,
        1,
        2,
        11
      ]
    ],
    [
      10,
      [
        1,
        1,
        2,
        11
      ]
    ],
    [
      11,
      [
        1,
        1,
        2,
        11
      ]
    ],
    [
      21,
      [
        1,
        1,
        2,
        11
      ]
    ],
    [
      23,
      [
        1,
        1,
        2,
        11
      ]
    ],
    [
      25,
      [
        1,
        1,
        2,
        11
      ]
    ],
    [
      30,
      [
        1,
        1,
        2,
        11
      ]
    ],
    [
      5,
      [
        1,
        1,
        2,
        12
      ]
    ],
    [
      7,
      [
        1,
        1,
        2,
        12
      ]
    ],
    [
      8,
      [
        1,
        1,
        2,
        12
      ]
    ],
    [
      9,
      [
        1,
        1,
        2,
        12
      ]
    ],
    [
      11,
      [
        1,
        1,
        2,
        12
      ]
    ],
    [
      20,
      [
        1,
        1,
        2,
        12
      ]
    ],
    [
      23,
      [
        1,
        1,
        2,
        12
      ]
    ],
    [
      25,
      [
        1,
        1,
        2,
        12
      ]
    ],
    [
      29,
      [
        1,
        1,
        2,
        12
      ]
    ],
    [
      2,
      [
        1,
        1,
        2,
        21
      ]
    ],
    [
      7,
      [
        1,
        1,
        2,
        21
      ]
    ],
    [
      11,
      [
        1,
        1,
        2,
        21
      ]
    ],
    [
      16,
      [
        1,
        1,
        2,
        21
      ]
    ],
    [
      41,
      [
        1,
        1,
        2,
        21
      ]
    ],
    [
      1,
      [
        1,
        1,
        2,
        22
      ]
    ],
    [
      6,
      [
        1,
        1,
        2,
        22
      ]
    ],
    [
      7,
      [
        1,
        1,
        2,
        22
      ]
    ],
    [
      9,
      [
        1,
        1,
        2,
        22
      ]
    ],
    [
      10,
      [
        1,
        1,
        2,
        22
      ]
    ],
    [
      18,
      [
        1,
        1,
        2,
        22
      ]
    ],
    [
      20,
      [
        1,
        1,
        2,
        22
      ]
    ],
    [
      24,
      [
        1,
        1,
        2,
        22
      ]
    ],
    [
      7,
      [
        1,
        1,
        3,
        3
      ]
    ],
    [
      11,
      [
        1,
        1,
        3,
        3
      ]
    ],
    [
      18,
      [
        1,
        1,
        3,
        3
      ]
    ],
    [
      20,
      [
        1,
        1,
        3,
        3
      ]
    ],
    [
      22,
      [
        1,
        1,
        3,
        3
      ]
    ],
    [
      41,
      [
        1,
        1,
        3,
        3
      ]
    ],
    [
      9,
      [
        1,
        1,
        3,
        5
      ]
    ],
    [
      10,
      [
        1,
        1,
        3,
        5
      ]
    ],
    [
      11,
      [
        1,
        1,
        3,
        5
      ]
    ],
    [
      17,
      [
        1,
        1,
        3,
        5
      ]
    ],
    [
      20,
      [
        1,
        1,
        3,
        5
      ]
    ],
    [
      22,
      [
        1,
        1,
        3,
        5
      ]
    ],
    [
      27,
      [
        1,
        1,
        3,
        5
      ]
    ],
    [
      28,
      [
        1,
        1,
        3,
        5
      ]
    ],
    [
      41,
      [
        1,
        1,
        3,
        5
      ]
    ],
    [
      6,
      [
        1,
        1,
        3,
        7
      ]
    ],
    [
      8,
      [
        1,
        1,
        3,
        7
      ]
    ],
    [
      9,
      [
        1,
        1,
        3,
        7
      ]
    ],
    [
      11,
      [
        1,
        1,
        3,
        7
      ]
    ],
    [
      25,
      [
        1,
        1,
        3,
        7
      ]
    ],
    [
      20,
      [
        1,
        1,
        3,
        8
      ]
    ],
    [
      21,
      [
        1,
        1,
        3,
        8
      ]
    ],
    [
      29,
      [
        1,
        1,
        3,
        8
      ]
    ],
    [
      30,
      [
        1,
        1,
        3,
        8
      ]
    ],
    [
      12,
      [
        1,
        1,
        3,
        9
      ]
    ],
    [
      13,
      [
        1,
        1,
        3,
        9
      ]
    ],
    [
      14,
      [
        1,
        1,
        3,
        9
      ]
    ],
    [
      15,
      [
        1,
        1,
        3,
        9
      ]
    ],
    [
      2,
      [
        1,
        1,
        3,
        10
      ]
    ],
    [
      16,
      [
        1,
        1,
        3,
        10
      ]
    ],
    [
      18,
      [
        1,
        1,
        3,
        10
      ]
    ],
    [
      19,
      [
        1,
        1,
        3,
        10
      ]
    ],
    [
      28,
      [
        1,
        1,
        3,
        10
      ]
    ],
    [
      8,
      [
        1,
        1,
        3,
        11
      ]
    ],
    [
      9,
      [
        1,
        1,
        3,
        11
      ]
    ],
    [
      11,
      [
        1,
        1,
        3,
        11
      ]
    ],
    [
      17,
      [
        1,
        1,
        3,
        11
      ]
    ],
    [
      19,
      [
        1,
        1,
        3,
        11
      ]
    ],
    [
      21,
      [
        1,
        1,
        3,
        11
      ]
    ],
    [
      23,
      [
        1,
        1,
        3,
        11
      ]
    ],
    [
      25,
      [
        1,
        1,
        3,
        11
      ]
    ],
    [
      27,
      [
        1,
        1,
        3,
        11
      ]
    ],
    [
      30,
      [
        1,
        1,
        3,
        11
      ]
    ],
    [
      1,
      [
        1,
        1,
        3,
        12
      ]
    ],
    [
      2,
      [
        1,
        1,
        3,
        12
      ]
    ],
    [
      5,
      [
        1,
        1,
        3,
        12
      ]
    ],
    [
      7,
      [
        1,
        1,
        3,
        12
      ]
    ],
    [
      8,
      [
        1,
        1,
        3,
        12
      ]
    ],
    [
      10,
      [
        1,
        1,
        3,
        12
      ]
    ],
    [
      16,
      [
        1,
        1,
        3,
        12
      ]
    ],
    [
      20,
      [
        1,
        1,
        3,
        12
      ]
    ],
    [
      22,
      [
        1,
        1,
        3,
        12
      ]
    ],
    [
      23,
      [
        1,
        1,
        3,
        12
      ]
    ],
    [
      25,
      [
        1,
        1,
        3,
        12
      ]
    ],
    [
      29,
      [
        1,
        1,
        3,
        12
      ]
    ],
    [
      41,
      [
        1,
        1,
        3,
        12
      ]
    ],
    [
      1,
      [
        1,
        1,
        3,
        21
      ]
    ],
    [
      2,
      [
        1,
        1,
        3,
        21
      ]
    ],
    [
      11,
      [
        1,
        1,
        3,
        21
      ]
    ],
    [
      16,
      [
        1,
        1,
        3,
        21
      ]
    ],
    [
      41,
      [
        1,
        1,
        3,
        21
      ]
    ],
    [
      1,
      [
        1,
        1,
        3,
        22
      ]
    ],
    [
      5,
      [
        1,
        1,
        3,
        22
      ]
    ],
    [
      7,
      [
        1,
        1,
        3,
        22
      ]
    ],
    [
      12,
      [
        1,
        1,
        3,
        22
      ]
    ],
    [
      13,
      [
        1,
        1,
        3,
        22
      ]
    ],
    [
      14,
      [
        1,
        1,
        3,
        22
      ]
    ],
    [
      15,
      [
        1,
        1,
        3,
        22
      ]
    ],
    [
      18,
      [
        1,
        1,
        3,
        22
      ]
    ],
    [
      20,
      [
        1,
        1,
        3,
        22
      ]
    ],
    [
      22,
      [
        1,
        1,
        3,
        22
      ]
    ],
    [
      1,
      [
        1,
        1,
        3,
        23
      ]
    ],
    [
      5,
      [
        1,
        1,
        3,
        23
      ]
    ],
    [
      6,
      [
        1,
        1,
        3,
        23
      ]
    ],
    [
      8,
      [
        1,
        1,
        3,
        23
      ]
    ],
    [
      11,
      [
        1,
        1,
        3,
        23
      ]
    ],
    [
      22,
      [
        1,
        1,
        3,
        23
      ]
    ],
    [
      41,
      [
        1,
        1,
        3,
        23
      ]
    ],
    [
      1,
      [
        1,
        1,
        3,
        24
      ]
    ],
    [
      5,
      [
        1,
        1,
        3,
        24
      ]
    ],
    [
      6,
      [
        1,
        1,
        3,
        24
      ]
    ],
    [
      8,
      [
        1,
        1,
        3,
        24
      ]
    ],
    [
      11,
      [
        1,
        1,
        3,
        24
      ]
    ],
    [
      22,
      [
        1,
        1,
        3,
        24
      ]
    ],
    [
      41,
      [
        1,
        1,
        3,
        24
      ]
    ],
    [
      12,
      [
        1,
        1,
        4,
        9
      ]
    ],
    [
      13,
      [
        1,
        1,
        4,
        9
      ]
    ],
    [
      14,
      [
        1,
        1,
        4,
        9
      ]
    ],
    [
      15,
      [
        1,
        1,
        4,
        9
      ]
    ],
    [
      12,
      [
        1,
        1,
        4,
        22
      ]
    ],
    [
      13,
      [
        1,
        1,
        4,
        22
      ]
    ],
    [
      14,
      [
        1,
        1,
        4,
        22
      ]
    ],
    [
      15,
      [
        1,
        1,
        4,
        22
      ]
    ],
    [
      5,
      [
        1,
        1,
        5,
        5
      ]
    ],
    [
      6,
      [
        1,
        1,
        5,
        5
      ]
    ],
    [
      22,
      [
        1,
        1,
        5,
        5
      ]
    ],
    [
      24,
      [
        1,
        1,
        5,
        5
      ]
    ],
    [
      11,
      [
        1,
        1,
        5,
        7
      ]
    ],
    [
      17,
      [
        1,
        1,
        5,
        7
      ]
    ],
    [
      20,
      [
        1,
        1,
        5,
        7
      ]
    ],
    [
      22,
      [
        1,
        1,
        5,
        7
      ]
    ],
    [
      27,
      [
        1,
        1,
        5,
        7
      ]
    ],
    [
      28,
      [
        1,
        1,
        5,
        7
      ]
    ],
    [
      41,
      [
        1,
        1,
        5,
        7
      ]
    ],
    [
      11,
      [
        1,
        1,
        5,
        9
      ]
    ],
    [
      17,
      [
        1,
        1,
        5,
        9
      ]
    ],
    [
      18,
      [
        1,
        1,
        5,
        9
      ]
    ],
    [
      25,
      [
        1,
        1,
        5,
        9
      ]
    ],
    [
      27,
      [
        1,
        1,
        5,
        9
      ]
    ],
    [
      28,
      [
        1,
        1,
        5,
        9
      ]
    ],
    [
      35,
      [
        1,
        1,
        5,
        10
      ]
    ],
    [
      36,
      [
        1,
        1,
        5,
        10
      ]
    ],
    [
      37,
      [
        1,
        1,
        5,
        10
      ]
    ],
    [
      38,
      [
        1,
        1,
        5,
        10
      ]
    ],
    [
      6,
      [
        1,
        1,
        5,
        11
      ]
    ],
    [
      22,
      [
        1,
        1,
        5,
        11
      ]
    ],
    [
      24,
      [
        1,
        1,
        5,
        11
      ]
    ],
    [
      35,
      [
        1,
        1,
        5,
        13
      ]
    ],
    [
      36,
      [
        1,
        1,
        5,
        13
      ]
    ],
    [
      37,
      [
        1,
        1,
        5,
        13
      ]
    ],
    [
      38,
      [
        1,
        1,
        5,
        13
      ]
    ],
    [
      35,
      [
        1,
        1,
        5,
        14
      ]
    ],
    [
      36,
      [
        1,
        1,
        5,
        14
      ]
    ],
    [
      37,
      [
        1,
        1,
        5,
        14
      ]
    ],
    [
      38,
      [
        1,
        1,
        5,
        14
      ]
    ],
    [
      17,
      [
        1,
        1,
        5,
        19
      ]
    ],
    [
      26,
      [
        1,
        1,
        5,
        19
      ]
    ],
    [
      36,
      [
        1,
        1,
        5,
        19
      ]
    ],
    [
      40,
      [
        1,
        1,
        5,
        19
      ]
    ],
    [
      17,
      [
        1,
        1,
        5,
        20
      ]
    ],
    [
      26,
      [
        1,
        1,
        5,
        20
      ]
    ],
    [
      35,
      [
        1,
        1,
        5,
        20
      ]
    ],
    [
      11,
      [
        1,
        1,
        5,
        21
      ]
    ],
    [
      17,
      [
        1,
        1,
        5,
        21
      ]
    ],
    [
      20,
      [
        1,
        1,
        5,
        21
      ]
    ],
    [
      27,
      [
        1,
        1,
        5,
        21
      ]
    ],
    [
      28,
      [
        1,
        1,
        5,
        21
      ]
    ],
    [
      41,
      [
        1,
        1,
        5,
        21
      ]
    ],
    [
      5,
      [
        1,
        1,
        5,
        22
      ]
    ],
    [
      7,
      [
        1,
        1,
        5,
        22
      ]
    ],
    [
      10,
      [
        1,
        1,
        5,
        22
      ]
    ],
    [
      17,
      [
        1,
        1,
        5,
        22
      ]
    ],
    [
      20,
      [
        1,
        1,
        5,
        22
      ]
    ],
    [
      22,
      [
        1,
        1,
        5,
        22
      ]
    ],
    [
      27,
      [
        1,
        1,
        5,
        22
      ]
    ],
    [
      28,
      [
        1,
        1,
        5,
        22
      ]
    ],
    [
      17,
      [
        1,
        1,
        5,
        23
      ]
    ],
    [
      18,
      [
        1,
        1,
        5,
        23
      ]
    ],
    [
      27,
      [
        1,
        1,
        5,
        23
      ]
    ],
    [
      28,
      [
        1,
        1,
        5,
        23
      ]
    ],
    [
      17,
      [
        1,
        1,
        5,
        24
      ]
    ],
    [
      18,
      [
        1,
        1,
        5,
        24
      ]
    ],
    [
      27,
      [
        1,
        1,
        5,
        24
      ]
    ],
    [
      28,
      [
        1,
        1,
        5,
        24
      ]
    ],
    [
      11,
      [
        1,
        1,
        7,
        8
      ]
    ],
    [
      18,
      [
        1,
        1,
        7,
        8
      ]
    ],
    [
      21,
      [
        1,
        1,
        7,
        8
      ]
    ],
    [
      22,
      [
        1,
        1,
        7,
        8
      ]
    ],
    [
      29,
      [
        1,
        1,
        7,
        8
      ]
    ],
    [
      30,
      [
        1,
        1,
        7,
        8
      ]
    ],
    [
      41,
      [
        1,
        1,
        7,
        8
      ]
    ],
    [
      6,
      [
        1,
        1,
        7,
        9
      ]
    ],
    [
      8,
      [
        1,
        1,
        7,
        9
      ]
    ],
    [
      11,
      [
        1,
        1,
        7,
        9
      ]
    ],
    [
      25,
      [
        1,
        1,
        7,
        9
      ]
    ],
    [
      1,
      [
        1,
        1,
        7,
        10
      ]
    ],
    [
      18,
      [
        1,
        1,
        7,
        10
      ]
    ],
    [
      19,
      [
        1,
        1,
        7,
        10
      ]
    ],
    [
      28,
      [
        1,
        1,
        7,
        10
      ]
    ],
    [
      6,
      [
        1,
        1,
        7,
        11
      ]
    ],
    [
      11,
      [
        1,
        1,
        7,
        11
      ]
    ],
    [
      17,
      [
        1,
        1,
        7,
        11
      ]
    ],
    [
      19,
      [
        1,
        1,
        7,
        11
      ]
    ],
    [
      21,
      [
        1,
        1,
        7,
        11
      ]
    ],
    [
      22,
      [
        1,
        1,
        7,
        11
      ]
    ],
    [
      23,
      [
        1,
        1,
        7,
        11
      ]
    ],
    [
      27,
      [
        1,
        1,
        7,
        11
      ]
    ],
    [
      30,
      [
        1,
        1,
        7,
        11
      ]
    ],
    [
      41,
      [
        1,
        1,
        7,
        11
      ]
    ],
    [
      1,
      [
        1,
        1,
        7,
        12
      ]
    ],
    [
      2,
      [
        1,
        1,
        7,
        12
      ]
    ],
    [
      12,
      [
        1,
        1,
        7,
        12
      ]
    ],
    [
      13,
      [
        1,
        1,
        7,
        12
      ]
    ],
    [
      14,
      [
        1,
        1,
        7,
        12
      ]
    ],
    [
      15,
      [
        1,
        1,
        7,
        12
      ]
    ],
    [
      16,
      [
        1,
        1,
        7,
        12
      ]
    ],
    [
      20,
      [
        1,
        1,
        7,
        12
      ]
    ],
    [
      22,
      [
        1,
        1,
        7,
        12
      ]
    ],
    [
      23,
      [
        1,
        1,
        7,
        12
      ]
    ],
    [
      24,
      [
        1,
        1,
        7,
        12
      ]
    ],
    [
      29,
      [
        1,
        1,
        7,
        12
      ]
    ],
    [
      31,
      [
        1,
        1,
        7,
        12
      ]
    ],
    [
      34,
      [
        1,
        1,
        7,
        12
      ]
    ],
    [
      39,
      [
        1,
        1,
        7,
        12
      ]
    ],
    [
      21,
      [
        1,
        1,
        7,
        13
      ]
    ],
    [
      32,
      [
        1,
        1,
        7,
        13
      ]
    ],
    [
      33,
      [
        1,
        1,
        7,
        13
      ]
    ],
    [
      39,
      [
        1,
        1,
        7,
        13
      ]
    ],
    [
      32,
      [
        1,
        1,
        7,
        17
      ]
    ],
    [
      34,
      [
        1,
        1,
        7,
        17
      ]
    ],
    [
      1,
      [
        1,
        1,
        7,
        19
      ]
    ],
    [
      2,
      [
        1,
        1,
        7,
        19
      ]
    ],
    [
      16,
      [
        1,
        1,
        7,
        19
      ]
    ],
    [
      1,
      [
        1,
        1,
        7,
        20
      ]
    ],
    [
      2,
      [
        1,
        1,
        7,
        20
      ]
    ],
    [
      16,
      [
        1,
        1,
        7,
        20
      ]
    ],
    [
      11,
      [
        1,
        1,
        7,
        21
      ]
    ],
    [
      41,
      [
        1,
        1,
        7,
        21
      ]
    ],
    [
      1,
      [
        1,
        1,
        7,
        22
      ]
    ],
    [
      6,
      [
        1,
        1,
        7,
        22
      ]
    ],
    [
      9,
      [
        1,
        1,
        7,
        22
      ]
    ],
    [
      18,
      [
        1,
        1,
        7,
        22
      ]
    ],
    [
      20,
      [
        1,
        1,
        7,
        22
      ]
    ],
    [
      24,
      [
        1,
        1,
        7,
        22
      ]
    ],
    [
      1,
      [
        1,
        1,
        7,
        23
      ]
    ],
    [
      6,
      [
        1,
        1,
        7,
        23
      ]
    ],
    [
      13,
      [
        1,
        1,
        7,
        23
      ]
    ],
    [
      18,
      [
        1,
        1,
        7,
        23
      ]
    ],
    [
      20,
      [
        1,
        1,
        7,
        23
      ]
    ],
    [
      22,
      [
        1,
        1,
        7,
        23
      ]
    ],
    [
      24,
      [
        1,
        1,
        7,
        23
      ]
    ],
    [
      42,
      [
        1,
        1,
        7,
        23
      ]
    ],
    [
      1,
      [
        1,
        1,
        7,
        24
      ]
    ],
    [
      6,
      [
        1,
        1,
        7,
        24
      ]
    ],
    [
      12,
      [
        1,
        1,
        7,
        24
      ]
    ],
    [
      18,
      [
        1,
        1,
        7,
        24
      ]
    ],
    [
      20,
      [
        1,
        1,
        7,
        24
      ]
    ],
    [
      22,
      [
        1,
        1,
        7,
        24
      ]
    ],
    [
      24,
      [
        1,
        1,
        7,
        24
      ]
    ],
    [
      20,
      [
        1,
        1,
        8,
        9
      ]
    ],
    [
      21,
      [
        1,
        1,
        8,
        9
      ]
    ],
    [
      29,
      [
        1,
        1,
        8,
        9
      ]
    ],
    [
      30,
      [
        1,
        1,
        8,
        9
      ]
    ],
    [
      11,
      [
        1,
        1,
        8,
        11
      ]
    ],
    [
      24,
      [
        1,
        1,
        8,
        11
      ]
    ],
    [
      41,
      [
        1,
        1,
        8,
        11
      ]
    ],
    [
      11,
      [
        1,
        1,
        8,
        12
      ]
    ],
    [
      24,
      [
        1,
        1,
        8,
        12
      ]
    ],
    [
      41,
      [
        1,
        1,
        8,
        12
      ]
    ],
    [
      18,
      [
        1,
        1,
        8,
        21
      ]
    ],
    [
      21,
      [
        1,
        1,
        8,
        21
      ]
    ],
    [
      29,
      [
        1,
        1,
        8,
        21
      ]
    ],
    [
      30,
      [
        1,
        1,
        8,
        21
      ]
    ],
    [
      1,
      [
        1,
        1,
        8,
        22
      ]
    ],
    [
      5,
      [
        1,
        1,
        8,
        22
      ]
    ],
    [
      18,
      [
        1,
        1,
        8,
        22
      ]
    ],
    [
      21,
      [
        1,
        1,
        8,
        22
      ]
    ],
    [
      29,
      [
        1,
        1,
        8,
        22
      ]
    ],
    [
      30,
      [
        1,
        1,
        8,
        22
      ]
    ],
    [
      1,
      [
        1,
        1,
        8,
        23
      ]
    ],
    [
      11,
      [
        1,
        1,
        8,
        23
      ]
    ],
    [
      20,
      [
        1,
        1,
        8,
        23
      ]
    ],
    [
      21,
      [
        1,
        1,
        8,
        23
      ]
    ],
    [
      22,
      [
        1,
        1,
        8,
        23
      ]
    ],
    [
      29,
      [
        1,
        1,
        8,
        23
      ]
    ],
    [
      30,
      [
        1,
        1,
        8,
        23
      ]
    ],
    [
      41,
      [
        1,
        1,
        8,
        23
      ]
    ],
    [
      1,
      [
        1,
        1,
        8,
        24
      ]
    ],
    [
      11,
      [
        1,
        1,
        8,
        24
      ]
    ],
    [
      20,
      [
        1,
        1,
        8,
        24
      ]
    ],
    [
      21,
      [
        1,
        1,
        8,
        24
      ]
    ],
    [
      22,
      [
        1,
        1,
        8,
        24
      ]
    ],
    [
      29,
      [
        1,
        1,
        8,
        24
      ]
    ],
    [
      30,
      [
        1,
        1,
        8,
        24
      ]
    ],
    [
      41,
      [
        1,
        1,
        8,
        24
      ]
    ],
    [
      1,
      [
        1,
        1,
        9,
        10
      ]
    ],
    [
      18,
      [
        1,
        1,
        9,
        10
      ]
    ],
    [
      19,
      [
        1,
        1,
        9,
        10
      ]
    ],
    [
      28,
      [
        1,
        1,
        9,
        10
      ]
    ],
    [
      1,
      [
        1,
        1,
        9,
        11
      ]
    ],
    [
      6,
      [
        1,
        1,
        9,
        11
      ]
    ],
    [
      7,
      [
        1,
        1,
        9,
        11
      ]
    ],
    [
      17,
      [
        1,
        1,
        9,
        11
      ]
    ],
    [
      19,
      [
        1,
        1,
        9,
        11
      ]
    ],
    [
      21,
      [
        1,
        1,
        9,
        11
      ]
    ],
    [
      23,
      [
        1,
        1,
        9,
        11
      ]
    ],
    [
      27,
      [
        1,
        1,
        9,
        11
      ]
    ],
    [
      30,
      [
        1,
        1,
        9,
        11
      ]
    ],
    [
      6,
      [
        1,
        1,
        9,
        12
      ]
    ],
    [
      7,
      [
        1,
        1,
        9,
        12
      ]
    ],
    [
      11,
      [
        1,
        1,
        9,
        12
      ]
    ],
    [
      20,
      [
        1,
        1,
        9,
        12
      ]
    ],
    [
      23,
      [
        1,
        1,
        9,
        12
      ]
    ],
    [
      25,
      [
        1,
        1,
        9,
        12
      ]
    ],
    [
      29,
      [
        1,
        1,
        9,
        12
      ]
    ],
    [
      0,
      [
        1,
        1,
        9,
        23
      ]
    ],
    [
      11,
      [
        1,
        1,
        9,
        23
      ]
    ],
    [
      25,
      [
        1,
        1,
        9,
        23
      ]
    ],
    [
      0,
      [
        1,
        1,
        9,
        24
      ]
    ],
    [
      11,
      [
        1,
        1,
        9,
        24
      ]
    ],
    [
      25,
      [
        1,
        1,
        9,
        24
      ]
    ],
    [
      35,
      [
        1,
        1,
        10,
        10
      ]
    ],
    [
      36,
      [
        1,
        1,
        10,
        10
      ]
    ],
    [
      37,
      [
        1,
        1,
        10,
        10
      ]
    ],
    [
      38,
      [
        1,
        1,
        10,
        10
      ]
    ],
    [
      35,
      [
        1,
        1,
        10,
        13
      ]
    ],
    [
      36,
      [
        1,
        1,
        10,
        13
      ]
    ],
    [
      37,
      [
        1,
        1,
        10,
        13
      ]
    ],
    [
      38,
      [
        1,
        1,
        10,
        13
      ]
    ],
    [
      35,
      [
        1,
        1,
        10,
        14
      ]
    ],
    [
      36,
      [
        1,
        1,
        10,
        14
      ]
    ],
    [
      37,
      [
        1,
        1,
        10,
        14
      ]
    ],
    [
      38,
      [
        1,
        1,
        10,
        14
      ]
    ],
    [
      26,
      [
        1,
        1,
        10,
        19
      ]
    ],
    [
      36,
      [
        1,
        1,
        10,
        19
      ]
    ],
    [
      40,
      [
        1,
        1,
        10,
        19
      ]
    ],
    [
      26,
      [
        1,
        1,
        10,
        20
      ]
    ],
    [
      35,
      [
        1,
        1,
        10,
        20
      ]
    ],
    [
      2,
      [
        1,
        1,
        10,
        21
      ]
    ],
    [
      16,
      [
        1,
        1,
        10,
        21
      ]
    ],
    [
      18,
      [
        1,
        1,
        10,
        21
      ]
    ],
    [
      19,
      [
        1,
        1,
        10,
        21
      ]
    ],
    [
      28,
      [
        1,
        1,
        10,
        21
      ]
    ],
    [
      1,
      [
        1,
        1,
        10,
        22
      ]
    ],
    [
      18,
      [
        1,
        1,
        10,
        22
      ]
    ],
    [
      19,
      [
        1,
        1,
        10,
        22
      ]
    ],
    [
      28,
      [
        1,
        1,
        10,
        22
      ]
    ],
    [
      1,
      [
        1,
        1,
        10,
        23
      ]
    ],
    [
      18,
      [
        1,
        1,
        10,
        23
      ]
    ],
    [
      19,
      [
        1,
        1,
        10,
        23
      ]
    ],
    [
      28,
      [
        1,
        1,
        10,
        23
      ]
    ],
    [
      1,
      [
        1,
        1,
        10,
        24
      ]
    ],
    [
      18,
      [
        1,
        1,
        10,
        24
      ]
    ],
    [
      19,
      [
        1,
        1,
        10,
        24
      ]
    ],
    [
      28,
      [
        1,
        1,
        10,
        24
      ]
    ],
    [
      17,
      [
        1,
        1,
        11,
        21
      ]
    ],
    [
      19,
      [
        1,
        1,
        11,
        21
      ]
    ],
    [
      21,
      [
        1,
        1,
        11,
        21
      ]
    ],
    [
      23,
      [
        1,
        1,
        11,
        21
      ]
    ],
    [
      27,
      [
        1,
        1,
        11,
        21
      ]
    ],
    [
      30,
      [
        1,
        1,
        11,
        21
      ]
    ],
    [
      7,
      [
        1,
        1,
        11,
        22
      ]
    ],
    [
      9,
      [
        1,
        1,
        11,
        22
      ]
    ],
    [
      10,
      [
        1,
        1,
        11,
        22
      ]
    ],
    [
      17,
      [
        1,
        1,
        11,
        22
      ]
    ],
    [
      19,
      [
        1,
        1,
        11,
        22
      ]
    ],
    [
      21,
      [
        1,
        1,
        11,
        22
      ]
    ],
    [
      22,
      [
        1,
        1,
        11,
        22
      ]
    ],
    [
      23,
      [
        1,
        1,
        11,
        22
      ]
    ],
    [
      24,
      [
        1,
        1,
        11,
        22
      ]
    ],
    [
      27,
      [
        1,
        1,
        11,
        22
      ]
    ],
    [
      30,
      [
        1,
        1,
        11,
        22
      ]
    ],
    [
      1,
      [
        1,
        1,
        11,
        23
      ]
    ],
    [
      6,
      [
        1,
        1,
        11,
        23
      ]
    ],
    [
      13,
      [
        1,
        1,
        11,
        23
      ]
    ],
    [
      17,
      [
        1,
        1,
        11,
        23
      ]
    ],
    [
      19,
      [
        1,
        1,
        11,
        23
      ]
    ],
    [
      21,
      [
        1,
        1,
        11,
        23
      ]
    ],
    [
      23,
      [
        1,
        1,
        11,
        23
      ]
    ],
    [
      27,
      [
        1,
        1,
        11,
        23
      ]
    ],
    [
      30,
      [
        1,
        1,
        11,
        23
      ]
    ],
    [
      42,
      [
        1,
        1,
        11,
        23
      ]
    ],
    [
      1,
      [
        1,
        1,
        11,
        24
      ]
    ],
    [
      6,
      [
        1,
        1,
        11,
        24
      ]
    ],
    [
      12,
      [
        1,
        1,
        11,
        24
      ]
    ],
    [
      17,
      [
        1,
        1,
        11,
        24
      ]
    ],
    [
      19,
      [
        1,
        1,
        11,
        24
      ]
    ],
    [
      21,
      [
        1,
        1,
        11,
        24
      ]
    ],
    [
      23,
      [
        1,
        1,
        11,
        24
      ]
    ],
    [
      27,
      [
        1,
        1,
        11,
        24
      ]
    ],
    [
      30,
      [
        1,
        1,
        11,
        24
      ]
    ],
    [
      31,
      [
        1,
        1,
        12,
        12
      ]
    ],
    [
      34,
      [
        1,
        1,
        12,
        12
      ]
    ],
    [
      39,
      [
        1,
        1,
        12,
        12
      ]
    ],
    [
      1,
      [
        1,
        1,
        12,
        13
      ]
    ],
    [
      2,
      [
        1,
        1,
        12,
        13
      ]
    ],
    [
      5,
      [
        1,
        1,
        12,
        13
      ]
    ],
    [
      16,
      [
        1,
        1,
        12,
        13
      ]
    ],
    [
      32,
      [
        1,
        1,
        12,
        13
      ]
    ],
    [
      33,
      [
        1,
        1,
        12,
        13
      ]
    ],
    [
      39,
      [
        1,
        1,
        12,
        13
      ]
    ],
    [
      32,
      [
        1,
        1,
        12,
        17
      ]
    ],
    [
      34,
      [
        1,
        1,
        12,
        17
      ]
    ],
    [
      1,
      [
        1,
        1,
        12,
        21
      ]
    ],
    [
      2,
      [
        1,
        1,
        12,
        21
      ]
    ],
    [
      11,
      [
        1,
        1,
        12,
        21
      ]
    ],
    [
      16,
      [
        1,
        1,
        12,
        21
      ]
    ],
    [
      20,
      [
        1,
        1,
        12,
        21
      ]
    ],
    [
      23,
      [
        1,
        1,
        12,
        21
      ]
    ],
    [
      29,
      [
        1,
        1,
        12,
        21
      ]
    ],
    [
      41,
      [
        1,
        1,
        12,
        21
      ]
    ],
    [
      7,
      [
        1,
        1,
        12,
        22
      ]
    ],
    [
      9,
      [
        1,
        1,
        12,
        22
      ]
    ],
    [
      20,
      [
        1,
        1,
        12,
        22
      ]
    ],
    [
      23,
      [
        1,
        1,
        12,
        22
      ]
    ],
    [
      24,
      [
        1,
        1,
        12,
        22
      ]
    ],
    [
      29,
      [
        1,
        1,
        12,
        22
      ]
    ],
    [
      6,
      [
        1,
        1,
        12,
        23
      ]
    ],
    [
      13,
      [
        1,
        1,
        12,
        23
      ]
    ],
    [
      20,
      [
        1,
        1,
        12,
        23
      ]
    ],
    [
      23,
      [
        1,
        1,
        12,
        23
      ]
    ],
    [
      29,
      [
        1,
        1,
        12,
        23
      ]
    ],
    [
      42,
      [
        1,
        1,
        12,
        23
      ]
    ],
    [
      6,
      [
        1,
        1,
        12,
        24
      ]
    ],
    [
      12,
      [
        1,
        1,
        12,
        24
      ]
    ],
    [
      20,
      [
        1,
        1,
        12,
        24
      ]
    ],
    [
      23,
      [
        1,
        1,
        12,
        24
      ]
    ],
    [
      29,
      [
        1,
        1,
        12,
        24
      ]
    ],
    [
      1,
      [
        1,
        1,
        13,
        13
      ]
    ],
    [
      2,
      [
        1,
        1,
        13,
        13
      ]
    ],
    [
      5,
      [
        1,
        1,
        13,
        13
      ]
    ],
    [
      16,
      [
        1,
        1,
        13,
        13
      ]
    ],
    [
      21,
      [
        1,
        1,
        13,
        13
      ]
    ],
    [
      17,
      [
        1,
        1,
        13,
        19
      ]
    ],
    [
      17,
      [
        1,
        1,
        13,
        20
      ]
    ],
    [
      1,
      [
        1,
        1,
        21,
        23
      ]
    ],
    [
      5,
      [
        1,
        1,
        21,
        23
      ]
    ],
    [
      11,
      [
        1,
        1,
        21,
        23
      ]
    ],
    [
      41,
      [
        1,
        1,
        21,
        23
      ]
    ],
    [
      1,
      [
        1,
        1,
        21,
        24
      ]
    ],
    [
      5,
      [
        1,
        1,
        21,
        24
      ]
    ],
    [
      11,
      [
        1,
        1,
        21,
        24
      ]
    ],
    [
      41,
      [
        1,
        1,
        21,
        24
      ]
    ],
    [
      0,
      [
        1,
        1,
        22,
        23
      ]
    ],
    [
      8,
      [
        1,
        1,
        22,
        23
      ]
    ],
    [
      10,
      [
        1,
        1,
        22,
        23
      ]
    ],
    [
      24,
      [
        1,
        1,
        22,
        23
      ]
    ],
    [
      0,
      [
        1,
        1,
        22,
        24
      ]
    ],
    [
      8,
      [
        1,
        1,
        22,
        24
      ]
    ],
    [
      10,
      [
        1,
        1,
        22,
        24
      ]
    ],
    [
      24,
      [
        1,
        1,
        22,
        24
      ]
    ],
    [
      1,
      [
        1,
        2,
        2,
        3
      ]
    ],
    [
      3,
      [
        1,
        2,
        2,
        3
      ]
    ],
    [
      5,
      [
        1,
        2,
        2,
        3
      ]
    ],
    [
      9,
      [
        1,
        2,
        2,
        3
      ]
    ],
    [
      11,
      [
        1,
        2,
        2,
        3
      ]
    ],
    [
      12,
      [
        1,
        2,
        2,
        3
      ]
    ],
    [
      13,
      [
        1,
        2,
        2,
        3
      ]
    ],
    [
      14,
      [
        1,
        2,
        2,
        3
      ]
    ],
    [
      15,
      [
        1,
        2,
        2,
        3
      ]
    ],
    [
      18,
      [
        1,
        2,
        2,
        3
      ]
    ],
    [
      20,
      [
        1,
        2,
        2,
        3
      ]
    ],
    [
      25,
      [
        1,
        2,
        2,
        3
      ]
    ],
    [
      12,
      [
        1,
        2,
        2,
        4
      ]
    ],
    [
      13,
      [
        1,
        2,
        2,
        4
      ]
    ],
    [
      14,
      [
        1,
        2,
        2,
        4
      ]
    ],
    [
      15,
      [
        1,
        2,
        2,
        4
      ]
    ],
    [
      5,
      [
        1,
        2,
        2,
        5
      ]
    ],
    [
      10,
      [
        1,
        2,
        2,
        5
      ]
    ],
    [
      11,
      [
        1,
        2,
        2,
        5
      ]
    ],
    [
      18,
      [
        1,
        2,
        2,
        5
      ]
    ],
    [
      20,
      [
        1,
        2,
        2,
        5
      ]
    ],
    [
      25,
      [
        1,
        2,
        2,
        5
      ]
    ],
    [
      1,
      [
        1,
        2,
        2,
        7
      ]
    ],
    [
      18,
      [
        1,
        2,
        2,
        7
      ]
    ],
    [
      20,
      [
        1,
        2,
        2,
        7
      ]
    ],
    [
      1,
      [
        1,
        2,
        2,
        9
      ]
    ],
    [
      5,
      [
        1,
        2,
        2,
        9
      ]
    ],
    [
      18,
      [
        1,
        2,
        2,
        9
      ]
    ],
    [
      20,
      [
        1,
        2,
        2,
        9
      ]
    ],
    [
      1,
      [
        1,
        2,
        2,
        11
      ]
    ],
    [
      6,
      [
        1,
        2,
        2,
        11
      ]
    ],
    [
      10,
      [
        1,
        2,
        2,
        11
      ]
    ],
    [
      11,
      [
        1,
        2,
        2,
        11
      ]
    ],
    [
      22,
      [
        1,
        2,
        2,
        11
      ]
    ],
    [
      24,
      [
        1,
        2,
        2,
        11
      ]
    ],
    [
      25,
      [
        1,
        2,
        2,
        11
      ]
    ],
    [
      5,
      [
        1,
        2,
        2,
        12
      ]
    ],
    [
      6,
      [
        1,
        2,
        2,
        12
      ]
    ],
    [
      10,
      [
        1,
        2,
        2,
        12
      ]
    ],
    [
      11,
      [
        1,
        2,
        2,
        12
      ]
    ],
    [
      22,
      [
        1,
        2,
        2,
        12
      ]
    ],
    [
      24,
      [
        1,
        2,
        2,
        12
      ]
    ],
    [
      25,
      [
        1,
        2,
        2,
        12
      ]
    ],
    [
      5,
      [
        1,
        2,
        2,
        21
      ]
    ],
    [
      9,
      [
        1,
        2,
        2,
        21
      ]
    ],
    [
      10,
      [
        1,
        2,
        2,
        21
      ]
    ],
    [
      18,
      [
        1,
        2,
        2,
        21
      ]
    ],
    [
      20,
      [
        1,
        2,
        2,
        21
      ]
    ],
    [
      1,
      [
        1,
        2,
        2,
        22
      ]
    ],
    [
      3,
      [
        1,
        2,
        2,
        22
      ]
    ],
    [
      9,
      [
        1,
        2,
        2,
        22
      ]
    ],
    [
      10,
      [
        1,
        2,
        2,
        22
      ]
    ],
    [
      0,
      [
        1,
        2,
        2,
        23
      ]
    ],
    [
      9,
      [
        1,
        2,
        2,
        23
      ]
    ],
    [
      11,
      [
        1,
        2,
        2,
        23
      ]
    ],
    [
      25,
      [
        1,
        2,
        2,
        23
      ]
    ],
    [
      0,
      [
        1,
        2,
        2,
        24
      ]
    ],
    [
      9,
      [
        1,
        2,
        2,
        24
      ]
    ],
    [
      11,
      [
        1,
        2,
        2,
        24
      ]
    ],
    [
      25,
      [
        1,
        2,
        2,
        24
      ]
    ],
    [
      3,
      [
        1,
        2,
        3,
        3
      ]
    ],
    [
      5,
      [
        1,
        2,
        3,
        3
      ]
    ],
    [
      18,
      [
        1,
        2,
        3,
        3
      ]
    ],
    [
      20,
      [
        1,
        2,
        3,
        3
      ]
    ],
    [
      2,
      [
        1,
        2,
        3,
        5
      ]
    ],
    [
      4,
      [
        1,
        2,
        3,
        5
      ]
    ],
    [
      9,
      [
        1,
        2,
        3,
        5
      ]
    ],
    [
      11,
      [
        1,
        2,
        3,
        5
      ]
    ],
    [
      25,
      [
        1,
        2,
        3,
        5
      ]
    ],
    [
      1,
      [
        1,
        2,
        3,
        7
      ]
    ],
    [
      10,
      [
        1,
        2,
        3,
        7
      ]
    ],
    [
      11,
      [
        1,
        2,
        3,
        7
      ]
    ],
    [
      25,
      [
        1,
        2,
        3,
        7
      ]
    ],
    [
      1,
      [
        1,
        2,
        3,
        8
      ]
    ],
    [
      5,
      [
        1,
        2,
        3,
        8
      ]
    ],
    [
      18,
      [
        1,
        2,
        3,
        8
      ]
    ],
    [
      21,
      [
        1,
        2,
        3,
        8
      ]
    ],
    [
      29,
      [
        1,
        2,
        3,
        8
      ]
    ],
    [
      30,
      [
        1,
        2,
        3,
        8
      ]
    ],
    [
      1,
      [
        1,
        2,
        3,
        9
      ]
    ],
    [
      11,
      [
        1,
        2,
        3,
        9
      ]
    ],
    [
      25,
      [
        1,
        2,
        3,
        9
      ]
    ],
    [
      6,
      [
        1,
        2,
        3,
        11
      ]
    ],
    [
      7,
      [
        1,
        2,
        3,
        11
      ]
    ],
    [
      9,
      [
        1,
        2,
        3,
        11
      ]
    ],
    [
      11,
      [
        1,
        2,
        3,
        11
      ]
    ],
    [
      21,
      [
        1,
        2,
        3,
        11
      ]
    ],
    [
      23,
      [
        1,
        2,
        3,
        11
      ]
    ],
    [
      25,
      [
        1,
        2,
        3,
        11
      ]
    ],
    [
      30,
      [
        1,
        2,
        3,
        11
      ]
    ],
    [
      5,
      [
        1,
        2,
        3,
        12
      ]
    ],
    [
      6,
      [
        1,
        2,
        3,
        12
      ]
    ],
    [
      9,
      [
        1,
        2,
        3,
        12
      ]
    ],
    [
      11,
      [
        1,
        2,
        3,
        12
      ]
    ],
    [
      20,
      [
        1,
        2,
        3,
        12
      ]
    ],
    [
      23,
      [
        1,
        2,
        3,
        12
      ]
    ],
    [
      25,
      [
        1,
        2,
        3,
        12
      ]
    ],
    [
      29,
      [
        1,
        2,
        3,
        12
      ]
    ],
    [
      5,
      [
        1,
        2,
        3,
        21
      ]
    ],
    [
      7,
      [
        1,
        2,
        3,
        21
      ]
    ],
    [
      9,
      [
        1,
        2,
        3,
        21
      ]
    ],
    [
      10,
      [
        1,
        2,
        3,
        21
      ]
    ],
    [
      10,
      [
        1,
        2,
        3,
        22
      ]
    ],
    [
      12,
      [
        1,
        2,
        3,
        22
      ]
    ],
    [
      13,
      [
        1,
        2,
        3,
        22
      ]
    ],
    [
      14,
      [
        1,
        2,
        3,
        22
      ]
    ],
    [
      15,
      [
        1,
        2,
        3,
        22
      ]
    ],
    [
      1,
      [
        1,
        2,
        3,
        23
      ]
    ],
    [
      7,
      [
        1,
        2,
        3,
        23
      ]
    ],
    [
      10,
      [
        1,
        2,
        3,
        23
      ]
    ],
    [
      11,
      [
        1,
        2,
        3,
        23
      ]
    ],
    [
      18,
      [
        1,
        2,
        3,
        23
      ]
    ],
    [
      20,
      [
        1,
        2,
        3,
        23
      ]
    ],
    [
      25,
      [
        1,
        2,
        3,
        23
      ]
    ],
    [
      1,
      [
        1,
        2,
        3,
        24
      ]
    ],
    [
      7,
      [
        1,
        2,
        3,
        24
      ]
    ],
    [
      10,
      [
        1,
        2,
        3,
        24
      ]
    ],
    [
      11,
      [
        1,
        2,
        3,
        24
      ]
    ],
    [
      18,
      [
        1,
        2,
        3,
        24
      ]
    ],
    [
      20,
      [
        1,
        2,
        3,
        24
      ]
    ],
    [
      25,
      [
        1,
        2,
        3,
        24
      ]
    ],
    [
      12,
      [
        1,
        2,
        4,
        22
      ]
    ],
    [
      13,
      [
        1,
        2,
        4,
        22
      ]
    ],
    [
      14,
      [
        1,
        2,
        4,
        22
      ]
    ],
    [
      15,
      [
        1,
        2,
        4,
        22
      ]
    ],
    [
      9,
      [
        1,
        2,
        5,
        7
      ]
    ],
    [
      11,
      [
        1,
        2,
        5,
        7
      ]
    ],
    [
      25,
      [
        1,
        2,
        5,
        7
      ]
    ],
    [
      2,
      [
        1,
        2,
        5,
        21
      ]
    ],
    [
      4,
      [
        1,
        2,
        5,
        21
      ]
    ],
    [
      5,
      [
        1,
        2,
        5,
        22
      ]
    ],
    [
      7,
      [
        1,
        2,
        5,
        22
      ]
    ],
    [
      9,
      [
        1,
        2,
        5,
        22
      ]
    ],
    [
      10,
      [
        1,
        2,
        5,
        22
      ]
    ],
    [
      6,
      [
        1,
        2,
        7,
        7
      ]
    ],
    [
      22,
      [
        1,
        2,
        7,
        7
      ]
    ],
    [
      24,
      [
        1,
        2,
        7,
        7
      ]
    ],
    [
      11,
      [
        1,
        2,
        7,
        8
      ]
    ],
    [
      18,
      [
        1,
        2,
        7,
        8
      ]
    ],
    [
      20,
      [
        1,
        2,
        7,
        8
      ]
    ],
    [
      22,
      [
        1,
        2,
        7,
        8
      ]
    ],
    [
      41,
      [
        1,
        2,
        7,
        8
      ]
    ],
    [
      6,
      [
        1,
        2,
        7,
        9
      ]
    ],
    [
      8,
      [
        1,
        2,
        7,
        9
      ]
    ],
    [
      11,
      [
        1,
        2,
        7,
        9
      ]
    ],
    [
      22,
      [
        1,
        2,
        7,
        9
      ]
    ],
    [
      41,
      [
        1,
        2,
        7,
        9
      ]
    ],
    [
      6,
      [
        1,
        2,
        7,
        11
      ]
    ],
    [
      11,
      [
        1,
        2,
        7,
        11
      ]
    ],
    [
      24,
      [
        1,
        2,
        7,
        11
      ]
    ],
    [
      41,
      [
        1,
        2,
        7,
        11
      ]
    ],
    [
      6,
      [
        1,
        2,
        7,
        12
      ]
    ],
    [
      9,
      [
        1,
        2,
        7,
        12
      ]
    ],
    [
      10,
      [
        1,
        2,
        7,
        12
      ]
    ],
    [
      11,
      [
        1,
        2,
        7,
        12
      ]
    ],
    [
      24,
      [
        1,
        2,
        7,
        12
      ]
    ],
    [
      41,
      [
        1,
        2,
        7,
        12
      ]
    ],
    [
      1,
      [
        1,
        2,
        7,
        21
      ]
    ],
    [
      10,
      [
        1,
        2,
        7,
        21
      ]
    ],
    [
      25,
      [
        1,
        2,
        7,
        21
      ]
    ],
    [
      41,
      [
        1,
        2,
        7,
        21
      ]
    ],
    [
      6,
      [
        1,
        2,
        7,
        22
      ]
    ],
    [
      24,
      [
        1,
        2,
        7,
        22
      ]
    ],
    [
      10,
      [
        1,
        2,
        7,
        23
      ]
    ],
    [
      11,
      [
        1,
        2,
        7,
        23
      ]
    ],
    [
      25,
      [
        1,
        2,
        7,
        23
      ]
    ],
    [
      10,
      [
        1,
        2,
        7,
        24
      ]
    ],
    [
      11,
      [
        1,
        2,
        7,
        24
      ]
    ],
    [
      25,
      [
        1,
        2,
        7,
        24
      ]
    ],
    [
      11,
      [
        1,
        2,
        8,
        11
      ]
    ],
    [
      22,
      [
        1,
        2,
        8,
        11
      ]
    ],
    [
      41,
      [
        1,
        2,
        8,
        11
      ]
    ],
    [
      11,
      [
        1,
        2,
        8,
        12
      ]
    ],
    [
      22,
      [
        1,
        2,
        8,
        12
      ]
    ],
    [
      41,
      [
        1,
        2,
        8,
        12
      ]
    ],
    [
      1,
      [
        1,
        2,
        8,
        22
      ]
    ],
    [
      5,
      [
        1,
        2,
        8,
        22
      ]
    ],
    [
      18,
      [
        1,
        2,
        8,
        22
      ]
    ],
    [
      21,
      [
        1,
        2,
        8,
        22
      ]
    ],
    [
      29,
      [
        1,
        2,
        8,
        22
      ]
    ],
    [
      30,
      [
        1,
        2,
        8,
        22
      ]
    ],
    [
      7,
      [
        1,
        2,
        9,
        11
      ]
    ],
    [
      8,
      [
        1,
        2,
        9,
        11
      ]
    ],
    [
      22,
      [
        1,
        2,
        9,
        11
      ]
    ],
    [
      24,
      [
        1,
        2,
        9,
        11
      ]
    ],
    [
      7,
      [
        1,
        2,
        9,
        12
      ]
    ],
    [
      8,
      [
        1,
        2,
        9,
        12
      ]
    ],
    [
      22,
      [
        1,
        2,
        9,
        12
      ]
    ],
    [
      24,
      [
        1,
        2,
        9,
        12
      ]
    ],
    [
      18,
      [
        1,
        2,
        9,
        21
      ]
    ],
    [
      20,
      [
        1,
        2,
        9,
        21
      ]
    ],
    [
      11,
      [
        1,
        2,
        9,
        23
      ]
    ],
    [
      25,
      [
        1,
        2,
        9,
        23
      ]
    ],
    [
      11,
      [
        1,
        2,
        9,
        24
      ]
    ],
    [
      25,
      [
        1,
        2,
        9,
        24
      ]
    ],
    [
      9,
      [
        1,
        2,
        11,
        22
      ]
    ],
    [
      10,
      [
        1,
        2,
        11,
        22
      ]
    ],
    [
      21,
      [
        1,
        2,
        11,
        22
      ]
    ],
    [
      22,
      [
        1,
        2,
        11,
        22
      ]
    ],
    [
      23,
      [
        1,
        2,
        11,
        22
      ]
    ],
    [
      24,
      [
        1,
        2,
        11,
        22
      ]
    ],
    [
      30,
      [
        1,
        2,
        11,
        22
      ]
    ],
    [
      9,
      [
        1,
        2,
        12,
        22
      ]
    ],
    [
      10,
      [
        1,
        2,
        12,
        22
      ]
    ],
    [
      20,
      [
        1,
        2,
        12,
        22
      ]
    ],
    [
      22,
      [
        1,
        2,
        12,
        22
      ]
    ],
    [
      23,
      [
        1,
        2,
        12,
        22
      ]
    ],
    [
      24,
      [
        1,
        2,
        12,
        22
      ]
    ],
    [
      29,
      [
        1,
        2,
        12,
        22
      ]
    ],
    [
      0,
      [
        1,
        2,
        22,
        23
      ]
    ],
    [
      1,
      [
        1,
        2,
        22,
        23
      ]
    ],
    [
      7,
      [
        1,
        2,
        22,
        23
      ]
    ],
    [
      9,
      [
        1,
        2,
        22,
        23
      ]
    ],
    [
      18,
      [
        1,
        2,
        22,
        23
      ]
    ],
    [
      20,
      [
        1,
        2,
        22,
        23
      ]
    ],
    [
      0,
      [
        1,
        2,
        22,
        24
      ]
    ],
    [
      1,
      [
        1,
        2,
        22,
        24
      ]
    ],
    [
      7,
      [
        1,
        2,
        22,
        24
      ]
    ],
    [
      9,
      [
        1,
        2,
        22,
        24
      ]
    ],
    [
      18,
      [
        1,
        2,
        22,
        24
      ]
    ],
    [
      20,
      [
        1,
        2,
        22,
        24
      ]
    ],
    [
      7,
      [
        1,
        3,
        3,
        5
      ]
    ],
    [
      11,
      [
        1,
        3,
        3,
        5
      ]
    ],
    [
      22,
      [
        1,
        3,
        3,
        5
      ]
    ],
    [
      41,
      [
        1,
        3,
        3,
        5
      ]
    ],
    [
      1,
      [
        1,
        3,
        3,
        7
      ]
    ],
    [
      3,
      [
        1,
        3,
        3,
        7
      ]
    ],
    [
      1,
      [
        1,
        3,
        3,
        8
      ]
    ],
    [
      5,
      [
        1,
        3,
        3,
        8
      ]
    ],
    [
      1,
      [
        1,
        3,
        3,
        9
      ]
    ],
    [
      5,
      [
        1,
        3,
        3,
        9
      ]
    ],
    [
      11,
      [
        1,
        3,
        3,
        9
      ]
    ],
    [
      22,
      [
        1,
        3,
        3,
        9
      ]
    ],
    [
      41,
      [
        1,
        3,
        3,
        9
      ]
    ],
    [
      6,
      [
        1,
        3,
        3,
        11
      ]
    ],
    [
      11,
      [
        1,
        3,
        3,
        11
      ]
    ],
    [
      24,
      [
        1,
        3,
        3,
        11
      ]
    ],
    [
      41,
      [
        1,
        3,
        3,
        11
      ]
    ],
    [
      5,
      [
        1,
        3,
        3,
        12
      ]
    ],
    [
      6,
      [
        1,
        3,
        3,
        12
      ]
    ],
    [
      22,
      [
        1,
        3,
        3,
        12
      ]
    ],
    [
      24,
      [
        1,
        3,
        3,
        12
      ]
    ],
    [
      1,
      [
        1,
        3,
        3,
        21
      ]
    ],
    [
      9,
      [
        1,
        3,
        3,
        21
      ]
    ],
    [
      11,
      [
        1,
        3,
        3,
        21
      ]
    ],
    [
      25,
      [
        1,
        3,
        3,
        21
      ]
    ],
    [
      1,
      [
        1,
        3,
        3,
        22
      ]
    ],
    [
      5,
      [
        1,
        3,
        3,
        22
      ]
    ],
    [
      18,
      [
        1,
        3,
        3,
        22
      ]
    ],
    [
      20,
      [
        1,
        3,
        3,
        22
      ]
    ],
    [
      1,
      [
        1,
        3,
        3,
        23
      ]
    ],
    [
      5,
      [
        1,
        3,
        3,
        23
      ]
    ],
    [
      18,
      [
        1,
        3,
        3,
        23
      ]
    ],
    [
      20,
      [
        1,
        3,
        3,
        23
      ]
    ],
    [
      1,
      [
        1,
        3,
        3,
        24
      ]
    ],
    [
      5,
      [
        1,
        3,
        3,
        24
      ]
    ],
    [
      18,
      [
        1,
        3,
        3,
        24
      ]
    ],
    [
      20,
      [
        1,
        3,
        3,
        24
      ]
    ],
    [
      5,
      [
        1,
        3,
        5,
        5
      ]
    ],
    [
      9,
      [
        1,
        3,
        5,
        5
      ]
    ],
    [
      22,
      [
        1,
        3,
        5,
        5
      ]
    ],
    [
      25,
      [
        1,
        3,
        5,
        5
      ]
    ],
    [
      41,
      [
        1,
        3,
        5,
        5
      ]
    ],
    [
      10,
      [
        1,
        3,
        5,
        7
      ]
    ],
    [
      22,
      [
        1,
        3,
        5,
        7
      ]
    ],
    [
      25,
      [
        1,
        3,
        5,
        7
      ]
    ],
    [
      41,
      [
        1,
        3,
        5,
        7
      ]
    ],
    [
      5,
      [
        1,
        3,
        5,
        8
      ]
    ],
    [
      18,
      [
        1,
        3,
        5,
        8
      ]
    ],
    [
      20,
      [
        1,
        3,
        5,
        8
      ]
    ],
    [
      2,
      [
        1,
        3,
        5,
        10
      ]
    ],
    [
      4,
      [
        1,
        3,
        5,
        10
      ]
    ],
    [
      6,
      [
        1,
        3,
        5,
        11
      ]
    ],
    [
      8,
      [
        1,
        3,
        5,
        11
      ]
    ],
    [
      10,
      [
        1,
        3,
        5,
        11
      ]
    ],
    [
      11,
      [
        1,
        3,
        5,
        11
      ]
    ],
    [
      12,
      [
        1,
        3,
        5,
        11
      ]
    ],
    [
      13,
      [
        1,
        3,
        5,
        11
      ]
    ],
    [
      14,
      [
        1,
        3,
        5,
        11
      ]
    ],
    [
      15,
      [
        1,
        3,
        5,
        11
      ]
    ],
    [
      25,
      [
        1,
        3,
        5,
        11
      ]
    ],
    [
      2,
      [
        1,
        3,
        5,
        12
      ]
    ],
    [
      4,
      [
        1,
        3,
        5,
        12
      ]
    ],
    [
      2,
      [
        1,
        3,
        5,
        21
      ]
    ],
    [
      4,
      [
        1,
        3,
        5,
        21
      ]
    ],
    [
      5,
      [
        1,
        3,
        5,
        21
      ]
    ],
    [
      11,
      [
        1,
        3,
        5,
        21
      ]
    ],
    [
      41,
      [
        1,
        3,
        5,
        21
      ]
    ],
    [
      5,
      [
        1,
        3,
        5,
        22
      ]
    ],
    [
      7,
      [
        1,
        3,
        5,
        22
      ]
    ],
    [
      18,
      [
        1,
        3,
        5,
        22
      ]
    ],
    [
      20,
      [
        1,
        3,
        5,
        22
      ]
    ],
    [
      22,
      [
        1,
        3,
        5,
        22
      ]
    ],
    [
      3,
      [
        1,
        3,
        7,
        8
      ]
    ],
    [
      6,
      [
        1,
        3,
        7,
        11
      ]
    ],
    [
      11,
      [
        1,
        3,
        7,
        11
      ]
    ],
    [
      24,
      [
        1,
        3,
        7,
        11
      ]
    ],
    [
      41,
      [
        1,
        3,
        7,
        11
      ]
    ],
    [
      2,
      [
        1,
        3,
        7,
        12
      ]
    ],
    [
      4,
      [
        1,
        3,
        7,
        12
      ]
    ],
    [
      8,
      [
        1,
        3,
        7,
        12
      ]
    ],
    [
      9,
      [
        1,
        3,
        7,
        12
      ]
    ],
    [
      11,
      [
        1,
        3,
        7,
        12
      ]
    ],
    [
      22,
      [
        1,
        3,
        7,
        12
      ]
    ],
    [
      24,
      [
        1,
        3,
        7,
        12
      ]
    ],
    [
      25,
      [
        1,
        3,
        7,
        12
      ]
    ],
    [
      1,
      [
        1,
        3,
        7,
        21
      ]
    ],
    [
      9,
      [
        1,
        3,
        7,
        21
      ]
    ],
    [
      10,
      [
        1,
        3,
        7,
        21
      ]
    ],
    [
      1,
      [
        1,
        3,
        7,
        22
      ]
    ],
    [
      18,
      [
        1,
        3,
        7,
        22
      ]
    ],
    [
      20,
      [
        1,
        3,
        7,
        22
      ]
    ],
    [
      1,
      [
        1,
        3,
        7,
        23
      ]
    ],
    [
      6,
      [
        1,
        3,
        7,
        23
      ]
    ],
    [
      8,
      [
        1,
        3,
        7,
        23
      ]
    ],
    [
      9,
      [
        1,
        3,
        7,
        23
      ]
    ],
    [
      22,
      [
        1,
        3,
        7,
        23
      ]
    ],
    [
      25,
      [
        1,
        3,
        7,
        23
      ]
    ],
    [
      41,
      [
        1,
        3,
        7,
        23
      ]
    ],
    [
      1,
      [
        1,
        3,
        7,
        24
      ]
    ],
    [
      6,
      [
        1,
        3,
        7,
        24
      ]
    ],
    [
      8,
      [
        1,
        3,
        7,
        24
      ]
    ],
    [
      9,
      [
        1,
        3,
        7,
        24
      ]
    ],
    [
      22,
      [
        1,
        3,
        7,
        24
      ]
    ],
    [
      25,
      [
        1,
        3,
        7,
        24
      ]
    ],
    [
      41,
      [
        1,
        3,
        7,
        24
      ]
    ],
    [
      3,
      [
        1,
        3,
        8,
        11
      ]
    ],
    [
      10,
      [
        1,
        3,
        8,
        11
      ]
    ],
    [
      22,
      [
        1,
        3,
        8,
        11
      ]
    ],
    [
      25,
      [
        1,
        3,
        8,
        11
      ]
    ],
    [
      41,
      [
        1,
        3,
        8,
        11
      ]
    ],
    [
      5,
      [
        1,
        3,
        8,
        12
      ]
    ],
    [
      10,
      [
        1,
        3,
        8,
        12
      ]
    ],
    [
      22,
      [
        1,
        3,
        8,
        12
      ]
    ],
    [
      25,
      [
        1,
        3,
        8,
        12
      ]
    ],
    [
      41,
      [
        1,
        3,
        8,
        12
      ]
    ],
    [
      1,
      [
        1,
        3,
        8,
        22
      ]
    ],
    [
      5,
      [
        1,
        3,
        8,
        22
      ]
    ],
    [
      18,
      [
        1,
        3,
        8,
        22
      ]
    ],
    [
      21,
      [
        1,
        3,
        8,
        22
      ]
    ],
    [
      29,
      [
        1,
        3,
        8,
        22
      ]
    ],
    [
      30,
      [
        1,
        3,
        8,
        22
      ]
    ],
    [
      1,
      [
        1,
        3,
        8,
        23
      ]
    ],
    [
      5,
      [
        1,
        3,
        8,
        23
      ]
    ],
    [
      18,
      [
        1,
        3,
        8,
        23
      ]
    ],
    [
      21,
      [
        1,
        3,
        8,
        23
      ]
    ],
    [
      29,
      [
        1,
        3,
        8,
        23
      ]
    ],
    [
      30,
      [
        1,
        3,
        8,
        23
      ]
    ],
    [
      1,
      [
        1,
        3,
        8,
        24
      ]
    ],
    [
      5,
      [
        1,
        3,
        8,
        24
      ]
    ],
    [
      18,
      [
        1,
        3,
        8,
        24
      ]
    ],
    [
      21,
      [
        1,
        3,
        8,
        24
      ]
    ],
    [
      29,
      [
        1,
        3,
        8,
        24
      ]
    ],
    [
      30,
      [
        1,
        3,
        8,
        24
      ]
    ],
    [
      11,
      [
        1,
        3,
        9,
        10
      ]
    ],
    [
      25,
      [
        1,
        3,
        9,
        10
      ]
    ],
    [
      11,
      [
        1,
        3,
        9,
        12
      ]
    ],
    [
      25,
      [
        1,
        3,
        9,
        12
      ]
    ],
    [
      10,
      [
        1,
        3,
        10,
        22
      ]
    ],
    [
      13,
      [
        1,
        3,
        10,
        23
      ]
    ],
    [
      42,
      [
        1,
        3,
        10,
        23
      ]
    ],
    [
      12,
      [
        1,
        3,
        10,
        24
      ]
    ],
    [
      11,
      [
        1,
        3,
        11,
        21
      ]
    ],
    [
      41,
      [
        1,
        3,
        11,
        21
      ]
    ],
    [
      3,
      [
        1,
        3,
        11,
        22
      ]
    ],
    [
      6,
      [
        1,
        3,
        11,
        22
      ]
    ],
    [
      7,
      [
        1,
        3,
        11,
        22
      ]
    ],
    [
      21,
      [
        1,
        3,
        11,
        22
      ]
    ],
    [
      22,
      [
        1,
        3,
        11,
        22
      ]
    ],
    [
      23,
      [
        1,
        3,
        11,
        22
      ]
    ],
    [
      30,
      [
        1,
        3,
        11,
        22
      ]
    ],
    [
      1,
      [
        1,
        3,
        11,
        23
      ]
    ],
    [
      3,
      [
        1,
        3,
        11,
        23
      ]
    ],
    [
      7,
      [
        1,
        3,
        11,
        23
      ]
    ],
    [
      8,
      [
        1,
        3,
        11,
        23
      ]
    ],
    [
      21,
      [
        1,
        3,
        11,
        23
      ]
    ],
    [
      23,
      [
        1,
        3,
        11,
        23
      ]
    ],
    [
      30,
      [
        1,
        3,
        11,
        23
      ]
    ],
    [
      1,
      [
        1,
        3,
        11,
        24
      ]
    ],
    [
      3,
      [
        1,
        3,
        11,
        24
      ]
    ],
    [
      7,
      [
        1,
        3,
        11,
        24
      ]
    ],
    [
      8,
      [
        1,
        3,
        11,
        24
      ]
    ],
    [
      21,
      [
        1,
        3,
        11,
        24
      ]
    ],
    [
      23,
      [
        1,
        3,
        11,
        24
      ]
    ],
    [
      30,
      [
        1,
        3,
        11,
        24
      ]
    ],
    [
      5,
      [
        1,
        3,
        12,
        21
      ]
    ],
    [
      6,
      [
        1,
        3,
        12,
        22
      ]
    ],
    [
      7,
      [
        1,
        3,
        12,
        22
      ]
    ],
    [
      10,
      [
        1,
        3,
        12,
        22
      ]
    ],
    [
      20,
      [
        1,
        3,
        12,
        22
      ]
    ],
    [
      23,
      [
        1,
        3,
        12,
        22
      ]
    ],
    [
      29,
      [
        1,
        3,
        12,
        22
      ]
    ],
    [
      7,
      [
        1,
        3,
        12,
        23
      ]
    ],
    [
      8,
      [
        1,
        3,
        12,
        23
      ]
    ],
    [
      13,
      [
        1,
        3,
        12,
        23
      ]
    ],
    [
      20,
      [
        1,
        3,
        12,
        23
      ]
    ],
    [
      23,
      [
        1,
        3,
        12,
        23
      ]
    ],
    [
      29,
      [
        1,
        3,
        12,
        23
      ]
    ],
    [
      42,
      [
        1,
        3,
        12,
        23
      ]
    ],
    [
      7,
      [
        1,
        3,
        12,
        24
      ]
    ],
    [
      8,
      [
        1,
        3,
        12,
        24
      ]
    ],
    [
      12,
      [
        1,
        3,
        12,
        24
      ]
    ],
    [
      20,
      [
        1,
        3,
        12,
        24
      ]
    ],
    [
      23,
      [
        1,
        3,
        12,
        24
      ]
    ],
    [
      29,
      [
        1,
        3,
        12,
        24
      ]
    ],
    [
      5,
      [
        1,
        3,
        21,
        23
      ]
    ],
    [
      5,
      [
        1,
        3,
        21,
        24
      ]
    ],
    [
      1,
      [
        1,
        3,
        22,
        23
      ]
    ],
    [
      7,
      [
        1,
        3,
        22,
        23
      ]
    ],
    [
      18,
      [
        1,
        3,
        22,
        23
      ]
    ],
    [
      20,
      [
        1,
        3,
        22,
        23
      ]
    ],
    [
      1,
      [
        1,
        3,
        22,
        24
      ]
    ],
    [
      7,
      [
        1,
        3,
        22,
        24
      ]
    ],
    [
      18,
      [
        1,
        3,
        22,
        24
      ]
    ],
    [
      20,
      [
        1,
        3,
        22,
        24
      ]
    ],
    [
      12,
      [
        1,
        4,
        5,
        11
      ]
    ],
    [
      13,
      [
        1,
        4,
        5,
        11
      ]
    ],
    [
      14,
      [
        1,
        4,
        5,
        11
      ]
    ],
    [
      15,
      [
        1,
        4,
        5,
        11
      ]
    ],
    [
      5,
      [
        1,
        5,
        5,
        8
      ]
    ],
    [
      18,
      [
        1,
        5,
        5,
        8
      ]
    ],
    [
      20,
      [
        1,
        5,
        5,
        8
      ]
    ],
    [
      11,
      [
        1,
        5,
        5,
        9
      ]
    ],
    [
      18,
      [
        1,
        5,
        5,
        9
      ]
    ],
    [
      20,
      [
        1,
        5,
        5,
        9
      ]
    ],
    [
      22,
      [
        1,
        5,
        5,
        9
      ]
    ],
    [
      41,
      [
        1,
        5,
        5,
        9
      ]
    ],
    [
      5,
      [
        1,
        5,
        5,
        21
      ]
    ],
    [
      9,
      [
        1,
        5,
        5,
        21
      ]
    ],
    [
      11,
      [
        1,
        5,
        5,
        21
      ]
    ],
    [
      18,
      [
        1,
        5,
        5,
        21
      ]
    ],
    [
      20,
      [
        1,
        5,
        5,
        21
      ]
    ],
    [
      25,
      [
        1,
        5,
        5,
        21
      ]
    ],
    [
      18,
      [
        1,
        5,
        7,
        8
      ]
    ],
    [
      20,
      [
        1,
        5,
        7,
        8
      ]
    ],
    [
      11,
      [
        1,
        5,
        7,
        9
      ]
    ],
    [
      18,
      [
        1,
        5,
        7,
        9
      ]
    ],
    [
      20,
      [
        1,
        5,
        7,
        9
      ]
    ],
    [
      25,
      [
        1,
        5,
        7,
        9
      ]
    ],
    [
      35,
      [
        1,
        5,
        7,
        10
      ]
    ],
    [
      36,
      [
        1,
        5,
        7,
        10
      ]
    ],
    [
      37,
      [
        1,
        5,
        7,
        10
      ]
    ],
    [
      38,
      [
        1,
        5,
        7,
        10
      ]
    ],
    [
      6,
      [
        1,
        5,
        7,
        11
      ]
    ],
    [
      22,
      [
        1,
        5,
        7,
        11
      ]
    ],
    [
      24,
      [
        1,
        5,
        7,
        11
      ]
    ],
    [
      2,
      [
        1,
        5,
        7,
        12
      ]
    ],
    [
      4,
      [
        1,
        5,
        7,
        12
      ]
    ],
    [
      35,
      [
        1,
        5,
        7,
        13
      ]
    ],
    [
      36,
      [
        1,
        5,
        7,
        13
      ]
    ],
    [
      37,
      [
        1,
        5,
        7,
        13
      ]
    ],
    [
      38,
      [
        1,
        5,
        7,
        13
      ]
    ],
    [
      35,
      [
        1,
        5,
        7,
        14
      ]
    ],
    [
      36,
      [
        1,
        5,
        7,
        14
      ]
    ],
    [
      37,
      [
        1,
        5,
        7,
        14
      ]
    ],
    [
      38,
      [
        1,
        5,
        7,
        14
      ]
    ],
    [
      2,
      [
        1,
        5,
        7,
        19
      ]
    ],
    [
      4,
      [
        1,
        5,
        7,
        19
      ]
    ],
    [
      17,
      [
        1,
        5,
        7,
        19
      ]
    ],
    [
      26,
      [
        1,
        5,
        7,
        19
      ]
    ],
    [
      36,
      [
        1,
        5,
        7,
        19
      ]
    ],
    [
      40,
      [
        1,
        5,
        7,
        19
      ]
    ],
    [
      2,
      [
        1,
        5,
        7,
        20
      ]
    ],
    [
      4,
      [
        1,
        5,
        7,
        20
      ]
    ],
    [
      17,
      [
        1,
        5,
        7,
        20
      ]
    ],
    [
      26,
      [
        1,
        5,
        7,
        20
      ]
    ],
    [
      35,
      [
        1,
        5,
        7,
        20
      ]
    ],
    [
      18,
      [
        1,
        5,
        7,
        21
      ]
    ],
    [
      20,
      [
        1,
        5,
        7,
        21
      ]
    ],
    [
      9,
      [
        1,
        5,
        7,
        22
      ]
    ],
    [
      5,
      [
        1,
        5,
        8,
        9
      ]
    ],
    [
      18,
      [
        1,
        5,
        8,
        9
      ]
    ],
    [
      20,
      [
        1,
        5,
        8,
        9
      ]
    ],
    [
      11,
      [
        1,
        5,
        8,
        11
      ]
    ],
    [
      22,
      [
        1,
        5,
        8,
        11
      ]
    ],
    [
      41,
      [
        1,
        5,
        8,
        11
      ]
    ],
    [
      6,
      [
        1,
        5,
        9,
        11
      ]
    ],
    [
      8,
      [
        1,
        5,
        9,
        11
      ]
    ],
    [
      11,
      [
        1,
        5,
        9,
        11
      ]
    ],
    [
      22,
      [
        1,
        5,
        9,
        11
      ]
    ],
    [
      41,
      [
        1,
        5,
        9,
        11
      ]
    ],
    [
      2,
      [
        1,
        5,
        10,
        21
      ]
    ],
    [
      4,
      [
        1,
        5,
        10,
        21
      ]
    ],
    [
      9,
      [
        1,
        5,
        11,
        21
      ]
    ],
    [
      25,
      [
        1,
        5,
        11,
        21
      ]
    ],
    [
      41,
      [
        1,
        5,
        11,
        21
      ]
    ],
    [
      6,
      [
        1,
        5,
        11,
        22
      ]
    ],
    [
      24,
      [
        1,
        5,
        11,
        22
      ]
    ],
    [
      0,
      [
        1,
        5,
        11,
        23
      ]
    ],
    [
      0,
      [
        1,
        5,
        11,
        24
      ]
    ],
    [
      2,
      [
        1,
        5,
        12,
        13
      ]
    ],
    [
      4,
      [
        1,
        5,
        12,
        13
      ]
    ],
    [
      2,
      [
        1,
        5,
        12,
        21
      ]
    ],
    [
      4,
      [
        1,
        5,
        12,
        21
      ]
    ],
    [
      2,
      [
        1,
        5,
        13,
        13
      ]
    ],
    [
      4,
      [
        1,
        5,
        13,
        13
      ]
    ],
    [
      6,
      [
        1,
        7,
        7,
        12
      ]
    ],
    [
      22,
      [
        1,
        7,
        7,
        12
      ]
    ],
    [
      24,
      [
        1,
        7,
        7,
        12
      ]
    ],
    [
      6,
      [
        1,
        7,
        7,
        23
      ]
    ],
    [
      22,
      [
        1,
        7,
        7,
        23
      ]
    ],
    [
      24,
      [
        1,
        7,
        7,
        23
      ]
    ],
    [
      6,
      [
        1,
        7,
        7,
        24
      ]
    ],
    [
      22,
      [
        1,
        7,
        7,
        24
      ]
    ],
    [
      24,
      [
        1,
        7,
        7,
        24
      ]
    ],
    [
      3,
      [
        1,
        7,
        8,
        9
      ]
    ],
    [
      18,
      [
        1,
        7,
        8,
        9
      ]
    ],
    [
      20,
      [
        1,
        7,
        8,
        9
      ]
    ],
    [
      11,
      [
        1,
        7,
        8,
        12
      ]
    ],
    [
      22,
      [
        1,
        7,
        8,
        12
      ]
    ],
    [
      41,
      [
        1,
        7,
        8,
        12
      ]
    ],
    [
      11,
      [
        1,
        7,
        8,
        23
      ]
    ],
    [
      18,
      [
        1,
        7,
        8,
        23
      ]
    ],
    [
      20,
      [
        1,
        7,
        8,
        23
      ]
    ],
    [
      22,
      [
        1,
        7,
        8,
        23
      ]
    ],
    [
      41,
      [
        1,
        7,
        8,
        23
      ]
    ],
    [
      11,
      [
        1,
        7,
        8,
        24
      ]
    ],
    [
      18,
      [
        1,
        7,
        8,
        24
      ]
    ],
    [
      20,
      [
        1,
        7,
        8,
        24
      ]
    ],
    [
      22,
      [
        1,
        7,
        8,
        24
      ]
    ],
    [
      41,
      [
        1,
        7,
        8,
        24
      ]
    ],
    [
      6,
      [
        1,
        7,
        9,
        11
      ]
    ],
    [
      22,
      [
        1,
        7,
        9,
        11
      ]
    ],
    [
      24,
      [
        1,
        7,
        9,
        11
      ]
    ],
    [
      8,
      [
        1,
        7,
        9,
        12
      ]
    ],
    [
      24,
      [
        1,
        7,
        9,
        12
      ]
    ],
    [
      25,
      [
        1,
        7,
        9,
        12
      ]
    ],
    [
      41,
      [
        1,
        7,
        9,
        12
      ]
    ],
    [
      18,
      [
        1,
        7,
        9,
        21
      ]
    ],
    [
      20,
      [
        1,
        7,
        9,
        21
      ]
    ],
    [
      35,
      [
        1,
        7,
        10,
        10
      ]
    ],
    [
      36,
      [
        1,
        7,
        10,
        10
      ]
    ],
    [
      37,
      [
        1,
        7,
        10,
        10
      ]
    ],
    [
      38,
      [
        1,
        7,
        10,
        10
      ]
    ],
    [
      35,
      [
        1,
        7,
        10,
        13
      ]
    ],
    [
      36,
      [
        1,
        7,
        10,
        13
      ]
    ],
    [
      37,
      [
        1,
        7,
        10,
        13
      ]
    ],
    [
      38,
      [
        1,
        7,
        10,
        13
      ]
    ],
    [
      35,
      [
        1,
        7,
        10,
        14
      ]
    ],
    [
      36,
      [
        1,
        7,
        10,
        14
      ]
    ],
    [
      37,
      [
        1,
        7,
        10,
        14
      ]
    ],
    [
      38,
      [
        1,
        7,
        10,
        14
      ]
    ],
    [
      26,
      [
        1,
        7,
        10,
        19
      ]
    ],
    [
      36,
      [
        1,
        7,
        10,
        19
      ]
    ],
    [
      40,
      [
        1,
        7,
        10,
        19
      ]
    ],
    [
      26,
      [
        1,
        7,
        10,
        20
      ]
    ],
    [
      35,
      [
        1,
        7,
        10,
        20
      ]
    ],
    [
      6,
      [
        1,
        7,
        11,
        23
      ]
    ],
    [
      11,
      [
        1,
        7,
        11,
        23
      ]
    ],
    [
      24,
      [
        1,
        7,
        11,
        23
      ]
    ],
    [
      41,
      [
        1,
        7,
        11,
        23
      ]
    ],
    [
      6,
      [
        1,
        7,
        11,
        24
      ]
    ],
    [
      11,
      [
        1,
        7,
        11,
        24
      ]
    ],
    [
      24,
      [
        1,
        7,
        11,
        24
      ]
    ],
    [
      41,
      [
        1,
        7,
        11,
        24
      ]
    ],
    [
      9,
      [
        1,
        7,
        12,
        21
      ]
    ],
    [
      25,
      [
        1,
        7,
        12,
        21
      ]
    ],
    [
      41,
      [
        1,
        7,
        12,
        21
      ]
    ],
    [
      6,
      [
        1,
        7,
        12,
        22
      ]
    ],
    [
      10,
      [
        1,
        7,
        12,
        22
      ]
    ],
    [
      24,
      [
        1,
        7,
        12,
        22
      ]
    ],
    [
      2,
      [
        1,
        7,
        12,
        23
      ]
    ],
    [
      3,
      [
        1,
        7,
        12,
        23
      ]
    ],
    [
      6,
      [
        1,
        7,
        12,
        23
      ]
    ],
    [
      11,
      [
        1,
        7,
        12,
        23
      ]
    ],
    [
      13,
      [
        1,
        7,
        12,
        23
      ]
    ],
    [
      16,
      [
        1,
        7,
        12,
        23
      ]
    ],
    [
      24,
      [
        1,
        7,
        12,
        23
      ]
    ],
    [
      41,
      [
        1,
        7,
        12,
        23
      ]
    ],
    [
      42,
      [
        1,
        7,
        12,
        23
      ]
    ],
    [
      2,
      [
        1,
        7,
        12,
        24
      ]
    ],
    [
      3,
      [
        1,
        7,
        12,
        24
      ]
    ],
    [
      6,
      [
        1,
        7,
        12,
        24
      ]
    ],
    [
      11,
      [
        1,
        7,
        12,
        24
      ]
    ],
    [
      12,
      [
        1,
        7,
        12,
        24
      ]
    ],
    [
      16,
      [
        1,
        7,
        12,
        24
      ]
    ],
    [
      24,
      [
        1,
        7,
        12,
        24
      ]
    ],
    [
      41,
      [
        1,
        7,
        12,
        24
      ]
    ],
    [
      17,
      [
        1,
        7,
        13,
        19
      ]
    ],
    [
      17,
      [
        1,
        7,
        13,
        20
      ]
    ],
    [
      1,
      [
        1,
        7,
        21,
        23
      ]
    ],
    [
      11,
      [
        1,
        7,
        21,
        23
      ]
    ],
    [
      41,
      [
        1,
        7,
        21,
        23
      ]
    ],
    [
      1,
      [
        1,
        7,
        21,
        24
      ]
    ],
    [
      11,
      [
        1,
        7,
        21,
        24
      ]
    ],
    [
      41,
      [
        1,
        7,
        21,
        24
      ]
    ],
    [
      8,
      [
        1,
        7,
        22,
        23
      ]
    ],
    [
      9,
      [
        1,
        7,
        22,
        23
      ]
    ],
    [
      10,
      [
        1,
        7,
        22,
        23
      ]
    ],
    [
      24,
      [
        1,
        7,
        22,
        23
      ]
    ],
    [
      8,
      [
        1,
        7,
        22,
        24
      ]
    ],
    [
      9,
      [
        1,
        7,
        22,
        24
      ]
    ],
    [
      10,
      [
        1,
        7,
        22,
        24
      ]
    ],
    [
      24,
      [
        1,
        7,
        22,
        24
      ]
    ],
    [
      3,
      [
        1,
        8,
        9,
        11
      ]
    ],
    [
      11,
      [
        1,
        8,
        9,
        11
      ]
    ],
    [
      22,
      [
        1,
        8,
        9,
        11
      ]
    ],
    [
      41,
      [
        1,
        8,
        9,
        11
      ]
    ],
    [
      5,
      [
        1,
        8,
        9,
        12
      ]
    ],
    [
      11,
      [
        1,
        8,
        9,
        12
      ]
    ],
    [
      22,
      [
        1,
        8,
        9,
        12
      ]
    ],
    [
      41,
      [
        1,
        8,
        9,
        12
      ]
    ],
    [
      9,
      [
        1,
        8,
        11,
        21
      ]
    ],
    [
      11,
      [
        1,
        8,
        11,
        21
      ]
    ],
    [
      25,
      [
        1,
        8,
        11,
        21
      ]
    ],
    [
      11,
      [
        1,
        8,
        11,
        23
      ]
    ],
    [
      22,
      [
        1,
        8,
        11,
        23
      ]
    ],
    [
      41,
      [
        1,
        8,
        11,
        23
      ]
    ],
    [
      11,
      [
        1,
        8,
        11,
        24
      ]
    ],
    [
      22,
      [
        1,
        8,
        11,
        24
      ]
    ],
    [
      41,
      [
        1,
        8,
        11,
        24
      ]
    ],
    [
      9,
      [
        1,
        8,
        12,
        21
      ]
    ],
    [
      11,
      [
        1,
        8,
        12,
        21
      ]
    ],
    [
      25,
      [
        1,
        8,
        12,
        21
      ]
    ],
    [
      11,
      [
        1,
        8,
        12,
        23
      ]
    ],
    [
      22,
      [
        1,
        8,
        12,
        23
      ]
    ],
    [
      41,
      [
        1,
        8,
        12,
        23
      ]
    ],
    [
      11,
      [
        1,
        8,
        12,
        24
      ]
    ],
    [
      22,
      [
        1,
        8,
        12,
        24
      ]
    ],
    [
      41,
      [
        1,
        8,
        12,
        24
      ]
    ],
    [
      7,
      [
        1,
        11,
        22,
        23
      ]
    ],
    [
      8,
      [
        1,
        11,
        22,
        23
      ]
    ],
    [
      22,
      [
        1,
        11,
        22,
        23
      ]
    ],
    [
      24,
      [
        1,
        11,
        22,
        23
      ]
    ],
    [
      7,
      [
        1,
        11,
        22,
        24
      ]
    ],
    [
      8,
      [
        1,
        11,
        22,
        24
      ]
    ],
    [
      22,
      [
        1,
        11,
        22,
        24
      ]
    ],
    [
      24,
      [
        1,
        11,
        22,
        24
      ]
    ],
    [
      7,
      [
        1,
        12,
        22,
        23
      ]
    ],
    [
      8,
      [
        1,
        12,
        22,
        23
      ]
    ],
    [
      22,
      [
        1,
        12,
        22,
        23
      ]
    ],
    [
      24,
      [
        1,
        12,
        22,
        23
      ]
    ],
    [
      7,
      [
        1,
        12,
        22,
        24
      ]
    ],
    [
      8,
      [
        1,
        12,
        22,
        24
      ]
    ],
    [
      22,
      [
        1,
        12,
        22,
        24
      ]
    ],
    [
      24,
      [
        1,
        12,
        22,
        24
      ]
    ],
    [
      1,
      [
        2,
        2,
        3,
        3
      ]
    ],
    [
      3,
      [
        2,
        2,
        3,
        3
      ]
    ],
    [
      9,
      [
        2,
        2,
        3,
        11
      ]
    ],
    [
      11,
      [
        2,
        2,
        3,
        11
      ]
    ],
    [
      12,
      [
        2,
        2,
        3,
        11
      ]
    ],
    [
      13,
      [
        2,
        2,
        3,
        11
      ]
    ],
    [
      14,
      [
        2,
        2,
        3,
        11
      ]
    ],
    [
      15,
      [
        2,
        2,
        3,
        11
      ]
    ],
    [
      25,
      [
        2,
        2,
        3,
        11
      ]
    ],
    [
      9,
      [
        2,
        2,
        3,
        12
      ]
    ],
    [
      11,
      [
        2,
        2,
        3,
        12
      ]
    ],
    [
      25,
      [
        2,
        2,
        3,
        12
      ]
    ],
    [
      1,
      [
        2,
        2,
        3,
        23
      ]
    ],
    [
      5,
      [
        2,
        2,
        3,
        23
      ]
    ],
    [
      18,
      [
        2,
        2,
        3,
        23
      ]
    ],
    [
      20,
      [
        2,
        2,
        3,
        23
      ]
    ],
    [
      1,
      [
        2,
        2,
        3,
        24
      ]
    ],
    [
      5,
      [
        2,
        2,
        3,
        24
      ]
    ],
    [
      18,
      [
        2,
        2,
        3,
        24
      ]
    ],
    [
      20,
      [
        2,
        2,
        3,
        24
      ]
    ],
    [
      12,
      [
        2,
        2,
        4,
        11
      ]
    ],
    [
      13,
      [
        2,
        2,
        4,
        11
      ]
    ],
    [
      14,
      [
        2,
        2,
        4,
        11
      ]
    ],
    [
      15,
      [
        2,
        2,
        4,
        11
      ]
    ],
    [
      5,
      [
        2,
        2,
        5,
        9
      ]
    ],
    [
      18,
      [
        2,
        2,
        5,
        9
      ]
    ],
    [
      20,
      [
        2,
        2,
        5,
        9
      ]
    ],
    [
      17,
      [
        2,
        2,
        5,
        23
      ]
    ],
    [
      18,
      [
        2,
        2,
        5,
        23
      ]
    ],
    [
      27,
      [
        2,
        2,
        5,
        23
      ]
    ],
    [
      28,
      [
        2,
        2,
        5,
        23
      ]
    ],
    [
      17,
      [
        2,
        2,
        5,
        24
      ]
    ],
    [
      18,
      [
        2,
        2,
        5,
        24
      ]
    ],
    [
      27,
      [
        2,
        2,
        5,
        24
      ]
    ],
    [
      28,
      [
        2,
        2,
        5,
        24
      ]
    ],
    [
      1,
      [
        2,
        2,
        7,
        9
      ]
    ],
    [
      18,
      [
        2,
        2,
        7,
        9
      ]
    ],
    [
      20,
      [
        2,
        2,
        7,
        9
      ]
    ],
    [
      1,
      [
        2,
        2,
        8,
        9
      ]
    ],
    [
      5,
      [
        2,
        2,
        8,
        9
      ]
    ],
    [
      18,
      [
        2,
        2,
        8,
        9
      ]
    ],
    [
      21,
      [
        2,
        2,
        8,
        9
      ]
    ],
    [
      29,
      [
        2,
        2,
        8,
        9
      ]
    ],
    [
      30,
      [
        2,
        2,
        8,
        9
      ]
    ],
    [
      1,
      [
        2,
        2,
        9,
        11
      ]
    ],
    [
      6,
      [
        2,
        2,
        9,
        11
      ]
    ],
    [
      21,
      [
        2,
        2,
        9,
        11
      ]
    ],
    [
      23,
      [
        2,
        2,
        9,
        11
      ]
    ],
    [
      30,
      [
        2,
        2,
        9,
        11
      ]
    ],
    [
      5,
      [
        2,
        2,
        9,
        12
      ]
    ],
    [
      6,
      [
        2,
        2,
        9,
        12
      ]
    ],
    [
      20,
      [
        2,
        2,
        9,
        12
      ]
    ],
    [
      23,
      [
        2,
        2,
        9,
        12
      ]
    ],
    [
      29,
      [
        2,
        2,
        9,
        12
      ]
    ],
    [
      1,
      [
        2,
        2,
        10,
        23
      ]
    ],
    [
      18,
      [
        2,
        2,
        10,
        23
      ]
    ],
    [
      19,
      [
        2,
        2,
        10,
        23
      ]
    ],
    [
      28,
      [
        2,
        2,
        10,
        23
      ]
    ],
    [
      1,
      [
        2,
        2,
        10,
        24
      ]
    ],
    [
      18,
      [
        2,
        2,
        10,
        24
      ]
    ],
    [
      19,
      [
        2,
        2,
        10,
        24
      ]
    ],
    [
      28,
      [
        2,
        2,
        10,
        24
      ]
    ],
    [
      9,
      [
        2,
        2,
        11,
        22
      ]
    ],
    [
      10,
      [
        2,
        2,
        11,
        22
      ]
    ],
    [
      0,
      [
        2,
        2,
        11,
        23
      ]
    ],
    [
      1,
      [
        2,
        2,
        11,
        23
      ]
    ],
    [
      9,
      [
        2,
        2,
        11,
        23
      ]
    ],
    [
      10,
      [
        2,
        2,
        11,
        23
      ]
    ],
    [
      17,
      [
        2,
        2,
        11,
        23
      ]
    ],
    [
      19,
      [
        2,
        2,
        11,
        23
      ]
    ],
    [
      27,
      [
        2,
        2,
        11,
        23
      ]
    ],
    [
      0,
      [
        2,
        2,
        11,
        24
      ]
    ],
    [
      1,
      [
        2,
        2,
        11,
        24
      ]
    ],
    [
      9,
      [
        2,
        2,
        11,
        24
      ]
    ],
    [
      10,
      [
        2,
        2,
        11,
        24
      ]
    ],
    [
      17,
      [
        2,
        2,
        11,
        24
      ]
    ],
    [
      19,
      [
        2,
        2,
        11,
        24
      ]
    ],
    [
      27,
      [
        2,
        2,
        11,
        24
      ]
    ],
    [
      9,
      [
        2,
        2,
        12,
        22
      ]
    ],
    [
      10,
      [
        2,
        2,
        12,
        22
      ]
    ],
    [
      10,
      [
        2,
        2,
        12,
        23
      ]
    ],
    [
      11,
      [
        2,
        2,
        12,
        23
      ]
    ],
    [
      25,
      [
        2,
        2,
        12,
        23
      ]
    ],
    [
      10,
      [
        2,
        2,
        12,
        24
      ]
    ],
    [
      11,
      [
        2,
        2,
        12,
        24
      ]
    ],
    [
      25,
      [
        2,
        2,
        12,
        24
      ]
    ],
    [
      1,
      [
        2,
        2,
        22,
        23
      ]
    ],
    [
      5,
      [
        2,
        2,
        22,
        23
      ]
    ],
    [
      18,
      [
        2,
        2,
        22,
        23
      ]
    ],
    [
      20,
      [
        2,
        2,
        22,
        23
      ]
    ],
    [
      1,
      [
        2,
        2,
        22,
        24
      ]
    ],
    [
      5,
      [
        2,
        2,
        22,
        24
      ]
    ],
    [
      18,
      [
        2,
        2,
        22,
        24
      ]
    ],
    [
      20,
      [
        2,
        2,
        22,
        24
      ]
    ],
    [
      1,
      [
        2,
        3,
        3,
        8
      ]
    ],
    [
      5,
      [
        2,
        3,
        3,
        8
      ]
    ],
    [
      18,
      [
        2,
        3,
        3,
        8
      ]
    ],
    [
      21,
      [
        2,
        3,
        3,
        8
      ]
    ],
    [
      29,
      [
        2,
        3,
        3,
        8
      ]
    ],
    [
      30,
      [
        2,
        3,
        3,
        8
      ]
    ],
    [
      1,
      [
        2,
        3,
        3,
        11
      ]
    ],
    [
      3,
      [
        2,
        3,
        3,
        11
      ]
    ],
    [
      6,
      [
        2,
        3,
        3,
        11
      ]
    ],
    [
      11,
      [
        2,
        3,
        3,
        11
      ]
    ],
    [
      21,
      [
        2,
        3,
        3,
        11
      ]
    ],
    [
      22,
      [
        2,
        3,
        3,
        11
      ]
    ],
    [
      23,
      [
        2,
        3,
        3,
        11
      ]
    ],
    [
      30,
      [
        2,
        3,
        3,
        11
      ]
    ],
    [
      41,
      [
        2,
        3,
        3,
        11
      ]
    ],
    [
      6,
      [
        2,
        3,
        3,
        12
      ]
    ],
    [
      11,
      [
        2,
        3,
        3,
        12
      ]
    ],
    [
      20,
      [
        2,
        3,
        3,
        12
      ]
    ],
    [
      22,
      [
        2,
        3,
        3,
        12
      ]
    ],
    [
      23,
      [
        2,
        3,
        3,
        12
      ]
    ],
    [
      29,
      [
        2,
        3,
        3,
        12
      ]
    ],
    [
      41,
      [
        2,
        3,
        3,
        12
      ]
    ],
    [
      1,
      [
        2,
        3,
        3,
        21
      ]
    ],
    [
      5,
      [
        2,
        3,
        3,
        21
      ]
    ],
    [
      18,
      [
        2,
        3,
        3,
        21
      ]
    ],
    [
      20,
      [
        2,
        3,
        3,
        21
      ]
    ],
    [
      1,
      [
        2,
        3,
        3,
        22
      ]
    ],
    [
      5,
      [
        2,
        3,
        3,
        22
      ]
    ],
    [
      18,
      [
        2,
        3,
        3,
        22
      ]
    ],
    [
      20,
      [
        2,
        3,
        3,
        22
      ]
    ],
    [
      5,
      [
        2,
        3,
        5,
        5
      ]
    ],
    [
      18,
      [
        2,
        3,
        5,
        5
      ]
    ],
    [
      20,
      [
        2,
        3,
        5,
        5
      ]
    ],
    [
      18,
      [
        2,
        3,
        5,
        7
      ]
    ],
    [
      20,
      [
        2,
        3,
        5,
        7
      ]
    ],
    [
      11,
      [
        2,
        3,
        5,
        11
      ]
    ],
    [
      22,
      [
        2,
        3,
        5,
        11
      ]
    ],
    [
      41,
      [
        2,
        3,
        5,
        11
      ]
    ],
    [
      11,
      [
        2,
        3,
        7,
        11
      ]
    ],
    [
      22,
      [
        2,
        3,
        7,
        11
      ]
    ],
    [
      41,
      [
        2,
        3,
        7,
        11
      ]
    ],
    [
      1,
      [
        2,
        3,
        7,
        21
      ]
    ],
    [
      18,
      [
        2,
        3,
        7,
        21
      ]
    ],
    [
      20,
      [
        2,
        3,
        7,
        21
      ]
    ],
    [
      1,
      [
        2,
        3,
        8,
        22
      ]
    ],
    [
      5,
      [
        2,
        3,
        8,
        22
      ]
    ],
    [
      18,
      [
        2,
        3,
        8,
        22
      ]
    ],
    [
      21,
      [
        2,
        3,
        8,
        22
      ]
    ],
    [
      29,
      [
        2,
        3,
        8,
        22
      ]
    ],
    [
      30,
      [
        2,
        3,
        8,
        22
      ]
    ],
    [
      1,
      [
        2,
        3,
        8,
        23
      ]
    ],
    [
      5,
      [
        2,
        3,
        8,
        23
      ]
    ],
    [
      18,
      [
        2,
        3,
        8,
        23
      ]
    ],
    [
      21,
      [
        2,
        3,
        8,
        23
      ]
    ],
    [
      29,
      [
        2,
        3,
        8,
        23
      ]
    ],
    [
      30,
      [
        2,
        3,
        8,
        23
      ]
    ],
    [
      1,
      [
        2,
        3,
        8,
        24
      ]
    ],
    [
      5,
      [
        2,
        3,
        8,
        24
      ]
    ],
    [
      18,
      [
        2,
        3,
        8,
        24
      ]
    ],
    [
      21,
      [
        2,
        3,
        8,
        24
      ]
    ],
    [
      29,
      [
        2,
        3,
        8,
        24
      ]
    ],
    [
      30,
      [
        2,
        3,
        8,
        24
      ]
    ],
    [
      11,
      [
        2,
        3,
        11,
        21
      ]
    ],
    [
      41,
      [
        2,
        3,
        11,
        21
      ]
    ],
    [
      6,
      [
        2,
        3,
        11,
        22
      ]
    ],
    [
      12,
      [
        2,
        3,
        11,
        22
      ]
    ],
    [
      13,
      [
        2,
        3,
        11,
        22
      ]
    ],
    [
      14,
      [
        2,
        3,
        11,
        22
      ]
    ],
    [
      15,
      [
        2,
        3,
        11,
        22
      ]
    ],
    [
      21,
      [
        2,
        3,
        11,
        22
      ]
    ],
    [
      22,
      [
        2,
        3,
        11,
        22
      ]
    ],
    [
      23,
      [
        2,
        3,
        11,
        22
      ]
    ],
    [
      30,
      [
        2,
        3,
        11,
        22
      ]
    ],
    [
      1,
      [
        2,
        3,
        11,
        23
      ]
    ],
    [
      3,
      [
        2,
        3,
        11,
        23
      ]
    ],
    [
      6,
      [
        2,
        3,
        11,
        23
      ]
    ],
    [
      7,
      [
        2,
        3,
        11,
        23
      ]
    ],
    [
      9,
      [
        2,
        3,
        11,
        23
      ]
    ],
    [
      10,
      [
        2,
        3,
        11,
        23
      ]
    ],
    [
      13,
      [
        2,
        3,
        11,
        23
      ]
    ],
    [
      21,
      [
        2,
        3,
        11,
        23
      ]
    ],
    [
      23,
      [
        2,
        3,
        11,
        23
      ]
    ],
    [
      30,
      [
        2,
        3,
        11,
        23
      ]
    ],
    [
      42,
      [
        2,
        3,
        11,
        23
      ]
    ],
    [
      1,
      [
        2,
        3,
        11,
        24
      ]
    ],
    [
      3,
      [
        2,
        3,
        11,
        24
      ]
    ],
    [
      6,
      [
        2,
        3,
        11,
        24
      ]
    ],
    [
      7,
      [
        2,
        3,
        11,
        24
      ]
    ],
    [
      9,
      [
        2,
        3,
        11,
        24
      ]
    ],
    [
      10,
      [
        2,
        3,
        11,
        24
      ]
    ],
    [
      12,
      [
        2,
        3,
        11,
        24
      ]
    ],
    [
      21,
      [
        2,
        3,
        11,
        24
      ]
    ],
    [
      23,
      [
        2,
        3,
        11,
        24
      ]
    ],
    [
      30,
      [
        2,
        3,
        11,
        24
      ]
    ],
    [
      11,
      [
        2,
        3,
        12,
        21
      ]
    ],
    [
      41,
      [
        2,
        3,
        12,
        21
      ]
    ],
    [
      6,
      [
        2,
        3,
        12,
        22
      ]
    ],
    [
      20,
      [
        2,
        3,
        12,
        22
      ]
    ],
    [
      22,
      [
        2,
        3,
        12,
        22
      ]
    ],
    [
      23,
      [
        2,
        3,
        12,
        22
      ]
    ],
    [
      29,
      [
        2,
        3,
        12,
        22
      ]
    ],
    [
      5,
      [
        2,
        3,
        12,
        23
      ]
    ],
    [
      6,
      [
        2,
        3,
        12,
        23
      ]
    ],
    [
      9,
      [
        2,
        3,
        12,
        23
      ]
    ],
    [
      11,
      [
        2,
        3,
        12,
        23
      ]
    ],
    [
      13,
      [
        2,
        3,
        12,
        23
      ]
    ],
    [
      20,
      [
        2,
        3,
        12,
        23
      ]
    ],
    [
      23,
      [
        2,
        3,
        12,
        23
      ]
    ],
    [
      25,
      [
        2,
        3,
        12,
        23
      ]
    ],
    [
      29,
      [
        2,
        3,
        12,
        23
      ]
    ],
    [
      42,
      [
        2,
        3,
        12,
        23
      ]
    ],
    [
      5,
      [
        2,
        3,
        12,
        24
      ]
    ],
    [
      6,
      [
        2,
        3,
        12,
        24
      ]
    ],
    [
      9,
      [
        2,
        3,
        12,
        24
      ]
    ],
    [
      11,
      [
        2,
        3,
        12,
        24
      ]
    ],
    [
      12,
      [
        2,
        3,
        12,
        24
      ]
    ],
    [
      20,
      [
        2,
        3,
        12,
        24
      ]
    ],
    [
      23,
      [
        2,
        3,
        12,
        24
      ]
    ],
    [
      25,
      [
        2,
        3,
        12,
        24
      ]
    ],
    [
      29,
      [
        2,
        3,
        12,
        24
      ]
    ],
    [
      12,
      [
        2,
        4,
        11,
        22
      ]
    ],
    [
      13,
      [
        2,
        4,
        11,
        22
      ]
    ],
    [
      14,
      [
        2,
        4,
        11,
        22
      ]
    ],
    [
      15,
      [
        2,
        4,
        11,
        22
      ]
    ],
    [
      5,
      [
        2,
        5,
        5,
        8
      ]
    ],
    [
      18,
      [
        2,
        5,
        5,
        8
      ]
    ],
    [
      20,
      [
        2,
        5,
        5,
        8
      ]
    ],
    [
      5,
      [
        2,
        5,
        5,
        21
      ]
    ],
    [
      18,
      [
        2,
        5,
        5,
        21
      ]
    ],
    [
      20,
      [
        2,
        5,
        5,
        21
      ]
    ],
    [
      18,
      [
        2,
        5,
        7,
        8
      ]
    ],
    [
      20,
      [
        2,
        5,
        7,
        8
      ]
    ],
    [
      6,
      [
        2,
        5,
        7,
        11
      ]
    ],
    [
      22,
      [
        2,
        5,
        7,
        11
      ]
    ],
    [
      24,
      [
        2,
        5,
        7,
        11
      ]
    ],
    [
      18,
      [
        2,
        5,
        7,
        21
      ]
    ],
    [
      20,
      [
        2,
        5,
        7,
        21
      ]
    ],
    [
      11,
      [
        2,
        5,
        8,
        11
      ]
    ],
    [
      22,
      [
        2,
        5,
        8,
        11
      ]
    ],
    [
      41,
      [
        2,
        5,
        8,
        11
      ]
    ],
    [
      6,
      [
        2,
        5,
        9,
        11
      ]
    ],
    [
      8,
      [
        2,
        5,
        9,
        11
      ]
    ],
    [
      17,
      [
        2,
        5,
        9,
        23
      ]
    ],
    [
      18,
      [
        2,
        5,
        9,
        23
      ]
    ],
    [
      27,
      [
        2,
        5,
        9,
        23
      ]
    ],
    [
      28,
      [
        2,
        5,
        9,
        23
      ]
    ],
    [
      17,
      [
        2,
        5,
        9,
        24
      ]
    ],
    [
      18,
      [
        2,
        5,
        9,
        24
      ]
    ],
    [
      27,
      [
        2,
        5,
        9,
        24
      ]
    ],
    [
      28,
      [
        2,
        5,
        9,
        24
      ]
    ],
    [
      11,
      [
        2,
        5,
        11,
        21
      ]
    ],
    [
      41,
      [
        2,
        5,
        11,
        21
      ]
    ],
    [
      6,
      [
        2,
        5,
        11,
        22
      ]
    ],
    [
      24,
      [
        2,
        5,
        11,
        22
      ]
    ],
    [
      6,
      [
        2,
        7,
        7,
        12
      ]
    ],
    [
      22,
      [
        2,
        7,
        7,
        12
      ]
    ],
    [
      24,
      [
        2,
        7,
        7,
        12
      ]
    ],
    [
      11,
      [
        2,
        7,
        8,
        12
      ]
    ],
    [
      22,
      [
        2,
        7,
        8,
        12
      ]
    ],
    [
      41,
      [
        2,
        7,
        8,
        12
      ]
    ],
    [
      6,
      [
        2,
        7,
        9,
        12
      ]
    ],
    [
      8,
      [
        2,
        7,
        9,
        12
      ]
    ],
    [
      11,
      [
        2,
        7,
        12,
        21
      ]
    ],
    [
      41,
      [
        2,
        7,
        12,
        21
      ]
    ],
    [
      6,
      [
        2,
        7,
        12,
        22
      ]
    ],
    [
      24,
      [
        2,
        7,
        12,
        22
      ]
    ],
    [
      10,
      [
        2,
        7,
        12,
        23
      ]
    ],
    [
      11,
      [
        2,
        7,
        12,
        23
      ]
    ],
    [
      25,
      [
        2,
        7,
        12,
        23
      ]
    ],
    [
      10,
      [
        2,
        7,
        12,
        24
      ]
    ],
    [
      11,
      [
        2,
        7,
        12,
        24
      ]
    ],
    [
      25,
      [
        2,
        7,
        12,
        24
      ]
    ],
    [
      1,
      [
        2,
        8,
        22,
        23
      ]
    ],
    [
      5,
      [
        2,
        8,
        22,
        23
      ]
    ],
    [
      18,
      [
        2,
        8,
        22,
        23
      ]
    ],
    [
      21,
      [
        2,
        8,
        22,
        23
      ]
    ],
    [
      29,
      [
        2,
        8,
        22,
        23
      ]
    ],
    [
      30,
      [
        2,
        8,
        22,
        23
      ]
    ],
    [
      1,
      [
        2,
        8,
        22,
        24
      ]
    ],
    [
      5,
      [
        2,
        8,
        22,
        24
      ]
    ],
    [
      18,
      [
        2,
        8,
        22,
        24
      ]
    ],
    [
      21,
      [
        2,
        8,
        22,
        24
      ]
    ],
    [
      29,
      [
        2,
        8,
        22,
        24
      ]
    ],
    [
      30,
      [
        2,
        8,
        22,
        24
      ]
    ],
    [
      1,
      [
        2,
        9,
        10,
        23
      ]
    ],
    [
      18,
      [
        2,
        9,
        10,
        23
      ]
    ],
    [
      19,
      [
        2,
        9,
        10,
        23
      ]
    ],
    [
      28,
      [
        2,
        9,
        10,
        23
      ]
    ],
    [
      1,
      [
        2,
        9,
        10,
        24
      ]
    ],
    [
      18,
      [
        2,
        9,
        10,
        24
      ]
    ],
    [
      19,
      [
        2,
        9,
        10,
        24
      ]
    ],
    [
      28,
      [
        2,
        9,
        10,
        24
      ]
    ],
    [
      1,
      [
        2,
        9,
        11,
        23
      ]
    ],
    [
      11,
      [
        2,
        9,
        11,
        23
      ]
    ],
    [
      17,
      [
        2,
        9,
        11,
        23
      ]
    ],
    [
      19,
      [
        2,
        9,
        11,
        23
      ]
    ],
    [
      25,
      [
        2,
        9,
        11,
        23
      ]
    ],
    [
      27,
      [
        2,
        9,
        11,
        23
      ]
    ],
    [
      1,
      [
        2,
        9,
        11,
        24
      ]
    ],
    [
      11,
      [
        2,
        9,
        11,
        24
      ]
    ],
    [
      17,
      [
        2,
        9,
        11,
        24
      ]
    ],
    [
      19,
      [
        2,
        9,
        11,
        24
      ]
    ],
    [
      25,
      [
        2,
        9,
        11,
        24
      ]
    ],
    [
      27,
      [
        2,
        9,
        11,
        24
      ]
    ],
    [
      0,
      [
        2,
        11,
        22,
        23
      ]
    ],
    [
      1,
      [
        2,
        11,
        22,
        23
      ]
    ],
    [
      3,
      [
        2,
        11,
        22,
        23
      ]
    ],
    [
      6,
      [
        2,
        11,
        22,
        23
      ]
    ],
    [
      7,
      [
        2,
        11,
        22,
        23
      ]
    ],
    [
      10,
      [
        2,
        11,
        22,
        23
      ]
    ],
    [
      21,
      [
        2,
        11,
        22,
        23
      ]
    ],
    [
      23,
      [
        2,
        11,
        22,
        23
      ]
    ],
    [
      30,
      [
        2,
        11,
        22,
        23
      ]
    ],
    [
      0,
      [
        2,
        11,
        22,
        24
      ]
    ],
    [
      1,
      [
        2,
        11,
        22,
        24
      ]
    ],
    [
      3,
      [
        2,
        11,
        22,
        24
      ]
    ],
    [
      6,
      [
        2,
        11,
        22,
        24
      ]
    ],
    [
      7,
      [
        2,
        11,
        22,
        24
      ]
    ],
    [
      10,
      [
        2,
        11,
        22,
        24
      ]
    ],
    [
      21,
      [
        2,
        11,
        22,
        24
      ]
    ],
    [
      23,
      [
        2,
        11,
        22,
        24
      ]
    ],
    [
      30,
      [
        2,
        11,
        22,
        24
      ]
    ],
    [
      5,
      [
        2,
        12,
        22,
        23
      ]
    ],
    [
      6,
      [
        2,
        12,
        22,
        23
      ]
    ],
    [
      9,
      [
        2,
        12,
        22,
        23
      ]
    ],
    [
      10,
      [
        2,
        12,
        22,
        23
      ]
    ],
    [
      20,
      [
        2,
        12,
        22,
        23
      ]
    ],
    [
      23,
      [
        2,
        12,
        22,
        23
      ]
    ],
    [
      29,
      [
        2,
        12,
        22,
        23
      ]
    ],
    [
      5,
      [
        2,
        12,
        22,
        24
      ]
    ],
    [
      6,
      [
        2,
        12,
        22,
        24
      ]
    ],
    [
      9,
      [
        2,
        12,
        22,
        24
      ]
    ],
    [
      10,
      [
        2,
        12,
        22,
        24
      ]
    ],
    [
      20,
      [
        2,
        12,
        22,
        24
      ]
    ],
    [
      23,
      [
        2,
        12,
        22,
        24
      ]
    ],
    [
      29,
      [
        2,
        12,
        22,
        24
      ]
    ],
    [
      6,
      [
        3,
        3,
        5,
        5
      ]
    ],
    [
      18,
      [
        3,
        3,
        5,
        5
      ]
    ],
    [
      20,
      [
        3,
        3,
        5,
        5
      ]
    ],
    [
      22,
      [
        3,
        3,
        5,
        5
      ]
    ],
    [
      24,
      [
        3,
        3,
        5,
        5
      ]
    ],
    [
      18,
      [
        3,
        3,
        5,
        7
      ]
    ],
    [
      20,
      [
        3,
        3,
        5,
        7
      ]
    ],
    [
      6,
      [
        3,
        3,
        5,
        11
      ]
    ],
    [
      22,
      [
        3,
        3,
        5,
        11
      ]
    ],
    [
      24,
      [
        3,
        3,
        5,
        11
      ]
    ],
    [
      5,
      [
        3,
        3,
        5,
        21
      ]
    ],
    [
      18,
      [
        3,
        3,
        5,
        21
      ]
    ],
    [
      20,
      [
        3,
        3,
        5,
        21
      ]
    ],
    [
      6,
      [
        3,
        3,
        7,
        7
      ]
    ],
    [
      22,
      [
        3,
        3,
        7,
        7
      ]
    ],
    [
      24,
      [
        3,
        3,
        7,
        7
      ]
    ],
    [
      20,
      [
        3,
        3,
        7,
        8
      ]
    ],
    [
      21,
      [
        3,
        3,
        7,
        8
      ]
    ],
    [
      29,
      [
        3,
        3,
        7,
        8
      ]
    ],
    [
      30,
      [
        3,
        3,
        7,
        8
      ]
    ],
    [
      21,
      [
        3,
        3,
        7,
        11
      ]
    ],
    [
      22,
      [
        3,
        3,
        7,
        11
      ]
    ],
    [
      23,
      [
        3,
        3,
        7,
        11
      ]
    ],
    [
      24,
      [
        3,
        3,
        7,
        11
      ]
    ],
    [
      30,
      [
        3,
        3,
        7,
        11
      ]
    ],
    [
      6,
      [
        3,
        3,
        7,
        12
      ]
    ],
    [
      20,
      [
        3,
        3,
        7,
        12
      ]
    ],
    [
      23,
      [
        3,
        3,
        7,
        12
      ]
    ],
    [
      29,
      [
        3,
        3,
        7,
        12
      ]
    ],
    [
      1,
      [
        3,
        3,
        7,
        21
      ]
    ],
    [
      22,
      [
        3,
        3,
        8,
        11
      ]
    ],
    [
      24,
      [
        3,
        3,
        8,
        11
      ]
    ],
    [
      22,
      [
        3,
        3,
        8,
        12
      ]
    ],
    [
      24,
      [
        3,
        3,
        8,
        12
      ]
    ],
    [
      18,
      [
        3,
        3,
        8,
        21
      ]
    ],
    [
      21,
      [
        3,
        3,
        8,
        21
      ]
    ],
    [
      29,
      [
        3,
        3,
        8,
        21
      ]
    ],
    [
      30,
      [
        3,
        3,
        8,
        21
      ]
    ],
    [
      1,
      [
        3,
        3,
        8,
        23
      ]
    ],
    [
      5,
      [
        3,
        3,
        8,
        23
      ]
    ],
    [
      18,
      [
        3,
        3,
        8,
        23
      ]
    ],
    [
      21,
      [
        3,
        3,
        8,
        23
      ]
    ],
    [
      29,
      [
        3,
        3,
        8,
        23
      ]
    ],
    [
      30,
      [
        3,
        3,
        8,
        23
      ]
    ],
    [
      1,
      [
        3,
        3,
        8,
        24
      ]
    ],
    [
      5,
      [
        3,
        3,
        8,
        24
      ]
    ],
    [
      18,
      [
        3,
        3,
        8,
        24
      ]
    ],
    [
      21,
      [
        3,
        3,
        8,
        24
      ]
    ],
    [
      29,
      [
        3,
        3,
        8,
        24
      ]
    ],
    [
      30,
      [
        3,
        3,
        8,
        24
      ]
    ],
    [
      1,
      [
        3,
        3,
        11,
        21
      ]
    ],
    [
      21,
      [
        3,
        3,
        11,
        21
      ]
    ],
    [
      23,
      [
        3,
        3,
        11,
        21
      ]
    ],
    [
      30,
      [
        3,
        3,
        11,
        21
      ]
    ],
    [
      6,
      [
        3,
        3,
        11,
        23
      ]
    ],
    [
      11,
      [
        3,
        3,
        11,
        23
      ]
    ],
    [
      21,
      [
        3,
        3,
        11,
        23
      ]
    ],
    [
      22,
      [
        3,
        3,
        11,
        23
      ]
    ],
    [
      23,
      [
        3,
        3,
        11,
        23
      ]
    ],
    [
      30,
      [
        3,
        3,
        11,
        23
      ]
    ],
    [
      41,
      [
        3,
        3,
        11,
        23
      ]
    ],
    [
      6,
      [
        3,
        3,
        11,
        24
      ]
    ],
    [
      11,
      [
        3,
        3,
        11,
        24
      ]
    ],
    [
      21,
      [
        3,
        3,
        11,
        24
      ]
    ],
    [
      22,
      [
        3,
        3,
        11,
        24
      ]
    ],
    [
      23,
      [
        3,
        3,
        11,
        24
      ]
    ],
    [
      30,
      [
        3,
        3,
        11,
        24
      ]
    ],
    [
      41,
      [
        3,
        3,
        11,
        24
      ]
    ],
    [
      5,
      [
        3,
        3,
        12,
        21
      ]
    ],
    [
      20,
      [
        3,
        3,
        12,
        21
      ]
    ],
    [
      23,
      [
        3,
        3,
        12,
        21
      ]
    ],
    [
      29,
      [
        3,
        3,
        12,
        21
      ]
    ],
    [
      6,
      [
        3,
        3,
        12,
        23
      ]
    ],
    [
      11,
      [
        3,
        3,
        12,
        23
      ]
    ],
    [
      20,
      [
        3,
        3,
        12,
        23
      ]
    ],
    [
      22,
      [
        3,
        3,
        12,
        23
      ]
    ],
    [
      23,
      [
        3,
        3,
        12,
        23
      ]
    ],
    [
      29,
      [
        3,
        3,
        12,
        23
      ]
    ],
    [
      41,
      [
        3,
        3,
        12,
        23
      ]
    ],
    [
      6,
      [
        3,
        3,
        12,
        24
      ]
    ],
    [
      11,
      [
        3,
        3,
        12,
        24
      ]
    ],
    [
      20,
      [
        3,
        3,
        12,
        24
      ]
    ],
    [
      22,
      [
        3,
        3,
        12,
        24
      ]
    ],
    [
      23,
      [
        3,
        3,
        12,
        24
      ]
    ],
    [
      29,
      [
        3,
        3,
        12,
        24
      ]
    ],
    [
      41,
      [
        3,
        3,
        12,
        24
      ]
    ],
    [
      1,
      [
        3,
        3,
        21,
        23
      ]
    ],
    [
      5,
      [
        3,
        3,
        21,
        23
      ]
    ],
    [
      18,
      [
        3,
        3,
        21,
        23
      ]
    ],
    [
      20,
      [
        3,
        3,
        21,
        23
      ]
    ],
    [
      1,
      [
        3,
        3,
        21,
        24
      ]
    ],
    [
      5,
      [
        3,
        3,
        21,
        24
      ]
    ],
    [
      18,
      [
        3,
        3,
        21,
        24
      ]
    ],
    [
      20,
      [
        3,
        3,
        21,
        24
      ]
    ],
    [
      1,
      [
        3,
        3,
        22,
        23
      ]
    ],
    [
      5,
      [
        3,
        3,
        22,
        23
      ]
    ],
    [
      18,
      [
        3,
        3,
        22,
        23
      ]
    ],
    [
      20,
      [
        3,
        3,
        22,
        23
      ]
    ],
    [
      1,
      [
        3,
        3,
        22,
        24
      ]
    ],
    [
      5,
      [
        3,
        3,
        22,
        24
      ]
    ],
    [
      18,
      [
        3,
        3,
        22,
        24
      ]
    ],
    [
      20,
      [
        3,
        3,
        22,
        24
      ]
    ],
    [
      6,
      [
        3,
        5,
        5,
        7
      ]
    ],
    [
      22,
      [
        3,
        5,
        5,
        7
      ]
    ],
    [
      24,
      [
        3,
        5,
        5,
        7
      ]
    ],
    [
      18,
      [
        3,
        5,
        5,
        21
      ]
    ],
    [
      20,
      [
        3,
        5,
        5,
        21
      ]
    ],
    [
      5,
      [
        3,
        5,
        5,
        23
      ]
    ],
    [
      18,
      [
        3,
        5,
        5,
        23
      ]
    ],
    [
      20,
      [
        3,
        5,
        5,
        23
      ]
    ],
    [
      5,
      [
        3,
        5,
        5,
        24
      ]
    ],
    [
      18,
      [
        3,
        5,
        5,
        24
      ]
    ],
    [
      20,
      [
        3,
        5,
        5,
        24
      ]
    ],
    [
      6,
      [
        3,
        5,
        7,
        11
      ]
    ],
    [
      22,
      [
        3,
        5,
        7,
        11
      ]
    ],
    [
      24,
      [
        3,
        5,
        7,
        11
      ]
    ],
    [
      2,
      [
        3,
        5,
        7,
        12
      ]
    ],
    [
      4,
      [
        3,
        5,
        7,
        12
      ]
    ],
    [
      18,
      [
        3,
        5,
        7,
        21
      ]
    ],
    [
      20,
      [
        3,
        5,
        7,
        21
      ]
    ],
    [
      18,
      [
        3,
        5,
        7,
        23
      ]
    ],
    [
      20,
      [
        3,
        5,
        7,
        23
      ]
    ],
    [
      18,
      [
        3,
        5,
        7,
        24
      ]
    ],
    [
      20,
      [
        3,
        5,
        7,
        24
      ]
    ],
    [
      11,
      [
        3,
        5,
        9,
        10
      ]
    ],
    [
      12,
      [
        3,
        5,
        9,
        10
      ]
    ],
    [
      13,
      [
        3,
        5,
        9,
        10
      ]
    ],
    [
      14,
      [
        3,
        5,
        9,
        10
      ]
    ],
    [
      15,
      [
        3,
        5,
        9,
        10
      ]
    ],
    [
      25,
      [
        3,
        5,
        9,
        10
      ]
    ],
    [
      10,
      [
        3,
        5,
        10,
        22
      ]
    ],
    [
      12,
      [
        3,
        5,
        10,
        22
      ]
    ],
    [
      13,
      [
        3,
        5,
        10,
        22
      ]
    ],
    [
      14,
      [
        3,
        5,
        10,
        22
      ]
    ],
    [
      15,
      [
        3,
        5,
        10,
        22
      ]
    ],
    [
      13,
      [
        3,
        5,
        10,
        23
      ]
    ],
    [
      42,
      [
        3,
        5,
        10,
        23
      ]
    ],
    [
      12,
      [
        3,
        5,
        10,
        24
      ]
    ],
    [
      6,
      [
        3,
        5,
        11,
        23
      ]
    ],
    [
      8,
      [
        3,
        5,
        11,
        23
      ]
    ],
    [
      11,
      [
        3,
        5,
        11,
        23
      ]
    ],
    [
      22,
      [
        3,
        5,
        11,
        23
      ]
    ],
    [
      41,
      [
        3,
        5,
        11,
        23
      ]
    ],
    [
      6,
      [
        3,
        5,
        11,
        24
      ]
    ],
    [
      8,
      [
        3,
        5,
        11,
        24
      ]
    ],
    [
      11,
      [
        3,
        5,
        11,
        24
      ]
    ],
    [
      22,
      [
        3,
        5,
        11,
        24
      ]
    ],
    [
      41,
      [
        3,
        5,
        11,
        24
      ]
    ],
    [
      17,
      [
        3,
        5,
        22,
        23
      ]
    ],
    [
      18,
      [
        3,
        5,
        22,
        23
      ]
    ],
    [
      27,
      [
        3,
        5,
        22,
        23
      ]
    ],
    [
      28,
      [
        3,
        5,
        22,
        23
      ]
    ],
    [
      17,
      [
        3,
        5,
        22,
        24
      ]
    ],
    [
      18,
      [
        3,
        5,
        22,
        24
      ]
    ],
    [
      27,
      [
        3,
        5,
        22,
        24
      ]
    ],
    [
      28,
      [
        3,
        5,
        22,
        24
      ]
    ],
    [
      6,
      [
        3,
        7,
        7,
        11
      ]
    ],
    [
      22,
      [
        3,
        7,
        7,
        11
      ]
    ],
    [
      24,
      [
        3,
        7,
        7,
        11
      ]
    ],
    [
      22,
      [
        3,
        7,
        8,
        11
      ]
    ],
    [
      24,
      [
        3,
        7,
        8,
        11
      ]
    ],
    [
      22,
      [
        3,
        7,
        8,
        12
      ]
    ],
    [
      24,
      [
        3,
        7,
        8,
        12
      ]
    ],
    [
      18,
      [
        3,
        7,
        8,
        21
      ]
    ],
    [
      21,
      [
        3,
        7,
        8,
        21
      ]
    ],
    [
      29,
      [
        3,
        7,
        8,
        21
      ]
    ],
    [
      30,
      [
        3,
        7,
        8,
        21
      ]
    ],
    [
      11,
      [
        3,
        7,
        9,
        12
      ]
    ],
    [
      25,
      [
        3,
        7,
        9,
        12
      ]
    ],
    [
      21,
      [
        3,
        7,
        11,
        21
      ]
    ],
    [
      23,
      [
        3,
        7,
        11,
        21
      ]
    ],
    [
      30,
      [
        3,
        7,
        11,
        21
      ]
    ],
    [
      11,
      [
        3,
        7,
        11,
        23
      ]
    ],
    [
      22,
      [
        3,
        7,
        11,
        23
      ]
    ],
    [
      41,
      [
        3,
        7,
        11,
        23
      ]
    ],
    [
      11,
      [
        3,
        7,
        11,
        24
      ]
    ],
    [
      22,
      [
        3,
        7,
        11,
        24
      ]
    ],
    [
      41,
      [
        3,
        7,
        11,
        24
      ]
    ],
    [
      20,
      [
        3,
        7,
        12,
        21
      ]
    ],
    [
      23,
      [
        3,
        7,
        12,
        21
      ]
    ],
    [
      29,
      [
        3,
        7,
        12,
        21
      ]
    ],
    [
      10,
      [
        3,
        7,
        12,
        22
      ]
    ],
    [
      6,
      [
        3,
        7,
        12,
        23
      ]
    ],
    [
      8,
      [
        3,
        7,
        12,
        23
      ]
    ],
    [
      9,
      [
        3,
        7,
        12,
        23
      ]
    ],
    [
      11,
      [
        3,
        7,
        12,
        23
      ]
    ],
    [
      25,
      [
        3,
        7,
        12,
        23
      ]
    ],
    [
      6,
      [
        3,
        7,
        12,
        24
      ]
    ],
    [
      8,
      [
        3,
        7,
        12,
        24
      ]
    ],
    [
      9,
      [
        3,
        7,
        12,
        24
      ]
    ],
    [
      11,
      [
        3,
        7,
        12,
        24
      ]
    ],
    [
      25,
      [
        3,
        7,
        12,
        24
      ]
    ],
    [
      1,
      [
        3,
        7,
        21,
        23
      ]
    ],
    [
      18,
      [
        3,
        7,
        21,
        23
      ]
    ],
    [
      20,
      [
        3,
        7,
        21,
        23
      ]
    ],
    [
      1,
      [
        3,
        7,
        21,
        24
      ]
    ],
    [
      18,
      [
        3,
        7,
        21,
        24
      ]
    ],
    [
      20,
      [
        3,
        7,
        21,
        24
      ]
    ],
    [
      1,
      [
        3,
        8,
        22,
        23
      ]
    ],
    [
      5,
      [
        3,
        8,
        22,
        23
      ]
    ],
    [
      18,
      [
        3,
        8,
        22,
        23
      ]
    ],
    [
      21,
      [
        3,
        8,
        22,
        23
      ]
    ],
    [
      29,
      [
        3,
        8,
        22,
        23
      ]
    ],
    [
      30,
      [
        3,
        8,
        22,
        23
      ]
    ],
    [
      1,
      [
        3,
        8,
        22,
        24
      ]
    ],
    [
      5,
      [
        3,
        8,
        22,
        24
      ]
    ],
    [
      18,
      [
        3,
        8,
        22,
        24
      ]
    ],
    [
      21,
      [
        3,
        8,
        22,
        24
      ]
    ],
    [
      29,
      [
        3,
        8,
        22,
        24
      ]
    ],
    [
      30,
      [
        3,
        8,
        22,
        24
      ]
    ],
    [
      1,
      [
        3,
        10,
        22,
        23
      ]
    ],
    [
      18,
      [
        3,
        10,
        22,
        23
      ]
    ],
    [
      19,
      [
        3,
        10,
        22,
        23
      ]
    ],
    [
      28,
      [
        3,
        10,
        22,
        23
      ]
    ],
    [
      1,
      [
        3,
        10,
        22,
        24
      ]
    ],
    [
      18,
      [
        3,
        10,
        22,
        24
      ]
    ],
    [
      19,
      [
        3,
        10,
        22,
        24
      ]
    ],
    [
      28,
      [
        3,
        10,
        22,
        24
      ]
    ],
    [
      11,
      [
        3,
        11,
        21,
        23
      ]
    ],
    [
      41,
      [
        3,
        11,
        21,
        23
      ]
    ],
    [
      11,
      [
        3,
        11,
        21,
        24
      ]
    ],
    [
      41,
      [
        3,
        11,
        21,
        24
      ]
    ],
    [
      3,
      [
        3,
        11,
        22,
        23
      ]
    ],
    [
      6,
      [
        3,
        11,
        22,
        23
      ]
    ],
    [
      17,
      [
        3,
        11,
        22,
        23
      ]
    ],
    [
      19,
      [
        3,
        11,
        22,
        23
      ]
    ],
    [
      21,
      [
        3,
        11,
        22,
        23
      ]
    ],
    [
      22,
      [
        3,
        11,
        22,
        23
      ]
    ],
    [
      23,
      [
        3,
        11,
        22,
        23
      ]
    ],
    [
      27,
      [
        3,
        11,
        22,
        23
      ]
    ],
    [
      30,
      [
        3,
        11,
        22,
        23
      ]
    ],
    [
      3,
      [
        3,
        11,
        22,
        24
      ]
    ],
    [
      6,
      [
        3,
        11,
        22,
        24
      ]
    ],
    [
      17,
      [
        3,
        11,
        22,
        24
      ]
    ],
    [
      19,
      [
        3,
        11,
        22,
        24
      ]
    ],
    [
      21,
      [
        3,
        11,
        22,
        24
      ]
    ],
    [
      22,
      [
        3,
        11,
        22,
        24
      ]
    ],
    [
      23,
      [
        3,
        11,
        22,
        24
      ]
    ],
    [
      27,
      [
        3,
        11,
        22,
        24
      ]
    ],
    [
      30,
      [
        3,
        11,
        22,
        24
      ]
    ],
    [
      11,
      [
        3,
        12,
        21,
        23
      ]
    ],
    [
      41,
      [
        3,
        12,
        21,
        23
      ]
    ],
    [
      11,
      [
        3,
        12,
        21,
        24
      ]
    ],
    [
      41,
      [
        3,
        12,
        21,
        24
      ]
    ],
    [
      5,
      [
        3,
        12,
        22,
        23
      ]
    ],
    [
      6,
      [
        3,
        12,
        22,
        23
      ]
    ],
    [
      7,
      [
        3,
        12,
        22,
        23
      ]
    ],
    [
      20,
      [
        3,
        12,
        22,
        23
      ]
    ],
    [
      22,
      [
        3,
        12,
        22,
        23
      ]
    ],
    [
      23,
      [
        3,
        12,
        22,
        23
      ]
    ],
    [
      29,
      [
        3,
        12,
        22,
        23
      ]
    ],
    [
      5,
      [
        3,
        12,
        22,
        24
      ]
    ],
    [
      6,
      [
        3,
        12,
        22,
        24
      ]
    ],
    [
      7,
      [
        3,
        12,
        22,
        24
      ]
    ],
    [
      20,
      [
        3,
        12,
        22,
        24
      ]
    ],
    [
      22,
      [
        3,
        12,
        22,
        24
      ]
    ],
    [
      23,
      [
        3,
        12,
        22,
        24
      ]
    ],
    [
      29,
      [
        3,
        12,
        22,
        24
      ]
    ],
    [
      12,
      [
        4,
        5,
        9,
        10
      ]
    ],
    [
      13,
      [
        4,
        5,
        9,
        10
      ]
    ],
    [
      14,
      [
        4,
        5,
        9,
        10
      ]
    ],
    [
      15,
      [
        4,
        5,
        9,
        10
      ]
    ],
    [
      12,
      [
        4,
        5,
        10,
        22
      ]
    ],
    [
      13,
      [
        4,
        5,
        10,
        22
      ]
    ],
    [
      14,
      [
        4,
        5,
        10,
        22
      ]
    ],
    [
      15,
      [
        4,
        5,
        10,
        22
      ]
    ],
    [
      17,
      [
        5,
        5,
        7,
        12
      ]
    ],
    [
      18,
      [
        5,
        5,
        7,
        12
      ]
    ],
    [
      27,
      [
        5,
        5,
        7,
        12
      ]
    ],
    [
      28,
      [
        5,
        5,
        7,
        12
      ]
    ],
    [
      5,
      [
        5,
        5,
        8,
        23
      ]
    ],
    [
      18,
      [
        5,
        5,
        8,
        23
      ]
    ],
    [
      20,
      [
        5,
        5,
        8,
        23
      ]
    ],
    [
      5,
      [
        5,
        5,
        8,
        24
      ]
    ],
    [
      18,
      [
        5,
        5,
        8,
        24
      ]
    ],
    [
      20,
      [
        5,
        5,
        8,
        24
      ]
    ],
    [
      5,
      [
        5,
        5,
        10,
        19
      ]
    ],
    [
      5,
      [
        5,
        5,
        10,
        20
      ]
    ],
    [
      31,
      [
        5,
        5,
        12,
        19
      ]
    ],
    [
      34,
      [
        5,
        5,
        12,
        19
      ]
    ],
    [
      36,
      [
        5,
        5,
        12,
        19
      ]
    ],
    [
      39,
      [
        5,
        5,
        12,
        19
      ]
    ],
    [
      40,
      [
        5,
        5,
        12,
        19
      ]
    ],
    [
      31,
      [
        5,
        5,
        12,
        20
      ]
    ],
    [
      34,
      [
        5,
        5,
        12,
        20
      ]
    ],
    [
      35,
      [
        5,
        5,
        12,
        20
      ]
    ],
    [
      39,
      [
        5,
        5,
        12,
        20
      ]
    ],
    [
      5,
      [
        5,
        5,
        13,
        19
      ]
    ],
    [
      21,
      [
        5,
        5,
        13,
        19
      ]
    ],
    [
      32,
      [
        5,
        5,
        13,
        19
      ]
    ],
    [
      33,
      [
        5,
        5,
        13,
        19
      ]
    ],
    [
      39,
      [
        5,
        5,
        13,
        19
      ]
    ],
    [
      5,
      [
        5,
        5,
        13,
        20
      ]
    ],
    [
      21,
      [
        5,
        5,
        13,
        20
      ]
    ],
    [
      32,
      [
        5,
        5,
        13,
        20
      ]
    ],
    [
      33,
      [
        5,
        5,
        13,
        20
      ]
    ],
    [
      39,
      [
        5,
        5,
        13,
        20
      ]
    ],
    [
      32,
      [
        5,
        5,
        17,
        19
      ]
    ],
    [
      34,
      [
        5,
        5,
        17,
        19
      ]
    ],
    [
      32,
      [
        5,
        5,
        17,
        20
      ]
    ],
    [
      34,
      [
        5,
        5,
        17,
        20
      ]
    ],
    [
      5,
      [
        5,
        5,
        21,
        23
      ]
    ],
    [
      18,
      [
        5,
        5,
        21,
        23
      ]
    ],
    [
      20,
      [
        5,
        5,
        21,
        23
      ]
    ],
    [
      5,
      [
        5,
        5,
        21,
        24
      ]
    ],
    [
      18,
      [
        5,
        5,
        21,
        24
      ]
    ],
    [
      20,
      [
        5,
        5,
        21,
        24
      ]
    ],
    [
      35,
      [
        5,
        7,
        7,
        10
      ]
    ],
    [
      36,
      [
        5,
        7,
        7,
        10
      ]
    ],
    [
      37,
      [
        5,
        7,
        7,
        10
      ]
    ],
    [
      38,
      [
        5,
        7,
        7,
        10
      ]
    ],
    [
      35,
      [
        5,
        7,
        7,
        13
      ]
    ],
    [
      36,
      [
        5,
        7,
        7,
        13
      ]
    ],
    [
      37,
      [
        5,
        7,
        7,
        13
      ]
    ],
    [
      38,
      [
        5,
        7,
        7,
        13
      ]
    ],
    [
      35,
      [
        5,
        7,
        7,
        14
      ]
    ],
    [
      36,
      [
        5,
        7,
        7,
        14
      ]
    ],
    [
      37,
      [
        5,
        7,
        7,
        14
      ]
    ],
    [
      38,
      [
        5,
        7,
        7,
        14
      ]
    ],
    [
      17,
      [
        5,
        7,
        7,
        19
      ]
    ],
    [
      26,
      [
        5,
        7,
        7,
        19
      ]
    ],
    [
      36,
      [
        5,
        7,
        7,
        19
      ]
    ],
    [
      40,
      [
        5,
        7,
        7,
        19
      ]
    ],
    [
      17,
      [
        5,
        7,
        7,
        20
      ]
    ],
    [
      26,
      [
        5,
        7,
        7,
        20
      ]
    ],
    [
      35,
      [
        5,
        7,
        7,
        20
      ]
    ],
    [
      18,
      [
        5,
        7,
        8,
        23
      ]
    ],
    [
      20,
      [
        5,
        7,
        8,
        23
      ]
    ],
    [
      18,
      [
        5,
        7,
        8,
        24
      ]
    ],
    [
      20,
      [
        5,
        7,
        8,
        24
      ]
    ],
    [
      18,
      [
        5,
        7,
        10,
        12
      ]
    ],
    [
      19,
      [
        5,
        7,
        10,
        12
      ]
    ],
    [
      28,
      [
        5,
        7,
        10,
        12
      ]
    ],
    [
      17,
      [
        5,
        7,
        11,
        12
      ]
    ],
    [
      19,
      [
        5,
        7,
        11,
        12
      ]
    ],
    [
      27,
      [
        5,
        7,
        11,
        12
      ]
    ],
    [
      6,
      [
        5,
        7,
        11,
        23
      ]
    ],
    [
      22,
      [
        5,
        7,
        11,
        23
      ]
    ],
    [
      24,
      [
        5,
        7,
        11,
        23
      ]
    ],
    [
      6,
      [
        5,
        7,
        11,
        24
      ]
    ],
    [
      22,
      [
        5,
        7,
        11,
        24
      ]
    ],
    [
      24,
      [
        5,
        7,
        11,
        24
      ]
    ],
    [
      2,
      [
        5,
        7,
        12,
        23
      ]
    ],
    [
      4,
      [
        5,
        7,
        12,
        23
      ]
    ],
    [
      2,
      [
        5,
        7,
        12,
        24
      ]
    ],
    [
      4,
      [
        5,
        7,
        12,
        24
      ]
    ],
    [
      18,
      [
        5,
        7,
        21,
        23
      ]
    ],
    [
      20,
      [
        5,
        7,
        21,
        23
      ]
    ],
    [
      18,
      [
        5,
        7,
        21,
        24
      ]
    ],
    [
      20,
      [
        5,
        7,
        21,
        24
      ]
    ],
    [
      11,
      [
        5,
        8,
        11,
        23
      ]
    ],
    [
      22,
      [
        5,
        8,
        11,
        23
      ]
    ],
    [
      41,
      [
        5,
        8,
        11,
        23
      ]
    ],
    [
      11,
      [
        5,
        8,
        11,
        24
      ]
    ],
    [
      22,
      [
        5,
        8,
        11,
        24
      ]
    ],
    [
      41,
      [
        5,
        8,
        11,
        24
      ]
    ],
    [
      0,
      [
        5,
        9,
        10,
        23
      ]
    ],
    [
      11,
      [
        5,
        9,
        10,
        23
      ]
    ],
    [
      25,
      [
        5,
        9,
        10,
        23
      ]
    ],
    [
      0,
      [
        5,
        9,
        10,
        24
      ]
    ],
    [
      11,
      [
        5,
        9,
        10,
        24
      ]
    ],
    [
      25,
      [
        5,
        9,
        10,
        24
      ]
    ],
    [
      31,
      [
        5,
        10,
        12,
        19
      ]
    ],
    [
      34,
      [
        5,
        10,
        12,
        19
      ]
    ],
    [
      36,
      [
        5,
        10,
        12,
        19
      ]
    ],
    [
      39,
      [
        5,
        10,
        12,
        19
      ]
    ],
    [
      40,
      [
        5,
        10,
        12,
        19
      ]
    ],
    [
      31,
      [
        5,
        10,
        12,
        20
      ]
    ],
    [
      34,
      [
        5,
        10,
        12,
        20
      ]
    ],
    [
      35,
      [
        5,
        10,
        12,
        20
      ]
    ],
    [
      39,
      [
        5,
        10,
        12,
        20
      ]
    ],
    [
      21,
      [
        5,
        10,
        13,
        19
      ]
    ],
    [
      32,
      [
        5,
        10,
        13,
        19
      ]
    ],
    [
      33,
      [
        5,
        10,
        13,
        19
      ]
    ],
    [
      39,
      [
        5,
        10,
        13,
        19
      ]
    ],
    [
      21,
      [
        5,
        10,
        13,
        20
      ]
    ],
    [
      32,
      [
        5,
        10,
        13,
        20
      ]
    ],
    [
      33,
      [
        5,
        10,
        13,
        20
      ]
    ],
    [
      39,
      [
        5,
        10,
        13,
        20
      ]
    ],
    [
      32,
      [
        5,
        10,
        17,
        19
      ]
    ],
    [
      34,
      [
        5,
        10,
        17,
        19
      ]
    ],
    [
      32,
      [
        5,
        10,
        17,
        20
      ]
    ],
    [
      34,
      [
        5,
        10,
        17,
        20
      ]
    ],
    [
      0,
      [
        5,
        10,
        22,
        23
      ]
    ],
    [
      10,
      [
        5,
        10,
        22,
        23
      ]
    ],
    [
      0,
      [
        5,
        10,
        22,
        24
      ]
    ],
    [
      10,
      [
        5,
        10,
        22,
        24
      ]
    ],
    [
      11,
      [
        5,
        11,
        21,
        23
      ]
    ],
    [
      41,
      [
        5,
        11,
        21,
        23
      ]
    ],
    [
      11,
      [
        5,
        11,
        21,
        24
      ]
    ],
    [
      41,
      [
        5,
        11,
        21,
        24
      ]
    ],
    [
      8,
      [
        5,
        11,
        22,
        23
      ]
    ],
    [
      24,
      [
        5,
        11,
        22,
        23
      ]
    ],
    [
      8,
      [
        5,
        11,
        22,
        24
      ]
    ],
    [
      24,
      [
        5,
        11,
        22,
        24
      ]
    ],
    [
      6,
      [
        7,
        7,
        12,
        23
      ]
    ],
    [
      22,
      [
        7,
        7,
        12,
        23
      ]
    ],
    [
      24,
      [
        7,
        7,
        12,
        23
      ]
    ],
    [
      6,
      [
        7,
        7,
        12,
        24
      ]
    ],
    [
      22,
      [
        7,
        7,
        12,
        24
      ]
    ],
    [
      24,
      [
        7,
        7,
        12,
        24
      ]
    ],
    [
      11,
      [
        7,
        8,
        12,
        23
      ]
    ],
    [
      22,
      [
        7,
        8,
        12,
        23
      ]
    ],
    [
      41,
      [
        7,
        8,
        12,
        23
      ]
    ],
    [
      11,
      [
        7,
        8,
        12,
        24
      ]
    ],
    [
      22,
      [
        7,
        8,
        12,
        24
      ]
    ],
    [
      41,
      [
        7,
        8,
        12,
        24
      ]
    ],
    [
      35,
      [
        7,
        10,
        10,
        12
      ]
    ],
    [
      36,
      [
        7,
        10,
        10,
        12
      ]
    ],
    [
      37,
      [
        7,
        10,
        10,
        12
      ]
    ],
    [
      38,
      [
        7,
        10,
        10,
        12
      ]
    ],
    [
      35,
      [
        7,
        10,
        12,
        13
      ]
    ],
    [
      36,
      [
        7,
        10,
        12,
        13
      ]
    ],
    [
      37,
      [
        7,
        10,
        12,
        13
      ]
    ],
    [
      38,
      [
        7,
        10,
        12,
        13
      ]
    ],
    [
      35,
      [
        7,
        10,
        12,
        14
      ]
    ],
    [
      36,
      [
        7,
        10,
        12,
        14
      ]
    ],
    [
      37,
      [
        7,
        10,
        12,
        14
      ]
    ],
    [
      38,
      [
        7,
        10,
        12,
        14
      ]
    ],
    [
      26,
      [
        7,
        10,
        12,
        19
      ]
    ],
    [
      36,
      [
        7,
        10,
        12,
        19
      ]
    ],
    [
      40,
      [
        7,
        10,
        12,
        19
      ]
    ],
    [
      26,
      [
        7,
        10,
        12,
        20
      ]
    ],
    [
      35,
      [
        7,
        10,
        12,
        20
      ]
    ],
    [
      33,
      [
        7,
        12,
        12,
        13
      ]
    ],
    [
      34,
      [
        7,
        12,
        12,
        13
      ]
    ],
    [
      39,
      [
        7,
        12,
        12,
        13
      ]
    ],
    [
      31,
      [
        7,
        12,
        13,
        13
      ]
    ],
    [
      32,
      [
        7,
        12,
        13,
        13
      ]
    ],
    [
      39,
      [
        7,
        12,
        13,
        13
      ]
    ],
    [
      32,
      [
        7,
        12,
        13,
        17
      ]
    ],
    [
      34,
      [
        7,
        12,
        13,
        17
      ]
    ],
    [
      17,
      [
        7,
        12,
        13,
        19
      ]
    ],
    [
      36,
      [
        7,
        12,
        13,
        19
      ]
    ],
    [
      40,
      [
        7,
        12,
        13,
        19
      ]
    ],
    [
      17,
      [
        7,
        12,
        13,
        20
      ]
    ],
    [
      35,
      [
        7,
        12,
        13,
        20
      ]
    ],
    [
      11,
      [
        7,
        12,
        21,
        23
      ]
    ],
    [
      41,
      [
        7,
        12,
        21,
        23
      ]
    ],
    [
      11,
      [
        7,
        12,
        21,
        24
      ]
    ],
    [
      41,
      [
        7,
        12,
        21,
        24
      ]
    ],
    [
      8,
      [
        7,
        12,
        22,
        23
      ]
    ],
    [
      9,
      [
        7,
        12,
        22,
        23
      ]
    ],
    [
      10,
      [
        7,
        12,
        22,
        23
      ]
    ],
    [
      24,
      [
        7,
        12,
        22,
        23
      ]
    ],
    [
      8,
      [
        7,
        12,
        22,
        24
      ]
    ],
    [
      9,
      [
        7,
        12,
        22,
        24
      ]
    ],
    [
      10,
      [
        7,
        12,
        22,
        24
      ]
    ],
    [
      24,
      [
        7,
        12,
        22,
        24
      ]
    ],
    [
      1,
      [
        0,
        0,
        1,
        1,
        3,
        7,
        12
      ]
    ],
    [
      2,
      [
        0,
        0,
        1,
        1,
        3,
        7,
        12
      ]
    ],
    [
      12,
      [
        0,
        0,
        1,
        1,
        3,
        7,
        12
      ]
    ],
    [
      13,
      [
        0,
        0,
        1,
        1,
        3,
        7,
        12
      ]
    ],
    [
      14,
      [
        0,
        0,
        1,
        1,
        3,
        7,
        12
      ]
    ],
    [
      15,
      [
        0,
        0,
        1,
        1,
        3,
        7,
        12
      ]
    ],
    [
      16,
      [
        0,
        0,
        1,
        1,
        3,
        7,
        12
      ]
    ],
    [
      12,
      [
        0,
        0,
        1,
        1,
        4,
        7,
        12
      ]
    ],
    [
      13,
      [
        0,
        0,
        1,
        1,
        4,
        7,
        12
      ]
    ],
    [
      14,
      [
        0,
        0,
        1,
        1,
        4,
        7,
        12
      ]
    ],
    [
      15,
      [
        0,
        0,
        1,
        1,
        4,
        7,
        12
      ]
    ],
    [
      0,
      [
        0,
        0,
        1,
        1,
        7,
        12,
        23
      ]
    ],
    [
      13,
      [
        0,
        0,
        1,
        1,
        7,
        12,
        23
      ]
    ],
    [
      42,
      [
        0,
        0,
        1,
        1,
        7,
        12,
        23
      ]
    ],
    [
      0,
      [
        0,
        0,
        1,
        1,
        7,
        12,
        24
      ]
    ],
    [
      12,
      [
        0,
        0,
        1,
        1,
        7,
        12,
        24
      ]
    ],
    [
      2,
      [
        0,
        0,
        1,
        3,
        5,
        7,
        12
      ]
    ],
    [
      4,
      [
        0,
        0,
        1,
        3,
        5,
        7,
        12
      ]
    ],
    [
      13,
      [
        0,
        0,
        1,
        3,
        7,
        12,
        23
      ]
    ],
    [
      42,
      [
        0,
        0,
        1,
        3,
        7,
        12,
        23
      ]
    ],
    [
      12,
      [
        0,
        0,
        1,
        3,
        7,
        12,
        24
      ]
    ]
  ],
  "stats": {
    "rows": 1090364,
    "rank": 636370,
    "columns": 684155,
    "seconds": 26.101501900004223,
    "solver": "sparse rows and derivation DAG"
  }
}


==> anc/controlled/controlled_join_artifacts/first_degree7.json <==
{"kind": "f2-roots-refutation-v1", "graph": {"n": 28, "edges": [[0, 4], [0, 5], [0, 6], [1, 5], [1, 6], [1, 7], [1, 8], [2, 7], [2, 8], [2, 9], [2, 10], [3, 9], [3, 10], [3, 11], [3, 12], [3, 25], [3, 26], [3, 27], [4, 11], [4, 12], [4, 26], [4, 27], [5, 6], [5, 13], [5, 14], [5, 18], [7, 14], [7, 15], [7, 24], [8, 19], [8, 24], [9, 24], [10, 25], [11, 12], [13, 17], [13, 18], [14, 18], [14, 19], [15, 19], [15, 20], [15, 21], [16, 20], [16, 21], [16, 22], [16, 23], [17, 22], [17, 23], [20, 21], [22, 23], [24, 25], [26, 27]]}, "coefficient_degree": 7, "terms": [[1, [0]], [3, [0]], [5, [0]], [6, [0]], [10, [0]], [24, [0]], [26, [0]], [30, [0]], [32, [0]], [49, [0]], [1, [1]], [4, [1]], [5, [1]], [15, [1]], [22, [1]], [28, [1]], [49, [1]], [3, [2]], [24, [2]], [26, [2]], [1, [3]], [3, [3]], [4, [3]], [5, [3]], [8, [3]], [15, [3]], [22, [3]], [24, [3]], [26, [3]], [30, [3]], [49, [3]], [7, [5]], [16, [5]], [17, [5]], [20, [5]], [21, [5]], [23, [5]], [24, [5]], [35, [5]], [36, [5]], [1, [7]], [4, [7]], [6, [7]], [16, [7]], [17, [7]], [20, [7]], [21, [7]], [22, [7]], [24, [7]], [26, [7]], [27, [7]], [28, [7]], [30, [7]], [39, [7]], [41, [7]], [3, [8]], [15, [8]], [24, [8]], [26, [8]], [28, [8]], [49, [8]], [4, [10]], [5, [10]], [6, [10]], [8, [10]], [15, [10]], [16, [10]], [17, [10]], [20, [10]], [21, [10]], [22, [10]], [24, [10]], [26, [10]], [32, [10]], [1, [13]], [3, [13]], [4, [13]], [16, [13]], [17, [13]], [20, [13]], [21, [13]], [22, [13]], [24, [13]], [25, [13]], [36, [13]], [1, [14]], [6, [14]], [7, [14]], [8, [14]], [12, [14]], [15, [14]], [16, [14]], [17, [14]], [20, [14]], [21, [14]], [23, [14]], [25, [14]], [32, [14]], [35, [14]], [3, [15]], [4, [15]], [5, [15]], [6, [15]], [8, [15]], [12, [15]], [15, [15]], [16, [15]], [17, [15]], [20, [15]], [21, [15]], [22, [15]], [24, [15]], [26, [15]], [32, [15]], [1, [22]], [3, [22]], [5, [22]], [1, [23]], [3, [23]], [5, [23]], [3, [24]], [7, [24]], [15, [24]], [49, [24]], [1, [25]], [4, [25]], [5, [25]], [6, [25]], [7, [25]], [12, [25]], [16, [25]], [17, [25]], [20, [25]], [21, [25]], [22, [25]], [30, [25]], [1, [26]], [3, [26]], [7, [26]], [10, [26]], [12, [26]], [1, [27]], [3, [27]], [7, [27]], [10, [27]], [12, [27]], [1, [0, 0, 1, 1]], [2, [0, 0, 1, 1]], [5, [0, 0, 1, 1]], [22, [0, 0, 1, 1]], [24, [0, 0, 1, 1]], [26, [0, 0, 1, 1]], [1, [0, 0, 1, 2]], [7, [0, 0, 1, 2]], [16, [0, 0, 1, 2]], [17, [0, 0, 1, 2]], [20, [0, 0, 1, 2]], [21, [0, 0, 1, 2]], [24, [0, 0, 1, 2]], [26, [0, 0, 1, 2]], [2, [0, 0, 1, 3]], [4, [0, 0, 1, 3]], [6, [0, 0, 1, 3]], [7, [0, 0, 1, 3]], [8, [0, 0, 1, 3]], [10, [0, 0, 1, 3]], [12, [0, 0, 1, 3]], [15, [0, 0, 1, 3]], [28, [0, 0, 1, 3]], [49, [0, 0, 1, 3]], [2, [0, 0, 1, 5]], [4, [0, 0, 1, 5]], [7, [0, 0, 1, 5]], [16, [0, 0, 1, 5]], [17, [0, 0, 1, 5]], [20, [0, 0, 1, 5]], [21, [0, 0, 1, 5]], [24, [0, 0, 1, 5]], [26, [0, 0, 1, 5]], [2, [0, 0, 1, 7]], [3, [0, 0, 1, 7]], [6, [0, 0, 1, 7]], [22, [0, 0, 1, 7]], [24, [0, 0, 1, 7]], [26, [0, 0, 1, 7]], [28, [0, 0, 1, 7]], [30, [0, 0, 1, 7]], [1, [0, 0, 1, 8]], [15, [0, 0, 1, 8]], [24, [0, 0, 1, 8]], [26, [0, 0, 1, 8]], [28, [0, 0, 1, 8]], [49, [0, 0, 1, 8]], [2, [0, 0, 1, 10]], [3, [0, 0, 1, 10]], [6, [0, 0, 1, 10]], [8, [0, 0, 1, 10]], [22, [0, 0, 1, 10]], [1, [0, 0, 1, 13]], [2, [0, 0, 1, 13]], [22, [0, 0, 1, 13]], [1, [0, 0, 1, 14]], [7, [0, 0, 1, 14]], [16, [0, 0, 1, 14]], [17, [0, 0, 1, 14]], [20, [0, 0, 1, 14]], [21, [0, 0, 1, 14]], [2, [0, 0, 1, 15]], [4, [0, 0, 1, 15]], [3, [0, 0, 1, 22]], [4, [0, 0, 1, 22]], [22, [0, 0, 1, 22]], [3, [0, 0, 1, 23]], [4, [0, 0, 1, 23]], [22, [0, 0, 1, 23]], [5, [0, 0, 1, 24]], [15, [0, 0, 1, 24]], [49, [0, 0, 1, 24]], [2, [0, 0, 1, 25]], [3, [0, 0, 1, 25]], [5, [0, 0, 1, 25]], [6, [0, 0, 1, 25]], [7, [0, 0, 1, 25]], [16, [0, 0, 1, 25]], [17, [0, 0, 1, 25]], [20, [0, 0, 1, 25]], [21, [0, 0, 1, 25]], [22, [0, 0, 1, 25]], [30, [0, 0, 1, 25]], [5, [0, 0, 1, 26]], [7, [0, 0, 1, 26]], [17, [0, 0, 1, 26]], [50, [0, 0, 1, 26]], [5, [0, 0, 1, 27]], [7, [0, 0, 1, 27]], [16, [0, 0, 1, 27]], [12, [0, 0, 2, 2]], [15, [0, 0, 2, 2]], [32, [0, 0, 2, 2]], [4, [0, 0, 2, 3]], [10, [0, 0, 2, 3]], [22, [0, 0, 2, 3]], [24, [0, 0, 2, 3]], [26, [0, 0, 2, 3]], [28, [0, 0, 2, 3]], [32, [0, 0, 2, 3]], [49, [0, 0, 2, 3]], [6, [0, 0, 2, 7]], [10, [0, 0, 2, 7]], [15, [0, 0, 2, 7]], [28, [0, 0, 2, 7]], [30, [0, 0, 2, 7]], [32, [0, 0, 2, 7]], [5, [0, 0, 2, 8]], [15, [0, 0, 2, 8]], [28, [0, 0, 2, 8]], [49, [0, 0, 2, 8]], [6, [0, 0, 2, 10]], [8, [0, 0, 2, 10]], [10, [0, 0, 2, 14]], [12, [0, 0, 2, 14]], [16, [0, 0, 2, 14]], [17, [0, 0, 2, 14]], [20, [0, 0, 2, 14]], [21, [0, 0, 2, 14]], [3, [0, 0, 2, 24]], [4, [0, 0, 2, 24]], [5, [0, 0, 2, 24]], [15, [0, 0, 2, 24]], [22, [0, 0, 2, 24]], [49, [0, 0, 2, 24]], [1, [0, 0, 2, 25]], [3, [0, 0, 2, 25]], [5, [0, 0, 2, 25]], [6, [0, 0, 2, 25]], [7, [0, 0, 2, 25]], [10, [0, 0, 2, 25]], [12, [0, 0, 2, 25]], [30, [0, 0, 2, 25]], [3, [0, 0, 2, 26]], [5, [0, 0, 2, 26]], [24, [0, 0, 2, 26]], [26, [0, 0, 2, 26]], [3, [0, 0, 2, 27]], [5, [0, 0, 2, 27]], [24, [0, 0, 2, 27]], [26, [0, 0, 2, 27]], [3, [0, 0, 3, 3]], [5, [0, 0, 3, 3]], [7, [0, 0, 3, 3]], [15, [0, 0, 3, 3]], [24, [0, 0, 3, 3]], [26, [0, 0, 3, 3]], [28, [0, 0, 3, 3]], [49, [0, 0, 3, 3]], [2, [0, 0, 3, 5]], [4, [0, 0, 3, 5]], [7, [0, 0, 3, 5]], [15, [0, 0, 3, 5]], [16, [0, 0, 3, 5]], [17, [0, 0, 3, 5]], [20, [0, 0, 3, 5]], [21, [0, 0, 3, 5]], [23, [0, 0, 3, 5]], [24, [0, 0, 3, 5]], [28, [0, 0, 3, 5]], [35, [0, 0, 3, 5]], [36, [0, 0, 3, 5]], [49, [0, 0, 3, 5]], [12, [0, 0, 3, 7]], [16, [0, 0, 3, 7]], [17, [0, 0, 3, 7]], [20, [0, 0, 3, 7]], [21, [0, 0, 3, 7]], [28, [0, 0, 3, 7]], [32, [0, 0, 3, 7]], [49, [0, 0, 3, 7]], [1, [0, 0, 3, 8]], [3, [0, 0, 3, 8]], [15, [0, 0, 3, 10]], [16, [0, 0, 3, 10]], [17, [0, 0, 3, 10]], [20, [0, 0, 3, 10]], [21, [0, 0, 3, 10]], [32, [0, 0, 3, 10]], [4, [0, 0, 3, 13]], [16, [0, 0, 3, 13]], [17, [0, 0, 3, 13]], [20, [0, 0, 3, 13]], [21, [0, 0, 3, 13]], [22, [0, 0, 3, 13]], [24, [0, 0, 3, 13]], [25, [0, 0, 3, 13]], [36, [0, 0, 3, 13]], [1, [0, 0, 3, 14]], [7, [0, 0, 3, 14]], [10, [0, 0, 3, 14]], [12, [0, 0, 3, 14]], [15, [0, 0, 3, 14]], [16, [0, 0, 3, 14]], [17, [0, 0, 3, 14]], [20, [0, 0, 3, 14]], [21, [0, 0, 3, 14]], [23, [0, 0, 3, 14]], [25, [0, 0, 3, 14]], [28, [0, 0, 3, 14]], [35, [0, 0, 3, 14]], [49, [0, 0, 3, 14]], [3, [0, 0, 3, 15]], [4, [0, 0, 3, 15]], [16, [0, 0, 3, 15]], [17, [0, 0, 3, 15]], [20, [0, 0, 3, 15]], [21, [0, 0, 3, 15]], [22, [0, 0, 3, 15]], [1, [0, 0, 3, 24]], [3, [0, 0, 3, 24]], [4, [0, 0, 3, 24]], [15, [0, 0, 3, 24]], [22, [0, 0, 3, 24]], [24, [0, 0, 3, 24]], [26, [0, 0, 3, 24]], [49, [0, 0, 3, 24]], [1, [0, 0, 3, 25]], [5, [0, 0, 3, 25]], [7, [0, 0, 3, 25]], [12, [0, 0, 3, 25]], [16, [0, 0, 3, 25]], [17, [0, 0, 3, 25]], [20, [0, 0, 3, 25]], [21, [0, 0, 3, 25]], [24, [0, 0, 3, 25]], [26, [0, 0, 3, 25]], [28, [0, 0, 3, 25]], [1, [0, 0, 3, 26]], [3, [0, 0, 3, 26]], [5, [0, 0, 3, 26]], [6, [0, 0, 3, 26]], [8, [0, 0, 3, 26]], [15, [0, 0, 3, 26]], [28, [0, 0, 3, 26]], [49, [0, 0, 3, 26]], [1, [0, 0, 3, 27]], [3, [0, 0, 3, 27]], [5, [0, 0, 3, 27]], [6, [0, 0, 3, 27]], [8, [0, 0, 3, 27]], [15, [0, 0, 3, 27]], [28, [0, 0, 3, 27]], [49, [0, 0, 3, 27]], [16, [0, 0, 4, 5]], [17, [0, 0, 4, 5]], [20, [0, 0, 4, 5]], [21, [0, 0, 4, 5]], [16, [0, 0, 4, 7]], [17, [0, 0, 4, 7]], [20, [0, 0, 4, 7]], [21, [0, 0, 4, 7]], [16, [0, 0, 4, 10]], [17, [0, 0, 4, 10]], [20, [0, 0, 4, 10]], [21, [0, 0, 4, 10]], [16, [0, 0, 4, 13]], [17, [0, 0, 4, 13]], [20, [0, 0, 4, 13]], [21, [0, 0, 4, 13]], [16, [0, 0, 4, 14]], [17, [0, 0, 4, 14]], [20, [0, 0, 4, 14]], [21, [0, 0, 4, 14]], [16, [0, 0, 4, 15]], [17, [0, 0, 4, 15]], [20, [0, 0, 4, 15]], [21, [0, 0, 4, 15]], [16, [0, 0, 4, 25]], [17, [0, 0, 4, 25]], [20, [0, 0, 4, 25]], [21, [0, 0, 4, 25]], [5, [0, 0, 5, 5]], [23, [0, 0, 5, 5]], [26, [0, 0, 5, 5]], [35, [0, 0, 5, 5]], [36, [0, 0, 5, 5]], [2, [0, 0, 5, 7]], [4, [0, 0, 5, 7]], [15, [0, 0, 5, 7]], [23, [0, 0, 5, 7]], [24, [0, 0, 5, 7]], [28, [0, 0, 5, 7]], [35, [0, 0, 5, 7]], [36, [0, 0, 5, 7]], [49, [0, 0, 5, 7]], [5, [0, 0, 5, 8]], [23, [0, 0, 5, 8]], [26, [0, 0, 5, 8]], [35, [0, 0, 5, 8]], [36, [0, 0, 5, 8]], [2, [0, 0, 5, 10]], [4, [0, 0, 5, 10]], [16, [0, 0, 5, 10]], [17, [0, 0, 5, 10]], [20, [0, 0, 5, 10]], [21, [0, 0, 5, 10]], [2, [0, 0, 5, 13]], [4, [0, 0, 5, 13]], [16, [0, 0, 5, 13]], [17, [0, 0, 5, 13]], [20, [0, 0, 5, 13]], [21, [0, 0, 5, 13]], [24, [0, 0, 5, 13]], [25, [0, 0, 5, 13]], [36, [0, 0, 5, 13]], [23, [0, 0, 5, 14]], [25, [0, 0, 5, 14]], [35, [0, 0, 5, 14]], [2, [0, 0, 5, 15]], [4, [0, 0, 5, 15]], [23, [0, 0, 5, 15]], [24, [0, 0, 5, 15]], [35, [0, 0, 5, 15]], [36, [0, 0, 5, 15]], [15, [0, 0, 5, 24]], [23, [0, 0, 5, 24]], [26, [0, 0, 5, 24]], [35, [0, 0, 5, 24]], [36, [0, 0, 5, 24]], [49, [0, 0, 5, 24]], [2, [0, 0, 5, 25]], [4, [0, 0, 5, 25]], [16, [0, 0, 5, 25]], [17, [0, 0, 5, 25]], [20, [0, 0, 5, 25]], [21, [0, 0, 5, 25]], [24, [0, 0, 5, 25]], [26, [0, 0, 5, 25]], [28, [0, 0, 5, 25]], [0, [0, 0, 5, 26]], [7, [0, 0, 5, 26]], [10, [0, 0, 5, 26]], [12, [0, 0, 5, 26]], [23, [0, 0, 5, 26]], [26, [0, 0, 5, 26]], [35, [0, 0, 5, 26]], [36, [0, 0, 5, 26]], [0, [0, 0, 5, 27]], [7, [0, 0, 5, 27]], [10, [0, 0, 5, 27]], [12, [0, 0, 5, 27]], [23, [0, 0, 5, 27]], [26, [0, 0, 5, 27]], [35, [0, 0, 5, 27]], [36, [0, 0, 5, 27]], [3, [0, 0, 7, 8]], [24, [0, 0, 7, 8]], [27, [0, 0, 7, 8]], [37, [0, 0, 7, 8]], [38, [0, 0, 7, 8]], [15, [0, 0, 7, 10]], [32, [0, 0, 7, 10]], [3, [0, 0, 7, 13]], [24, [0, 0, 7, 13]], [25, [0, 0, 7, 13]], [36, [0, 0, 7, 13]], [6, [0, 0, 7, 14]], [15, [0, 0, 7, 14]], [23, [0, 0, 7, 14]], [25, [0, 0, 7, 14]], [27, [0, 0, 7, 14]], [28, [0, 0, 7, 14]], [29, [0, 0, 7, 14]], [35, [0, 0, 7, 14]], [38, [0, 0, 7, 14]], [49, [0, 0, 7, 14]], [3, [0, 0, 7, 15]], [4, [0, 0, 7, 15]], [6, [0, 0, 7, 15]], [22, [0, 0, 7, 15]], [26, [0, 0, 7, 15]], [29, [0, 0, 7, 15]], [37, [0, 0, 7, 15]], [3, [0, 0, 7, 22]], [4, [0, 0, 7, 22]], [22, [0, 0, 7, 22]], [3, [0, 0, 7, 23]], [4, [0, 0, 7, 23]], [22, [0, 0, 7, 23]], [3, [0, 0, 7, 24]], [24, [0, 0, 7, 24]], [26, [0, 0, 7, 24]], [1, [0, 0, 7, 25]], [10, [0, 0, 7, 25]], [24, [0, 0, 7, 25]], [26, [0, 0, 7, 25]], [0, [0, 0, 7, 26]], [3, [0, 0, 7, 26]], [6, [0, 0, 7, 26]], [17, [0, 0, 7, 26]], [24, [0, 0, 7, 26]], [26, [0, 0, 7, 26]], [28, [0, 0, 7, 26]], [30, [0, 0, 7, 26]], [50, [0, 0, 7, 26]], [0, [0, 0, 7, 27]], [3, [0, 0, 7, 27]], [6, [0, 0, 7, 27]], [16, [0, 0, 7, 27]], [24, [0, 0, 7, 27]], [26, [0, 0, 7, 27]], [28, [0, 0, 7, 27]], [30, [0, 0, 7, 27]], [1, [0, 0, 8, 10]], [3, [0, 0, 8, 10]], [1, [0, 0, 8, 13]], [3, [0, 0, 8, 13]], [4, [0, 0, 8, 13]], [22, [0, 0, 8, 13]], [24, [0, 0, 8, 13]], [25, [0, 0, 8, 13]], [36, [0, 0, 8, 13]], [23, [0, 0, 8, 14]], [25, [0, 0, 8, 14]], [35, [0, 0, 8, 14]], [1, [0, 0, 8, 15]], [4, [0, 0, 8, 15]], [5, [0, 0, 8, 15]], [22, [0, 0, 8, 15]], [5, [0, 0, 8, 26]], [15, [0, 0, 8, 26]], [28, [0, 0, 8, 26]], [49, [0, 0, 8, 26]], [5, [0, 0, 8, 27]], [15, [0, 0, 8, 27]], [28, [0, 0, 8, 27]], [49, [0, 0, 8, 27]], [1, [0, 0, 10, 13]], [3, [0, 0, 10, 13]], [16, [0, 0, 10, 13]], [17, [0, 0, 10, 13]], [20, [0, 0, 10, 13]], [21, [0, 0, 10, 13]], [1, [0, 0, 10, 14]], [3, [0, 0, 10, 14]], [15, [0, 0, 10, 14]], [16, [0, 0, 10, 14]], [17, [0, 0, 10, 14]], [20, [0, 0, 10, 14]], [21, [0, 0, 10, 14]], [32, [0, 0, 10, 14]], [0, [0, 0, 10, 26]], [1, [0, 0, 10, 26]], [3, [0, 0, 10, 26]], [15, [0, 0, 10, 26]], [32, [0, 0, 10, 26]], [0, [0, 0, 10, 27]], [1, [0, 0, 10, 27]], [3, [0, 0, 10, 27]], [15, [0, 0, 10, 27]], [32, [0, 0, 10, 27]], [1, [0, 0, 13, 15]], [24, [0, 0, 13, 15]], [25, [0, 0, 13, 15]], [36, [0, 0, 13, 15]], [4, [0, 0, 13, 24]], [22, [0, 0, 13, 24]], [24, [0, 0, 13, 24]], [25, [0, 0, 13, 24]], [36, [0, 0, 13, 24]], [1, [0, 0, 13, 25]], [3, [0, 0, 13, 25]], [16, [0, 0, 13, 25]], [17, [0, 0, 13, 25]], [20, [0, 0, 13, 25]], [21, [0, 0, 13, 25]], [0, [0, 0, 13, 26]], [4, [0, 0, 13, 26]], [10, [0, 0, 13, 26]], [12, [0, 0, 13, 26]], [22, [0, 0, 13, 26]], [24, [0, 0, 13, 26]], [25, [0, 0, 13, 26]], [36, [0, 0, 13, 26]], [0, [0, 0, 13, 27]], [4, [0, 0, 13, 27]], [10, [0, 0, 13, 27]], [12, [0, 0, 13, 27]], [22, [0, 0, 13, 27]], [24, [0, 0, 13, 27]], [25, [0, 0, 13, 27]], [36, [0, 0, 13, 27]], [1, [0, 0, 14, 15]], [23, [0, 0, 14, 15]], [25, [0, 0, 14, 15]], [35, [0, 0, 14, 15]], [15, [0, 0, 14, 24]], [23, [0, 0, 14, 24]], [25, [0, 0, 14, 24]], [35, [0, 0, 14, 24]], [49, [0, 0, 14, 24]], [1, [0, 0, 14, 25]], [12, [0, 0, 14, 25]], [28, [0, 0, 14, 25]], [0, [0, 0, 14, 26]], [1, [0, 0, 14, 26]], [3, [0, 0, 14, 26]], [7, [0, 0, 14, 26]], [10, [0, 0, 14, 26]], [12, [0, 0, 14, 26]], [23, [0, 0, 14, 26]], [25, [0, 0, 14, 26]], [35, [0, 0, 14, 26]], [0, [0, 0, 14, 27]], [1, [0, 0, 14, 27]], [3, [0, 0, 14, 27]], [7, [0, 0, 14, 27]], [10, [0, 0, 14, 27]], [12, [0, 0, 14, 27]], [23, [0, 0, 14, 27]], [25, [0, 0, 14, 27]], [35, [0, 0, 14, 27]], [41, [0, 0, 15, 15]], [42, [0, 0, 15, 15]], [47, [0, 0, 15, 15]], [3, [0, 0, 15, 16]], [4, [0, 0, 15, 16]], [22, [0, 0, 15, 16]], [40, [0, 0, 15, 16]], [42, [0, 0, 15, 16]], [40, [0, 0, 15, 20]], [42, [0, 0, 15, 20]], [3, [0, 0, 15, 24]], [4, [0, 0, 15, 24]], [22, [0, 0, 15, 24]], [0, [0, 0, 15, 26]], [17, [0, 0, 15, 26]], [50, [0, 0, 15, 26]], [0, [0, 0, 15, 27]], [16, [0, 0, 15, 27]], [3, [0, 0, 16, 16]], [4, [0, 0, 16, 16]], [22, [0, 0, 16, 16]], [39, [0, 0, 16, 16]], [40, [0, 0, 16, 16]], [47, [0, 0, 16, 16]], [40, [0, 0, 16, 20]], [42, [0, 0, 16, 20]], [44, [0, 0, 16, 22]], [48, [0, 0, 16, 22]], [43, [0, 0, 16, 23]], [5, [0, 0, 24, 26]], [15, [0, 0, 24, 26]], [49, [0, 0, 24, 26]], [5, [0, 0, 24, 27]], [15, [0, 0, 24, 27]], [49, [0, 0, 24, 27]], [0, [0, 0, 25, 26]], [1, [0, 0, 25, 26]], [3, [0, 0, 25, 26]], [8, [0, 0, 25, 26]], [12, [0, 0, 25, 26]], [30, [0, 0, 25, 26]], [0, [0, 0, 25, 27]], [1, [0, 0, 25, 27]], [3, [0, 0, 25, 27]], [8, [0, 0, 25, 27]], [12, [0, 0, 25, 27]], [30, [0, 0, 25, 27]], [5, [0, 1, 1, 2]], [7, [0, 1, 1, 2]], [10, [0, 1, 1, 2]], [15, [0, 1, 1, 2]], [32, [0, 1, 1, 2]], [1, [0, 1, 1, 3]], [2, [0, 1, 1, 3]], [7, [0, 1, 1, 3]], [12, [0, 1, 1, 3]], [22, [0, 1, 1, 3]], [28, [0, 1, 1, 3]], [32, [0, 1, 1, 3]], [49, [0, 1, 1, 3]], [23, [0, 1, 1, 5]], [24, [0, 1, 1, 5]], [35, [0, 1, 1, 5]], [36, [0, 1, 1, 5]], [15, [0, 1, 1, 7]], [24, [0, 1, 1, 7]], [26, [0, 1, 1, 7]], [28, [0, 1, 1, 7]], [49, [0, 1, 1, 7]], [1, [0, 1, 1, 8]], [5, [0, 1, 1, 8]], [24, [0, 1, 1, 8]], [26, [0, 1, 1, 8]], [16, [0, 1, 1, 10]], [17, [0, 1, 1, 10]], [20, [0, 1, 1, 10]], [21, [0, 1, 1, 10]], [1, [0, 1, 1, 13]], [24, [0, 1, 1, 13]], [25, [0, 1, 1, 13]], [36, [0, 1, 1, 13]], [1, [0, 1, 1, 14]], [23, [0, 1, 1, 14]], [25, [0, 1, 1, 14]], [35, [0, 1, 1, 14]], [1, [0, 1, 1, 15]], [2, [0, 1, 1, 15]], [22, [0, 1, 1, 15]], [1, [0, 1, 1, 22]], [2, [0, 1, 1, 22]], [22, [0, 1, 1, 22]], [1, [0, 1, 1, 23]], [2, [0, 1, 1, 23]], [22, [0, 1, 1, 23]], [7, [0, 1, 1, 24]], [15, [0, 1, 1, 24]], [49, [0, 1, 1, 24]], [5, [0, 1, 1, 25]], [10, [0, 1, 1, 25]], [12, [0, 1, 1, 25]], [16, [0, 1, 1, 25]], [17, [0, 1, 1, 25]], [20, [0, 1, 1, 25]], [21, [0, 1, 1, 25]], [28, [0, 1, 1, 25]], [5, [0, 1, 1, 26]], [7, [0, 1, 1, 26]], [10, [0, 1, 1, 26]], [12, [0, 1, 1, 26]], [17, [0, 1, 1, 26]], [50, [0, 1, 1, 26]], [5, [0, 1, 1, 27]], [7, [0, 1, 1, 27]], [10, [0, 1, 1, 27]], [12, [0, 1, 1, 27]], [16, [0, 1, 1, 27]], [1, [0, 1, 2, 2]], [5, [0, 1, 2, 2]], [16, [0, 1, 2, 2]], [17, [0, 1, 2, 2]], [20, [0, 1, 2, 2]], [21, [0, 1, 2, 2]], [24, [0, 1, 2, 2]], [26, [0, 1, 2, 2]], [1, [0, 1, 2, 3]], [2, [0, 1, 2, 3]], [3, [0, 1, 2, 3]], [4, [0, 1, 2, 3]], [5, [0, 1, 2, 3]], [7, [0, 1, 2, 3]], [16, [0, 1, 2, 3]], [17, [0, 1, 2, 3]], [20, [0, 1, 2, 3]], [21, [0, 1, 2, 3]], [16, [0, 1, 2, 4]], [17, [0, 1, 2, 4]], [20, [0, 1, 2, 4]], [21, [0, 1, 2, 4]], [7, [0, 1, 2, 5]], [24, [0, 1, 2, 5]], [26, [0, 1, 2, 5]], [1, [0, 1, 2, 7]], [10, [0, 1, 2, 7]], [15, [0, 1, 2, 7]], [24, [0, 1, 2, 7]], [26, [0, 1, 2, 7]], [32, [0, 1, 2, 7]], [1, [0, 1, 2, 14]], [7, [0, 1, 2, 14]], [2, [0, 1, 2, 24]], [4, [0, 1, 2, 24]], [5, [0, 1, 2, 24]], [7, [0, 1, 2, 24]], [1, [0, 1, 2, 25]], [3, [0, 1, 2, 25]], [16, [0, 1, 2, 25]], [17, [0, 1, 2, 25]], [20, [0, 1, 2, 25]], [21, [0, 1, 2, 25]], [0, [0, 1, 2, 26]], [1, [0, 1, 2, 26]], [3, [0, 1, 2, 26]], [5, [0, 1, 2, 26]], [7, [0, 1, 2, 26]], [10, [0, 1, 2, 26]], [15, [0, 1, 2, 26]], [32, [0, 1, 2, 26]], [0, [0, 1, 2, 27]], [1, [0, 1, 2, 27]], [3, [0, 1, 2, 27]], [5, [0, 1, 2, 27]], [7, [0, 1, 2, 27]], [10, [0, 1, 2, 27]], [15, [0, 1, 2, 27]], [32, [0, 1, 2, 27]], [1, [0, 1, 3, 3]], [3, [0, 1, 3, 3]], [5, [0, 1, 3, 3]], [15, [0, 1, 3, 3]], [28, [0, 1, 3, 3]], [49, [0, 1, 3, 3]], [2, [0, 1, 3, 5]], [4, [0, 1, 3, 5]], [6, [0, 1, 3, 5]], [7, [0, 1, 3, 5]], [8, [0, 1, 3, 5]], [10, [0, 1, 3, 5]], [12, [0, 1, 3, 5]], [15, [0, 1, 3, 5]], [16, [0, 1, 3, 5]], [17, [0, 1, 3, 5]], [20, [0, 1, 3, 5]], [21, [0, 1, 3, 5]], [28, [0, 1, 3, 5]], [49, [0, 1, 3, 5]], [12, [0, 1, 3, 7]], [28, [0, 1, 3, 7]], [32, [0, 1, 3, 7]], [49, [0, 1, 3, 7]], [1, [0, 1, 3, 8]], [3, [0, 1, 3, 8]], [15, [0, 1, 3, 10]], [32, [0, 1, 3, 10]], [1, [0, 1, 3, 13]], [2, [0, 1, 3, 13]], [3, [0, 1, 3, 13]], [4, [0, 1, 3, 13]], [16, [0, 1, 3, 14]], [17, [0, 1, 3, 14]], [20, [0, 1, 3, 14]], [21, [0, 1, 3, 14]], [2, [0, 1, 3, 15]], [4, [0, 1, 3, 15]], [2, [0, 1, 3, 24]], [4, [0, 1, 3, 24]], [5, [0, 1, 3, 24]], [15, [0, 1, 3, 24]], [49, [0, 1, 3, 24]], [5, [0, 1, 3, 25]], [12, [0, 1, 3, 25]], [16, [0, 1, 3, 25]], [17, [0, 1, 3, 25]], [20, [0, 1, 3, 25]], [21, [0, 1, 3, 25]], [28, [0, 1, 3, 25]], [5, [0, 1, 3, 26]], [7, [0, 1, 3, 26]], [12, [0, 1, 3, 26]], [15, [0, 1, 3, 26]], [32, [0, 1, 3, 26]], [5, [0, 1, 3, 27]], [7, [0, 1, 3, 27]], [12, [0, 1, 3, 27]], [15, [0, 1, 3, 27]], [32, [0, 1, 3, 27]], [16, [0, 1, 4, 5]], [17, [0, 1, 4, 5]], [20, [0, 1, 4, 5]], [21, [0, 1, 4, 5]], [16, [0, 1, 4, 14]], [17, [0, 1, 4, 14]], [20, [0, 1, 4, 14]], [21, [0, 1, 4, 14]], [16, [0, 1, 4, 25]], [17, [0, 1, 4, 25]], [20, [0, 1, 4, 25]], [21, [0, 1, 4, 25]], [6, [0, 1, 5, 7]], [28, [0, 1, 5, 7]], [30, [0, 1, 5, 7]], [15, [0, 1, 5, 8]], [23, [0, 1, 5, 8]], [26, [0, 1, 5, 8]], [28, [0, 1, 5, 8]], [35, [0, 1, 5, 8]], [36, [0, 1, 5, 8]], [49, [0, 1, 5, 8]], [6, [0, 1, 5, 10]], [8, [0, 1, 5, 10]], [16, [0, 1, 5, 14]], [17, [0, 1, 5, 14]], [20, [0, 1, 5, 14]], [21, [0, 1, 5, 14]], [2, [0, 1, 5, 15]], [4, [0, 1, 5, 15]], [2, [0, 1, 5, 22]], [4, [0, 1, 5, 22]], [2, [0, 1, 5, 23]], [4, [0, 1, 5, 23]], [5, [0, 1, 5, 24]], [15, [0, 1, 5, 24]], [49, [0, 1, 5, 24]], [5, [0, 1, 5, 25]], [6, [0, 1, 5, 25]], [7, [0, 1, 5, 25]], [30, [0, 1, 5, 25]], [0, [0, 1, 5, 26]], [5, [0, 1, 5, 26]], [7, [0, 1, 5, 26]], [23, [0, 1, 5, 26]], [24, [0, 1, 5, 26]], [35, [0, 1, 5, 26]], [36, [0, 1, 5, 26]], [0, [0, 1, 5, 27]], [5, [0, 1, 5, 27]], [7, [0, 1, 5, 27]], [23, [0, 1, 5, 27]], [24, [0, 1, 5, 27]], [35, [0, 1, 5, 27]], [36, [0, 1, 5, 27]], [3, [0, 1, 7, 8]], [26, [0, 1, 7, 8]], [27, [0, 1, 7, 8]], [37, [0, 1, 7, 8]], [38, [0, 1, 7, 8]], [1, [0, 1, 7, 13]], [3, [0, 1, 7, 13]], [6, [0, 1, 7, 14]], [27, [0, 1, 7, 14]], [29, [0, 1, 7, 14]], [38, [0, 1, 7, 14]], [2, [0, 1, 7, 15]], [4, [0, 1, 7, 15]], [6, [0, 1, 7, 15]], [26, [0, 1, 7, 15]], [29, [0, 1, 7, 15]], [37, [0, 1, 7, 15]], [2, [0, 1, 7, 22]], [4, [0, 1, 7, 22]], [2, [0, 1, 7, 23]], [4, [0, 1, 7, 23]], [1, [0, 1, 7, 24]], [3, [0, 1, 7, 24]], [10, [0, 1, 7, 25]], [12, [0, 1, 7, 25]], [1, [0, 1, 7, 26]], [3, [0, 1, 7, 26]], [1, [0, 1, 7, 27]], [3, [0, 1, 7, 27]], [1, [0, 1, 8, 10]], [3, [0, 1, 8, 10]], [1, [0, 1, 8, 13]], [2, [0, 1, 8, 13]], [3, [0, 1, 8, 13]], [22, [0, 1, 8, 13]], [24, [0, 1, 8, 13]], [25, [0, 1, 8, 13]], [36, [0, 1, 8, 13]], [1, [0, 1, 8, 14]], [3, [0, 1, 8, 14]], [23, [0, 1, 8, 14]], [25, [0, 1, 8, 14]], [35, [0, 1, 8, 14]], [2, [0, 1, 8, 15]], [3, [0, 1, 8, 15]], [5, [0, 1, 8, 15]], [22, [0, 1, 8, 15]], [1, [0, 1, 10, 13]], [3, [0, 1, 10, 13]], [1, [0, 1, 10, 14]], [3, [0, 1, 10, 14]], [1, [0, 1, 10, 26]], [3, [0, 1, 10, 26]], [5, [0, 1, 10, 26]], [7, [0, 1, 10, 26]], [15, [0, 1, 10, 26]], [32, [0, 1, 10, 26]], [1, [0, 1, 10, 27]], [3, [0, 1, 10, 27]], [5, [0, 1, 10, 27]], [7, [0, 1, 10, 27]], [15, [0, 1, 10, 27]], [32, [0, 1, 10, 27]], [1, [0, 1, 13, 24]], [2, [0, 1, 13, 24]], [3, [0, 1, 13, 24]], [4, [0, 1, 13, 24]], [1, [0, 1, 13, 25]], [3, [0, 1, 13, 25]], [2, [0, 1, 13, 26]], [22, [0, 1, 13, 26]], [24, [0, 1, 13, 26]], [25, [0, 1, 13, 26]], [36, [0, 1, 13, 26]], [2, [0, 1, 13, 27]], [22, [0, 1, 13, 27]], [24, [0, 1, 13, 27]], [25, [0, 1, 13, 27]], [36, [0, 1, 13, 27]], [0, [0, 1, 14, 26]], [3, [0, 1, 14, 26]], [17, [0, 1, 14, 26]], [23, [0, 1, 14, 26]], [25, [0, 1, 14, 26]], [35, [0, 1, 14, 26]], [50, [0, 1, 14, 26]], [0, [0, 1, 14, 27]], [3, [0, 1, 14, 27]], [16, [0, 1, 14, 27]], [23, [0, 1, 14, 27]], [25, [0, 1, 14, 27]], [35, [0, 1, 14, 27]], [2, [0, 1, 15, 16]], [4, [0, 1, 15, 16]], [2, [0, 1, 15, 24]], [4, [0, 1, 15, 24]], [2, [0, 1, 16, 16]], [4, [0, 1, 16, 16]], [0, [0, 1, 25, 26]], [1, [0, 1, 25, 26]], [3, [0, 1, 25, 26]], [5, [0, 1, 25, 26]], [7, [0, 1, 25, 26]], [10, [0, 1, 25, 26]], [0, [0, 1, 25, 27]], [1, [0, 1, 25, 27]], [3, [0, 1, 25, 27]], [5, [0, 1, 25, 27]], [7, [0, 1, 25, 27]], [10, [0, 1, 25, 27]], [1, [0, 2, 2, 3]], [5, [0, 2, 2, 3]], [10, [0, 2, 2, 3]], [15, [0, 2, 2, 3]], [24, [0, 2, 2, 3]], [26, [0, 2, 2, 3]], [32, [0, 2, 2, 3]], [12, [0, 2, 2, 5]], [15, [0, 2, 2, 5]], [32, [0, 2, 2, 5]], [10, [0, 2, 2, 7]], [28, [0, 2, 2, 7]], [32, [0, 2, 2, 7]], [49, [0, 2, 2, 7]], [5, [0, 2, 2, 10]], [28, [0, 2, 2, 10]], [32, [0, 2, 2, 10]], [49, [0, 2, 2, 10]], [16, [0, 2, 2, 14]], [17, [0, 2, 2, 14]], [20, [0, 2, 2, 14]], [21, [0, 2, 2, 14]], [5, [0, 2, 2, 24]], [12, [0, 2, 2, 24]], [32, [0, 2, 2, 24]], [49, [0, 2, 2, 24]], [5, [0, 2, 2, 25]], [12, [0, 2, 2, 25]], [28, [0, 2, 2, 25]], [3, [0, 2, 2, 26]], [5, [0, 2, 2, 26]], [24, [0, 2, 2, 26]], [26, [0, 2, 2, 26]], [3, [0, 2, 2, 27]], [5, [0, 2, 2, 27]], [24, [0, 2, 2, 27]], [26, [0, 2, 2, 27]], [5, [0, 2, 3, 3]], [15, [0, 2, 3, 3]], [28, [0, 2, 3, 3]], [49, [0, 2, 3, 3]], [2, [0, 2, 3, 5]], [4, [0, 2, 3, 5]], [10, [0, 2, 3, 5]], [24, [0, 2, 3, 5]], [26, [0, 2, 3, 5]], [28, [0, 2, 3, 5]], [32, [0, 2, 3, 5]], [49, [0, 2, 3, 5]], [1, [0, 2, 3, 7]], [12, [0, 2, 3, 7]], [24, [0, 2, 3, 7]], [26, [0, 2, 3, 7]], [28, [0, 2, 3, 7]], [32, [0, 2, 3, 7]], [49, [0, 2, 3, 7]], [15, [0, 2, 3, 10]], [32, [0, 2, 3, 10]], [1, [0, 2, 3, 14]], [7, [0, 2, 3, 14]], [16, [0, 2, 3, 14]], [17, [0, 2, 3, 14]], [20, [0, 2, 3, 14]], [21, [0, 2, 3, 14]], [7, [0, 2, 3, 24]], [10, [0, 2, 3, 24]], [12, [0, 2, 3, 24]], [15, [0, 2, 3, 24]], [49, [0, 2, 3, 24]], [5, [0, 2, 3, 25]], [12, [0, 2, 3, 25]], [28, [0, 2, 3, 25]], [3, [0, 2, 3, 26]], [5, [0, 2, 3, 26]], [24, [0, 2, 3, 26]], [26, [0, 2, 3, 26]], [3, [0, 2, 3, 27]], [5, [0, 2, 3, 27]], [24, [0, 2, 3, 27]], [26, [0, 2, 3, 27]], [16, [0, 2, 4, 14]], [17, [0, 2, 4, 14]], [20, [0, 2, 4, 14]], [21, [0, 2, 4, 14]], [6, [0, 2, 5, 7]], [10, [0, 2, 5, 7]], [15, [0, 2, 5, 7]], [28, [0, 2, 5, 7]], [30, [0, 2, 5, 7]], [32, [0, 2, 5, 7]], [5, [0, 2, 5, 8]], [15, [0, 2, 5, 8]], [28, [0, 2, 5, 8]], [49, [0, 2, 5, 8]], [6, [0, 2, 5, 10]], [8, [0, 2, 5, 10]], [10, [0, 2, 5, 14]], [12, [0, 2, 5, 14]], [2, [0, 2, 5, 24]], [4, [0, 2, 5, 24]], [5, [0, 2, 5, 24]], [15, [0, 2, 5, 24]], [49, [0, 2, 5, 24]], [5, [0, 2, 5, 25]], [6, [0, 2, 5, 25]], [7, [0, 2, 5, 25]], [10, [0, 2, 5, 25]], [12, [0, 2, 5, 25]], [30, [0, 2, 5, 25]], [5, [0, 2, 5, 26]], [24, [0, 2, 5, 26]], [26, [0, 2, 5, 26]], [5, [0, 2, 5, 27]], [24, [0, 2, 5, 27]], [26, [0, 2, 5, 27]], [15, [0, 2, 7, 10]], [32, [0, 2, 7, 10]], [10, [0, 2, 7, 24]], [12, [0, 2, 7, 24]], [10, [0, 2, 7, 25]], [1, [0, 2, 7, 26]], [24, [0, 2, 7, 26]], [26, [0, 2, 7, 26]], [1, [0, 2, 7, 27]], [24, [0, 2, 7, 27]], [26, [0, 2, 7, 27]], [1, [0, 2, 10, 26]], [5, [0, 2, 10, 26]], [24, [0, 2, 10, 26]], [26, [0, 2, 10, 26]], [1, [0, 2, 10, 27]], [5, [0, 2, 10, 27]], [24, [0, 2, 10, 27]], [26, [0, 2, 10, 27]], [16, [0, 2, 14, 25]], [17, [0, 2, 14, 25]], [20, [0, 2, 14, 25]], [21, [0, 2, 14, 25]], [0, [0, 2, 14, 26]], [1, [0, 2, 14, 26]], [7, [0, 2, 14, 26]], [10, [0, 2, 14, 26]], [15, [0, 2, 14, 26]], [32, [0, 2, 14, 26]], [0, [0, 2, 14, 27]], [1, [0, 2, 14, 27]], [7, [0, 2, 14, 27]], [10, [0, 2, 14, 27]], [15, [0, 2, 14, 27]], [32, [0, 2, 14, 27]], [3, [0, 2, 25, 26]], [5, [0, 2, 25, 26]], [24, [0, 2, 25, 26]], [26, [0, 2, 25, 26]], [3, [0, 2, 25, 27]], [5, [0, 2, 25, 27]], [24, [0, 2, 25, 27]], [26, [0, 2, 25, 27]], [5, [0, 3, 3, 5]], [7, [0, 3, 3, 5]], [15, [0, 3, 3, 5]], [24, [0, 3, 3, 5]], [26, [0, 3, 3, 5]], [28, [0, 3, 3, 5]], [49, [0, 3, 3, 5]], [1, [0, 3, 3, 7]], [24, [0, 3, 3, 7]], [26, [0, 3, 3, 7]], [5, [0, 3, 3, 10]], [15, [0, 3, 3, 10]], [28, [0, 3, 3, 10]], [49, [0, 3, 3, 10]], [1, [0, 3, 3, 14]], [15, [0, 3, 3, 14]], [28, [0, 3, 3, 14]], [49, [0, 3, 3, 14]], [1, [0, 3, 3, 24]], [5, [0, 3, 3, 24]], [10, [0, 3, 3, 24]], [15, [0, 3, 3, 24]], [24, [0, 3, 3, 24]], [26, [0, 3, 3, 24]], [32, [0, 3, 3, 24]], [1, [0, 3, 3, 25]], [5, [0, 3, 3, 25]], [24, [0, 3, 3, 25]], [26, [0, 3, 3, 25]], [12, [0, 3, 5, 7]], [28, [0, 3, 5, 7]], [32, [0, 3, 5, 7]], [49, [0, 3, 5, 7]], [15, [0, 3, 5, 10]], [16, [0, 3, 5, 10]], [17, [0, 3, 5, 10]], [20, [0, 3, 5, 10]], [21, [0, 3, 5, 10]], [32, [0, 3, 5, 10]], [2, [0, 3, 5, 13]], [4, [0, 3, 5, 13]], [16, [0, 3, 5, 13]], [17, [0, 3, 5, 13]], [20, [0, 3, 5, 13]], [21, [0, 3, 5, 13]], [10, [0, 3, 5, 14]], [12, [0, 3, 5, 14]], [2, [0, 3, 5, 15]], [4, [0, 3, 5, 15]], [2, [0, 3, 5, 24]], [4, [0, 3, 5, 24]], [15, [0, 3, 5, 24]], [24, [0, 3, 5, 24]], [26, [0, 3, 5, 24]], [49, [0, 3, 5, 24]], [5, [0, 3, 5, 25]], [7, [0, 3, 5, 25]], [12, [0, 3, 5, 25]], [16, [0, 3, 5, 25]], [17, [0, 3, 5, 25]], [20, [0, 3, 5, 25]], [21, [0, 3, 5, 25]], [24, [0, 3, 5, 25]], [26, [0, 3, 5, 25]], [28, [0, 3, 5, 25]], [6, [0, 3, 5, 26]], [8, [0, 3, 5, 26]], [15, [0, 3, 5, 26]], [17, [0, 3, 5, 26]], [23, [0, 3, 5, 26]], [26, [0, 3, 5, 26]], [28, [0, 3, 5, 26]], [35, [0, 3, 5, 26]], [36, [0, 3, 5, 26]], [49, [0, 3, 5, 26]], [50, [0, 3, 5, 26]], [6, [0, 3, 5, 27]], [8, [0, 3, 5, 27]], [15, [0, 3, 5, 27]], [16, [0, 3, 5, 27]], [23, [0, 3, 5, 27]], [26, [0, 3, 5, 27]], [28, [0, 3, 5, 27]], [35, [0, 3, 5, 27]], [36, [0, 3, 5, 27]], [49, [0, 3, 5, 27]], [15, [0, 3, 7, 10]], [32, [0, 3, 7, 10]], [15, [0, 3, 7, 14]], [28, [0, 3, 7, 14]], [49, [0, 3, 7, 14]], [3, [0, 3, 7, 15]], [4, [0, 3, 7, 15]], [22, [0, 3, 7, 15]], [1, [0, 3, 7, 24]], [10, [0, 3, 7, 24]], [12, [0, 3, 7, 24]], [24, [0, 3, 7, 24]], [26, [0, 3, 7, 24]], [1, [0, 3, 7, 25]], [12, [0, 3, 7, 25]], [24, [0, 3, 7, 25]], [26, [0, 3, 7, 25]], [3, [0, 3, 7, 26]], [17, [0, 3, 7, 26]], [24, [0, 3, 7, 26]], [26, [0, 3, 7, 26]], [50, [0, 3, 7, 26]], [3, [0, 3, 7, 27]], [16, [0, 3, 7, 27]], [24, [0, 3, 7, 27]], [26, [0, 3, 7, 27]], [16, [0, 3, 10, 13]], [17, [0, 3, 10, 13]], [20, [0, 3, 10, 13]], [21, [0, 3, 10, 13]], [16, [0, 3, 10, 14]], [17, [0, 3, 10, 14]], [20, [0, 3, 10, 14]], [21, [0, 3, 10, 14]], [16, [0, 3, 13, 25]], [17, [0, 3, 13, 25]], [20, [0, 3, 13, 25]], [21, [0, 3, 13, 25]], [1, [0, 3, 13, 26]], [24, [0, 3, 13, 26]], [25, [0, 3, 13, 26]], [36, [0, 3, 13, 26]], [1, [0, 3, 13, 27]], [24, [0, 3, 13, 27]], [25, [0, 3, 13, 27]], [36, [0, 3, 13, 27]], [1, [0, 3, 14, 24]], [15, [0, 3, 14, 24]], [49, [0, 3, 14, 24]], [1, [0, 3, 14, 25]], [28, [0, 3, 14, 25]], [7, [0, 3, 14, 26]], [12, [0, 3, 14, 26]], [15, [0, 3, 14, 26]], [17, [0, 3, 14, 26]], [23, [0, 3, 14, 26]], [25, [0, 3, 14, 26]], [32, [0, 3, 14, 26]], [35, [0, 3, 14, 26]], [50, [0, 3, 14, 26]], [7, [0, 3, 14, 27]], [12, [0, 3, 14, 27]], [15, [0, 3, 14, 27]], [16, [0, 3, 14, 27]], [23, [0, 3, 14, 27]], [25, [0, 3, 14, 27]], [32, [0, 3, 14, 27]], [35, [0, 3, 14, 27]], [17, [0, 3, 15, 26]], [50, [0, 3, 15, 26]], [16, [0, 3, 15, 27]], [1, [0, 3, 25, 26]], [3, [0, 3, 25, 26]], [1, [0, 3, 25, 27]], [3, [0, 3, 25, 27]], [16, [0, 4, 5, 10]], [17, [0, 4, 5, 10]], [20, [0, 4, 5, 10]], [21, [0, 4, 5, 10]], [16, [0, 4, 5, 13]], [17, [0, 4, 5, 13]], [20, [0, 4, 5, 13]], [21, [0, 4, 5, 13]], [16, [0, 4, 5, 25]], [17, [0, 4, 5, 25]], [20, [0, 4, 5, 25]], [21, [0, 4, 5, 25]], [16, [0, 4, 10, 13]], [17, [0, 4, 10, 13]], [20, [0, 4, 10, 13]], [21, [0, 4, 10, 13]], [16, [0, 4, 10, 14]], [17, [0, 4, 10, 14]], [20, [0, 4, 10, 14]], [21, [0, 4, 10, 14]], [16, [0, 4, 13, 25]], [17, [0, 4, 13, 25]], [20, [0, 4, 13, 25]], [21, [0, 4, 13, 25]], [6, [0, 5, 5, 7]], [23, [0, 5, 5, 7]], [24, [0, 5, 5, 7]], [28, [0, 5, 5, 7]], [30, [0, 5, 5, 7]], [35, [0, 5, 5, 7]], [36, [0, 5, 5, 7]], [23, [0, 5, 5, 15]], [24, [0, 5, 5, 15]], [35, [0, 5, 5, 15]], [36, [0, 5, 5, 15]], [24, [0, 5, 5, 24]], [26, [0, 5, 5, 24]], [15, [0, 5, 7, 10]], [32, [0, 5, 7, 10]], [24, [0, 5, 7, 13]], [25, [0, 5, 7, 13]], [36, [0, 5, 7, 13]], [6, [0, 5, 7, 14]], [23, [0, 5, 7, 14]], [25, [0, 5, 7, 14]], [28, [0, 5, 7, 14]], [30, [0, 5, 7, 14]], [35, [0, 5, 7, 14]], [2, [0, 5, 7, 15]], [4, [0, 5, 7, 15]], [2, [0, 5, 7, 22]], [4, [0, 5, 7, 22]], [2, [0, 5, 7, 23]], [4, [0, 5, 7, 23]], [24, [0, 5, 7, 24]], [26, [0, 5, 7, 24]], [10, [0, 5, 7, 25]], [6, [0, 5, 7, 26]], [28, [0, 5, 7, 26]], [30, [0, 5, 7, 26]], [6, [0, 5, 7, 27]], [28, [0, 5, 7, 27]], [30, [0, 5, 7, 27]], [2, [0, 5, 8, 13]], [4, [0, 5, 8, 13]], [2, [0, 5, 8, 15]], [4, [0, 5, 8, 15]], [5, [0, 5, 8, 26]], [15, [0, 5, 8, 26]], [28, [0, 5, 8, 26]], [49, [0, 5, 8, 26]], [5, [0, 5, 8, 27]], [15, [0, 5, 8, 27]], [28, [0, 5, 8, 27]], [49, [0, 5, 8, 27]], [16, [0, 5, 10, 13]], [17, [0, 5, 10, 13]], [20, [0, 5, 10, 13]], [21, [0, 5, 10, 13]], [15, [0, 5, 10, 14]], [32, [0, 5, 10, 14]], [0, [0, 5, 10, 26]], [5, [0, 5, 10, 26]], [15, [0, 5, 10, 26]], [23, [0, 5, 10, 26]], [26, [0, 5, 10, 26]], [32, [0, 5, 10, 26]], [35, [0, 5, 10, 26]], [36, [0, 5, 10, 26]], [0, [0, 5, 10, 27]], [5, [0, 5, 10, 27]], [15, [0, 5, 10, 27]], [23, [0, 5, 10, 27]], [26, [0, 5, 10, 27]], [32, [0, 5, 10, 27]], [35, [0, 5, 10, 27]], [36, [0, 5, 10, 27]], [24, [0, 5, 13, 15]], [25, [0, 5, 13, 15]], [36, [0, 5, 13, 15]], [2, [0, 5, 13, 24]], [4, [0, 5, 13, 24]], [16, [0, 5, 13, 25]], [17, [0, 5, 13, 25]], [20, [0, 5, 13, 25]], [21, [0, 5, 13, 25]], [0, [0, 5, 13, 26]], [2, [0, 5, 13, 26]], [4, [0, 5, 13, 26]], [10, [0, 5, 13, 26]], [12, [0, 5, 13, 26]], [0, [0, 5, 13, 27]], [2, [0, 5, 13, 27]], [4, [0, 5, 13, 27]], [10, [0, 5, 13, 27]], [12, [0, 5, 13, 27]], [23, [0, 5, 14, 15]], [25, [0, 5, 14, 15]], [35, [0, 5, 14, 15]], [12, [0, 5, 14, 25]], [2, [0, 5, 15, 16]], [4, [0, 5, 15, 16]], [2, [0, 5, 15, 24]], [4, [0, 5, 15, 24]], [2, [0, 5, 16, 16]], [4, [0, 5, 16, 16]], [5, [0, 5, 24, 26]], [15, [0, 5, 24, 26]], [49, [0, 5, 24, 26]], [5, [0, 5, 24, 27]], [15, [0, 5, 24, 27]], [49, [0, 5, 24, 27]], [0, [0, 5, 25, 26]], [5, [0, 5, 25, 26]], [8, [0, 5, 25, 26]], [12, [0, 5, 25, 26]], [23, [0, 5, 25, 26]], [26, [0, 5, 25, 26]], [30, [0, 5, 25, 26]], [35, [0, 5, 25, 26]], [36, [0, 5, 25, 26]], [0, [0, 5, 25, 27]], [5, [0, 5, 25, 27]], [8, [0, 5, 25, 27]], [12, [0, 5, 25, 27]], [23, [0, 5, 25, 27]], [26, [0, 5, 25, 27]], [30, [0, 5, 25, 27]], [35, [0, 5, 25, 27]], [36, [0, 5, 25, 27]], [6, [0, 7, 7, 14]], [28, [0, 7, 7, 14]], [30, [0, 7, 7, 14]], [39, [0, 7, 7, 15]], [42, [0, 7, 7, 15]], [47, [0, 7, 7, 15]], [27, [0, 7, 7, 16]], [40, [0, 7, 7, 16]], [41, [0, 7, 7, 16]], [47, [0, 7, 7, 16]], [40, [0, 7, 7, 20]], [42, [0, 7, 7, 20]], [28, [0, 7, 8, 14]], [30, [0, 7, 8, 14]], [28, [0, 7, 8, 15]], [30, [0, 7, 8, 15]], [24, [0, 7, 8, 24]], [27, [0, 7, 8, 24]], [37, [0, 7, 8, 24]], [38, [0, 7, 8, 24]], [3, [0, 7, 10, 26]], [24, [0, 7, 10, 26]], [26, [0, 7, 10, 26]], [3, [0, 7, 10, 27]], [24, [0, 7, 10, 27]], [26, [0, 7, 10, 27]], [27, [0, 7, 14, 24]], [29, [0, 7, 14, 24]], [38, [0, 7, 14, 24]], [39, [0, 7, 15, 15]], [41, [0, 7, 15, 15]], [41, [0, 7, 15, 16]], [42, [0, 7, 15, 16]], [47, [0, 7, 15, 16]], [26, [0, 7, 15, 24]], [29, [0, 7, 15, 24]], [37, [0, 7, 15, 24]], [1, [0, 7, 15, 26]], [4, [0, 7, 15, 26]], [22, [0, 7, 15, 26]], [1, [0, 7, 15, 27]], [4, [0, 7, 15, 27]], [22, [0, 7, 15, 27]], [27, [0, 7, 16, 16]], [39, [0, 7, 16, 16]], [40, [0, 7, 16, 16]], [47, [0, 7, 16, 16]], [40, [0, 7, 16, 20]], [42, [0, 7, 16, 20]], [44, [0, 7, 16, 22]], [48, [0, 7, 16, 22]], [43, [0, 7, 16, 23]], [3, [0, 7, 25, 26]], [24, [0, 7, 25, 26]], [26, [0, 7, 25, 26]], [3, [0, 7, 25, 27]], [24, [0, 7, 25, 27]], [26, [0, 7, 25, 27]], [0, [0, 10, 13, 26]], [1, [0, 10, 13, 26]], [15, [0, 10, 13, 26]], [24, [0, 10, 13, 26]], [25, [0, 10, 13, 26]], [32, [0, 10, 13, 26]], [36, [0, 10, 13, 26]], [0, [0, 10, 13, 27]], [1, [0, 10, 13, 27]], [15, [0, 10, 13, 27]], [24, [0, 10, 13, 27]], [25, [0, 10, 13, 27]], [32, [0, 10, 13, 27]], [36, [0, 10, 13, 27]], [0, [0, 10, 14, 26]], [7, [0, 10, 14, 26]], [23, [0, 10, 14, 26]], [25, [0, 10, 14, 26]], [35, [0, 10, 14, 26]], [0, [0, 10, 14, 27]], [7, [0, 10, 14, 27]], [23, [0, 10, 14, 27]], [25, [0, 10, 14, 27]], [35, [0, 10, 14, 27]], [0, [0, 13, 25, 26]], [1, [0, 13, 25, 26]], [12, [0, 13, 25, 26]], [24, [0, 13, 25, 26]], [25, [0, 13, 25, 26]], [36, [0, 13, 25, 26]], [0, [0, 13, 25, 27]], [1, [0, 13, 25, 27]], [12, [0, 13, 25, 27]], [24, [0, 13, 25, 27]], [25, [0, 13, 25, 27]], [36, [0, 13, 25, 27]], [7, [0, 14, 25, 26]], [10, [0, 14, 25, 26]], [12, [0, 14, 25, 26]], [23, [0, 14, 25, 26]], [25, [0, 14, 25, 26]], [35, [0, 14, 25, 26]], [7, [0, 14, 25, 27]], [10, [0, 14, 25, 27]], [12, [0, 14, 25, 27]], [23, [0, 14, 25, 27]], [25, [0, 14, 25, 27]], [35, [0, 14, 25, 27]], [12, [1, 1, 2, 2]], [15, [1, 1, 2, 2]], [32, [1, 1, 2, 2]], [2, [1, 1, 2, 3]], [7, [1, 1, 2, 3]], [10, [1, 1, 2, 3]], [22, [1, 1, 2, 3]], [28, [1, 1, 2, 3]], [32, [1, 1, 2, 3]], [49, [1, 1, 2, 3]], [5, [1, 1, 2, 5]], [7, [1, 1, 2, 5]], [10, [1, 1, 2, 5]], [12, [1, 1, 2, 5]], [1, [1, 1, 2, 7]], [6, [1, 1, 2, 7]], [12, [1, 1, 2, 7]], [15, [1, 1, 2, 7]], [24, [1, 1, 2, 7]], [26, [1, 1, 2, 7]], [28, [1, 1, 2, 7]], [30, [1, 1, 2, 7]], [32, [1, 1, 2, 7]], [1, [1, 1, 2, 8]], [15, [1, 1, 2, 8]], [26, [1, 1, 2, 8]], [27, [1, 1, 2, 8]], [28, [1, 1, 2, 8]], [37, [1, 1, 2, 8]], [38, [1, 1, 2, 8]], [49, [1, 1, 2, 8]], [1, [1, 1, 2, 10]], [5, [1, 1, 2, 10]], [6, [1, 1, 2, 10]], [8, [1, 1, 2, 10]], [24, [1, 1, 2, 10]], [26, [1, 1, 2, 10]], [8, [1, 1, 2, 14]], [12, [1, 1, 2, 14]], [15, [1, 1, 2, 14]], [27, [1, 1, 2, 14]], [29, [1, 1, 2, 14]], [32, [1, 1, 2, 14]], [38, [1, 1, 2, 14]], [5, [1, 1, 2, 15]], [7, [1, 1, 2, 15]], [8, [1, 1, 2, 15]], [10, [1, 1, 2, 15]], [15, [1, 1, 2, 15]], [26, [1, 1, 2, 15]], [29, [1, 1, 2, 15]], [32, [1, 1, 2, 15]], [37, [1, 1, 2, 15]], [2, [1, 1, 2, 24]], [7, [1, 1, 2, 24]], [15, [1, 1, 2, 24]], [22, [1, 1, 2, 24]], [49, [1, 1, 2, 24]], [1, [1, 1, 2, 25]], [6, [1, 1, 2, 25]], [7, [1, 1, 2, 25]], [10, [1, 1, 2, 25]], [12, [1, 1, 2, 25]], [24, [1, 1, 2, 25]], [26, [1, 1, 2, 25]], [30, [1, 1, 2, 25]], [7, [1, 1, 3, 3]], [15, [1, 1, 3, 3]], [24, [1, 1, 3, 3]], [26, [1, 1, 3, 3]], [28, [1, 1, 3, 3]], [49, [1, 1, 3, 3]], [10, [1, 1, 3, 5]], [12, [1, 1, 3, 5]], [15, [1, 1, 3, 5]], [23, [1, 1, 3, 5]], [26, [1, 1, 3, 5]], [28, [1, 1, 3, 5]], [35, [1, 1, 3, 5]], [36, [1, 1, 3, 5]], [49, [1, 1, 3, 5]], [6, [1, 1, 3, 7]], [8, [1, 1, 3, 7]], [10, [1, 1, 3, 7]], [15, [1, 1, 3, 7]], [32, [1, 1, 3, 7]], [26, [1, 1, 3, 8]], [27, [1, 1, 3, 8]], [37, [1, 1, 3, 8]], [38, [1, 1, 3, 8]], [16, [1, 1, 3, 10]], [17, [1, 1, 3, 10]], [20, [1, 1, 3, 10]], [21, [1, 1, 3, 10]], [2, [1, 1, 3, 13]], [22, [1, 1, 3, 13]], [24, [1, 1, 3, 13]], [25, [1, 1, 3, 13]], [36, [1, 1, 3, 13]], [8, [1, 1, 3, 14]], [10, [1, 1, 3, 14]], [15, [1, 1, 3, 14]], [23, [1, 1, 3, 14]], [25, [1, 1, 3, 14]], [27, [1, 1, 3, 14]], [29, [1, 1, 3, 14]], [32, [1, 1, 3, 14]], [35, [1, 1, 3, 14]], [38, [1, 1, 3, 14]], [1, [1, 1, 3, 15]], [2, [1, 1, 3, 15]], [5, [1, 1, 3, 15]], [7, [1, 1, 3, 15]], [8, [1, 1, 3, 15]], [12, [1, 1, 3, 15]], [22, [1, 1, 3, 15]], [26, [1, 1, 3, 15]], [28, [1, 1, 3, 15]], [29, [1, 1, 3, 15]], [32, [1, 1, 3, 15]], [37, [1, 1, 3, 15]], [49, [1, 1, 3, 15]], [1, [1, 1, 3, 24]], [2, [1, 1, 3, 24]], [15, [1, 1, 3, 24]], [22, [1, 1, 3, 24]], [49, [1, 1, 3, 24]], [1, [1, 1, 3, 25]], [5, [1, 1, 3, 25]], [7, [1, 1, 3, 25]], [16, [1, 1, 3, 25]], [17, [1, 1, 3, 25]], [20, [1, 1, 3, 25]], [21, [1, 1, 3, 25]], [24, [1, 1, 3, 25]], [26, [1, 1, 3, 25]], [28, [1, 1, 3, 25]], [1, [1, 1, 3, 26]], [5, [1, 1, 3, 26]], [6, [1, 1, 3, 26]], [8, [1, 1, 3, 26]], [15, [1, 1, 3, 26]], [28, [1, 1, 3, 26]], [49, [1, 1, 3, 26]], [1, [1, 1, 3, 27]], [5, [1, 1, 3, 27]], [6, [1, 1, 3, 27]], [8, [1, 1, 3, 27]], [15, [1, 1, 3, 27]], [28, [1, 1, 3, 27]], [49, [1, 1, 3, 27]], [16, [1, 1, 4, 10]], [17, [1, 1, 4, 10]], [20, [1, 1, 4, 10]], [21, [1, 1, 4, 10]], [16, [1, 1, 4, 25]], [17, [1, 1, 4, 25]], [20, [1, 1, 4, 25]], [21, [1, 1, 4, 25]], [5, [1, 1, 5, 5]], [6, [1, 1, 5, 5]], [28, [1, 1, 5, 5]], [30, [1, 1, 5, 5]], [15, [1, 1, 5, 7]], [23, [1, 1, 5, 7]], [26, [1, 1, 5, 7]], [28, [1, 1, 5, 7]], [35, [1, 1, 5, 7]], [36, [1, 1, 5, 7]], [49, [1, 1, 5, 7]], [15, [1, 1, 5, 10]], [23, [1, 1, 5, 10]], [24, [1, 1, 5, 10]], [32, [1, 1, 5, 10]], [35, [1, 1, 5, 10]], [36, [1, 1, 5, 10]], [43, [1, 1, 5, 13]], [44, [1, 1, 5, 13]], [45, [1, 1, 5, 13]], [46, [1, 1, 5, 13]], [6, [1, 1, 5, 14]], [28, [1, 1, 5, 14]], [30, [1, 1, 5, 14]], [43, [1, 1, 5, 16]], [44, [1, 1, 5, 16]], [45, [1, 1, 5, 16]], [46, [1, 1, 5, 16]], [43, [1, 1, 5, 17]], [44, [1, 1, 5, 17]], [45, [1, 1, 5, 17]], [46, [1, 1, 5, 17]], [23, [1, 1, 5, 22]], [34, [1, 1, 5, 22]], [44, [1, 1, 5, 22]], [48, [1, 1, 5, 22]], [23, [1, 1, 5, 23]], [34, [1, 1, 5, 23]], [43, [1, 1, 5, 23]], [15, [1, 1, 5, 24]], [23, [1, 1, 5, 24]], [26, [1, 1, 5, 24]], [35, [1, 1, 5, 24]], [36, [1, 1, 5, 24]], [49, [1, 1, 5, 24]], [5, [1, 1, 5, 25]], [7, [1, 1, 5, 25]], [12, [1, 1, 5, 25]], [23, [1, 1, 5, 25]], [26, [1, 1, 5, 25]], [28, [1, 1, 5, 25]], [35, [1, 1, 5, 25]], [36, [1, 1, 5, 25]], [23, [1, 1, 5, 26]], [24, [1, 1, 5, 26]], [35, [1, 1, 5, 26]], [36, [1, 1, 5, 26]], [23, [1, 1, 5, 27]], [24, [1, 1, 5, 27]], [35, [1, 1, 5, 27]], [36, [1, 1, 5, 27]], [15, [1, 1, 7, 8]], [24, [1, 1, 7, 8]], [27, [1, 1, 7, 8]], [28, [1, 1, 7, 8]], [37, [1, 1, 7, 8]], [38, [1, 1, 7, 8]], [49, [1, 1, 7, 8]], [6, [1, 1, 7, 10]], [8, [1, 1, 7, 10]], [15, [1, 1, 7, 10]], [32, [1, 1, 7, 10]], [1, [1, 1, 7, 13]], [24, [1, 1, 7, 13]], [25, [1, 1, 7, 13]], [36, [1, 1, 7, 13]], [6, [1, 1, 7, 14]], [15, [1, 1, 7, 14]], [23, [1, 1, 7, 14]], [25, [1, 1, 7, 14]], [27, [1, 1, 7, 14]], [28, [1, 1, 7, 14]], [29, [1, 1, 7, 14]], [35, [1, 1, 7, 14]], [38, [1, 1, 7, 14]], [49, [1, 1, 7, 14]], [1, [1, 1, 7, 15]], [2, [1, 1, 7, 15]], [16, [1, 1, 7, 15]], [17, [1, 1, 7, 15]], [20, [1, 1, 7, 15]], [21, [1, 1, 7, 15]], [22, [1, 1, 7, 15]], [26, [1, 1, 7, 15]], [28, [1, 1, 7, 15]], [29, [1, 1, 7, 15]], [30, [1, 1, 7, 15]], [37, [1, 1, 7, 15]], [39, [1, 1, 7, 15]], [42, [1, 1, 7, 15]], [47, [1, 1, 7, 15]], [27, [1, 1, 7, 16]], [40, [1, 1, 7, 16]], [41, [1, 1, 7, 16]], [47, [1, 1, 7, 16]], [40, [1, 1, 7, 20]], [42, [1, 1, 7, 20]], [1, [1, 1, 7, 22]], [2, [1, 1, 7, 22]], [22, [1, 1, 7, 22]], [1, [1, 1, 7, 23]], [2, [1, 1, 7, 23]], [22, [1, 1, 7, 23]], [15, [1, 1, 7, 24]], [49, [1, 1, 7, 24]], [1, [1, 1, 7, 25]], [6, [1, 1, 7, 25]], [10, [1, 1, 7, 25]], [24, [1, 1, 7, 25]], [26, [1, 1, 7, 25]], [30, [1, 1, 7, 25]], [1, [1, 1, 7, 26]], [6, [1, 1, 7, 26]], [17, [1, 1, 7, 26]], [24, [1, 1, 7, 26]], [26, [1, 1, 7, 26]], [28, [1, 1, 7, 26]], [30, [1, 1, 7, 26]], [50, [1, 1, 7, 26]], [1, [1, 1, 7, 27]], [6, [1, 1, 7, 27]], [16, [1, 1, 7, 27]], [24, [1, 1, 7, 27]], [26, [1, 1, 7, 27]], [28, [1, 1, 7, 27]], [30, [1, 1, 7, 27]], [26, [1, 1, 8, 10]], [27, [1, 1, 8, 10]], [37, [1, 1, 8, 10]], [38, [1, 1, 8, 10]], [15, [1, 1, 8, 14]], [30, [1, 1, 8, 14]], [49, [1, 1, 8, 14]], [15, [1, 1, 8, 15]], [30, [1, 1, 8, 15]], [49, [1, 1, 8, 15]], [24, [1, 1, 8, 24]], [27, [1, 1, 8, 24]], [37, [1, 1, 8, 24]], [38, [1, 1, 8, 24]], [1, [1, 1, 8, 25]], [5, [1, 1, 8, 25]], [24, [1, 1, 8, 25]], [27, [1, 1, 8, 25]], [37, [1, 1, 8, 25]], [38, [1, 1, 8, 25]], [1, [1, 1, 8, 26]], [15, [1, 1, 8, 26]], [26, [1, 1, 8, 26]], [27, [1, 1, 8, 26]], [28, [1, 1, 8, 26]], [37, [1, 1, 8, 26]], [38, [1, 1, 8, 26]], [49, [1, 1, 8, 26]], [1, [1, 1, 8, 27]], [15, [1, 1, 8, 27]], [26, [1, 1, 8, 27]], [27, [1, 1, 8, 27]], [28, [1, 1, 8, 27]], [37, [1, 1, 8, 27]], [38, [1, 1, 8, 27]], [49, [1, 1, 8, 27]], [1, [1, 1, 10, 13]], [24, [1, 1, 10, 13]], [25, [1, 1, 10, 13]], [36, [1, 1, 10, 13]], [1, [1, 1, 10, 14]], [6, [1, 1, 10, 14]], [7, [1, 1, 10, 14]], [23, [1, 1, 10, 14]], [25, [1, 1, 10, 14]], [27, [1, 1, 10, 14]], [29, [1, 1, 10, 14]], [35, [1, 1, 10, 14]], [38, [1, 1, 10, 14]], [6, [1, 1, 10, 15]], [7, [1, 1, 10, 15]], [15, [1, 1, 10, 15]], [26, [1, 1, 10, 15]], [29, [1, 1, 10, 15]], [32, [1, 1, 10, 15]], [37, [1, 1, 10, 15]], [0, [1, 1, 10, 26]], [15, [1, 1, 10, 26]], [32, [1, 1, 10, 26]], [0, [1, 1, 10, 27]], [15, [1, 1, 10, 27]], [32, [1, 1, 10, 27]], [43, [1, 1, 13, 13]], [44, [1, 1, 13, 13]], [45, [1, 1, 13, 13]], [46, [1, 1, 13, 13]], [43, [1, 1, 13, 16]], [44, [1, 1, 13, 16]], [45, [1, 1, 13, 16]], [46, [1, 1, 13, 16]], [43, [1, 1, 13, 17]], [44, [1, 1, 13, 17]], [45, [1, 1, 13, 17]], [46, [1, 1, 13, 17]], [34, [1, 1, 13, 22]], [44, [1, 1, 13, 22]], [48, [1, 1, 13, 22]], [34, [1, 1, 13, 23]], [43, [1, 1, 13, 23]], [2, [1, 1, 13, 24]], [22, [1, 1, 13, 24]], [24, [1, 1, 13, 24]], [25, [1, 1, 13, 24]], [36, [1, 1, 13, 24]], [1, [1, 1, 13, 25]], [24, [1, 1, 13, 25]], [25, [1, 1, 13, 25]], [36, [1, 1, 13, 25]], [1, [1, 1, 13, 26]], [24, [1, 1, 13, 26]], [25, [1, 1, 13, 26]], [36, [1, 1, 13, 26]], [1, [1, 1, 13, 27]], [24, [1, 1, 13, 27]], [25, [1, 1, 13, 27]], [36, [1, 1, 13, 27]], [23, [1, 1, 14, 24]], [25, [1, 1, 14, 24]], [27, [1, 1, 14, 24]], [29, [1, 1, 14, 24]], [35, [1, 1, 14, 24]], [38, [1, 1, 14, 24]], [7, [1, 1, 14, 25]], [10, [1, 1, 14, 25]], [12, [1, 1, 14, 25]], [23, [1, 1, 14, 25]], [25, [1, 1, 14, 25]], [27, [1, 1, 14, 25]], [28, [1, 1, 14, 25]], [29, [1, 1, 14, 25]], [30, [1, 1, 14, 25]], [35, [1, 1, 14, 25]], [38, [1, 1, 14, 25]], [1, [1, 1, 14, 26]], [6, [1, 1, 14, 26]], [17, [1, 1, 14, 26]], [23, [1, 1, 14, 26]], [25, [1, 1, 14, 26]], [27, [1, 1, 14, 26]], [29, [1, 1, 14, 26]], [35, [1, 1, 14, 26]], [38, [1, 1, 14, 26]], [50, [1, 1, 14, 26]], [1, [1, 1, 14, 27]], [6, [1, 1, 14, 27]], [16, [1, 1, 14, 27]], [23, [1, 1, 14, 27]], [25, [1, 1, 14, 27]], [27, [1, 1, 14, 27]], [29, [1, 1, 14, 27]], [35, [1, 1, 14, 27]], [38, [1, 1, 14, 27]], [39, [1, 1, 15, 15]], [42, [1, 1, 15, 15]], [47, [1, 1, 15, 15]], [1, [1, 1, 15, 16]], [2, [1, 1, 15, 16]], [5, [1, 1, 15, 16]], [22, [1, 1, 15, 16]], [40, [1, 1, 15, 16]], [41, [1, 1, 15, 16]], [47, [1, 1, 15, 16]], [40, [1, 1, 15, 20]], [42, [1, 1, 15, 20]], [1, [1, 1, 15, 24]], [2, [1, 1, 15, 24]], [15, [1, 1, 15, 24]], [22, [1, 1, 15, 24]], [26, [1, 1, 15, 24]], [29, [1, 1, 15, 24]], [37, [1, 1, 15, 24]], [49, [1, 1, 15, 24]], [7, [1, 1, 15, 25]], [10, [1, 1, 15, 25]], [26, [1, 1, 15, 25]], [29, [1, 1, 15, 25]], [30, [1, 1, 15, 25]], [37, [1, 1, 15, 25]], [6, [1, 1, 15, 26]], [17, [1, 1, 15, 26]], [26, [1, 1, 15, 26]], [29, [1, 1, 15, 26]], [37, [1, 1, 15, 26]], [50, [1, 1, 15, 26]], [6, [1, 1, 15, 27]], [16, [1, 1, 15, 27]], [26, [1, 1, 15, 27]], [29, [1, 1, 15, 27]], [37, [1, 1, 15, 27]], [1, [1, 1, 16, 16]], [2, [1, 1, 16, 16]], [5, [1, 1, 16, 16]], [22, [1, 1, 16, 16]], [27, [1, 1, 16, 16]], [23, [1, 1, 16, 22]], [23, [1, 1, 16, 23]], [1, [1, 1, 24, 26]], [5, [1, 1, 24, 26]], [15, [1, 1, 24, 26]], [49, [1, 1, 24, 26]], [1, [1, 1, 24, 27]], [5, [1, 1, 24, 27]], [15, [1, 1, 24, 27]], [49, [1, 1, 24, 27]], [0, [1, 1, 25, 26]], [8, [1, 1, 25, 26]], [12, [1, 1, 25, 26]], [30, [1, 1, 25, 26]], [0, [1, 1, 25, 27]], [8, [1, 1, 25, 27]], [12, [1, 1, 25, 27]], [30, [1, 1, 25, 27]], [1, [1, 2, 2, 3]], [3, [1, 2, 2, 3]], [5, [1, 2, 2, 3]], [10, [1, 2, 2, 3]], [15, [1, 2, 2, 3]], [16, [1, 2, 2, 3]], [17, [1, 2, 2, 3]], [20, [1, 2, 2, 3]], [21, [1, 2, 2, 3]], [24, [1, 2, 2, 3]], [26, [1, 2, 2, 3]], [32, [1, 2, 2, 3]], [16, [1, 2, 2, 4]], [17, [1, 2, 2, 4]], [20, [1, 2, 2, 4]], [21, [1, 2, 2, 4]], [5, [1, 2, 2, 5]], [12, [1, 2, 2, 5]], [15, [1, 2, 2, 5]], [24, [1, 2, 2, 5]], [26, [1, 2, 2, 5]], [32, [1, 2, 2, 5]], [1, [1, 2, 2, 7]], [24, [1, 2, 2, 7]], [26, [1, 2, 2, 7]], [1, [1, 2, 2, 10]], [5, [1, 2, 2, 10]], [24, [1, 2, 2, 10]], [26, [1, 2, 2, 10]], [1, [1, 2, 2, 14]], [6, [1, 2, 2, 14]], [12, [1, 2, 2, 14]], [15, [1, 2, 2, 14]], [28, [1, 2, 2, 14]], [30, [1, 2, 2, 14]], [32, [1, 2, 2, 14]], [5, [1, 2, 2, 15]], [6, [1, 2, 2, 15]], [12, [1, 2, 2, 15]], [15, [1, 2, 2, 15]], [28, [1, 2, 2, 15]], [30, [1, 2, 2, 15]], [32, [1, 2, 2, 15]], [5, [1, 2, 2, 24]], [10, [1, 2, 2, 24]], [12, [1, 2, 2, 24]], [24, [1, 2, 2, 24]], [26, [1, 2, 2, 24]], [1, [1, 2, 2, 25]], [3, [1, 2, 2, 25]], [10, [1, 2, 2, 25]], [12, [1, 2, 2, 25]], [0, [1, 2, 2, 26]], [10, [1, 2, 2, 26]], [15, [1, 2, 2, 26]], [32, [1, 2, 2, 26]], [0, [1, 2, 2, 27]], [10, [1, 2, 2, 27]], [15, [1, 2, 2, 27]], [32, [1, 2, 2, 27]], [3, [1, 2, 3, 3]], [5, [1, 2, 3, 3]], [24, [1, 2, 3, 3]], [26, [1, 2, 3, 3]], [2, [1, 2, 3, 5]], [4, [1, 2, 3, 5]], [10, [1, 2, 3, 5]], [15, [1, 2, 3, 5]], [32, [1, 2, 3, 5]], [1, [1, 2, 3, 7]], [12, [1, 2, 3, 7]], [15, [1, 2, 3, 7]], [32, [1, 2, 3, 7]], [1, [1, 2, 3, 8]], [5, [1, 2, 3, 8]], [24, [1, 2, 3, 8]], [27, [1, 2, 3, 8]], [37, [1, 2, 3, 8]], [38, [1, 2, 3, 8]], [1, [1, 2, 3, 10]], [15, [1, 2, 3, 10]], [32, [1, 2, 3, 10]], [6, [1, 2, 3, 14]], [7, [1, 2, 3, 14]], [10, [1, 2, 3, 14]], [15, [1, 2, 3, 14]], [27, [1, 2, 3, 14]], [29, [1, 2, 3, 14]], [32, [1, 2, 3, 14]], [38, [1, 2, 3, 14]], [5, [1, 2, 3, 15]], [6, [1, 2, 3, 15]], [10, [1, 2, 3, 15]], [15, [1, 2, 3, 15]], [26, [1, 2, 3, 15]], [29, [1, 2, 3, 15]], [32, [1, 2, 3, 15]], [37, [1, 2, 3, 15]], [5, [1, 2, 3, 24]], [7, [1, 2, 3, 24]], [10, [1, 2, 3, 24]], [12, [1, 2, 3, 24]], [12, [1, 2, 3, 25]], [16, [1, 2, 3, 25]], [17, [1, 2, 3, 25]], [20, [1, 2, 3, 25]], [21, [1, 2, 3, 25]], [1, [1, 2, 3, 26]], [7, [1, 2, 3, 26]], [12, [1, 2, 3, 26]], [15, [1, 2, 3, 26]], [24, [1, 2, 3, 26]], [26, [1, 2, 3, 26]], [32, [1, 2, 3, 26]], [1, [1, 2, 3, 27]], [7, [1, 2, 3, 27]], [12, [1, 2, 3, 27]], [15, [1, 2, 3, 27]], [24, [1, 2, 3, 27]], [26, [1, 2, 3, 27]], [32, [1, 2, 3, 27]], [16, [1, 2, 4, 25]], [17, [1, 2, 4, 25]], [20, [1, 2, 4, 25]], [21, [1, 2, 4, 25]], [10, [1, 2, 5, 7]], [15, [1, 2, 5, 7]], [32, [1, 2, 5, 7]], [2, [1, 2, 5, 24]], [4, [1, 2, 5, 24]], [5, [1, 2, 5, 25]], [7, [1, 2, 5, 25]], [10, [1, 2, 5, 25]], [12, [1, 2, 5, 25]], [6, [1, 2, 7, 7]], [28, [1, 2, 7, 7]], [30, [1, 2, 7, 7]], [15, [1, 2, 7, 8]], [24, [1, 2, 7, 8]], [26, [1, 2, 7, 8]], [28, [1, 2, 7, 8]], [49, [1, 2, 7, 8]], [6, [1, 2, 7, 10]], [8, [1, 2, 7, 10]], [15, [1, 2, 7, 10]], [28, [1, 2, 7, 10]], [49, [1, 2, 7, 10]], [6, [1, 2, 7, 14]], [15, [1, 2, 7, 14]], [30, [1, 2, 7, 14]], [49, [1, 2, 7, 14]], [6, [1, 2, 7, 15]], [10, [1, 2, 7, 15]], [12, [1, 2, 7, 15]], [15, [1, 2, 7, 15]], [30, [1, 2, 7, 15]], [49, [1, 2, 7, 15]], [1, [1, 2, 7, 24]], [12, [1, 2, 7, 24]], [32, [1, 2, 7, 24]], [49, [1, 2, 7, 24]], [6, [1, 2, 7, 25]], [30, [1, 2, 7, 25]], [12, [1, 2, 7, 26]], [15, [1, 2, 7, 26]], [32, [1, 2, 7, 26]], [12, [1, 2, 7, 27]], [15, [1, 2, 7, 27]], [32, [1, 2, 7, 27]], [15, [1, 2, 8, 14]], [28, [1, 2, 8, 14]], [49, [1, 2, 8, 14]], [15, [1, 2, 8, 15]], [28, [1, 2, 8, 15]], [49, [1, 2, 8, 15]], [1, [1, 2, 8, 25]], [5, [1, 2, 8, 25]], [24, [1, 2, 8, 25]], [27, [1, 2, 8, 25]], [37, [1, 2, 8, 25]], [38, [1, 2, 8, 25]], [7, [1, 2, 10, 14]], [8, [1, 2, 10, 14]], [28, [1, 2, 10, 14]], [30, [1, 2, 10, 14]], [7, [1, 2, 10, 15]], [8, [1, 2, 10, 15]], [28, [1, 2, 10, 15]], [30, [1, 2, 10, 15]], [24, [1, 2, 10, 24]], [26, [1, 2, 10, 24]], [15, [1, 2, 10, 26]], [32, [1, 2, 10, 26]], [15, [1, 2, 10, 27]], [32, [1, 2, 10, 27]], [10, [1, 2, 14, 25]], [12, [1, 2, 14, 25]], [27, [1, 2, 14, 25]], [28, [1, 2, 14, 25]], [29, [1, 2, 14, 25]], [30, [1, 2, 14, 25]], [38, [1, 2, 14, 25]], [10, [1, 2, 15, 25]], [12, [1, 2, 15, 25]], [26, [1, 2, 15, 25]], [28, [1, 2, 15, 25]], [29, [1, 2, 15, 25]], [30, [1, 2, 15, 25]], [37, [1, 2, 15, 25]], [0, [1, 2, 25, 26]], [1, [1, 2, 25, 26]], [7, [1, 2, 25, 26]], [10, [1, 2, 25, 26]], [24, [1, 2, 25, 26]], [26, [1, 2, 25, 26]], [0, [1, 2, 25, 27]], [1, [1, 2, 25, 27]], [7, [1, 2, 25, 27]], [10, [1, 2, 25, 27]], [24, [1, 2, 25, 27]], [26, [1, 2, 25, 27]], [7, [1, 3, 3, 5]], [15, [1, 3, 3, 5]], [28, [1, 3, 3, 5]], [49, [1, 3, 3, 5]], [1, [1, 3, 3, 7]], [3, [1, 3, 3, 7]], [1, [1, 3, 3, 8]], [5, [1, 3, 3, 8]], [1, [1, 3, 3, 10]], [5, [1, 3, 3, 10]], [15, [1, 3, 3, 10]], [28, [1, 3, 3, 10]], [49, [1, 3, 3, 10]], [6, [1, 3, 3, 14]], [15, [1, 3, 3, 14]], [30, [1, 3, 3, 14]], [49, [1, 3, 3, 14]], [5, [1, 3, 3, 15]], [6, [1, 3, 3, 15]], [28, [1, 3, 3, 15]], [30, [1, 3, 3, 15]], [1, [1, 3, 3, 24]], [10, [1, 3, 3, 24]], [15, [1, 3, 3, 24]], [32, [1, 3, 3, 24]], [1, [1, 3, 3, 25]], [5, [1, 3, 3, 25]], [24, [1, 3, 3, 25]], [26, [1, 3, 3, 25]], [1, [1, 3, 3, 26]], [5, [1, 3, 3, 26]], [24, [1, 3, 3, 26]], [26, [1, 3, 3, 26]], [1, [1, 3, 3, 27]], [5, [1, 3, 3, 27]], [24, [1, 3, 3, 27]], [26, [1, 3, 3, 27]], [5, [1, 3, 5, 5]], [10, [1, 3, 5, 5]], [28, [1, 3, 5, 5]], [32, [1, 3, 5, 5]], [49, [1, 3, 5, 5]], [12, [1, 3, 5, 7]], [28, [1, 3, 5, 7]], [32, [1, 3, 5, 7]], [49, [1, 3, 5, 7]], [5, [1, 3, 5, 8]], [24, [1, 3, 5, 8]], [26, [1, 3, 5, 8]], [2, [1, 3, 5, 13]], [4, [1, 3, 5, 13]], [6, [1, 3, 5, 14]], [8, [1, 3, 5, 14]], [12, [1, 3, 5, 14]], [15, [1, 3, 5, 14]], [16, [1, 3, 5, 14]], [17, [1, 3, 5, 14]], [20, [1, 3, 5, 14]], [21, [1, 3, 5, 14]], [32, [1, 3, 5, 14]], [2, [1, 3, 5, 15]], [4, [1, 3, 5, 15]], [2, [1, 3, 5, 24]], [4, [1, 3, 5, 24]], [5, [1, 3, 5, 24]], [15, [1, 3, 5, 24]], [49, [1, 3, 5, 24]], [5, [1, 3, 5, 25]], [7, [1, 3, 5, 25]], [24, [1, 3, 5, 25]], [26, [1, 3, 5, 25]], [28, [1, 3, 5, 25]], [3, [1, 3, 7, 8]], [6, [1, 3, 7, 14]], [15, [1, 3, 7, 14]], [30, [1, 3, 7, 14]], [49, [1, 3, 7, 14]], [2, [1, 3, 7, 15]], [4, [1, 3, 7, 15]], [8, [1, 3, 7, 15]], [10, [1, 3, 7, 15]], [15, [1, 3, 7, 15]], [28, [1, 3, 7, 15]], [30, [1, 3, 7, 15]], [32, [1, 3, 7, 15]], [1, [1, 3, 7, 24]], [10, [1, 3, 7, 24]], [12, [1, 3, 7, 24]], [1, [1, 3, 7, 25]], [24, [1, 3, 7, 25]], [26, [1, 3, 7, 25]], [1, [1, 3, 7, 26]], [6, [1, 3, 7, 26]], [8, [1, 3, 7, 26]], [10, [1, 3, 7, 26]], [28, [1, 3, 7, 26]], [32, [1, 3, 7, 26]], [49, [1, 3, 7, 26]], [1, [1, 3, 7, 27]], [6, [1, 3, 7, 27]], [8, [1, 3, 7, 27]], [10, [1, 3, 7, 27]], [28, [1, 3, 7, 27]], [32, [1, 3, 7, 27]], [49, [1, 3, 7, 27]], [3, [1, 3, 8, 14]], [12, [1, 3, 8, 14]], [28, [1, 3, 8, 14]], [32, [1, 3, 8, 14]], [49, [1, 3, 8, 14]], [5, [1, 3, 8, 15]], [12, [1, 3, 8, 15]], [28, [1, 3, 8, 15]], [32, [1, 3, 8, 15]], [49, [1, 3, 8, 15]], [1, [1, 3, 8, 25]], [5, [1, 3, 8, 25]], [24, [1, 3, 8, 25]], [27, [1, 3, 8, 25]], [37, [1, 3, 8, 25]], [38, [1, 3, 8, 25]], [1, [1, 3, 8, 26]], [5, [1, 3, 8, 26]], [24, [1, 3, 8, 26]], [27, [1, 3, 8, 26]], [37, [1, 3, 8, 26]], [38, [1, 3, 8, 26]], [1, [1, 3, 8, 27]], [5, [1, 3, 8, 27]], [24, [1, 3, 8, 27]], [27, [1, 3, 8, 27]], [37, [1, 3, 8, 27]], [38, [1, 3, 8, 27]], [15, [1, 3, 10, 13]], [32, [1, 3, 10, 13]], [15, [1, 3, 10, 15]], [32, [1, 3, 10, 15]], [12, [1, 3, 13, 25]], [17, [1, 3, 13, 26]], [50, [1, 3, 13, 26]], [16, [1, 3, 13, 27]], [15, [1, 3, 14, 24]], [49, [1, 3, 14, 24]], [3, [1, 3, 14, 25]], [6, [1, 3, 14, 25]], [7, [1, 3, 14, 25]], [27, [1, 3, 14, 25]], [28, [1, 3, 14, 25]], [29, [1, 3, 14, 25]], [38, [1, 3, 14, 25]], [1, [1, 3, 14, 26]], [3, [1, 3, 14, 26]], [7, [1, 3, 14, 26]], [8, [1, 3, 14, 26]], [27, [1, 3, 14, 26]], [29, [1, 3, 14, 26]], [38, [1, 3, 14, 26]], [1, [1, 3, 14, 27]], [3, [1, 3, 14, 27]], [7, [1, 3, 14, 27]], [8, [1, 3, 14, 27]], [27, [1, 3, 14, 27]], [29, [1, 3, 14, 27]], [38, [1, 3, 14, 27]], [5, [1, 3, 15, 24]], [6, [1, 3, 15, 25]], [7, [1, 3, 15, 25]], [12, [1, 3, 15, 25]], [26, [1, 3, 15, 25]], [29, [1, 3, 15, 25]], [37, [1, 3, 15, 25]], [7, [1, 3, 15, 26]], [8, [1, 3, 15, 26]], [17, [1, 3, 15, 26]], [26, [1, 3, 15, 26]], [29, [1, 3, 15, 26]], [37, [1, 3, 15, 26]], [50, [1, 3, 15, 26]], [7, [1, 3, 15, 27]], [8, [1, 3, 15, 27]], [16, [1, 3, 15, 27]], [26, [1, 3, 15, 27]], [29, [1, 3, 15, 27]], [37, [1, 3, 15, 27]], [5, [1, 3, 24, 26]], [5, [1, 3, 24, 27]], [1, [1, 3, 25, 26]], [7, [1, 3, 25, 26]], [24, [1, 3, 25, 26]], [26, [1, 3, 25, 26]], [1, [1, 3, 25, 27]], [7, [1, 3, 25, 27]], [24, [1, 3, 25, 27]], [26, [1, 3, 25, 27]], [16, [1, 4, 5, 14]], [17, [1, 4, 5, 14]], [20, [1, 4, 5, 14]], [21, [1, 4, 5, 14]], [5, [1, 5, 5, 8]], [24, [1, 5, 5, 8]], [26, [1, 5, 5, 8]], [15, [1, 5, 5, 10]], [24, [1, 5, 5, 10]], [26, [1, 5, 5, 10]], [28, [1, 5, 5, 10]], [49, [1, 5, 5, 10]], [5, [1, 5, 5, 24]], [10, [1, 5, 5, 24]], [15, [1, 5, 5, 24]], [24, [1, 5, 5, 24]], [26, [1, 5, 5, 24]], [32, [1, 5, 5, 24]], [24, [1, 5, 7, 8]], [26, [1, 5, 7, 8]], [15, [1, 5, 7, 10]], [24, [1, 5, 7, 10]], [26, [1, 5, 7, 10]], [32, [1, 5, 7, 10]], [43, [1, 5, 7, 13]], [44, [1, 5, 7, 13]], [45, [1, 5, 7, 13]], [46, [1, 5, 7, 13]], [6, [1, 5, 7, 14]], [28, [1, 5, 7, 14]], [30, [1, 5, 7, 14]], [2, [1, 5, 7, 15]], [4, [1, 5, 7, 15]], [43, [1, 5, 7, 16]], [44, [1, 5, 7, 16]], [45, [1, 5, 7, 16]], [46, [1, 5, 7, 16]], [43, [1, 5, 7, 17]], [44, [1, 5, 7, 17]], [45, [1, 5, 7, 17]], [46, [1, 5, 7, 17]], [2, [1, 5, 7, 22]], [4, [1, 5, 7, 22]], [23, [1, 5, 7, 22]], [34, [1, 5, 7, 22]], [44, [1, 5, 7, 22]], [48, [1, 5, 7, 22]], [2, [1, 5, 7, 23]], [4, [1, 5, 7, 23]], [23, [1, 5, 7, 23]], [34, [1, 5, 7, 23]], [43, [1, 5, 7, 23]], [24, [1, 5, 7, 24]], [26, [1, 5, 7, 24]], [10, [1, 5, 7, 25]], [5, [1, 5, 8, 10]], [24, [1, 5, 8, 10]], [26, [1, 5, 8, 10]], [15, [1, 5, 8, 14]], [28, [1, 5, 8, 14]], [49, [1, 5, 8, 14]], [6, [1, 5, 10, 14]], [8, [1, 5, 10, 14]], [15, [1, 5, 10, 14]], [28, [1, 5, 10, 14]], [49, [1, 5, 10, 14]], [2, [1, 5, 13, 24]], [4, [1, 5, 13, 24]], [10, [1, 5, 14, 24]], [32, [1, 5, 14, 24]], [49, [1, 5, 14, 24]], [6, [1, 5, 14, 25]], [30, [1, 5, 14, 25]], [0, [1, 5, 14, 26]], [0, [1, 5, 14, 27]], [2, [1, 5, 15, 16]], [4, [1, 5, 15, 16]], [2, [1, 5, 15, 24]], [4, [1, 5, 15, 24]], [2, [1, 5, 16, 16]], [4, [1, 5, 16, 16]], [6, [1, 7, 7, 15]], [28, [1, 7, 7, 15]], [30, [1, 7, 7, 15]], [6, [1, 7, 7, 26]], [28, [1, 7, 7, 26]], [30, [1, 7, 7, 26]], [6, [1, 7, 7, 27]], [28, [1, 7, 7, 27]], [30, [1, 7, 7, 27]], [3, [1, 7, 8, 10]], [24, [1, 7, 8, 10]], [26, [1, 7, 8, 10]], [15, [1, 7, 8, 15]], [28, [1, 7, 8, 15]], [49, [1, 7, 8, 15]], [15, [1, 7, 8, 26]], [24, [1, 7, 8, 26]], [26, [1, 7, 8, 26]], [28, [1, 7, 8, 26]], [49, [1, 7, 8, 26]], [15, [1, 7, 8, 27]], [24, [1, 7, 8, 27]], [26, [1, 7, 8, 27]], [28, [1, 7, 8, 27]], [49, [1, 7, 8, 27]], [6, [1, 7, 10, 14]], [28, [1, 7, 10, 14]], [30, [1, 7, 10, 14]], [8, [1, 7, 10, 15]], [30, [1, 7, 10, 15]], [32, [1, 7, 10, 15]], [49, [1, 7, 10, 15]], [24, [1, 7, 10, 24]], [26, [1, 7, 10, 24]], [43, [1, 7, 13, 13]], [44, [1, 7, 13, 13]], [45, [1, 7, 13, 13]], [46, [1, 7, 13, 13]], [43, [1, 7, 13, 16]], [44, [1, 7, 13, 16]], [45, [1, 7, 13, 16]], [46, [1, 7, 13, 16]], [43, [1, 7, 13, 17]], [44, [1, 7, 13, 17]], [45, [1, 7, 13, 17]], [46, [1, 7, 13, 17]], [34, [1, 7, 13, 22]], [44, [1, 7, 13, 22]], [48, [1, 7, 13, 22]], [34, [1, 7, 13, 23]], [43, [1, 7, 13, 23]], [6, [1, 7, 14, 26]], [15, [1, 7, 14, 26]], [30, [1, 7, 14, 26]], [49, [1, 7, 14, 26]], [6, [1, 7, 14, 27]], [15, [1, 7, 14, 27]], [30, [1, 7, 14, 27]], [49, [1, 7, 14, 27]], [10, [1, 7, 15, 24]], [32, [1, 7, 15, 24]], [49, [1, 7, 15, 24]], [6, [1, 7, 15, 25]], [12, [1, 7, 15, 25]], [30, [1, 7, 15, 25]], [2, [1, 7, 15, 26]], [3, [1, 7, 15, 26]], [6, [1, 7, 15, 26]], [15, [1, 7, 15, 26]], [17, [1, 7, 15, 26]], [22, [1, 7, 15, 26]], [30, [1, 7, 15, 26]], [49, [1, 7, 15, 26]], [50, [1, 7, 15, 26]], [2, [1, 7, 15, 27]], [3, [1, 7, 15, 27]], [6, [1, 7, 15, 27]], [15, [1, 7, 15, 27]], [16, [1, 7, 15, 27]], [22, [1, 7, 15, 27]], [30, [1, 7, 15, 27]], [49, [1, 7, 15, 27]], [23, [1, 7, 16, 22]], [23, [1, 7, 16, 23]], [1, [1, 7, 24, 26]], [15, [1, 7, 24, 26]], [49, [1, 7, 24, 26]], [1, [1, 7, 24, 27]], [15, [1, 7, 24, 27]], [49, [1, 7, 24, 27]], [8, [1, 7, 25, 26]], [10, [1, 7, 25, 26]], [12, [1, 7, 25, 26]], [30, [1, 7, 25, 26]], [8, [1, 7, 25, 27]], [10, [1, 7, 25, 27]], [12, [1, 7, 25, 27]], [30, [1, 7, 25, 27]], [3, [1, 8, 10, 14]], [15, [1, 8, 10, 14]], [28, [1, 8, 10, 14]], [49, [1, 8, 10, 14]], [5, [1, 8, 10, 15]], [15, [1, 8, 10, 15]], [28, [1, 8, 10, 15]], [49, [1, 8, 10, 15]], [10, [1, 8, 14, 24]], [15, [1, 8, 14, 24]], [32, [1, 8, 14, 24]], [15, [1, 8, 14, 26]], [28, [1, 8, 14, 26]], [49, [1, 8, 14, 26]], [15, [1, 8, 14, 27]], [28, [1, 8, 14, 27]], [49, [1, 8, 14, 27]], [10, [1, 8, 15, 24]], [15, [1, 8, 15, 24]], [32, [1, 8, 15, 24]], [15, [1, 8, 15, 26]], [28, [1, 8, 15, 26]], [49, [1, 8, 15, 26]], [15, [1, 8, 15, 27]], [28, [1, 8, 15, 27]], [49, [1, 8, 15, 27]], [7, [1, 14, 25, 26]], [8, [1, 14, 25, 26]], [28, [1, 14, 25, 26]], [30, [1, 14, 25, 26]], [7, [1, 14, 25, 27]], [8, [1, 14, 25, 27]], [28, [1, 14, 25, 27]], [30, [1, 14, 25, 27]], [7, [1, 15, 25, 26]], [8, [1, 15, 25, 26]], [28, [1, 15, 25, 26]], [30, [1, 15, 25, 26]], [7, [1, 15, 25, 27]], [8, [1, 15, 25, 27]], [28, [1, 15, 25, 27]], [30, [1, 15, 25, 27]], [1, [2, 2, 3, 3]], [3, [2, 2, 3, 3]], [10, [2, 2, 3, 14]], [15, [2, 2, 3, 14]], [16, [2, 2, 3, 14]], [17, [2, 2, 3, 14]], [20, [2, 2, 3, 14]], [21, [2, 2, 3, 14]], [32, [2, 2, 3, 14]], [10, [2, 2, 3, 15]], [15, [2, 2, 3, 15]], [32, [2, 2, 3, 15]], [1, [2, 2, 3, 26]], [5, [2, 2, 3, 26]], [24, [2, 2, 3, 26]], [26, [2, 2, 3, 26]], [1, [2, 2, 3, 27]], [5, [2, 2, 3, 27]], [24, [2, 2, 3, 27]], [26, [2, 2, 3, 27]], [16, [2, 2, 4, 14]], [17, [2, 2, 4, 14]], [20, [2, 2, 4, 14]], [21, [2, 2, 4, 14]], [5, [2, 2, 5, 10]], [24, [2, 2, 5, 10]], [26, [2, 2, 5, 10]], [23, [2, 2, 5, 26]], [24, [2, 2, 5, 26]], [35, [2, 2, 5, 26]], [36, [2, 2, 5, 26]], [23, [2, 2, 5, 27]], [24, [2, 2, 5, 27]], [35, [2, 2, 5, 27]], [36, [2, 2, 5, 27]], [1, [2, 2, 7, 10]], [24, [2, 2, 7, 10]], [26, [2, 2, 7, 10]], [1, [2, 2, 8, 10]], [5, [2, 2, 8, 10]], [24, [2, 2, 8, 10]], [27, [2, 2, 8, 10]], [37, [2, 2, 8, 10]], [38, [2, 2, 8, 10]], [1, [2, 2, 10, 14]], [6, [2, 2, 10, 14]], [27, [2, 2, 10, 14]], [29, [2, 2, 10, 14]], [38, [2, 2, 10, 14]], [5, [2, 2, 10, 15]], [6, [2, 2, 10, 15]], [26, [2, 2, 10, 15]], [29, [2, 2, 10, 15]], [37, [2, 2, 10, 15]], [1, [2, 2, 13, 26]], [24, [2, 2, 13, 26]], [25, [2, 2, 13, 26]], [36, [2, 2, 13, 26]], [1, [2, 2, 13, 27]], [24, [2, 2, 13, 27]], [25, [2, 2, 13, 27]], [36, [2, 2, 13, 27]], [10, [2, 2, 14, 25]], [12, [2, 2, 14, 25]], [0, [2, 2, 14, 26]], [1, [2, 2, 14, 26]], [10, [2, 2, 14, 26]], [12, [2, 2, 14, 26]], [23, [2, 2, 14, 26]], [25, [2, 2, 14, 26]], [35, [2, 2, 14, 26]], [0, [2, 2, 14, 27]], [1, [2, 2, 14, 27]], [10, [2, 2, 14, 27]], [12, [2, 2, 14, 27]], [23, [2, 2, 14, 27]], [25, [2, 2, 14, 27]], [35, [2, 2, 14, 27]], [10, [2, 2, 15, 25]], [12, [2, 2, 15, 25]], [12, [2, 2, 15, 26]], [15, [2, 2, 15, 26]], [32, [2, 2, 15, 26]], [12, [2, 2, 15, 27]], [15, [2, 2, 15, 27]], [32, [2, 2, 15, 27]], [1, [2, 2, 25, 26]], [5, [2, 2, 25, 26]], [24, [2, 2, 25, 26]], [26, [2, 2, 25, 26]], [1, [2, 2, 25, 27]], [5, [2, 2, 25, 27]], [24, [2, 2, 25, 27]], [26, [2, 2, 25, 27]], [1, [2, 3, 3, 8]], [5, [2, 3, 3, 8]], [24, [2, 3, 3, 8]], [27, [2, 3, 3, 8]], [37, [2, 3, 3, 8]], [38, [2, 3, 3, 8]], [1, [2, 3, 3, 14]], [3, [2, 3, 3, 14]], [6, [2, 3, 3, 14]], [15, [2, 3, 3, 14]], [27, [2, 3, 3, 14]], [28, [2, 3, 3, 14]], [29, [2, 3, 3, 14]], [38, [2, 3, 3, 14]], [49, [2, 3, 3, 14]], [6, [2, 3, 3, 15]], [15, [2, 3, 3, 15]], [26, [2, 3, 3, 15]], [28, [2, 3, 3, 15]], [29, [2, 3, 3, 15]], [37, [2, 3, 3, 15]], [49, [2, 3, 3, 15]], [1, [2, 3, 3, 24]], [5, [2, 3, 3, 24]], [24, [2, 3, 3, 24]], [26, [2, 3, 3, 24]], [1, [2, 3, 3, 25]], [5, [2, 3, 3, 25]], [24, [2, 3, 3, 25]], [26, [2, 3, 3, 25]], [5, [2, 3, 5, 5]], [24, [2, 3, 5, 5]], [26, [2, 3, 5, 5]], [24, [2, 3, 5, 7]], [26, [2, 3, 5, 7]], [15, [2, 3, 5, 14]], [28, [2, 3, 5, 14]], [49, [2, 3, 5, 14]], [15, [2, 3, 7, 14]], [28, [2, 3, 7, 14]], [49, [2, 3, 7, 14]], [1, [2, 3, 7, 24]], [24, [2, 3, 7, 24]], [26, [2, 3, 7, 24]], [1, [2, 3, 8, 25]], [5, [2, 3, 8, 25]], [24, [2, 3, 8, 25]], [27, [2, 3, 8, 25]], [37, [2, 3, 8, 25]], [38, [2, 3, 8, 25]], [1, [2, 3, 8, 26]], [5, [2, 3, 8, 26]], [24, [2, 3, 8, 26]], [27, [2, 3, 8, 26]], [37, [2, 3, 8, 26]], [38, [2, 3, 8, 26]], [1, [2, 3, 8, 27]], [5, [2, 3, 8, 27]], [24, [2, 3, 8, 27]], [27, [2, 3, 8, 27]], [37, [2, 3, 8, 27]], [38, [2, 3, 8, 27]], [15, [2, 3, 14, 24]], [49, [2, 3, 14, 24]], [6, [2, 3, 14, 25]], [16, [2, 3, 14, 25]], [17, [2, 3, 14, 25]], [20, [2, 3, 14, 25]], [21, [2, 3, 14, 25]], [27, [2, 3, 14, 25]], [28, [2, 3, 14, 25]], [29, [2, 3, 14, 25]], [38, [2, 3, 14, 25]], [1, [2, 3, 14, 26]], [3, [2, 3, 14, 26]], [6, [2, 3, 14, 26]], [7, [2, 3, 14, 26]], [10, [2, 3, 14, 26]], [12, [2, 3, 14, 26]], [17, [2, 3, 14, 26]], [27, [2, 3, 14, 26]], [29, [2, 3, 14, 26]], [38, [2, 3, 14, 26]], [50, [2, 3, 14, 26]], [1, [2, 3, 14, 27]], [3, [2, 3, 14, 27]], [6, [2, 3, 14, 27]], [7, [2, 3, 14, 27]], [10, [2, 3, 14, 27]], [12, [2, 3, 14, 27]], [16, [2, 3, 14, 27]], [27, [2, 3, 14, 27]], [29, [2, 3, 14, 27]], [38, [2, 3, 14, 27]], [15, [2, 3, 15, 24]], [49, [2, 3, 15, 24]], [6, [2, 3, 15, 25]], [26, [2, 3, 15, 25]], [28, [2, 3, 15, 25]], [29, [2, 3, 15, 25]], [37, [2, 3, 15, 25]], [5, [2, 3, 15, 26]], [6, [2, 3, 15, 26]], [10, [2, 3, 15, 26]], [15, [2, 3, 15, 26]], [17, [2, 3, 15, 26]], [26, [2, 3, 15, 26]], [29, [2, 3, 15, 26]], [32, [2, 3, 15, 26]], [37, [2, 3, 15, 26]], [50, [2, 3, 15, 26]], [5, [2, 3, 15, 27]], [6, [2, 3, 15, 27]], [10, [2, 3, 15, 27]], [15, [2, 3, 15, 27]], [16, [2, 3, 15, 27]], [26, [2, 3, 15, 27]], [29, [2, 3, 15, 27]], [32, [2, 3, 15, 27]], [37, [2, 3, 15, 27]], [16, [2, 4, 14, 25]], [17, [2, 4, 14, 25]], [20, [2, 4, 14, 25]], [21, [2, 4, 14, 25]], [5, [2, 5, 5, 8]], [24, [2, 5, 5, 8]], [26, [2, 5, 5, 8]], [5, [2, 5, 5, 24]], [24, [2, 5, 5, 24]], [26, [2, 5, 5, 24]], [24, [2, 5, 7, 8]], [26, [2, 5, 7, 8]], [6, [2, 5, 7, 14]], [28, [2, 5, 7, 14]], [30, [2, 5, 7, 14]], [24, [2, 5, 7, 24]], [26, [2, 5, 7, 24]], [15, [2, 5, 8, 14]], [28, [2, 5, 8, 14]], [49, [2, 5, 8, 14]], [6, [2, 5, 10, 14]], [8, [2, 5, 10, 14]], [23, [2, 5, 10, 26]], [24, [2, 5, 10, 26]], [35, [2, 5, 10, 26]], [36, [2, 5, 10, 26]], [23, [2, 5, 10, 27]], [24, [2, 5, 10, 27]], [35, [2, 5, 10, 27]], [36, [2, 5, 10, 27]], [15, [2, 5, 14, 24]], [49, [2, 5, 14, 24]], [6, [2, 5, 14, 25]], [30, [2, 5, 14, 25]], [6, [2, 7, 7, 15]], [28, [2, 7, 7, 15]], [30, [2, 7, 7, 15]], [15, [2, 7, 8, 15]], [28, [2, 7, 8, 15]], [49, [2, 7, 8, 15]], [6, [2, 7, 10, 15]], [8, [2, 7, 10, 15]], [15, [2, 7, 15, 24]], [49, [2, 7, 15, 24]], [6, [2, 7, 15, 25]], [30, [2, 7, 15, 25]], [12, [2, 7, 15, 26]], [15, [2, 7, 15, 26]], [32, [2, 7, 15, 26]], [12, [2, 7, 15, 27]], [15, [2, 7, 15, 27]], [32, [2, 7, 15, 27]], [1, [2, 8, 25, 26]], [5, [2, 8, 25, 26]], [24, [2, 8, 25, 26]], [27, [2, 8, 25, 26]], [37, [2, 8, 25, 26]], [38, [2, 8, 25, 26]], [1, [2, 8, 25, 27]], [5, [2, 8, 25, 27]], [24, [2, 8, 25, 27]], [27, [2, 8, 25, 27]], [37, [2, 8, 25, 27]], [38, [2, 8, 25, 27]], [1, [2, 10, 13, 26]], [24, [2, 10, 13, 26]], [25, [2, 10, 13, 26]], [36, [2, 10, 13, 26]], [1, [2, 10, 13, 27]], [24, [2, 10, 13, 27]], [25, [2, 10, 13, 27]], [36, [2, 10, 13, 27]], [1, [2, 10, 14, 26]], [15, [2, 10, 14, 26]], [23, [2, 10, 14, 26]], [25, [2, 10, 14, 26]], [32, [2, 10, 14, 26]], [35, [2, 10, 14, 26]], [1, [2, 10, 14, 27]], [15, [2, 10, 14, 27]], [23, [2, 10, 14, 27]], [25, [2, 10, 14, 27]], [32, [2, 10, 14, 27]], [35, [2, 10, 14, 27]], [0, [2, 14, 25, 26]], [1, [2, 14, 25, 26]], [3, [2, 14, 25, 26]], [6, [2, 14, 25, 26]], [7, [2, 14, 25, 26]], [12, [2, 14, 25, 26]], [27, [2, 14, 25, 26]], [29, [2, 14, 25, 26]], [38, [2, 14, 25, 26]], [0, [2, 14, 25, 27]], [1, [2, 14, 25, 27]], [3, [2, 14, 25, 27]], [6, [2, 14, 25, 27]], [7, [2, 14, 25, 27]], [12, [2, 14, 25, 27]], [27, [2, 14, 25, 27]], [29, [2, 14, 25, 27]], [38, [2, 14, 25, 27]], [5, [2, 15, 25, 26]], [6, [2, 15, 25, 26]], [10, [2, 15, 25, 26]], [12, [2, 15, 25, 26]], [26, [2, 15, 25, 26]], [29, [2, 15, 25, 26]], [37, [2, 15, 25, 26]], [5, [2, 15, 25, 27]], [6, [2, 15, 25, 27]], [10, [2, 15, 25, 27]], [12, [2, 15, 25, 27]], [26, [2, 15, 25, 27]], [29, [2, 15, 25, 27]], [37, [2, 15, 25, 27]], [6, [3, 3, 5, 5]], [24, [3, 3, 5, 5]], [26, [3, 3, 5, 5]], [28, [3, 3, 5, 5]], [30, [3, 3, 5, 5]], [24, [3, 3, 5, 7]], [26, [3, 3, 5, 7]], [6, [3, 3, 5, 14]], [28, [3, 3, 5, 14]], [30, [3, 3, 5, 14]], [5, [3, 3, 5, 24]], [24, [3, 3, 5, 24]], [26, [3, 3, 5, 24]], [6, [3, 3, 7, 7]], [28, [3, 3, 7, 7]], [30, [3, 3, 7, 7]], [26, [3, 3, 7, 8]], [27, [3, 3, 7, 8]], [37, [3, 3, 7, 8]], [38, [3, 3, 7, 8]], [27, [3, 3, 7, 14]], [28, [3, 3, 7, 14]], [29, [3, 3, 7, 14]], [30, [3, 3, 7, 14]], [38, [3, 3, 7, 14]], [6, [3, 3, 7, 15]], [26, [3, 3, 7, 15]], [29, [3, 3, 7, 15]], [37, [3, 3, 7, 15]], [1, [3, 3, 7, 24]], [28, [3, 3, 8, 14]], [30, [3, 3, 8, 14]], [28, [3, 3, 8, 15]], [30, [3, 3, 8, 15]], [24, [3, 3, 8, 24]], [27, [3, 3, 8, 24]], [37, [3, 3, 8, 24]], [38, [3, 3, 8, 24]], [1, [3, 3, 8, 26]], [5, [3, 3, 8, 26]], [24, [3, 3, 8, 26]], [27, [3, 3, 8, 26]], [37, [3, 3, 8, 26]], [38, [3, 3, 8, 26]], [1, [3, 3, 8, 27]], [5, [3, 3, 8, 27]], [24, [3, 3, 8, 27]], [27, [3, 3, 8, 27]], [37, [3, 3, 8, 27]], [38, [3, 3, 8, 27]], [1, [3, 3, 14, 24]], [27, [3, 3, 14, 24]], [29, [3, 3, 14, 24]], [38, [3, 3, 14, 24]], [6, [3, 3, 14, 26]], [15, [3, 3, 14, 26]], [27, [3, 3, 14, 26]], [28, [3, 3, 14, 26]], [29, [3, 3, 14, 26]], [38, [3, 3, 14, 26]], [49, [3, 3, 14, 26]], [6, [3, 3, 14, 27]], [15, [3, 3, 14, 27]], [27, [3, 3, 14, 27]], [28, [3, 3, 14, 27]], [29, [3, 3, 14, 27]], [38, [3, 3, 14, 27]], [49, [3, 3, 14, 27]], [5, [3, 3, 15, 24]], [26, [3, 3, 15, 24]], [29, [3, 3, 15, 24]], [37, [3, 3, 15, 24]], [6, [3, 3, 15, 26]], [15, [3, 3, 15, 26]], [26, [3, 3, 15, 26]], [28, [3, 3, 15, 26]], [29, [3, 3, 15, 26]], [37, [3, 3, 15, 26]], [49, [3, 3, 15, 26]], [6, [3, 3, 15, 27]], [15, [3, 3, 15, 27]], [26, [3, 3, 15, 27]], [28, [3, 3, 15, 27]], [29, [3, 3, 15, 27]], [37, [3, 3, 15, 27]], [49, [3, 3, 15, 27]], [1, [3, 3, 24, 26]], [5, [3, 3, 24, 26]], [24, [3, 3, 24, 26]], [26, [3, 3, 24, 26]], [1, [3, 3, 24, 27]], [5, [3, 3, 24, 27]], [24, [3, 3, 24, 27]], [26, [3, 3, 24, 27]], [1, [3, 3, 25, 26]], [5, [3, 3, 25, 26]], [24, [3, 3, 25, 26]], [26, [3, 3, 25, 26]], [1, [3, 3, 25, 27]], [5, [3, 3, 25, 27]], [24, [3, 3, 25, 27]], [26, [3, 3, 25, 27]], [6, [3, 5, 5, 7]], [28, [3, 5, 5, 7]], [30, [3, 5, 5, 7]], [24, [3, 5, 5, 24]], [26, [3, 5, 5, 24]], [5, [3, 5, 5, 26]], [24, [3, 5, 5, 26]], [26, [3, 5, 5, 26]], [5, [3, 5, 5, 27]], [24, [3, 5, 5, 27]], [26, [3, 5, 5, 27]], [6, [3, 5, 7, 14]], [28, [3, 5, 7, 14]], [30, [3, 5, 7, 14]], [2, [3, 5, 7, 15]], [4, [3, 5, 7, 15]], [24, [3, 5, 7, 24]], [26, [3, 5, 7, 24]], [24, [3, 5, 7, 26]], [26, [3, 5, 7, 26]], [24, [3, 5, 7, 27]], [26, [3, 5, 7, 27]], [15, [3, 5, 10, 13]], [16, [3, 5, 10, 13]], [17, [3, 5, 10, 13]], [20, [3, 5, 10, 13]], [21, [3, 5, 10, 13]], [32, [3, 5, 10, 13]], [12, [3, 5, 13, 25]], [16, [3, 5, 13, 25]], [17, [3, 5, 13, 25]], [20, [3, 5, 13, 25]], [21, [3, 5, 13, 25]], [17, [3, 5, 13, 26]], [50, [3, 5, 13, 26]], [16, [3, 5, 13, 27]], [6, [3, 5, 14, 26]], [8, [3, 5, 14, 26]], [15, [3, 5, 14, 26]], [28, [3, 5, 14, 26]], [49, [3, 5, 14, 26]], [6, [3, 5, 14, 27]], [8, [3, 5, 14, 27]], [15, [3, 5, 14, 27]], [28, [3, 5, 14, 27]], [49, [3, 5, 14, 27]], [23, [3, 5, 25, 26]], [24, [3, 5, 25, 26]], [35, [3, 5, 25, 26]], [36, [3, 5, 25, 26]], [23, [3, 5, 25, 27]], [24, [3, 5, 25, 27]], [35, [3, 5, 25, 27]], [36, [3, 5, 25, 27]], [6, [3, 7, 7, 14]], [28, [3, 7, 7, 14]], [30, [3, 7, 7, 14]], [28, [3, 7, 8, 14]], [30, [3, 7, 8, 14]], [28, [3, 7, 8, 15]], [30, [3, 7, 8, 15]], [24, [3, 7, 8, 24]], [27, [3, 7, 8, 24]], [37, [3, 7, 8, 24]], [38, [3, 7, 8, 24]], [15, [3, 7, 10, 15]], [32, [3, 7, 10, 15]], [27, [3, 7, 14, 24]], [29, [3, 7, 14, 24]], [38, [3, 7, 14, 24]], [15, [3, 7, 14, 26]], [28, [3, 7, 14, 26]], [49, [3, 7, 14, 26]], [15, [3, 7, 14, 27]], [28, [3, 7, 14, 27]], [49, [3, 7, 14, 27]], [26, [3, 7, 15, 24]], [29, [3, 7, 15, 24]], [37, [3, 7, 15, 24]], [12, [3, 7, 15, 25]], [6, [3, 7, 15, 26]], [8, [3, 7, 15, 26]], [10, [3, 7, 15, 26]], [15, [3, 7, 15, 26]], [32, [3, 7, 15, 26]], [6, [3, 7, 15, 27]], [8, [3, 7, 15, 27]], [10, [3, 7, 15, 27]], [15, [3, 7, 15, 27]], [32, [3, 7, 15, 27]], [1, [3, 7, 24, 26]], [24, [3, 7, 24, 26]], [26, [3, 7, 24, 26]], [1, [3, 7, 24, 27]], [24, [3, 7, 24, 27]], [26, [3, 7, 24, 27]], [1, [3, 8, 25, 26]], [5, [3, 8, 25, 26]], [24, [3, 8, 25, 26]], [27, [3, 8, 25, 26]], [37, [3, 8, 25, 26]], [38, [3, 8, 25, 26]], [1, [3, 8, 25, 27]], [5, [3, 8, 25, 27]], [24, [3, 8, 25, 27]], [27, [3, 8, 25, 27]], [37, [3, 8, 25, 27]], [38, [3, 8, 25, 27]], [1, [3, 13, 25, 26]], [24, [3, 13, 25, 26]], [25, [3, 13, 25, 26]], [36, [3, 13, 25, 26]], [1, [3, 13, 25, 27]], [24, [3, 13, 25, 27]], [25, [3, 13, 25, 27]], [36, [3, 13, 25, 27]], [15, [3, 14, 24, 26]], [49, [3, 14, 24, 26]], [15, [3, 14, 24, 27]], [49, [3, 14, 24, 27]], [3, [3, 14, 25, 26]], [6, [3, 14, 25, 26]], [23, [3, 14, 25, 26]], [25, [3, 14, 25, 26]], [27, [3, 14, 25, 26]], [28, [3, 14, 25, 26]], [29, [3, 14, 25, 26]], [35, [3, 14, 25, 26]], [38, [3, 14, 25, 26]], [3, [3, 14, 25, 27]], [6, [3, 14, 25, 27]], [23, [3, 14, 25, 27]], [25, [3, 14, 25, 27]], [27, [3, 14, 25, 27]], [28, [3, 14, 25, 27]], [29, [3, 14, 25, 27]], [35, [3, 14, 25, 27]], [38, [3, 14, 25, 27]], [15, [3, 15, 24, 26]], [49, [3, 15, 24, 26]], [15, [3, 15, 24, 27]], [49, [3, 15, 24, 27]], [5, [3, 15, 25, 26]], [6, [3, 15, 25, 26]], [7, [3, 15, 25, 26]], [26, [3, 15, 25, 26]], [28, [3, 15, 25, 26]], [29, [3, 15, 25, 26]], [37, [3, 15, 25, 26]], [5, [3, 15, 25, 27]], [6, [3, 15, 25, 27]], [7, [3, 15, 25, 27]], [26, [3, 15, 25, 27]], [28, [3, 15, 25, 27]], [29, [3, 15, 25, 27]], [37, [3, 15, 25, 27]], [16, [4, 5, 10, 13]], [17, [4, 5, 10, 13]], [20, [4, 5, 10, 13]], [21, [4, 5, 10, 13]], [16, [4, 5, 13, 25]], [17, [4, 5, 13, 25]], [20, [4, 5, 13, 25]], [21, [4, 5, 13, 25]], [23, [5, 5, 7, 15]], [24, [5, 5, 7, 15]], [35, [5, 5, 7, 15]], [36, [5, 5, 7, 15]], [5, [5, 5, 8, 26]], [24, [5, 5, 8, 26]], [26, [5, 5, 8, 26]], [5, [5, 5, 8, 27]], [24, [5, 5, 8, 27]], [26, [5, 5, 8, 27]], [5, [5, 5, 13, 22]], [5, [5, 5, 13, 23]], [39, [5, 5, 15, 22]], [42, [5, 5, 15, 22]], [44, [5, 5, 15, 22]], [47, [5, 5, 15, 22]], [48, [5, 5, 15, 22]], [39, [5, 5, 15, 23]], [42, [5, 5, 15, 23]], [43, [5, 5, 15, 23]], [47, [5, 5, 15, 23]], [5, [5, 5, 16, 22]], [27, [5, 5, 16, 22]], [40, [5, 5, 16, 22]], [41, [5, 5, 16, 22]], [47, [5, 5, 16, 22]], [5, [5, 5, 16, 23]], [27, [5, 5, 16, 23]], [40, [5, 5, 16, 23]], [41, [5, 5, 16, 23]], [47, [5, 5, 16, 23]], [40, [5, 5, 20, 22]], [42, [5, 5, 20, 22]], [40, [5, 5, 20, 23]], [42, [5, 5, 20, 23]], [5, [5, 5, 24, 26]], [24, [5, 5, 24, 26]], [26, [5, 5, 24, 26]], [5, [5, 5, 24, 27]], [24, [5, 5, 24, 27]], [26, [5, 5, 24, 27]], [43, [5, 7, 7, 13]], [44, [5, 7, 7, 13]], [45, [5, 7, 7, 13]], [46, [5, 7, 7, 13]], [43, [5, 7, 7, 16]], [44, [5, 7, 7, 16]], [45, [5, 7, 7, 16]], [46, [5, 7, 7, 16]], [43, [5, 7, 7, 17]], [44, [5, 7, 7, 17]], [45, [5, 7, 7, 17]], [46, [5, 7, 7, 17]], [23, [5, 7, 7, 22]], [34, [5, 7, 7, 22]], [44, [5, 7, 7, 22]], [48, [5, 7, 7, 22]], [23, [5, 7, 7, 23]], [34, [5, 7, 7, 23]], [43, [5, 7, 7, 23]], [24, [5, 7, 8, 26]], [26, [5, 7, 8, 26]], [24, [5, 7, 8, 27]], [26, [5, 7, 8, 27]], [24, [5, 7, 13, 15]], [25, [5, 7, 13, 15]], [36, [5, 7, 13, 15]], [23, [5, 7, 14, 15]], [25, [5, 7, 14, 15]], [35, [5, 7, 14, 15]], [6, [5, 7, 14, 26]], [28, [5, 7, 14, 26]], [30, [5, 7, 14, 26]], [6, [5, 7, 14, 27]], [28, [5, 7, 14, 27]], [30, [5, 7, 14, 27]], [2, [5, 7, 15, 26]], [4, [5, 7, 15, 26]], [2, [5, 7, 15, 27]], [4, [5, 7, 15, 27]], [24, [5, 7, 24, 26]], [26, [5, 7, 24, 26]], [24, [5, 7, 24, 27]], [26, [5, 7, 24, 27]], [15, [5, 8, 14, 26]], [28, [5, 8, 14, 26]], [49, [5, 8, 14, 26]], [15, [5, 8, 14, 27]], [28, [5, 8, 14, 27]], [49, [5, 8, 14, 27]], [0, [5, 10, 13, 26]], [15, [5, 10, 13, 26]], [32, [5, 10, 13, 26]], [0, [5, 10, 13, 27]], [15, [5, 10, 13, 27]], [32, [5, 10, 13, 27]], [39, [5, 13, 15, 22]], [42, [5, 13, 15, 22]], [44, [5, 13, 15, 22]], [47, [5, 13, 15, 22]], [48, [5, 13, 15, 22]], [39, [5, 13, 15, 23]], [42, [5, 13, 15, 23]], [43, [5, 13, 15, 23]], [47, [5, 13, 15, 23]], [27, [5, 13, 16, 22]], [40, [5, 13, 16, 22]], [41, [5, 13, 16, 22]], [47, [5, 13, 16, 22]], [27, [5, 13, 16, 23]], [40, [5, 13, 16, 23]], [41, [5, 13, 16, 23]], [47, [5, 13, 16, 23]], [40, [5, 13, 20, 22]], [42, [5, 13, 20, 22]], [40, [5, 13, 20, 23]], [42, [5, 13, 20, 23]], [0, [5, 13, 25, 26]], [12, [5, 13, 25, 26]], [0, [5, 13, 25, 27]], [12, [5, 13, 25, 27]], [15, [5, 14, 24, 26]], [49, [5, 14, 24, 26]], [15, [5, 14, 24, 27]], [49, [5, 14, 24, 27]], [8, [5, 14, 25, 26]], [30, [5, 14, 25, 26]], [8, [5, 14, 25, 27]], [30, [5, 14, 25, 27]], [6, [7, 7, 15, 26]], [28, [7, 7, 15, 26]], [30, [7, 7, 15, 26]], [6, [7, 7, 15, 27]], [28, [7, 7, 15, 27]], [30, [7, 7, 15, 27]], [15, [7, 8, 15, 26]], [28, [7, 8, 15, 26]], [49, [7, 8, 15, 26]], [15, [7, 8, 15, 27]], [28, [7, 8, 15, 27]], [49, [7, 8, 15, 27]], [43, [7, 13, 13, 15]], [44, [7, 13, 13, 15]], [45, [7, 13, 13, 15]], [46, [7, 13, 13, 15]], [43, [7, 13, 15, 16]], [44, [7, 13, 15, 16]], [45, [7, 13, 15, 16]], [46, [7, 13, 15, 16]], [43, [7, 13, 15, 17]], [44, [7, 13, 15, 17]], [45, [7, 13, 15, 17]], [46, [7, 13, 15, 17]], [34, [7, 13, 15, 22]], [44, [7, 13, 15, 22]], [48, [7, 13, 15, 22]], [34, [7, 13, 15, 23]], [43, [7, 13, 15, 23]], [41, [7, 15, 15, 16]], [42, [7, 15, 15, 16]], [47, [7, 15, 15, 16]], [39, [7, 15, 16, 16]], [40, [7, 15, 16, 16]], [47, [7, 15, 16, 16]], [40, [7, 15, 16, 20]], [42, [7, 15, 16, 20]], [23, [7, 15, 16, 22]], [44, [7, 15, 16, 22]], [48, [7, 15, 16, 22]], [23, [7, 15, 16, 23]], [43, [7, 15, 16, 23]], [15, [7, 15, 24, 26]], [49, [7, 15, 24, 26]], [15, [7, 15, 24, 27]], [49, [7, 15, 24, 27]], [8, [7, 15, 25, 26]], [10, [7, 15, 25, 26]], [12, [7, 15, 25, 26]], [30, [7, 15, 25, 26]], [8, [7, 15, 25, 27]], [10, [7, 15, 25, 27]], [12, [7, 15, 25, 27]], [30, [7, 15, 25, 27]], [1, [0, 0, 1, 1, 3, 7, 15]], [2, [0, 0, 1, 1, 3, 7, 15]], [16, [0, 0, 1, 1, 3, 7, 15]], [17, [0, 0, 1, 1, 3, 7, 15]], [20, [0, 0, 1, 1, 3, 7, 15]], [21, [0, 0, 1, 1, 3, 7, 15]], [22, [0, 0, 1, 1, 3, 7, 15]], [16, [0, 0, 1, 1, 4, 7, 15]], [17, [0, 0, 1, 1, 4, 7, 15]], [20, [0, 0, 1, 1, 4, 7, 15]], [21, [0, 0, 1, 1, 4, 7, 15]], [0, [0, 0, 1, 1, 7, 15, 26]], [17, [0, 0, 1, 1, 7, 15, 26]], [50, [0, 0, 1, 1, 7, 15, 26]], [0, [0, 0, 1, 1, 7, 15, 27]], [16, [0, 0, 1, 1, 7, 15, 27]], [2, [0, 0, 1, 3, 5, 7, 15]], [4, [0, 0, 1, 3, 5, 7, 15]], [17, [0, 0, 1, 3, 7, 15, 26]], [50, [0, 0, 1, 3, 7, 15, 26]], [16, [0, 0, 1, 3, 7, 15, 27]]]}

==> anc/controlled/controlled_join_artifacts/first_upper.json <==
{"kind": "f2-roots-refutation-v1", "graph": {"n": 28, "edges": [[0, 4], [0, 5], [0, 6], [1, 5], [1, 6], [1, 7], [1, 8], [2, 7], [2, 8], [2, 9], [2, 10], [3, 9], [3, 10], [3, 11], [3, 12], [3, 25], [3, 26], [3, 27], [4, 11], [4, 12], [4, 26], [4, 27], [5, 6], [5, 13], [5, 14], [5, 18], [7, 14], [7, 15], [7, 24], [8, 19], [8, 24], [9, 24], [10, 25], [11, 12], [13, 17], [13, 18], [14, 18], [14, 19], [15, 19], [15, 20], [15, 21], [16, 20], [16, 21], [16, 22], [16, 23], [17, 22], [17, 23], [20, 21], [22, 23], [24, 25], [26, 27]]}, "coefficient_degree": 10, "terms": [[0, [0, 7, 8, 9, 10, 10, 19]], [0, [0, 7, 8, 9, 10, 19, 25]], [0, [0, 7, 8, 9, 19, 25, 25]], [0, [0, 7, 8, 19]], [0, [0, 8, 8, 9, 10, 10, 19]], [0, [0, 8, 8, 9, 10, 19, 25]], [0, [0, 8, 8, 9, 19, 25, 25]], [0, [0, 8, 8, 19]], [1, [0, 0, 1, 4, 7, 8, 9, 10, 10, 19]], [1, [0, 0, 1, 4, 7, 8, 9, 10, 19, 25]], [1, [0, 0, 1, 4, 7, 8, 9, 19, 25, 25]], [1, [0, 0, 1, 4, 7, 8, 19]], [1, [0, 0, 1, 4, 8, 8, 9, 10, 10, 19]], [1, [0, 0, 1, 4, 8, 8, 9, 10, 19, 25]], [1, [0, 0, 1, 4, 8, 8, 9, 19, 25, 25]], [1, [0, 0, 1, 4, 8, 8, 19]], [1, [0, 0, 4, 6, 7, 8, 9, 10, 10, 19]], [1, [0, 0, 4, 6, 7, 8, 9, 10, 19, 25]], [1, [0, 0, 4, 6, 7, 8, 9, 19, 25, 25]], [1, [0, 0, 4, 6, 7, 8, 19]], [1, [0, 0, 4, 6, 8, 8, 9, 10, 10, 19]], [1, [0, 0, 4, 6, 8, 8, 9, 10, 19, 25]], [1, [0, 0, 4, 6, 8, 8, 9, 19, 25, 25]], [1, [0, 0, 4, 6, 8, 8, 19]], [1, [0, 1, 1, 4, 7, 8, 9, 10, 10, 19]], [1, [0, 1, 1, 4, 7, 8, 9, 10, 19, 25]], [1, [0, 1, 1, 4, 7, 8, 9, 19, 25, 25]], [1, [0, 1, 1, 4, 7, 8, 19]], [1, [0, 1, 1, 4, 8, 8, 9, 10, 10, 19]], [1, [0, 1, 1, 4, 8, 8, 9, 10, 19, 25]], [1, [0, 1, 1, 4, 8, 8, 9, 19, 25, 25]], [1, [0, 1, 1, 4, 8, 8, 19]], [1, [0, 1, 4, 6, 7, 8, 9, 10, 10, 19]], [1, [0, 1, 4, 6, 7, 8, 9, 10, 19, 25]], [1, [0, 1, 4, 6, 7, 8, 9, 19, 25, 25]], [1, [0, 1, 4, 6, 7, 8, 19]], [1, [0, 1, 4, 6, 8, 8, 9, 10, 10, 19]], [1, [0, 1, 4, 6, 8, 8, 9, 10, 19, 25]], [1, [0, 1, 4, 6, 8, 8, 9, 19, 25, 25]], [1, [0, 1, 4, 6, 8, 8, 19]], [2, [0, 1, 1, 4, 7, 8, 9, 10, 10, 19]], [2, [0, 1, 1, 4, 7, 8, 9, 10, 19, 25]], [2, [0, 1, 1, 4, 7, 8, 9, 19, 25, 25]], [2, [0, 1, 1, 4, 7, 8, 19]], [2, [0, 1, 1, 4, 8, 8, 9, 10, 10, 19]], [2, [0, 1, 1, 4, 8, 8, 9, 10, 19, 25]], [2, [0, 1, 1, 4, 8, 8, 9, 19, 25, 25]], [2, [0, 1, 1, 4, 8, 8, 19]], [3, [0, 0, 1, 4, 7, 8, 9, 10, 10, 19]], [3, [0, 0, 1, 4, 7, 8, 9, 10, 19, 25]], [3, [0, 0, 1, 4, 7, 8, 9, 19, 25, 25]], [3, [0, 0, 1, 4, 7, 8, 19]], [3, [0, 0, 1, 4, 8, 8, 9, 10, 10, 19]], [3, [0, 0, 1, 4, 8, 8, 9, 10, 19, 25]], [3, [0, 0, 1, 4, 8, 8, 9, 19, 25, 25]], [3, [0, 0, 1, 4, 8, 8, 19]], [3, [0, 0, 4, 6, 7, 8, 9, 10, 10, 19]], [3, [0, 0, 4, 6, 7, 8, 9, 10, 19, 25]], [3, [0, 0, 4, 6, 7, 8, 9, 19, 25, 25]], [3, [0, 0, 4, 6, 7, 8, 19]], [3, [0, 0, 4, 6, 8, 8, 9, 10, 10, 19]], [3, [0, 0, 4, 6, 8, 8, 9, 10, 19, 25]], [3, [0, 0, 4, 6, 8, 8, 9, 19, 25, 25]], [3, [0, 0, 4, 6, 8, 8, 19]], [3, [0, 1, 4, 6, 7, 8, 9, 10, 10, 19]], [3, [0, 1, 4, 6, 7, 8, 9, 10, 19, 25]], [3, [0, 1, 4, 6, 7, 8, 9, 19, 25, 25]], [3, [0, 1, 4, 6, 7, 8, 19]], [3, [0, 1, 4, 6, 8, 8, 9, 10, 10, 19]], [3, [0, 1, 4, 6, 8, 8, 9, 10, 19, 25]], [3, [0, 1, 4, 6, 8, 8, 9, 19, 25, 25]], [3, [0, 1, 4, 6, 8, 8, 19]], [3, [4, 7, 8, 9, 10, 10, 19]], [3, [4, 7, 8, 9, 10, 19, 25]], [3, [4, 7, 8, 9, 19, 25, 25]], [3, [4, 7, 8, 19]], [3, [4, 8, 8, 9, 10, 10, 19]], [3, [4, 8, 8, 9, 10, 19, 25]], [3, [4, 8, 8, 9, 19, 25, 25]], [3, [4, 8, 8, 19]], [4, [4, 7, 8, 9, 10, 10, 19]], [4, [4, 7, 8, 9, 10, 19, 25]], [4, [4, 7, 8, 9, 19, 25, 25]], [4, [4, 7, 8, 19]], [4, [4, 8, 8, 9, 10, 10, 19]], [4, [4, 8, 8, 9, 10, 19, 25]], [4, [4, 8, 8, 9, 19, 25, 25]], [4, [4, 8, 8, 19]], [5, [0, 1, 2, 4, 7, 8, 9, 9, 19, 25]], [5, [0, 1, 2, 4, 7, 8, 9, 10, 10, 19]], [5, [0, 1, 2, 4, 7, 8, 9, 10, 19, 25]], [5, [0, 1, 2, 4, 7, 8, 19]], [5, [0, 1, 2, 4, 8, 8, 9, 9, 19, 25]], [5, [0, 1, 2, 4, 8, 8, 9, 10, 10, 19]], [5, [0, 1, 2, 4, 8, 8, 9, 10, 19, 25]], [5, [0, 1, 2, 4, 8, 8, 19]], [5, [0, 1, 4, 7, 8, 8, 9, 10, 10, 19]], [5, [0, 1, 4, 7, 8, 8, 9, 10, 19, 25]], [5, [0, 1, 4, 7, 8, 8, 9, 19, 25, 25]], [5, [0, 1, 4, 7, 8, 8, 19]], [5, [0, 1, 4, 7, 8, 9, 9, 19, 24, 25]], [5, [0, 1, 4, 7, 8, 9, 19, 24, 25, 25]], [5, [0, 1, 4, 8, 8, 9, 9, 19, 24, 25]], [5, [0, 1, 4, 8, 8, 9, 19, 24, 25, 25]], [5, [0, 1, 4, 9, 10, 10, 19]], [5, [0, 1, 4, 9, 10, 19, 25]], [5, [0, 1, 4, 9, 19, 25, 25]], [5, [0, 1, 4, 19]], [5, [0, 2, 2, 4, 7, 8, 9, 9, 19, 25]], [5, [0, 2, 2, 4, 7, 8, 9, 10, 10, 19]], [5, [0, 2, 2, 4, 7, 8, 9, 10, 19, 25]], [5, [0, 2, 2, 4, 7, 8, 19]], [5, [0, 2, 2, 4, 8, 8, 9, 9, 19, 25]], [5, [0, 2, 2, 4, 8, 8, 9, 10, 10, 19]], [5, [0, 2, 2, 4, 8, 8, 9, 10, 19, 25]], [5, [0, 2, 2, 4, 8, 8, 19]], [5, [0, 2, 4, 7, 8, 8, 9, 9, 19, 25]], [5, [0, 2, 4, 7, 8, 8, 9, 10, 10, 19]], [5, [0, 2, 4, 7, 8, 8, 9, 10, 19, 25]], [5, [0, 2, 4, 7, 8, 8, 19]], [5, [0, 2, 4, 9, 9, 19, 25]], [5, [0, 2, 4, 9, 10, 10, 19]], [5, [0, 2, 4, 9, 10, 19, 25]], [5, [0, 2, 4, 19]], [5, [0, 4, 7, 8, 8, 9, 9, 19, 24, 25]], [5, [0, 4, 7, 8, 8, 9, 19, 24, 25, 25]], [5, [0, 4, 7, 8, 9, 9, 19, 24, 24, 25]], [5, [0, 4, 7, 8, 9, 19, 24, 24, 25, 25]], [5, [0, 4, 8, 8, 9, 9, 19, 24, 24, 25]], [5, [0, 4, 8, 8, 9, 19, 24, 24, 25, 25]], [5, [0, 4, 9, 9, 19, 24, 25]], [5, [0, 4, 9, 19, 24, 25, 25]], [6, [0, 2, 2, 4, 7, 8, 9, 9, 19, 25]], [6, [0, 2, 2, 4, 7, 8, 9, 10, 10, 19]], [6, [0, 2, 2, 4, 7, 8, 9, 10, 19, 25]], [6, [0, 2, 2, 4, 7, 8, 19]], [6, [0, 2, 2, 4, 8, 8, 9, 9, 19, 25]], [6, [0, 2, 2, 4, 8, 8, 9, 10, 10, 19]], [6, [0, 2, 2, 4, 8, 8, 9, 10, 19, 25]], [6, [0, 2, 2, 4, 8, 8, 19]], [6, [0, 4, 7, 8, 9, 9, 19, 24, 24, 25]], [6, [0, 4, 7, 8, 9, 19, 24, 24, 25, 25]], [6, [0, 4, 8, 8, 9, 9, 19, 24, 24, 25]], [6, [0, 4, 8, 8, 9, 19, 24, 24, 25, 25]], [7, [0, 1, 1, 4, 7, 8, 9, 9, 19, 25]], [7, [0, 1, 1, 4, 7, 8, 9, 10, 10, 19]], [7, [0, 1, 1, 4, 7, 8, 9, 10, 19, 25]], [7, [0, 1, 1, 4, 7, 8, 19]], [7, [0, 1, 1, 4, 8, 8, 9, 9, 19, 25]], [7, [0, 1, 1, 4, 8, 8, 9, 10, 10, 19]], [7, [0, 1, 1, 4, 8, 8, 9, 10, 19, 25]], [7, [0, 1, 1, 4, 8, 8, 19]], [7, [0, 1, 2, 4, 7, 8, 9, 9, 19, 25]], [7, [0, 1, 2, 4, 7, 8, 9, 10, 10, 19]], [7, [0, 1, 2, 4, 7, 8, 9, 10, 19, 25]], [7, [0, 1, 2, 4, 7, 8, 19]], [7, [0, 1, 2, 4, 8, 8, 9, 9, 19, 25]], [7, [0, 1, 2, 4, 8, 8, 9, 10, 10, 19]], [7, [0, 1, 2, 4, 8, 8, 9, 10, 19, 25]], [7, [0, 1, 2, 4, 8, 8, 19]], [7, [0, 1, 4, 7, 8, 8, 9, 9, 19, 25]], [7, [0, 1, 4, 7, 8, 8, 9, 10, 10, 19]], [7, [0, 1, 4, 7, 8, 8, 9, 10, 19, 25]], [7, [0, 1, 4, 7, 8, 8, 19]], [7, [0, 1, 4, 9, 9, 19, 25]], [7, [0, 1, 4, 9, 10, 10, 19]], [7, [0, 1, 4, 9, 10, 19, 25]], [7, [0, 1, 4, 19]], [7, [0, 2, 4, 7, 8, 8, 9, 9, 19, 25]], [7, [0, 2, 4, 7, 8, 8, 9, 10, 10, 19]], [7, [0, 2, 4, 7, 8, 8, 9, 10, 19, 25]], [7, [0, 2, 4, 7, 8, 8, 19]], [7, [0, 2, 4, 9, 9, 19, 25]], [7, [0, 2, 4, 9, 10, 10, 19]], [7, [0, 2, 4, 9, 10, 19, 25]], [7, [0, 2, 4, 19]], [8, [0, 1, 1, 4, 7, 8, 9, 9, 19, 25]], [8, [0, 1, 1, 4, 7, 8, 9, 10, 10, 19]], [8, [0, 1, 1, 4, 7, 8, 9, 10, 19, 25]], [8, [0, 1, 1, 4, 7, 8, 19]], [8, [0, 1, 1, 4, 8, 8, 9, 9, 19, 25]], [8, [0, 1, 1, 4, 8, 8, 9, 10, 10, 19]], [8, [0, 1, 1, 4, 8, 8, 9, 10, 19, 25]], [8, [0, 1, 1, 4, 8, 8, 19]], [9, [0, 2, 3, 4, 7, 8, 9, 9, 19, 25]], [9, [0, 2, 3, 4, 7, 8, 9, 10, 10, 19]], [9, [0, 2, 3, 4, 7, 8, 9, 10, 19, 25]], [9, [0, 2, 3, 4, 7, 8, 19]], [9, [0, 2, 3, 4, 8, 8, 9, 9, 19, 25]], [9, [0, 2, 3, 4, 8, 8, 9, 10, 10, 19]], [9, [0, 2, 3, 4, 8, 8, 9, 10, 19, 25]], [9, [0, 2, 3, 4, 8, 8, 19]], [9, [0, 2, 4, 7, 8, 9, 9, 10, 19, 25]], [9, [0, 2, 4, 7, 8, 9, 10, 10, 19, 25]], [9, [0, 2, 4, 7, 8, 9, 19]], [9, [0, 2, 4, 7, 8, 10, 19]], [9, [0, 2, 4, 8, 8, 9, 9, 10, 19, 25]], [9, [0, 2, 4, 8, 8, 9, 10, 10, 19, 25]], [9, [0, 2, 4, 8, 8, 9, 19]], [9, [0, 2, 4, 8, 8, 10, 19]], [9, [0, 3, 3, 4, 7, 8, 9, 9, 19, 25]], [9, [0, 3, 3, 4, 7, 8, 9, 10, 10, 19]], [9, [0, 3, 3, 4, 7, 8, 9, 10, 19, 25]], [9, [0, 3, 3, 4, 7, 8, 19]], [9, [0, 3, 3, 4, 8, 8, 9, 9, 19, 25]], [9, [0, 3, 3, 4, 8, 8, 9, 10, 10, 19]], [9, [0, 3, 3, 4, 8, 8, 9, 10, 19, 25]], [9, [0, 3, 3, 4, 8, 8, 19]], [9, [0, 3, 4, 7, 8, 9, 9, 10, 19, 25]], [9, [0, 3, 4, 7, 8, 9, 10, 10, 19, 25]], [9, [0, 3, 4, 7, 8, 9, 19]], [9, [0, 3, 4, 7, 8, 10, 19]], [9, [0, 3, 4, 8, 8, 9, 9, 10, 19, 25]], [9, [0, 3, 4, 8, 8, 9, 10, 10, 19, 25]], [9, [0, 3, 4, 8, 8, 9, 19]], [9, [0, 3, 4, 8, 8, 10, 19]], [10, [0, 3, 3, 4, 7, 8, 9, 9, 19, 25]], [10, [0, 3, 3, 4, 7, 8, 9, 10, 10, 19]], [10, [0, 3, 3, 4, 7, 8, 9, 10, 19, 25]], [10, [0, 3, 3, 4, 7, 8, 19]], [10, [0, 3, 3, 4, 8, 8, 9, 9, 19, 25]], [10, [0, 3, 3, 4, 8, 8, 9, 10, 10, 19]], [10, [0, 3, 3, 4, 8, 8, 9, 10, 19, 25]], [10, [0, 3, 3, 4, 8, 8, 19]], [11, [0, 2, 2, 4, 7, 8, 9, 9, 19, 25]], [11, [0, 2, 2, 4, 7, 8, 9, 10, 10, 19]], [11, [0, 2, 2, 4, 7, 8, 9, 10, 19, 25]], [11, [0, 2, 2, 4, 7, 8, 19]], [11, [0, 2, 2, 4, 8, 8, 9, 9, 19, 25]], [11, [0, 2, 2, 4, 8, 8, 9, 10, 10, 19]], [11, [0, 2, 2, 4, 8, 8, 9, 10, 19, 25]], [11, [0, 2, 2, 4, 8, 8, 19]], [11, [0, 2, 3, 4, 7, 8, 9, 9, 19, 25]], [11, [0, 2, 3, 4, 7, 8, 9, 10, 10, 19]], [11, [0, 2, 3, 4, 7, 8, 9, 10, 19, 25]], [11, [0, 2, 3, 4, 7, 8, 19]], [11, [0, 2, 3, 4, 8, 8, 9, 9, 19, 25]], [11, [0, 2, 3, 4, 8, 8, 9, 10, 10, 19]], [11, [0, 2, 3, 4, 8, 8, 9, 10, 19, 25]], [11, [0, 2, 3, 4, 8, 8, 19]], [11, [0, 2, 4, 7, 8, 9, 9, 10, 19, 25]], [11, [0, 2, 4, 7, 8, 9, 10, 10, 19, 25]], [11, [0, 2, 4, 7, 8, 9, 19]], [11, [0, 2, 4, 7, 8, 10, 19]], [11, [0, 2, 4, 8, 8, 9, 9, 10, 19, 25]], [11, [0, 2, 4, 8, 8, 9, 10, 10, 19, 25]], [11, [0, 2, 4, 8, 8, 9, 19]], [11, [0, 2, 4, 8, 8, 10, 19]], [11, [0, 3, 4, 7, 8, 9, 9, 10, 19, 25]], [11, [0, 3, 4, 7, 8, 9, 9, 19, 24, 25]], [11, [0, 3, 4, 7, 8, 9, 9, 19, 25, 25]], [11, [0, 3, 4, 7, 8, 9, 10, 10, 19, 25]], [11, [0, 3, 4, 7, 8, 9, 19, 24, 25, 25]], [11, [0, 3, 4, 7, 8, 10, 19]], [11, [0, 3, 4, 8, 8, 9, 9, 10, 19, 25]], [11, [0, 3, 4, 8, 8, 9, 9, 19, 24, 25]], [11, [0, 3, 4, 8, 8, 9, 9, 19, 25, 25]], [11, [0, 3, 4, 8, 8, 9, 10, 10, 19, 25]], [11, [0, 3, 4, 8, 8, 9, 19, 24, 25, 25]], [11, [0, 3, 4, 8, 8, 10, 19]], [11, [0, 4, 7, 8, 9, 9, 19, 24, 24, 25]], [11, [0, 4, 7, 8, 9, 9, 19, 24, 25, 25]], [11, [0, 4, 7, 8, 9, 19, 24]], [11, [0, 4, 7, 8, 9, 19, 24, 24, 25, 25]], [11, [0, 4, 8, 8, 9, 9, 19, 24, 24, 25]], [11, [0, 4, 8, 8, 9, 9, 19, 24, 25, 25]], [11, [0, 4, 8, 8, 9, 19, 24]], [11, [0, 4, 8, 8, 9, 19, 24, 24, 25, 25]], [12, [0, 2, 2, 4, 7, 8, 9, 9, 19, 25]], [12, [0, 2, 2, 4, 7, 8, 9, 10, 10, 19]], [12, [0, 2, 2, 4, 7, 8, 9, 10, 19, 25]], [12, [0, 2, 2, 4, 7, 8, 19]], [12, [0, 2, 2, 4, 8, 8, 9, 9, 19, 25]], [12, [0, 2, 2, 4, 8, 8, 9, 10, 10, 19]], [12, [0, 2, 2, 4, 8, 8, 9, 10, 19, 25]], [12, [0, 2, 2, 4, 8, 8, 19]], [13, [0, 3, 4, 4, 7, 8, 9, 9, 19, 25]], [13, [0, 3, 4, 4, 7, 8, 9, 10, 10, 19]], [13, [0, 3, 4, 4, 7, 8, 9, 10, 19, 25]], [13, [0, 3, 4, 4, 7, 8, 19]], [13, [0, 3, 4, 4, 8, 8, 9, 9, 19, 25]], [13, [0, 3, 4, 4, 8, 8, 9, 10, 10, 19]], [13, [0, 3, 4, 4, 8, 8, 9, 10, 19, 25]], [13, [0, 3, 4, 4, 8, 8, 19]], [13, [0, 3, 4, 7, 8, 9, 9, 12, 19, 25]], [13, [0, 3, 4, 7, 8, 9, 10, 10, 12, 19]], [13, [0, 3, 4, 7, 8, 9, 10, 12, 19, 25]], [13, [0, 3, 4, 7, 8, 12, 19]], [13, [0, 3, 4, 8, 8, 9, 9, 12, 19, 25]], [13, [0, 3, 4, 8, 8, 9, 10, 10, 12, 19]], [13, [0, 3, 4, 8, 8, 9, 10, 12, 19, 25]], [13, [0, 3, 4, 8, 8, 12, 19]], [13, [0, 4, 4, 7, 8, 9, 9, 12, 19, 25]], [13, [0, 4, 4, 7, 8, 9, 10, 10, 12, 19]], [13, [0, 4, 4, 7, 8, 9, 10, 12, 19, 25]], [13, [0, 4, 4, 7, 8, 12, 19]], [13, [0, 4, 4, 8, 8, 9, 9, 12, 19, 25]], [13, [0, 4, 4, 8, 8, 9, 10, 10, 12, 19]], [13, [0, 4, 4, 8, 8, 9, 10, 12, 19, 25]], [13, [0, 4, 4, 8, 8, 12, 19]], [13, [0, 7, 8, 9, 9, 19, 25]], [13, [0, 7, 8, 9, 10, 10, 19]], [13, [0, 7, 8, 9, 10, 19, 25]], [13, [0, 7, 8, 19]], [13, [0, 8, 8, 9, 9, 19, 25]], [13, [0, 8, 8, 9, 10, 10, 19]], [13, [0, 8, 8, 9, 10, 19, 25]], [13, [0, 8, 8, 19]], [14, [0, 7, 8, 9, 9, 19, 25]], [14, [0, 7, 8, 9, 10, 10, 19]], [14, [0, 7, 8, 9, 10, 19, 25]], [14, [0, 7, 8, 19]], [14, [0, 8, 8, 9, 9, 19, 25]], [14, [0, 8, 8, 9, 10, 10, 19]], [14, [0, 8, 8, 9, 10, 19, 25]], [14, [0, 8, 8, 19]], [15, [0, 4, 7, 8, 9, 9, 19, 24, 24, 25]], [15, [0, 4, 7, 8, 9, 19, 24, 24, 25, 25]], [15, [0, 4, 8, 8, 9, 9, 19, 24, 24, 25]], [15, [0, 4, 8, 8, 9, 19, 24, 24, 25, 25]], [16, [0, 3, 4, 4, 7, 8, 9, 9, 19, 25]], [16, [0, 3, 4, 4, 7, 8, 9, 19, 25, 25]], [16, [0, 3, 4, 4, 8, 8, 9, 9, 19, 25]], [16, [0, 3, 4, 4, 8, 8, 9, 19, 25, 25]], [16, [0, 3, 4, 7, 8, 9, 9, 19, 25, 27]], [16, [0, 3, 4, 7, 8, 9, 19, 25, 25, 27]], [16, [0, 3, 4, 8, 8, 9, 9, 19, 25, 27]], [16, [0, 3, 4, 8, 8, 9, 19, 25, 25, 27]], [16, [0, 4, 4, 7, 8, 9, 9, 19, 25, 27]], [16, [0, 4, 4, 7, 8, 9, 19, 25, 25, 27]], [16, [0, 4, 4, 8, 8, 9, 9, 19, 25, 27]], [16, [0, 4, 4, 8, 8, 9, 19, 25, 25, 27]], [16, [0, 7, 8, 9, 9, 19, 25]], [16, [0, 7, 8, 9, 19, 25, 25]], [16, [0, 8, 8, 9, 9, 19, 25]], [16, [0, 8, 8, 9, 19, 25, 25]], [17, [0, 7, 8, 9, 9, 19, 25]], [17, [0, 7, 8, 9, 19, 25, 25]], [17, [0, 8, 8, 9, 9, 19, 25]], [17, [0, 8, 8, 9, 19, 25, 25]], [18, [0, 3, 3, 4, 7, 8, 9, 9, 19, 25]], [18, [0, 3, 3, 4, 7, 8, 9, 10, 10, 19]], [18, [0, 3, 3, 4, 7, 8, 9, 10, 19, 25]], [18, [0, 3, 3, 4, 7, 8, 19]], [18, [0, 3, 3, 4, 8, 8, 9, 9, 19, 25]], [18, [0, 3, 3, 4, 8, 8, 9, 10, 10, 19]], [18, [0, 3, 3, 4, 8, 8, 9, 10, 19, 25]], [18, [0, 3, 3, 4, 8, 8, 19]], [18, [0, 3, 4, 4, 7, 8, 9, 9, 19, 25]], [18, [0, 3, 4, 4, 7, 8, 9, 10, 10, 19]], [18, [0, 3, 4, 4, 7, 8, 9, 10, 19, 25]], [18, [0, 3, 4, 4, 7, 8, 19]], [18, [0, 3, 4, 4, 8, 8, 9, 9, 19, 25]], [18, [0, 3, 4, 4, 8, 8, 9, 10, 10, 19]], [18, [0, 3, 4, 4, 8, 8, 9, 10, 19, 25]], [18, [0, 3, 4, 4, 8, 8, 19]], [18, [0, 3, 4, 7, 8, 9, 9, 12, 19, 25]], [18, [0, 3, 4, 7, 8, 9, 10, 10, 12, 19]], [18, [0, 3, 4, 7, 8, 9, 10, 12, 19, 25]], [18, [0, 3, 4, 7, 8, 12, 19]], [18, [0, 3, 4, 8, 8, 9, 9, 12, 19, 25]], [18, [0, 3, 4, 8, 8, 9, 10, 10, 12, 19]], [18, [0, 3, 4, 8, 8, 9, 10, 12, 19, 25]], [18, [0, 3, 4, 8, 8, 12, 19]], [18, [0, 4, 4, 7, 8, 9, 9, 12, 19, 25]], [18, [0, 4, 4, 7, 8, 9, 10, 10, 12, 19]], [18, [0, 4, 4, 7, 8, 9, 10, 12, 19, 25]], [18, [0, 4, 4, 7, 8, 12, 19]], [18, [0, 4, 4, 8, 8, 9, 9, 12, 19, 25]], [18, [0, 4, 4, 8, 8, 9, 10, 10, 12, 19]], [18, [0, 4, 4, 8, 8, 9, 10, 12, 19, 25]], [18, [0, 4, 4, 8, 8, 12, 19]], [19, [0, 3, 3, 4, 7, 8, 9, 9, 19, 25]], [19, [0, 3, 3, 4, 7, 8, 9, 10, 10, 19]], [19, [0, 3, 3, 4, 7, 8, 9, 10, 19, 25]], [19, [0, 3, 3, 4, 7, 8, 19]], [19, [0, 3, 3, 4, 8, 8, 9, 9, 19, 25]], [19, [0, 3, 3, 4, 8, 8, 9, 10, 10, 19]], [19, [0, 3, 3, 4, 8, 8, 9, 10, 19, 25]], [19, [0, 3, 3, 4, 8, 8, 19]], [20, [0, 3, 3, 4, 7, 8, 9, 9, 19, 25]], [20, [0, 3, 3, 4, 7, 8, 9, 19, 25, 25]], [20, [0, 3, 3, 4, 8, 8, 9, 9, 19, 25]], [20, [0, 3, 3, 4, 8, 8, 9, 19, 25, 25]], [20, [0, 3, 4, 4, 7, 8, 9, 9, 19, 25]], [20, [0, 3, 4, 4, 7, 8, 9, 19, 25, 25]], [20, [0, 3, 4, 4, 8, 8, 9, 9, 19, 25]], [20, [0, 3, 4, 4, 8, 8, 9, 19, 25, 25]], [20, [0, 3, 4, 7, 8, 9, 9, 19, 25, 27]], [20, [0, 3, 4, 7, 8, 9, 19, 25, 25, 27]], [20, [0, 3, 4, 8, 8, 9, 9, 19, 25, 27]], [20, [0, 3, 4, 8, 8, 9, 19, 25, 25, 27]], [20, [0, 4, 4, 7, 8, 9, 9, 19, 25, 27]], [20, [0, 4, 4, 7, 8, 9, 19, 25, 25, 27]], [20, [0, 4, 4, 8, 8, 9, 9, 19, 25, 27]], [20, [0, 4, 4, 8, 8, 9, 19, 25, 25, 27]], [21, [0, 3, 3, 4, 7, 8, 9, 9, 19, 25]], [21, [0, 3, 3, 4, 7, 8, 9, 19, 25, 25]], [21, [0, 3, 3, 4, 8, 8, 9, 9, 19, 25]], [21, [0, 3, 3, 4, 8, 8, 9, 19, 25, 25]], [22, [0, 1, 1, 4, 7, 8, 9, 10, 10, 19]], [22, [0, 1, 1, 4, 7, 8, 9, 10, 19, 25]], [22, [0, 1, 1, 4, 7, 8, 9, 19, 25, 25]], [22, [0, 1, 1, 4, 7, 8, 19]], [22, [0, 1, 1, 4, 8, 8, 9, 10, 10, 19]], [22, [0, 1, 1, 4, 8, 8, 9, 10, 19, 25]], [22, [0, 1, 1, 4, 8, 8, 9, 19, 25, 25]], [22, [0, 1, 1, 4, 8, 8, 19]], [22, [4, 7, 8, 9, 10, 10, 19]], [22, [4, 7, 8, 9, 10, 19, 25]], [22, [4, 7, 8, 9, 19, 25, 25]], [22, [4, 7, 8, 19]], [22, [4, 8, 8, 9, 10, 10, 19]], [22, [4, 8, 8, 9, 10, 19, 25]], [22, [4, 8, 8, 9, 19, 25, 25]], [22, [4, 8, 8, 19]], [23, [7, 8, 9, 10, 10, 13, 13, 14, 17, 19]], [23, [7, 8, 9, 10, 10, 13, 13, 17, 18, 19]], [23, [7, 8, 9, 10, 10, 13, 14, 14, 17, 19]], [23, [7, 8, 9, 10, 10, 13, 14, 17, 18, 19]], [23, [7, 8, 9, 10, 13, 13, 14, 17, 19, 25]], [23, [7, 8, 9, 10, 13, 13, 17, 18, 19, 25]], [23, [7, 8, 9, 10, 13, 14, 14, 17, 19, 25]], [23, [7, 8, 9, 10, 13, 14, 17, 18, 19, 25]], [23, [7, 8, 9, 13, 13, 14, 17, 19, 25, 25]], [23, [7, 8, 9, 13, 13, 17, 18, 19, 25, 25]], [23, [7, 8, 9, 13, 14, 14, 17, 19, 25, 25]], [23, [7, 8, 9, 13, 14, 17, 18, 19, 25, 25]], [23, [7, 8, 13, 13, 14, 17, 19]], [23, [7, 8, 13, 13, 17, 18, 19]], [23, [7, 8, 13, 14, 14, 17, 19]], [23, [7, 8, 13, 14, 17, 18, 19]], [23, [8, 9, 10, 10, 13, 13, 14, 17, 19, 19]], [23, [8, 9, 10, 10, 13, 13, 17, 18, 19, 19]], [23, [8, 9, 10, 10, 13, 14, 14, 17, 19, 19]], [23, [8, 9, 10, 10, 13, 14, 17, 18, 19, 19]], [23, [8, 9, 10, 13, 13, 14, 17, 19, 19, 25]], [23, [8, 9, 10, 13, 13, 17, 18, 19, 19, 25]], [23, [8, 9, 10, 13, 14, 14, 17, 19, 19, 25]], [23, [8, 9, 10, 13, 14, 17, 18, 19, 19, 25]], [23, [8, 9, 13, 13, 14, 17, 19, 19, 25, 25]], [23, [8, 9, 13, 13, 17, 18, 19, 19, 25, 25]], [23, [8, 9, 13, 14, 14, 17, 19, 19, 25, 25]], [23, [8, 9, 13, 14, 17, 18, 19, 19, 25, 25]], [23, [8, 13, 13, 14, 17, 19, 19]], [23, [8, 13, 13, 17, 18, 19, 19]], [23, [8, 13, 14, 14, 17, 19, 19]], [23, [8, 13, 14, 17, 18, 19, 19]], [24, [7, 8, 9, 10, 10, 13, 13, 14, 17, 19]], [24, [7, 8, 9, 10, 10, 13, 13, 17, 18, 19]], [24, [7, 8, 9, 10, 10, 13, 14, 17, 18, 19]], [24, [7, 8, 9, 10, 10, 17, 19]], [24, [7, 8, 9, 10, 13, 13, 14, 17, 19, 25]], [24, [7, 8, 9, 10, 13, 13, 17, 18, 19, 25]], [24, [7, 8, 9, 10, 13, 14, 17, 18, 19, 25]], [24, [7, 8, 9, 10, 17, 19, 25]], [24, [7, 8, 9, 13, 13, 14, 17, 19, 25, 25]], [24, [7, 8, 9, 13, 13, 17, 18, 19, 25, 25]], [24, [7, 8, 9, 13, 14, 17, 18, 19, 25, 25]], [24, [7, 8, 9, 17, 19, 25, 25]], [24, [7, 8, 13, 13, 14, 17, 19]], [24, [7, 8, 13, 13, 17, 18, 19]], [24, [7, 8, 13, 14, 17, 18, 19]], [24, [7, 8, 17, 19]], [24, [8, 9, 10, 10, 13, 13, 14, 17, 19, 19]], [24, [8, 9, 10, 10, 13, 13, 17, 18, 19, 19]], [24, [8, 9, 10, 10, 13, 14, 17, 18, 19, 19]], [24, [8, 9, 10, 10, 17, 19, 19]], [24, [8, 9, 10, 13, 13, 14, 17, 19, 19, 25]], [24, [8, 9, 10, 13, 13, 17, 18, 19, 19, 25]], [24, [8, 9, 10, 13, 14, 17, 18, 19, 19, 25]], [24, [8, 9, 10, 17, 19, 19, 25]], [24, [8, 9, 13, 13, 14, 17, 19, 19, 25, 25]], [24, [8, 9, 13, 13, 17, 18, 19, 19, 25, 25]], [24, [8, 9, 13, 14, 17, 18, 19, 19, 25, 25]], [24, [8, 9, 17, 19, 19, 25, 25]], [24, [8, 13, 13, 14, 17, 19, 19]], [24, [8, 13, 13, 17, 18, 19, 19]], [24, [8, 13, 14, 17, 18, 19, 19]], [24, [8, 17, 19, 19]], [25, [7, 8, 9, 10, 10, 13, 14, 14, 17, 19]], [25, [7, 8, 9, 10, 10, 17, 19]], [25, [7, 8, 9, 10, 13, 14, 14, 17, 19, 25]], [25, [7, 8, 9, 10, 17, 19, 25]], [25, [7, 8, 9, 13, 14, 14, 17, 19, 25, 25]], [25, [7, 8, 9, 17, 19, 25, 25]], [25, [7, 8, 13, 14, 14, 17, 19]], [25, [7, 8, 17, 19]], [25, [8, 9, 10, 10, 13, 14, 14, 17, 19, 19]], [25, [8, 9, 10, 10, 17, 19, 19]], [25, [8, 9, 10, 13, 14, 14, 17, 19, 19, 25]], [25, [8, 9, 10, 17, 19, 19, 25]], [25, [8, 9, 13, 14, 14, 17, 19, 19, 25, 25]], [25, [8, 9, 17, 19, 19, 25, 25]], [25, [8, 13, 14, 14, 17, 19, 19]], [25, [8, 17, 19, 19]], [26, [7, 8, 9, 10, 10, 13, 14, 15, 17, 19]], [26, [7, 8, 9, 10, 10, 13, 14, 17, 19, 19]], [26, [7, 8, 9, 10, 10, 13, 15, 15, 17, 19]], [26, [7, 8, 9, 10, 10, 13, 15, 17, 19, 19]], [26, [7, 8, 9, 10, 13, 14, 15, 17, 19, 25]], [26, [7, 8, 9, 10, 13, 14, 17, 19, 19, 25]], [26, [7, 8, 9, 10, 13, 15, 15, 17, 19, 25]], [26, [7, 8, 9, 10, 13, 15, 17, 19, 19, 25]], [26, [7, 8, 9, 13, 14, 15, 17, 19, 25, 25]], [26, [7, 8, 9, 13, 14, 17, 19, 19, 25, 25]], [26, [7, 8, 9, 13, 15, 15, 17, 19, 25, 25]], [26, [7, 8, 9, 13, 15, 17, 19, 19, 25, 25]], [26, [7, 8, 13, 14, 15, 17, 19]], [26, [7, 8, 13, 14, 17, 19, 19]], [26, [7, 8, 13, 15, 15, 17, 19]], [26, [7, 8, 13, 15, 17, 19, 19]], [26, [8, 9, 10, 10, 13, 14, 15, 17, 19, 19]], [26, [8, 9, 10, 10, 13, 14, 17]], [26, [8, 9, 10, 10, 13, 15, 15, 17, 19, 19]], [26, [8, 9, 10, 10, 13, 15, 17]], [26, [8, 9, 10, 13, 14, 15, 17, 19, 19, 25]], [26, [8, 9, 10, 13, 14, 17, 25]], [26, [8, 9, 10, 13, 15, 15, 17, 19, 19, 25]], [26, [8, 9, 10, 13, 15, 17, 25]], [26, [8, 9, 13, 14, 15, 17, 19, 19, 25, 25]], [26, [8, 9, 13, 14, 17, 25, 25]], [26, [8, 9, 13, 15, 15, 17, 19, 19, 25, 25]], [26, [8, 9, 13, 15, 17, 25, 25]], [26, [8, 13, 14, 15, 17, 19, 19]], [26, [8, 13, 14, 17]], [26, [8, 13, 15, 15, 17, 19, 19]], [26, [8, 13, 15, 17]], [27, [7, 8, 9, 10, 10, 13, 14, 14, 17, 19]], [27, [7, 8, 9, 10, 10, 13, 14, 15, 17, 19]], [27, [7, 8, 9, 10, 10, 13, 14, 17, 19, 19]], [27, [7, 8, 9, 10, 10, 13, 15, 17, 19, 19]], [27, [7, 8, 9, 10, 13, 14, 14, 17, 19, 25]], [27, [7, 8, 9, 10, 13, 14, 15, 17, 19, 25]], [27, [7, 8, 9, 10, 13, 14, 17, 19, 19, 25]], [27, [7, 8, 9, 10, 13, 15, 17, 19, 19, 25]], [27, [7, 8, 9, 13, 14, 14, 17, 19, 25, 25]], [27, [7, 8, 9, 13, 14, 15, 17, 19, 25, 25]], [27, [7, 8, 9, 13, 14, 17, 19, 19, 25, 25]], [27, [7, 8, 9, 13, 15, 17, 19, 19, 25, 25]], [27, [7, 8, 13, 14, 14, 17, 19]], [27, [7, 8, 13, 14, 15, 17, 19]], [27, [7, 8, 13, 14, 17, 19, 19]], [27, [7, 8, 13, 15, 17, 19, 19]], [27, [8, 9, 10, 10, 13, 14, 14, 17, 19, 19]], [27, [8, 9, 10, 10, 13, 14, 15, 17, 19, 19]], [27, [8, 9, 10, 10, 13, 14, 17]], [27, [8, 9, 10, 10, 13, 15, 17]], [27, [8, 9, 10, 13, 14, 14, 17, 19, 19, 25]], [27, [8, 9, 10, 13, 14, 15, 17, 19, 19, 25]], [27, [8, 9, 10, 13, 14, 17, 25]], [27, [8, 9, 10, 13, 15, 17, 25]], [27, [8, 9, 13, 14, 14, 17, 19, 19, 25, 25]], [27, [8, 9, 13, 14, 15, 17, 19, 19, 25, 25]], [27, [8, 9, 13, 14, 17, 25, 25]], [27, [8, 9, 13, 15, 17, 25, 25]], [27, [8, 13, 14, 14, 17, 19, 19]], [27, [8, 13, 14, 15, 17, 19, 19]], [27, [8, 13, 14, 17]], [27, [8, 13, 15, 17]], [28, [0, 1, 1, 4, 7, 8, 9, 9, 19, 25]], [28, [0, 1, 1, 4, 7, 8, 9, 19, 25, 25]], [28, [0, 1, 1, 4, 8, 8, 9, 9, 19, 25]], [28, [0, 1, 1, 4, 8, 8, 9, 19, 25, 25]], [28, [0, 1, 4, 7, 8, 8, 9, 9, 19, 25]], [28, [0, 1, 4, 7, 8, 8, 9, 19, 25, 25]], [28, [0, 1, 4, 7, 8, 9, 9, 19, 24, 25]], [28, [0, 1, 4, 7, 8, 9, 19, 24, 25, 25]], [28, [0, 1, 4, 8, 8, 9, 9, 19, 24, 25]], [28, [0, 1, 4, 8, 8, 9, 19, 24, 25, 25]], [28, [0, 1, 4, 9, 9, 19, 25]], [28, [0, 1, 4, 9, 19, 25, 25]], [28, [0, 4, 7, 8, 8, 9, 9, 19, 24, 25]], [28, [0, 4, 7, 8, 8, 9, 19, 24, 25, 25]], [28, [0, 4, 9, 9, 19, 24, 25]], [28, [0, 4, 9, 19, 24, 25, 25]], [29, [8]], [29, [8, 9, 10, 10]], [29, [8, 9, 10, 25]], [29, [8, 9, 25, 25]], [30, [0, 1, 1, 4, 7, 8, 9, 9, 19, 25]], [30, [0, 1, 1, 4, 7, 8, 9, 19, 25, 25]], [30, [0, 1, 1, 4, 8, 8, 9, 9, 19, 25]], [30, [0, 1, 1, 4, 8, 8, 9, 19, 25, 25]], [31, [0, 3, 3, 4, 7, 8, 9, 9, 19, 25]], [31, [0, 3, 3, 4, 7, 8, 9, 19, 25, 25]], [31, [0, 3, 3, 4, 8, 8, 9, 9, 19, 25]], [31, [0, 3, 3, 4, 8, 8, 9, 19, 25, 25]], [31, [0, 3, 4, 7, 8, 9, 9, 19, 24, 25]], [31, [0, 3, 4, 7, 8, 9, 9, 19, 25, 25]], [31, [0, 3, 4, 7, 8, 9, 19]], [31, [0, 3, 4, 7, 8, 9, 19, 24, 25, 25]], [31, [0, 3, 4, 8, 8, 9, 9, 19, 24, 25]], [31, [0, 3, 4, 8, 8, 9, 9, 19, 25, 25]], [31, [0, 3, 4, 8, 8, 9, 19]], [31, [0, 3, 4, 8, 8, 9, 19, 24, 25, 25]], [31, [0, 4, 7, 8, 9, 9, 19, 24, 25, 25]], [31, [0, 4, 7, 8, 9, 19, 24]], [31, [0, 4, 8, 8, 9, 9, 19, 24, 25, 25]], [31, [0, 4, 8, 8, 9, 19, 24]], [32, [9]], [33, [0, 3, 3, 4, 7, 8, 9, 9, 19, 25]], [33, [0, 3, 3, 4, 7, 8, 9, 10, 10, 19]], [33, [0, 3, 3, 4, 7, 8, 9, 10, 19, 25]], [33, [0, 3, 3, 4, 7, 8, 19]], [33, [0, 3, 3, 4, 8, 8, 9, 9, 19, 25]], [33, [0, 3, 3, 4, 8, 8, 9, 10, 10, 19]], [33, [0, 3, 3, 4, 8, 8, 9, 10, 19, 25]], [33, [0, 3, 3, 4, 8, 8, 19]], [33, [0, 7, 8, 9, 9, 19, 25]], [33, [0, 7, 8, 9, 10, 10, 19]], [33, [0, 7, 8, 9, 10, 19, 25]], [33, [0, 7, 8, 19]], [33, [0, 8, 8, 9, 9, 19, 25]], [33, [0, 8, 8, 9, 10, 10, 19]], [33, [0, 8, 8, 9, 10, 19, 25]], [33, [0, 8, 8, 19]], [34, [7, 8, 9, 10, 10, 13, 19]], [34, [7, 8, 9, 10, 13, 19, 25]], [34, [7, 8, 9, 13, 19, 25, 25]], [34, [7, 8, 13, 19]], [34, [8, 9, 10, 10, 13, 19, 19]], [34, [8, 9, 10, 13, 19, 19, 25]], [34, [8, 9, 13, 19, 19, 25, 25]], [34, [8, 13, 19, 19]], [35, [7, 8, 9, 10, 10, 13, 14, 14, 17, 19]], [35, [7, 8, 9, 10, 13, 14, 14, 17, 19, 25]], [35, [7, 8, 9, 13, 14, 14, 17, 19, 25, 25]], [35, [7, 8, 13, 14, 14, 17, 19]], [35, [8, 9, 10, 10, 13, 14, 14, 17, 19, 19]], [35, [8, 9, 10, 13, 14, 14, 17, 19, 19, 25]], [35, [8, 9, 13, 14, 14, 17, 19, 19, 25, 25]], [35, [8, 13, 14, 14, 17, 19, 19]], [36, [7, 8, 9, 10, 10, 17, 19]], [36, [7, 8, 9, 10, 17, 19, 25]], [36, [7, 8, 9, 17, 19, 25, 25]], [36, [7, 8, 17, 19]], [36, [8, 9, 10, 10, 17, 19, 19]], [36, [8, 9, 10, 17, 19, 19, 25]], [36, [8, 9, 17, 19, 19, 25, 25]], [36, [8, 17, 19, 19]], [37, [7, 8, 9, 10, 10, 13, 15, 15, 17, 19]], [37, [7, 8, 9, 10, 13, 15, 15, 17, 19, 25]], [37, [7, 8, 9, 13, 15, 15, 17, 19, 25, 25]], [37, [7, 8, 13, 15, 15, 17, 19]], [37, [8, 9, 10, 10, 13, 15, 15, 17, 19, 19]], [37, [8, 9, 10, 13, 15, 15, 17, 19, 19, 25]], [37, [8, 9, 13, 15, 15, 17, 19, 19, 25, 25]], [37, [8, 13, 15, 15, 17, 19, 19]], [38, [7, 8, 9, 10, 10, 13, 14, 14, 17, 19]], [38, [7, 8, 9, 10, 13, 14, 14, 17, 19, 25]], [38, [7, 8, 9, 13, 14, 14, 17, 19, 25, 25]], [38, [7, 8, 13, 14, 14, 17, 19]], [38, [8, 9, 10, 10, 13, 14, 14, 17, 19, 19]], [38, [8, 9, 10, 13, 14, 14, 17, 19, 19, 25]], [38, [8, 9, 13, 14, 14, 17, 19, 19, 25, 25]], [38, [8, 13, 14, 14, 17, 19, 19]], [39, [7, 8, 9, 10, 10, 13, 15, 16, 17, 19]], [39, [7, 8, 9, 10, 10, 13, 15, 17, 19, 21]], [39, [7, 8, 9, 10, 10, 13, 16, 16, 17, 19]], [39, [7, 8, 9, 10, 10, 13, 16, 17, 19, 21]], [39, [7, 8, 9, 10, 13, 15, 16, 17, 19, 25]], [39, [7, 8, 9, 10, 13, 15, 17, 19, 21, 25]], [39, [7, 8, 9, 10, 13, 16, 16, 17, 19, 25]], [39, [7, 8, 9, 10, 13, 16, 17, 19, 21, 25]], [39, [7, 8, 9, 13, 15, 16, 17, 19, 25, 25]], [39, [7, 8, 9, 13, 15, 17, 19, 21, 25, 25]], [39, [7, 8, 9, 13, 16, 16, 17, 19, 25, 25]], [39, [7, 8, 9, 13, 16, 17, 19, 21, 25, 25]], [39, [7, 8, 13, 15, 16, 17, 19]], [39, [7, 8, 13, 15, 17, 19, 21]], [39, [7, 8, 13, 16, 16, 17, 19]], [39, [7, 8, 13, 16, 17, 19, 21]], [39, [8, 9, 10, 10, 13, 15, 16, 17, 19, 19]], [39, [8, 9, 10, 10, 13, 15, 17, 19, 19, 21]], [39, [8, 9, 10, 10, 13, 16, 16, 17, 19, 19]], [39, [8, 9, 10, 10, 13, 16, 17, 19, 19, 21]], [39, [8, 9, 10, 13, 15, 16, 17, 19, 19, 25]], [39, [8, 9, 10, 13, 15, 17, 19, 19, 21, 25]], [39, [8, 9, 10, 13, 16, 16, 17, 19, 19, 25]], [39, [8, 9, 10, 13, 16, 17, 19, 19, 21, 25]], [39, [8, 9, 13, 15, 16, 17, 19, 19, 25, 25]], [39, [8, 9, 13, 15, 17, 19, 19, 21, 25, 25]], [39, [8, 9, 13, 16, 16, 17, 19, 19, 25, 25]], [39, [8, 9, 13, 16, 17, 19, 19, 21, 25, 25]], [39, [8, 13, 15, 16, 17, 19, 19]], [39, [8, 13, 15, 17, 19, 19, 21]], [39, [8, 13, 16, 16, 17, 19, 19]], [39, [8, 13, 16, 17, 19, 19, 21]], [40, [7, 8, 9, 10, 10, 13, 16, 16, 17, 19]], [40, [7, 8, 9, 10, 13, 16, 16, 17, 19, 25]], [40, [7, 8, 9, 13, 16, 16, 17, 19, 25, 25]], [40, [7, 8, 13, 16, 16, 17, 19]], [40, [8, 9, 10, 10, 13, 16, 16, 17, 19, 19]], [40, [8, 9, 10, 13, 16, 16, 17, 19, 19, 25]], [40, [8, 9, 13, 16, 16, 17, 19, 19, 25, 25]], [40, [8, 13, 16, 16, 17, 19, 19]], [41, [7, 8, 9, 10, 10, 13, 15, 15, 17, 19]], [41, [7, 8, 9, 10, 10, 13, 15, 16, 17, 19]], [41, [7, 8, 9, 10, 10, 13, 15, 17, 19, 21]], [41, [7, 8, 9, 10, 10, 13, 16, 17, 19, 21]], [41, [7, 8, 9, 10, 13, 15, 15, 17, 19, 25]], [41, [7, 8, 9, 10, 13, 15, 16, 17, 19, 25]], [41, [7, 8, 9, 10, 13, 15, 17, 19, 21, 25]], [41, [7, 8, 9, 10, 13, 16, 17, 19, 21, 25]], [41, [7, 8, 9, 13, 15, 15, 17, 19, 25, 25]], [41, [7, 8, 9, 13, 15, 16, 17, 19, 25, 25]], [41, [7, 8, 9, 13, 15, 17, 19, 21, 25, 25]], [41, [7, 8, 9, 13, 16, 17, 19, 21, 25, 25]], [41, [7, 8, 13, 15, 15, 17, 19]], [41, [7, 8, 13, 15, 16, 17, 19]], [41, [7, 8, 13, 15, 17, 19, 21]], [41, [7, 8, 13, 16, 17, 19, 21]], [41, [8, 9, 10, 10, 13, 15, 15, 17, 19, 19]], [41, [8, 9, 10, 10, 13, 15, 16, 17, 19, 19]], [41, [8, 9, 10, 10, 13, 15, 17, 19, 19, 21]], [41, [8, 9, 10, 10, 13, 16, 17, 19, 19, 21]], [41, [8, 9, 10, 13, 15, 15, 17, 19, 19, 25]], [41, [8, 9, 10, 13, 15, 16, 17, 19, 19, 25]], [41, [8, 9, 10, 13, 15, 17, 19, 19, 21, 25]], [41, [8, 9, 10, 13, 16, 17, 19, 19, 21, 25]], [41, [8, 9, 13, 15, 15, 17, 19, 19, 25, 25]], [41, [8, 9, 13, 15, 16, 17, 19, 19, 25, 25]], [41, [8, 9, 13, 15, 17, 19, 19, 21, 25, 25]], [41, [8, 9, 13, 16, 17, 19, 19, 21, 25, 25]], [41, [8, 13, 15, 15, 17, 19, 19]], [41, [8, 13, 15, 16, 17, 19, 19]], [41, [8, 13, 15, 17, 19, 19, 21]], [41, [8, 13, 16, 17, 19, 19, 21]], [42, [7, 8, 9, 10, 10, 13, 15, 15, 17, 19]], [42, [7, 8, 9, 10, 13, 15, 15, 17, 19, 25]], [42, [7, 8, 9, 13, 15, 15, 17, 19, 25, 25]], [42, [7, 8, 13, 15, 15, 17, 19]], [42, [8, 9, 10, 10, 13, 15, 15, 17, 19, 19]], [42, [8, 9, 10, 13, 15, 15, 17, 19, 19, 25]], [42, [8, 9, 13, 15, 15, 17, 19, 19, 25, 25]], [42, [8, 13, 15, 15, 17, 19, 19]], [43, [7, 8, 9, 10, 10, 13, 16, 17, 17, 19]], [43, [7, 8, 9, 10, 10, 13, 16, 17, 19, 23]], [43, [7, 8, 9, 10, 10, 13, 17, 17, 19, 23]], [43, [7, 8, 9, 10, 10, 13, 19]], [43, [7, 8, 9, 10, 13, 16, 17, 17, 19, 25]], [43, [7, 8, 9, 10, 13, 16, 17, 19, 23, 25]], [43, [7, 8, 9, 10, 13, 17, 17, 19, 23, 25]], [43, [7, 8, 9, 10, 13, 19, 25]], [43, [7, 8, 9, 13, 16, 17, 17, 19, 25, 25]], [43, [7, 8, 9, 13, 16, 17, 19, 23, 25, 25]], [43, [7, 8, 9, 13, 17, 17, 19, 23, 25, 25]], [43, [7, 8, 9, 13, 19, 25, 25]], [43, [7, 8, 13, 16, 17, 17, 19]], [43, [7, 8, 13, 16, 17, 19, 23]], [43, [7, 8, 13, 17, 17, 19, 23]], [43, [7, 8, 13, 19]], [43, [8, 9, 10, 10, 13, 16, 17, 17, 19, 19]], [43, [8, 9, 10, 10, 13, 16, 17, 19, 19, 23]], [43, [8, 9, 10, 10, 13, 17, 17, 19, 19, 23]], [43, [8, 9, 10, 10, 13, 19, 19]], [43, [8, 9, 10, 13, 16, 17, 17, 19, 19, 25]], [43, [8, 9, 10, 13, 16, 17, 19, 19, 23, 25]], [43, [8, 9, 10, 13, 17, 17, 19, 19, 23, 25]], [43, [8, 9, 10, 13, 19, 19, 25]], [43, [8, 9, 13, 16, 17, 17, 19, 19, 25, 25]], [43, [8, 9, 13, 16, 17, 19, 19, 23, 25, 25]], [43, [8, 9, 13, 17, 17, 19, 19, 23, 25, 25]], [43, [8, 9, 13, 19, 19, 25, 25]], [43, [8, 13, 16, 17, 17, 19, 19]], [43, [8, 13, 16, 17, 19, 19, 23]], [43, [8, 13, 17, 17, 19, 19, 23]], [43, [8, 13, 19, 19]], [44, [7, 8, 9, 10, 10, 13, 19]], [44, [7, 8, 9, 10, 13, 19, 25]], [44, [7, 8, 9, 13, 19, 25, 25]], [44, [7, 8, 13, 19]], [44, [8, 9, 10, 10, 13, 19, 19]], [44, [8, 9, 10, 13, 19, 19, 25]], [44, [8, 9, 13, 19, 19, 25, 25]], [44, [8, 13, 19, 19]], [45, [7, 8, 9, 10, 10, 13, 16, 16, 17, 19]], [45, [7, 8, 9, 10, 10, 13, 16, 17, 17, 19]], [45, [7, 8, 9, 10, 10, 13, 16, 17, 19, 23]], [45, [7, 8, 9, 10, 10, 13, 17, 17, 19, 23]], [45, [7, 8, 9, 10, 13, 16, 16, 17, 19, 25]], [45, [7, 8, 9, 10, 13, 16, 17, 17, 19, 25]], [45, [7, 8, 9, 10, 13, 16, 17, 19, 23, 25]], [45, [7, 8, 9, 10, 13, 17, 17, 19, 23, 25]], [45, [7, 8, 9, 13, 16, 16, 17, 19, 25, 25]], [45, [7, 8, 9, 13, 16, 17, 17, 19, 25, 25]], [45, [7, 8, 9, 13, 16, 17, 19, 23, 25, 25]], [45, [7, 8, 9, 13, 17, 17, 19, 23, 25, 25]], [45, [7, 8, 13, 16, 16, 17, 19]], [45, [7, 8, 13, 16, 17, 17, 19]], [45, [7, 8, 13, 16, 17, 19, 23]], [45, [7, 8, 13, 17, 17, 19, 23]], [45, [8, 9, 10, 10, 13, 16, 16, 17, 19, 19]], [45, [8, 9, 10, 10, 13, 16, 17, 17, 19, 19]], [45, [8, 9, 10, 10, 13, 16, 17, 19, 19, 23]], [45, [8, 9, 10, 10, 13, 17, 17, 19, 19, 23]], [45, [8, 9, 10, 13, 16, 16, 17, 19, 19, 25]], [45, [8, 9, 10, 13, 16, 17, 17, 19, 19, 25]], [45, [8, 9, 10, 13, 16, 17, 19, 19, 23, 25]], [45, [8, 9, 10, 13, 17, 17, 19, 19, 23, 25]], [45, [8, 9, 13, 16, 16, 17, 19, 19, 25, 25]], [45, [8, 9, 13, 16, 17, 17, 19, 19, 25, 25]], [45, [8, 9, 13, 16, 17, 19, 19, 23, 25, 25]], [45, [8, 9, 13, 17, 17, 19, 19, 23, 25, 25]], [45, [8, 13, 16, 16, 17, 19, 19]], [45, [8, 13, 16, 17, 17, 19, 19]], [45, [8, 13, 16, 17, 19, 19, 23]], [45, [8, 13, 17, 17, 19, 19, 23]], [46, [7, 8, 9, 10, 10, 13, 16, 16, 17, 19]], [46, [7, 8, 9, 10, 13, 16, 16, 17, 19, 25]], [46, [7, 8, 9, 13, 16, 16, 17, 19, 25, 25]], [46, [7, 8, 13, 16, 16, 17, 19]], [46, [8, 9, 10, 10, 13, 16, 16, 17, 19, 19]], [46, [8, 9, 10, 13, 16, 16, 17, 19, 19, 25]], [46, [8, 9, 13, 16, 16, 17, 19, 19, 25, 25]], [46, [8, 13, 16, 16, 17, 19, 19]], [47, [7, 8, 9, 10, 10, 13, 15, 15, 17, 19]], [47, [7, 8, 9, 10, 10, 13, 16, 16, 17, 19]], [47, [7, 8, 9, 10, 13, 15, 15, 17, 19, 25]], [47, [7, 8, 9, 10, 13, 16, 16, 17, 19, 25]], [47, [7, 8, 9, 13, 15, 15, 17, 19, 25, 25]], [47, [7, 8, 9, 13, 16, 16, 17, 19, 25, 25]], [47, [7, 8, 13, 15, 15, 17, 19]], [47, [7, 8, 13, 16, 16, 17, 19]], [47, [8, 9, 10, 10, 13, 15, 15, 17, 19, 19]], [47, [8, 9, 10, 10, 13, 16, 16, 17, 19, 19]], [47, [8, 9, 10, 13, 15, 15, 17, 19, 19, 25]], [47, [8, 9, 10, 13, 16, 16, 17, 19, 19, 25]], [47, [8, 9, 13, 15, 15, 17, 19, 19, 25, 25]], [47, [8, 9, 13, 16, 16, 17, 19, 19, 25, 25]], [47, [8, 13, 15, 15, 17, 19, 19]], [47, [8, 13, 16, 16, 17, 19, 19]], [48, [7, 8, 9, 10, 10, 13, 16, 16, 17, 19]], [48, [7, 8, 9, 10, 10, 13, 19]], [48, [7, 8, 9, 10, 13, 16, 16, 17, 19, 25]], [48, [7, 8, 9, 10, 13, 19, 25]], [48, [7, 8, 9, 13, 16, 16, 17, 19, 25, 25]], [48, [7, 8, 9, 13, 19, 25, 25]], [48, [7, 8, 13, 16, 16, 17, 19]], [48, [7, 8, 13, 19]], [48, [8, 9, 10, 10, 13, 16, 16, 17, 19, 19]], [48, [8, 9, 10, 10, 13, 19, 19]], [48, [8, 9, 10, 13, 16, 16, 17, 19, 19, 25]], [48, [8, 9, 10, 13, 19, 19, 25]], [48, [8, 9, 13, 16, 16, 17, 19, 19, 25, 25]], [48, [8, 9, 13, 19, 19, 25, 25]], [48, [8, 13, 16, 16, 17, 19, 19]], [48, [8, 13, 19, 19]], [49, [0, 3, 3, 4, 7, 8, 9, 9, 19, 25]], [49, [0, 3, 3, 4, 7, 8, 9, 19, 25, 25]], [49, [0, 3, 3, 4, 8, 8, 9, 9, 19, 25]], [49, [0, 3, 3, 4, 8, 8, 9, 19, 25, 25]], [50, [0, 3, 3, 4, 7, 8, 9, 9, 19, 25]], [50, [0, 3, 3, 4, 7, 8, 9, 19, 25, 25]], [50, [0, 3, 3, 4, 8, 8, 9, 9, 19, 25]], [50, [0, 3, 3, 4, 8, 8, 9, 19, 25, 25]], [50, [0, 7, 8, 9, 9, 19, 25]], [50, [0, 7, 8, 9, 19, 25, 25]], [50, [0, 8, 8, 9, 9, 19, 25]], [50, [0, 8, 8, 9, 19, 25, 25]]]}

==> anc/controlled/identification_artifacts/criticality.json <==
{"(5, 18)": [{"deleted_edge_index": 0, "colors": [0, 0, 0, 0, 0, 1, 2, 1, 2, 1, 2, 1, 2, 0, 0, 2, 2, 2, 2, 1, 0, 1, 0, 1]}, {"deleted_edge_index": 1, "colors": [0, 1, 1, 1, 1, 0, 2, 0, 2, 0, 2, 0, 2, 1, 1, 2, 2, 2, 2, 0, 0, 1, 0, 1]}, {"deleted_edge_index": 2, "colors": [0, 2, 2, 2, 2, 1, 0, 0, 1, 0, 1, 0, 1, 2, 2, 1, 1, 1, 0, 0, 0, 2, 0, 2]}, {"deleted_edge_index": 3, "colors": [0, 1, 1, 1, 1, 1, 2, 2, 0, 0, 2, 0, 2, 0, 0, 1, 1, 1, 2, 2, 0, 2, 0, 2]}, {"deleted_edge_index": 4, "colors": [0, 2, 2, 2, 2, 1, 2, 1, 0, 0, 1, 0, 1, 0, 0, 2, 2, 2, 2, 1, 0, 1, 0, 1]}, {"deleted_edge_index": 5, "colors": [0, 0, 1, 1, 1, 1, 2, 0, 2, 0, 2, 0, 2, 2, 2, 1, 1, 1, 0, 0, 0, 2, 0, 2]}, {"deleted_edge_index": 6, "colors": [0, 0, 2, 2, 2, 1, 2, 1, 0, 0, 1, 0, 1, 0, 0, 2, 2, 2, 2, 1, 0, 1, 0, 1]}, {"deleted_edge_index": 7, "colors": [0, 0, 1, 1, 1, 1, 2, 1, 2, 0, 2, 0, 2, 0, 0, 2, 2, 2, 2, 1, 0, 1, 0, 1]}, {"deleted_edge_index": 8, "colors": [0, 0, 2, 2, 2, 1, 2, 1, 2, 0, 1, 0, 1, 0, 0, 2, 2, 2, 2, 1, 0, 1, 0, 1]}, {"deleted_edge_index": 9, "colors": [0, 0, 0, 1, 1, 1, 2, 1, 2, 0, 2, 0, 2, 0, 0, 2, 2, 2, 2, 1, 0, 1, 0, 1]}, {"deleted_edge_index": 10, "colors": [0, 0, 0, 1, 1, 1, 2, 1, 2, 2, 0, 0, 2, 0, 0, 2, 2, 2, 2, 1, 0, 1, 0, 1]}, {"deleted_edge_index": 11, "colors": [0, 0, 0, 1, 1, 1, 2, 1, 2, 1, 2, 0, 2, 0, 0, 2, 2, 2, 2, 1, 0, 1, 0, 1]}, {"deleted_edge_index": 12, "colors": [0, 0, 0, 1, 1, 1, 2, 1, 2, 2, 1, 0, 2, 0, 0, 2, 2, 2, 2, 1, 0, 1, 0, 1]}, {"deleted_edge_index": 13, "colors": [0, 0, 0, 0, 1, 1, 2, 1, 2, 1, 2, 0, 2, 0, 0, 2, 2, 2, 2, 1, 0, 1, 0, 1]}, {"deleted_edge_index": 14, "colors": [0, 0, 0, 0, 1, 1, 2, 1, 2, 1, 2, 2, 0, 0, 0, 2, 2, 2, 2, 1, 0, 1, 0, 1]}, {"deleted_edge_index": 15, "colors": [0, 0, 0, 0, 2, 1, 2, 1, 2, 1, 2, 2, 1, 0, 0, 2, 2, 2, 2, 1, 0, 1, 0, 1]}, {"deleted_edge_index": 16, "colors": [0, 0, 0, 0, 2, 1, 2, 1, 2, 1, 2, 1, 2, 0, 0, 2, 2, 2, 2, 1, 0, 1, 0, 1]}, {"deleted_edge_index": 17, "colors": [0, 2, 2, 2, 2, 1, 1, 0, 1, 0, 1, 0, 1, 2, 2, 1, 1, 1, 0, 0, 0, 2, 0, 2]}, {"deleted_edge_index": 18, "colors": [0, 0, 2, 2, 2, 1, 2, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 2, 2, 1, 2, 1, 2]}, {"deleted_edge_index": 19, "colors": [0, 0, 1, 1, 1, 1, 2, 2, 2, 0, 2, 0, 2, 0, 1, 1, 1, 1, 2, 0, 0, 2, 0, 2]}, {"deleted_edge_index": 20, "colors": [0, 0, 2, 2, 2, 1, 2, 1, 1, 0, 1, 0, 1, 2, 0, 0, 0, 0, 1, 2, 1, 2, 1, 2]}, {"deleted_edge_index": 21, "colors": [0, 0, 1, 1, 1, 1, 2, 2, 2, 0, 2, 0, 2, 2, 2, 0, 0, 0, 0, 1, 1, 2, 1, 2]}, {"deleted_edge_index": 22, "colors": [0, 0, 1, 1, 1, 1, 2, 2, 2, 0, 2, 0, 2, 0, 0, 2, 2, 2, 2, 1, 0, 1, 0, 1]}, {"deleted_edge_index": 23, "colors": [0, 0, 2, 2, 2, 1, 2, 1, 1, 0, 1, 0, 1, 0, 0, 2, 2, 2, 2, 1, 0, 1, 0, 1]}, {"deleted_edge_index": 24, "colors": [0, 0, 0, 1, 1, 1, 2, 1, 2, 2, 2, 0, 2, 0, 0, 2, 2, 2, 2, 1, 0, 1, 0, 1]}, {"deleted_edge_index": 25, "colors": [0, 0, 0, 0, 1, 1, 2, 1, 2, 1, 2, 2, 2, 0, 0, 2, 2, 2, 2, 1, 0, 1, 0, 1]}, {"deleted_edge_index": 26, "colors": [0, 0, 2, 2, 2, 1, 2, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 2, 2, 1, 2, 1, 2]}, {"deleted_edge_index": 27, "colors": [0, 0, 2, 2, 2, 1, 2, 1, 1, 0, 1, 0, 1, 2, 0, 0, 0, 0, 2, 2, 1, 2, 1, 2]}, {"deleted_edge_index": 28, "colors": [0, 0, 2, 2, 2, 1, 2, 1, 1, 0, 1, 0, 1, 2, 0, 0, 0, 0, 0, 2, 1, 2, 1, 2]}, {"deleted_edge_index": 29, "colors": [0, 0, 2, 2, 2, 1, 2, 1, 1, 0, 1, 0, 1, 2, 2, 0, 0, 0, 0, 2, 1, 2, 1, 2]}, {"deleted_edge_index": 30, "colors": [0, 0, 2, 2, 2, 1, 2, 1, 1, 0, 1, 0, 1, 0, 0, 2, 2, 2, 2, 2, 0, 1, 0, 1]}, {"deleted_edge_index": 31, "colors": [0, 0, 2, 2, 2, 1, 2, 1, 1, 0, 1, 0, 1, 0, 0, 0, 1, 1, 2, 2, 0, 2, 0, 2]}, {"deleted_edge_index": 32, "colors": [0, 0, 2, 2, 2, 1, 2, 1, 1, 0, 1, 0, 1, 0, 0, 0, 1, 1, 2, 2, 2, 0, 0, 2]}, {"deleted_edge_index": 33, "colors": [0, 0, 2, 2, 2, 1, 2, 1, 1, 0, 1, 0, 1, 0, 0, 0, 1, 1, 2, 2, 1, 2, 0, 2]}, {"deleted_edge_index": 34, "colors": [0, 0, 2, 2, 2, 1, 2, 1, 1, 0, 1, 0, 1, 0, 0, 0, 1, 1, 2, 2, 2, 1, 0, 2]}, {"deleted_edge_index": 35, "colors": [0, 0, 2, 2, 2, 1, 2, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 1, 2, 2, 1, 2, 0, 2]}, {"deleted_edge_index": 36, "colors": [0, 0, 2, 2, 2, 1, 2, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 1, 2, 2, 1, 2, 2, 0]}, {"deleted_edge_index": 37, "colors": [0, 0, 2, 2, 2, 1, 2, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 2, 2, 2, 1, 2, 2, 1]}, {"deleted_edge_index": 38, "colors": [0, 0, 2, 2, 2, 1, 2, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 2, 2, 2, 1, 2, 1, 2]}, {"deleted_edge_index": 39, "colors": [0, 0, 2, 2, 2, 1, 2, 1, 1, 0, 1, 0, 1, 0, 0, 0, 1, 1, 2, 2, 2, 2, 0, 2]}, {"deleted_edge_index": 40, "colors": [0, 0, 2, 2, 2, 1, 2, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 1, 2, 2, 1, 2, 2, 2]}], "(5, 21)": [{"deleted_edge_index": 0, "colors": [0, 0, 0, 0, 0, 1, 2, 1, 2, 1, 2, 1, 2, 0, 0, 2, 2, 2, 1, 2, 1, 0, 0, 1]}, {"deleted_edge_index": 1, "colors": [0, 1, 1, 1, 1, 0, 2, 0, 2, 0, 2, 0, 2, 1, 1, 2, 2, 2, 0, 2, 0, 1, 0, 1]}, {"deleted_edge_index": 2, "colors": [0, 2, 2, 2, 2, 1, 0, 0, 1, 0, 1, 0, 1, 1, 1, 2, 2, 2, 0, 2, 0, 0, 0, 1]}, {"deleted_edge_index": 3, "colors": [0, 1, 1, 1, 1, 1, 2, 2, 0, 0, 2, 0, 2, 1, 1, 0, 0, 0, 0, 2, 2, 2, 1, 2]}, {"deleted_edge_index": 4, "colors": [0, 2, 2, 2, 2, 1, 2, 1, 0, 0, 1, 0, 1, 2, 2, 0, 0, 0, 0, 1, 1, 2, 1, 2]}, {"deleted_edge_index": 5, "colors": [0, 0, 1, 1, 1, 1, 2, 0, 2, 0, 2, 0, 2, 1, 1, 2, 2, 2, 0, 2, 0, 0, 0, 1]}, {"deleted_edge_index": 6, "colors": [0, 0, 2, 2, 2, 1, 2, 1, 0, 0, 1, 0, 1, 0, 0, 2, 2, 2, 1, 2, 1, 0, 0, 1]}, {"deleted_edge_index": 7, "colors": [0, 0, 1, 1, 1, 1, 2, 1, 2, 0, 2, 0, 2, 2, 2, 0, 0, 0, 0, 1, 1, 2, 1, 2]}, {"deleted_edge_index": 8, "colors": [0, 0, 2, 2, 2, 1, 2, 1, 2, 0, 1, 0, 1, 0, 0, 2, 2, 2, 1, 2, 1, 0, 0, 1]}, {"deleted_edge_index": 9, "colors": [0, 0, 0, 1, 1, 1, 2, 1, 2, 0, 2, 0, 2, 0, 0, 2, 2, 2, 1, 2, 1, 0, 0, 1]}, {"deleted_edge_index": 10, "colors": [0, 0, 0, 1, 1, 1, 2, 1, 2, 2, 0, 0, 2, 0, 0, 2, 2, 2, 1, 2, 1, 0, 0, 1]}, {"deleted_edge_index": 11, "colors": [0, 0, 0, 1, 1, 1, 2, 1, 2, 1, 2, 0, 2, 0, 0, 2, 2, 2, 1, 2, 1, 0, 0, 1]}, {"deleted_edge_index": 12, "colors": [0, 0, 0, 1, 1, 1, 2, 1, 2, 2, 1, 0, 2, 0, 0, 2, 2, 2, 1, 2, 1, 0, 0, 1]}, {"deleted_edge_index": 13, "colors": [0, 0, 0, 0, 1, 1, 2, 1, 2, 1, 2, 0, 2, 0, 0, 2, 2, 2, 1, 2, 1, 0, 0, 1]}, {"deleted_edge_index": 14, "colors": [0, 0, 0, 0, 1, 1, 2, 1, 2, 1, 2, 2, 0, 0, 0, 2, 2, 2, 1, 2, 1, 0, 0, 1]}, {"deleted_edge_index": 15, "colors": [0, 0, 0, 0, 2, 1, 2, 1, 2, 1, 2, 2, 1, 0, 0, 2, 2, 2, 1, 2, 1, 0, 0, 1]}, {"deleted_edge_index": 16, "colors": [0, 0, 0, 0, 2, 1, 2, 1, 2, 1, 2, 1, 2, 0, 0, 2, 2, 2, 1, 2, 1, 0, 0, 1]}, {"deleted_edge_index": 17, "colors": [0, 2, 2, 2, 2, 1, 1, 0, 1, 0, 1, 0, 1, 1, 1, 2, 2, 2, 0, 2, 0, 0, 0, 1]}, {"deleted_edge_index": 18, "colors": [0, 0, 1, 1, 1, 1, 2, 2, 2, 0, 2, 0, 2, 1, 1, 1, 0, 0, 0, 2, 0, 2, 1, 2]}, {"deleted_edge_index": 19, "colors": [0, 0, 2, 2, 2, 1, 2, 1, 1, 0, 1, 0, 1, 0, 0, 0, 1, 1, 1, 2, 2, 2, 0, 2]}, {"deleted_edge_index": 20, "colors": [0, 0, 2, 2, 2, 1, 2, 1, 1, 0, 1, 0, 1, 0, 0, 0, 2, 2, 1, 2, 2, 1, 0, 1]}, {"deleted_edge_index": 21, "colors": [0, 0, 1, 1, 1, 1, 2, 2, 2, 0, 2, 0, 2, 2, 2, 0, 0, 0, 0, 1, 1, 2, 1, 2]}, {"deleted_edge_index": 22, "colors": [0, 0, 1, 1, 1, 1, 2, 2, 2, 0, 2, 0, 2, 0, 0, 2, 2, 2, 1, 2, 1, 0, 0, 1]}, {"deleted_edge_index": 23, "colors": [0, 0, 2, 2, 2, 1, 2, 1, 1, 0, 1, 0, 1, 0, 0, 2, 2, 2, 1, 2, 1, 0, 0, 1]}, {"deleted_edge_index": 24, "colors": [0, 0, 0, 1, 1, 1, 2, 1, 2, 2, 2, 0, 2, 0, 0, 2, 2, 2, 1, 2, 1, 0, 0, 1]}, {"deleted_edge_index": 25, "colors": [0, 0, 0, 0, 1, 1, 2, 1, 2, 1, 2, 2, 2, 0, 0, 2, 2, 2, 1, 2, 1, 0, 0, 1]}, {"deleted_edge_index": 26, "colors": [0, 0, 2, 2, 2, 1, 2, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 2, 2, 2, 1, 2]}, {"deleted_edge_index": 27, "colors": [0, 0, 2, 2, 2, 1, 2, 1, 1, 0, 1, 0, 1, 2, 0, 0, 0, 0, 2, 1, 2, 2, 1, 2]}, {"deleted_edge_index": 28, "colors": [0, 0, 2, 2, 2, 1, 2, 1, 1, 0, 1, 0, 1, 2, 0, 0, 0, 0, 1, 2, 2, 2, 1, 2]}, {"deleted_edge_index": 29, "colors": [0, 0, 2, 2, 2, 1, 2, 1, 1, 0, 1, 0, 1, 2, 0, 0, 0, 0, 0, 1, 2, 2, 1, 2]}, {"deleted_edge_index": 30, "colors": [0, 0, 2, 2, 2, 1, 2, 1, 1, 0, 1, 0, 1, 2, 0, 0, 0, 0, 1, 0, 2, 2, 1, 2]}, {"deleted_edge_index": 31, "colors": [0, 0, 2, 2, 2, 1, 2, 1, 1, 0, 1, 0, 1, 2, 2, 0, 0, 0, 0, 1, 2, 2, 1, 2]}, {"deleted_edge_index": 32, "colors": [0, 0, 2, 2, 2, 1, 2, 1, 1, 0, 1, 0, 1, 0, 0, 2, 2, 2, 1, 2, 2, 0, 0, 1]}, {"deleted_edge_index": 33, "colors": [0, 0, 2, 2, 2, 1, 2, 1, 1, 0, 1, 0, 1, 0, 0, 0, 2, 2, 1, 2, 2, 0, 0, 1]}, {"deleted_edge_index": 34, "colors": [0, 0, 2, 2, 2, 1, 2, 1, 1, 0, 1, 0, 1, 0, 0, 0, 2, 2, 1, 2, 2, 2, 0, 1]}, {"deleted_edge_index": 35, "colors": [0, 0, 2, 2, 2, 1, 2, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 1, 1, 2, 2, 2, 0, 2]}, {"deleted_edge_index": 36, "colors": [0, 0, 2, 2, 2, 1, 2, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 1, 1, 2, 2, 2, 2, 0]}, {"deleted_edge_index": 37, "colors": [0, 0, 2, 2, 2, 1, 2, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 2, 1, 2, 2, 2, 2, 1]}, {"deleted_edge_index": 38, "colors": [0, 0, 2, 2, 2, 1, 2, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 2, 1, 2, 2, 2, 1, 2]}, {"deleted_edge_index": 39, "colors": [0, 0, 2, 2, 2, 1, 2, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 2, 2, 2, 2, 1, 2]}, {"deleted_edge_index": 40, "colors": [0, 0, 2, 2, 2, 1, 2, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 1, 1, 2, 2, 2, 2, 2]}], "(5, 23)": [{"deleted_edge_index": 0, "colors": [0, 0, 0, 0, 0, 1, 2, 1, 2, 1, 2, 1, 2, 0, 0, 2, 2, 2, 1, 2, 1, 0, 1, 0]}, {"deleted_edge_index": 1, "colors": [0, 1, 1, 1, 1, 0, 2, 0, 2, 0, 2, 0, 2, 1, 1, 2, 2, 2, 0, 2, 0, 0, 1, 1]}, {"deleted_edge_index": 2, "colors": [0, 2, 2, 2, 2, 1, 0, 0, 1, 0, 1, 0, 1, 1, 1, 2, 2, 2, 0, 2, 0, 0, 1, 0]}, {"deleted_edge_index": 3, "colors": [0, 1, 1, 1, 1, 1, 2, 2, 0, 0, 2, 0, 2, 1, 1, 0, 0, 0, 0, 2, 2, 1, 2, 2]}, {"deleted_edge_index": 4, "colors": [0, 2, 2, 2, 2, 1, 2, 1, 0, 0, 1, 0, 1, 2, 2, 0, 0, 0, 0, 1, 1, 1, 2, 2]}, {"deleted_edge_index": 5, "colors": [0, 0, 1, 1, 1, 1, 2, 0, 2, 0, 2, 0, 2, 1, 1, 2, 2, 2, 0, 2, 0, 0, 1, 0]}, {"deleted_edge_index": 6, "colors": [0, 0, 2, 2, 2, 1, 2, 1, 0, 0, 1, 0, 1, 0, 0, 2, 2, 2, 1, 2, 1, 0, 1, 0]}, {"deleted_edge_index": 7, "colors": [0, 0, 1, 1, 1, 1, 2, 1, 2, 0, 2, 0, 2, 2, 2, 0, 0, 0, 0, 1, 1, 1, 2, 2]}, {"deleted_edge_index": 8, "colors": [0, 0, 2, 2, 2, 1, 2, 1, 2, 0, 1, 0, 1, 0, 0, 2, 2, 2, 1, 2, 1, 0, 1, 0]}, {"deleted_edge_index": 9, "colors": [0, 0, 0, 1, 1, 1, 2, 1, 2, 0, 2, 0, 2, 0, 0, 2, 2, 2, 1, 2, 1, 0, 1, 0]}, {"deleted_edge_index": 10, "colors": [0, 0, 0, 1, 1, 1, 2, 1, 2, 2, 0, 0, 2, 0, 0, 2, 2, 2, 1, 2, 1, 0, 1, 0]}, {"deleted_edge_index": 11, "colors": [0, 0, 0, 1, 1, 1, 2, 1, 2, 1, 2, 0, 2, 0, 0, 2, 2, 2, 1, 2, 1, 0, 1, 0]}, {"deleted_edge_index": 12, "colors": [0, 0, 0, 1, 1, 1, 2, 1, 2, 2, 1, 0, 2, 0, 0, 2, 2, 2, 1, 2, 1, 0, 1, 0]}, {"deleted_edge_index": 13, "colors": [0, 0, 0, 0, 1, 1, 2, 1, 2, 1, 2, 0, 2, 0, 0, 2, 2, 2, 1, 2, 1, 0, 1, 0]}, {"deleted_edge_index": 14, "colors": [0, 0, 0, 0, 1, 1, 2, 1, 2, 1, 2, 2, 0, 0, 0, 2, 2, 2, 1, 2, 1, 0, 1, 0]}, {"deleted_edge_index": 15, "colors": [0, 0, 0, 0, 2, 1, 2, 1, 2, 1, 2, 2, 1, 0, 0, 2, 2, 2, 1, 2, 1, 0, 1, 0]}, {"deleted_edge_index": 16, "colors": [0, 0, 0, 0, 2, 1, 2, 1, 2, 1, 2, 1, 2, 0, 0, 2, 2, 2, 1, 2, 1, 0, 1, 0]}, {"deleted_edge_index": 17, "colors": [0, 2, 2, 2, 2, 1, 1, 0, 1, 0, 1, 0, 1, 1, 1, 2, 2, 2, 0, 2, 0, 0, 1, 0]}, {"deleted_edge_index": 18, "colors": [0, 0, 1, 1, 1, 1, 2, 2, 2, 0, 2, 0, 2, 1, 1, 1, 1, 0, 0, 2, 0, 0, 2, 2]}, {"deleted_edge_index": 19, "colors": [0, 0, 2, 2, 2, 1, 2, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 1, 1, 2, 2, 1, 2, 2]}, {"deleted_edge_index": 20, "colors": [0, 0, 2, 2, 2, 1, 2, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 2, 1, 2, 2, 1, 2, 1]}, {"deleted_edge_index": 21, "colors": [0, 0, 1, 1, 1, 1, 2, 2, 2, 0, 2, 0, 2, 2, 2, 0, 0, 0, 0, 1, 1, 1, 2, 2]}, {"deleted_edge_index": 22, "colors": [0, 0, 1, 1, 1, 1, 2, 2, 2, 0, 2, 0, 2, 0, 0, 2, 2, 2, 1, 2, 1, 0, 1, 0]}, {"deleted_edge_index": 23, "colors": [0, 0, 2, 2, 2, 1, 2, 1, 1, 0, 1, 0, 1, 0, 0, 2, 2, 2, 1, 2, 1, 0, 1, 0]}, {"deleted_edge_index": 24, "colors": [0, 0, 0, 1, 1, 1, 2, 1, 2, 2, 2, 0, 2, 0, 0, 2, 2, 2, 1, 2, 1, 0, 1, 0]}, {"deleted_edge_index": 25, "colors": [0, 0, 0, 0, 1, 1, 2, 1, 2, 1, 2, 2, 2, 0, 0, 2, 2, 2, 1, 2, 1, 0, 1, 0]}, {"deleted_edge_index": 26, "colors": [0, 0, 2, 2, 2, 1, 2, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 0, 1, 2, 2, 1, 2, 2]}, {"deleted_edge_index": 27, "colors": [0, 0, 2, 2, 2, 1, 2, 1, 1, 0, 1, 0, 1, 2, 0, 0, 0, 0, 2, 1, 2, 1, 2, 2]}, {"deleted_edge_index": 28, "colors": [0, 0, 2, 2, 2, 1, 2, 1, 1, 0, 1, 0, 1, 2, 0, 0, 0, 0, 1, 2, 2, 1, 2, 2]}, {"deleted_edge_index": 29, "colors": [0, 0, 2, 2, 2, 1, 2, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 0, 2, 2, 1, 2, 2]}, {"deleted_edge_index": 30, "colors": [0, 0, 2, 2, 2, 1, 2, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 2, 0, 2, 1, 2, 2]}, {"deleted_edge_index": 31, "colors": [0, 0, 2, 2, 2, 1, 2, 1, 1, 0, 1, 0, 1, 2, 2, 0, 0, 0, 0, 1, 2, 1, 2, 2]}, {"deleted_edge_index": 32, "colors": [0, 0, 2, 2, 2, 1, 2, 1, 1, 0, 1, 0, 1, 0, 0, 2, 2, 2, 1, 2, 2, 0, 1, 0]}, {"deleted_edge_index": 33, "colors": [0, 0, 2, 2, 2, 1, 2, 1, 1, 0, 1, 0, 1, 0, 0, 0, 2, 2, 1, 2, 2, 0, 1, 0]}, {"deleted_edge_index": 34, "colors": [0, 0, 2, 2, 2, 1, 2, 1, 1, 0, 1, 0, 1, 0, 0, 0, 2, 2, 1, 2, 2, 1, 0, 0]}, {"deleted_edge_index": 35, "colors": [0, 0, 2, 2, 2, 1, 2, 1, 1, 0, 1, 0, 1, 0, 0, 0, 2, 2, 1, 2, 2, 2, 1, 0]}, {"deleted_edge_index": 36, "colors": [0, 0, 2, 2, 2, 1, 2, 1, 1, 0, 1, 0, 1, 0, 0, 0, 2, 2, 1, 2, 2, 1, 2, 0]}, {"deleted_edge_index": 37, "colors": [0, 0, 2, 2, 2, 1, 2, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 2, 1, 2, 2, 1, 2, 0]}, {"deleted_edge_index": 38, "colors": [0, 0, 2, 2, 2, 1, 2, 1, 1, 0, 1, 0, 1, 0, 0, 0, 0, 2, 1, 2, 2, 1, 2, 2]}, {"deleted_edge_index": 39, "colors": [0, 0, 2, 2, 2, 1, 2, 1, 1, 0, 1, 0, 1, 1, 0, 0, 0, 0, 2, 2, 2, 1, 2, 2]}, {"deleted_edge_index": 40, "colors": [0, 0, 2, 2, 2, 1, 2, 1, 1, 0, 1, 0, 1, 0, 0, 0, 2, 2, 1, 2, 2, 1, 1, 0]}], "(9, 21)": [{"deleted_edge_index": 0, "colors": [0, 0, 0, 0, 0, 1, 2, 1, 2, 1, 2, 1, 2, 0, 0, 2, 2, 2, 1, 2, 1, 0, 0, 1]}, {"deleted_edge_index": 1, "colors": [0, 1, 1, 1, 1, 0, 2, 0, 2, 0, 2, 0, 2, 1, 1, 2, 2, 2, 0, 2, 0, 1, 0, 1]}, {"deleted_edge_index": 2, "colors": [0, 1, 1, 1, 1, 2, 0, 0, 2, 0, 2, 0, 2, 1, 1, 2, 2, 2, 0, 2, 0, 1, 0, 1]}, {"deleted_edge_index": 3, "colors": [0, 1, 1, 1, 1, 1, 2, 0, 2, 0, 2, 0, 2, 1, 1, 2, 2, 2, 0, 2, 0, 1, 0, 1]}, {"deleted_edge_index": 4, "colors": [0, 1, 1, 1, 1, 2, 1, 0, 2, 0, 2, 0, 2, 1, 1, 2, 2, 2, 0, 2, 0, 1, 0, 1]}, {"deleted_edge_index": 5, "colors": [0, 0, 1, 1, 1, 1, 2, 0, 2, 0, 2, 0, 2, 2, 2, 1, 1, 1, 0, 1, 0, 2, 0, 2]}, {"deleted_edge_index": 6, "colors": [0, 0, 1, 1, 1, 1, 2, 2, 0, 0, 2, 0, 2, 0, 0, 1, 1, 1, 1, 2, 2, 2, 0, 2]}, {"deleted_edge_index": 7, "colors": [0, 0, 1, 1, 1, 1, 2, 1, 2, 0, 2, 0, 2, 0, 0, 2, 2, 2, 1, 2, 1, 1, 0, 1]}, {"deleted_edge_index": 8, "colors": [0, 0, 1, 1, 1, 1, 2, 2, 1, 0, 2, 0, 2, 0, 0, 1, 1, 1, 1, 2, 2, 2, 0, 2]}, {"deleted_edge_index": 9, "colors": [0, 0, 0, 1, 1, 1, 2, 1, 2, 0, 2, 0, 2, 0, 0, 2, 2, 2, 1, 2, 1, 1, 0, 1]}, {"deleted_edge_index": 10, "colors": [0, 0, 0, 1, 1, 1, 2, 1, 2, 2, 0, 0, 2, 2, 2, 0, 0, 0, 0, 1, 1, 1, 1, 2]}, {"deleted_edge_index": 11, "colors": [0, 0, 0, 1, 1, 1, 2, 1, 2, 1, 2, 0, 2, 0, 0, 2, 2, 2, 1, 2, 1, 0, 0, 1]}, {"deleted_edge_index": 12, "colors": [0, 0, 0, 1, 1, 1, 2, 1, 2, 2, 1, 0, 2, 2, 2, 0, 0, 0, 0, 1, 1, 1, 1, 2]}, {"deleted_edge_index": 13, "colors": [0, 0, 0, 0, 1, 1, 2, 1, 2, 1, 2, 0, 2, 0, 0, 2, 2, 2, 1, 2, 1, 0, 0, 1]}, {"deleted_edge_index": 14, "colors": [0, 0, 0, 0, 1, 1, 2, 1, 2, 1, 2, 2, 0, 0, 0, 2, 2, 2, 1, 2, 1, 0, 0, 1]}, {"deleted_edge_index": 15, "colors": [0, 0, 0, 0, 2, 1, 2, 1, 2, 1, 2, 2, 1, 0, 0, 2, 2, 2, 1, 2, 1, 0, 0, 1]}, {"deleted_edge_index": 16, "colors": [0, 0, 0, 0, 2, 1, 2, 1, 2, 1, 2, 1, 2, 0, 0, 2, 2, 2, 1, 2, 1, 0, 0, 1]}, {"deleted_edge_index": 17, "colors": [0, 1, 1, 1, 1, 2, 2, 0, 2, 0, 2, 0, 2, 1, 1, 2, 2, 2, 0, 2, 0, 1, 0, 1]}, {"deleted_edge_index": 18, "colors": [0, 0, 1, 1, 1, 1, 2, 2, 2, 0, 2, 0, 2, 2, 2, 1, 1, 1, 0, 1, 0, 2, 0, 2]}, {"deleted_edge_index": 19, "colors": [0, 0, 1, 1, 1, 1, 2, 2, 2, 0, 2, 0, 2, 0, 0, 2, 2, 2, 1, 2, 1, 1, 0, 1]}, {"deleted_edge_index": 20, "colors": [0, 0, 1, 1, 1, 1, 2, 2, 2, 0, 2, 0, 2, 0, 0, 1, 1, 1, 1, 2, 2, 2, 0, 2]}, {"deleted_edge_index": 21, "colors": [0, 0, 0, 1, 1, 1, 2, 1, 2, 2, 2, 0, 2, 2, 2, 0, 0, 0, 0, 1, 1, 1, 1, 2]}, {"deleted_edge_index": 22, "colors": [0, 0, 1, 1, 1, 1, 2, 2, 2, 0, 2, 0, 2, 0, 0, 0, 1, 1, 1, 2, 1, 2, 0, 2]}, {"deleted_edge_index": 23, "colors": [0, 0, 1, 1, 1, 1, 2, 2, 2, 0, 2, 0, 2, 1, 1, 1, 0, 0, 0, 2, 0, 2, 1, 2]}, {"deleted_edge_index": 24, "colors": [0, 0, 1, 1, 1, 1, 2, 2, 2, 0, 2, 0, 2, 1, 1, 1, 2, 2, 0, 2, 0, 0, 0, 1]}, {"deleted_edge_index": 25, "colors": [0, 0, 0, 0, 1, 1, 2, 1, 2, 1, 2, 2, 2, 0, 0, 2, 2, 2, 1, 2, 1, 0, 0, 1]}, {"deleted_edge_index": 26, "colors": [0, 0, 1, 1, 1, 1, 2, 2, 2, 0, 2, 0, 2, 1, 1, 1, 1, 1, 0, 2, 0, 2, 0, 2]}, {"deleted_edge_index": 27, "colors": [0, 0, 1, 1, 1, 1, 2, 2, 2, 0, 2, 0, 2, 2, 1, 1, 1, 1, 2, 0, 0, 2, 0, 2]}, {"deleted_edge_index": 28, "colors": [0, 0, 1, 1, 1, 1, 2, 2, 2, 0, 2, 0, 2, 2, 1, 1, 1, 1, 0, 2, 0, 2, 0, 2]}, {"deleted_edge_index": 29, "colors": [0, 0, 1, 1, 1, 1, 2, 2, 2, 0, 2, 0, 2, 2, 1, 1, 1, 1, 1, 0, 0, 2, 0, 2]}, {"deleted_edge_index": 30, "colors": [0, 0, 1, 1, 1, 1, 2, 2, 2, 0, 2, 0, 2, 2, 1, 1, 1, 1, 0, 1, 0, 2, 0, 2]}, {"deleted_edge_index": 31, "colors": [0, 0, 1, 1, 1, 1, 2, 2, 2, 0, 2, 0, 2, 0, 0, 1, 1, 1, 1, 2, 0, 2, 0, 2]}, {"deleted_edge_index": 32, "colors": [0, 0, 1, 1, 1, 1, 2, 2, 2, 0, 2, 0, 2, 0, 0, 1, 1, 1, 1, 2, 1, 2, 0, 2]}, {"deleted_edge_index": 33, "colors": [0, 0, 1, 1, 1, 1, 2, 2, 2, 0, 2, 0, 2, 1, 1, 1, 2, 2, 0, 2, 0, 1, 0, 1]}, {"deleted_edge_index": 34, "colors": [0, 0, 1, 1, 1, 1, 2, 2, 2, 0, 2, 0, 2, 1, 1, 1, 2, 2, 0, 2, 0, 2, 0, 1]}, {"deleted_edge_index": 35, "colors": [0, 0, 1, 1, 1, 1, 2, 2, 2, 0, 2, 0, 2, 1, 1, 1, 1, 0, 0, 2, 0, 2, 1, 2]}, {"deleted_edge_index": 36, "colors": [0, 0, 1, 1, 1, 1, 2, 2, 2, 0, 2, 0, 2, 1, 1, 1, 1, 0, 0, 2, 0, 2, 2, 1]}, {"deleted_edge_index": 37, "colors": [0, 0, 1, 1, 1, 1, 2, 2, 2, 0, 2, 0, 2, 1, 1, 1, 1, 2, 0, 2, 0, 2, 2, 0]}, {"deleted_edge_index": 38, "colors": [0, 0, 1, 1, 1, 1, 2, 2, 2, 0, 2, 0, 2, 1, 1, 1, 1, 2, 0, 2, 0, 2, 0, 2]}, {"deleted_edge_index": 39, "colors": [0, 0, 1, 1, 1, 1, 2, 2, 2, 0, 2, 0, 2, 0, 1, 1, 1, 1, 2, 2, 0, 2, 0, 2]}, {"deleted_edge_index": 40, "colors": [0, 0, 1, 1, 1, 1, 2, 2, 2, 0, 2, 0, 2, 1, 1, 1, 1, 0, 0, 2, 0, 2, 2, 2]}], "(9, 23)": [{"deleted_edge_index": 0, "colors": [0, 0, 0, 0, 0, 1, 2, 1, 2, 1, 2, 1, 2, 0, 0, 2, 2, 2, 1, 2, 1, 0, 1, 0]}, {"deleted_edge_index": 1, "colors": [0, 1, 1, 1, 1, 0, 2, 0, 2, 0, 2, 0, 2, 1, 1, 2, 2, 2, 0, 2, 0, 0, 1, 1]}, {"deleted_edge_index": 2, "colors": [0, 1, 1, 1, 1, 2, 0, 0, 2, 0, 2, 0, 2, 1, 1, 2, 2, 2, 0, 2, 0, 0, 1, 1]}, {"deleted_edge_index": 3, "colors": [0, 1, 1, 1, 1, 1, 2, 0, 2, 0, 2, 0, 2, 1, 1, 2, 2, 2, 0, 2, 0, 0, 1, 1]}, {"deleted_edge_index": 4, "colors": [0, 1, 1, 1, 1, 2, 1, 0, 2, 0, 2, 0, 2, 1, 1, 2, 2, 2, 0, 2, 0, 0, 1, 1]}, {"deleted_edge_index": 5, "colors": [0, 0, 1, 1, 1, 1, 2, 0, 2, 0, 2, 0, 2, 2, 2, 1, 1, 1, 0, 1, 0, 0, 2, 2]}, {"deleted_edge_index": 6, "colors": [0, 0, 1, 1, 1, 1, 2, 2, 0, 0, 2, 0, 2, 0, 0, 1, 1, 1, 1, 2, 2, 0, 2, 2]}, {"deleted_edge_index": 7, "colors": [0, 0, 1, 1, 1, 1, 2, 1, 2, 0, 2, 0, 2, 0, 0, 2, 2, 2, 1, 2, 1, 0, 1, 1]}, {"deleted_edge_index": 8, "colors": [0, 0, 1, 1, 1, 1, 2, 2, 1, 0, 2, 0, 2, 0, 0, 1, 1, 1, 1, 2, 2, 0, 2, 2]}, {"deleted_edge_index": 9, "colors": [0, 0, 0, 1, 1, 1, 2, 1, 2, 0, 2, 0, 2, 0, 0, 2, 2, 2, 1, 2, 1, 0, 1, 1]}, {"deleted_edge_index": 10, "colors": [0, 0, 0, 1, 1, 1, 2, 1, 2, 2, 0, 0, 2, 2, 2, 0, 0, 0, 0, 1, 1, 1, 2, 1]}, {"deleted_edge_index": 11, "colors": [0, 0, 0, 1, 1, 1, 2, 1, 2, 1, 2, 0, 2, 0, 0, 2, 2, 2, 1, 2, 1, 0, 1, 0]}, {"deleted_edge_index": 12, "colors": [0, 0, 0, 1, 1, 1, 2, 1, 2, 2, 1, 0, 2, 2, 2, 0, 0, 0, 0, 1, 1, 1, 2, 1]}, {"deleted_edge_index": 13, "colors": [0, 0, 0, 0, 1, 1, 2, 1, 2, 1, 2, 0, 2, 0, 0, 2, 2, 2, 1, 2, 1, 0, 1, 0]}, {"deleted_edge_index": 14, "colors": [0, 0, 0, 0, 1, 1, 2, 1, 2, 1, 2, 2, 0, 0, 0, 2, 2, 2, 1, 2, 1, 0, 1, 0]}, {"deleted_edge_index": 15, "colors": [0, 0, 0, 0, 2, 1, 2, 1, 2, 1, 2, 2, 1, 0, 0, 2, 2, 2, 1, 2, 1, 0, 1, 0]}, {"deleted_edge_index": 16, "colors": [0, 0, 0, 0, 2, 1, 2, 1, 2, 1, 2, 1, 2, 0, 0, 2, 2, 2, 1, 2, 1, 0, 1, 0]}, {"deleted_edge_index": 17, "colors": [0, 1, 1, 1, 1, 2, 2, 0, 2, 0, 2, 0, 2, 1, 1, 2, 2, 2, 0, 2, 0, 0, 1, 1]}, {"deleted_edge_index": 18, "colors": [0, 0, 1, 1, 1, 1, 2, 2, 2, 0, 2, 0, 2, 2, 2, 1, 1, 1, 0, 1, 0, 0, 2, 2]}, {"deleted_edge_index": 19, "colors": [0, 0, 1, 1, 1, 1, 2, 2, 2, 0, 2, 0, 2, 0, 0, 2, 2, 2, 1, 2, 1, 0, 1, 1]}, {"deleted_edge_index": 20, "colors": [0, 0, 1, 1, 1, 1, 2, 2, 2, 0, 2, 0, 2, 0, 0, 1, 1, 1, 1, 2, 2, 0, 2, 2]}, {"deleted_edge_index": 21, "colors": [0, 0, 0, 1, 1, 1, 2, 1, 2, 2, 2, 0, 2, 2, 2, 0, 0, 0, 0, 1, 1, 1, 2, 1]}, {"deleted_edge_index": 22, "colors": [0, 0, 1, 1, 1, 1, 2, 2, 2, 0, 2, 0, 2, 0, 0, 0, 0, 1, 1, 2, 1, 1, 2, 2]}, {"deleted_edge_index": 23, "colors": [0, 0, 1, 1, 1, 1, 2, 2, 2, 0, 2, 0, 2, 1, 1, 1, 1, 0, 0, 2, 0, 0, 2, 2]}, {"deleted_edge_index": 24, "colors": [0, 0, 1, 1, 1, 1, 2, 2, 2, 0, 2, 0, 2, 1, 1, 1, 1, 2, 0, 2, 0, 0, 2, 0]}, {"deleted_edge_index": 25, "colors": [0, 0, 0, 0, 1, 1, 2, 1, 2, 1, 2, 2, 2, 0, 0, 2, 2, 2, 1, 2, 1, 0, 1, 0]}, {"deleted_edge_index": 26, "colors": [0, 0, 1, 1, 1, 1, 2, 2, 2, 0, 2, 0, 2, 1, 1, 1, 1, 1, 0, 2, 0, 0, 2, 2]}, {"deleted_edge_index": 27, "colors": [0, 0, 1, 1, 1, 1, 2, 2, 2, 0, 2, 0, 2, 2, 1, 1, 1, 1, 2, 0, 0, 0, 2, 2]}, {"deleted_edge_index": 28, "colors": [0, 0, 1, 1, 1, 1, 2, 2, 2, 0, 2, 0, 2, 2, 1, 1, 1, 1, 0, 2, 0, 0, 2, 2]}, {"deleted_edge_index": 29, "colors": [0, 0, 1, 1, 1, 1, 2, 2, 2, 0, 2, 0, 2, 0, 1, 1, 1, 1, 1, 2, 0, 0, 2, 2]}, {"deleted_edge_index": 30, "colors": [0, 0, 1, 1, 1, 1, 2, 2, 2, 0, 2, 0, 2, 0, 1, 1, 1, 1, 2, 1, 0, 0, 2, 2]}, {"deleted_edge_index": 31, "colors": [0, 0, 1, 1, 1, 1, 2, 2, 2, 0, 2, 0, 2, 0, 0, 1, 1, 1, 1, 2, 0, 0, 2, 2]}, {"deleted_edge_index": 32, "colors": [0, 0, 1, 1, 1, 1, 2, 2, 2, 0, 2, 0, 2, 0, 0, 1, 1, 1, 1, 2, 1, 0, 2, 2]}, {"deleted_edge_index": 33, "colors": [0, 0, 1, 1, 1, 1, 2, 2, 2, 0, 2, 0, 2, 0, 0, 0, 1, 1, 1, 2, 1, 0, 2, 2]}, {"deleted_edge_index": 34, "colors": [0, 0, 1, 1, 1, 1, 2, 2, 2, 0, 2, 0, 2, 0, 0, 0, 1, 1, 1, 2, 1, 2, 0, 2]}, {"deleted_edge_index": 35, "colors": [0, 0, 1, 1, 1, 1, 2, 2, 2, 0, 2, 0, 2, 0, 0, 0, 1, 1, 1, 2, 1, 1, 2, 2]}, {"deleted_edge_index": 36, "colors": [0, 0, 1, 1, 1, 1, 2, 2, 2, 0, 2, 0, 2, 0, 0, 0, 1, 1, 1, 2, 1, 2, 1, 2]}, {"deleted_edge_index": 37, "colors": [0, 0, 1, 1, 1, 1, 2, 2, 2, 0, 2, 0, 2, 1, 1, 1, 1, 2, 0, 2, 0, 0, 2, 1]}, {"deleted_edge_index": 38, "colors": [0, 0, 1, 1, 1, 1, 2, 2, 2, 0, 2, 0, 2, 1, 1, 1, 1, 2, 0, 2, 0, 0, 2, 2]}, {"deleted_edge_index": 39, "colors": [0, 0, 1, 1, 1, 1, 2, 2, 2, 0, 2, 0, 2, 0, 1, 1, 1, 1, 2, 2, 0, 0, 2, 2]}, {"deleted_edge_index": 40, "colors": [0, 0, 1, 1, 1, 1, 2, 2, 2, 0, 2, 0, 2, 0, 0, 0, 1, 1, 1, 2, 1, 2, 2, 2]}], "(11, 23)": [{"deleted_edge_index": 0, "colors": [0, 0, 0, 0, 0, 1, 2, 1, 2, 1, 2, 1, 2, 0, 0, 2, 2, 2, 1, 2, 1, 0, 1, 0]}, {"deleted_edge_index": 1, "colors": [0, 1, 1, 1, 1, 0, 2, 0, 2, 0, 2, 0, 2, 2, 2, 1, 1, 1, 0, 1, 0, 0, 2, 2]}, {"deleted_edge_index": 2, "colors": [0, 1, 1, 1, 1, 2, 0, 0, 2, 0, 2, 0, 2, 2, 2, 1, 1, 1, 0, 1, 0, 0, 2, 2]}, {"deleted_edge_index": 3, "colors": [0, 1, 1, 1, 1, 1, 2, 0, 2, 0, 2, 0, 2, 2, 2, 1, 1, 1, 0, 1, 0, 0, 2, 2]}, {"deleted_edge_index": 4, "colors": [0, 1, 1, 1, 1, 2, 1, 0, 2, 0, 2, 0, 2, 2, 2, 1, 1, 1, 0, 1, 0, 0, 2, 2]}, {"deleted_edge_index": 5, "colors": [0, 0, 1, 1, 1, 1, 2, 0, 2, 0, 2, 0, 2, 2, 2, 1, 1, 1, 0, 1, 0, 0, 2, 2]}, {"deleted_edge_index": 6, "colors": [0, 0, 1, 1, 1, 1, 2, 2, 0, 0, 2, 0, 2, 0, 0, 1, 1, 1, 1, 2, 2, 0, 2, 2]}, {"deleted_edge_index": 7, "colors": [0, 0, 1, 1, 1, 1, 2, 1, 2, 0, 2, 0, 2, 0, 0, 2, 2, 2, 1, 2, 1, 0, 1, 1]}, {"deleted_edge_index": 8, "colors": [0, 0, 1, 1, 1, 1, 2, 2, 1, 0, 2, 0, 2, 0, 0, 1, 1, 1, 1, 2, 2, 0, 2, 2]}, {"deleted_edge_index": 9, "colors": [0, 0, 0, 1, 1, 1, 2, 2, 1, 0, 2, 0, 2, 0, 0, 1, 1, 1, 1, 2, 2, 0, 2, 2]}, {"deleted_edge_index": 10, "colors": [0, 0, 0, 1, 1, 1, 2, 2, 1, 2, 0, 0, 2, 0, 0, 1, 1, 1, 1, 2, 2, 0, 2, 2]}, {"deleted_edge_index": 11, "colors": [0, 0, 0, 1, 1, 1, 2, 2, 1, 1, 2, 0, 2, 0, 0, 1, 1, 1, 1, 2, 2, 0, 2, 2]}, {"deleted_edge_index": 12, "colors": [0, 0, 0, 1, 1, 1, 2, 2, 1, 2, 1, 0, 2, 0, 0, 1, 1, 1, 1, 2, 2, 0, 2, 2]}, {"deleted_edge_index": 13, "colors": [0, 0, 0, 0, 1, 1, 2, 2, 1, 1, 2, 0, 2, 0, 0, 1, 1, 1, 1, 2, 2, 0, 2, 2]}, {"deleted_edge_index": 14, "colors": [0, 0, 0, 0, 1, 1, 2, 1, 2, 1, 2, 2, 0, 2, 2, 0, 0, 0, 0, 1, 1, 1, 2, 1]}, {"deleted_edge_index": 15, "colors": [0, 0, 0, 0, 1, 1, 2, 1, 2, 1, 2, 1, 2, 0, 0, 2, 2, 2, 1, 2, 1, 0, 1, 0]}, {"deleted_edge_index": 16, "colors": [0, 0, 0, 0, 2, 1, 2, 1, 2, 1, 2, 1, 2, 0, 0, 2, 2, 2, 1, 2, 1, 0, 1, 0]}, {"deleted_edge_index": 17, "colors": [0, 1, 1, 1, 1, 2, 2, 0, 2, 0, 2, 0, 2, 2, 2, 1, 1, 1, 0, 1, 0, 0, 2, 2]}, {"deleted_edge_index": 18, "colors": [0, 0, 1, 1, 1, 1, 2, 2, 2, 0, 2, 0, 2, 2, 2, 1, 1, 1, 0, 1, 0, 0, 2, 2]}, {"deleted_edge_index": 19, "colors": [0, 0, 1, 1, 1, 1, 2, 2, 2, 0, 2, 0, 2, 0, 0, 2, 2, 2, 1, 2, 1, 0, 1, 1]}, {"deleted_edge_index": 20, "colors": [0, 0, 1, 1, 1, 1, 2, 2, 2, 0, 2, 0, 2, 0, 0, 1, 1, 1, 1, 2, 2, 0, 2, 2]}, {"deleted_edge_index": 21, "colors": [0, 0, 0, 1, 1, 1, 2, 2, 1, 2, 2, 0, 2, 0, 0, 1, 1, 1, 1, 2, 2, 0, 2, 2]}, {"deleted_edge_index": 22, "colors": [0, 0, 0, 0, 1, 1, 2, 1, 2, 1, 2, 2, 2, 2, 2, 0, 0, 0, 0, 1, 1, 1, 2, 1]}, {"deleted_edge_index": 23, "colors": [0, 0, 1, 1, 1, 1, 2, 2, 2, 0, 2, 0, 2, 0, 0, 0, 0, 1, 1, 2, 1, 1, 2, 2]}, {"deleted_edge_index": 24, "colors": [0, 0, 1, 1, 1, 1, 2, 2, 2, 0, 2, 0, 2, 1, 1, 1, 1, 0, 0, 2, 0, 0, 2, 2]}, {"deleted_edge_index": 25, "colors": [0, 0, 1, 1, 1, 1, 2, 2, 2, 0, 2, 0, 2, 1, 1, 1, 1, 2, 0, 2, 0, 0, 2, 0]}, {"deleted_edge_index": 26, "colors": [0, 0, 1, 1, 1, 1, 2, 2, 2, 0, 2, 0, 2, 1, 1, 1, 1, 1, 0, 2, 0, 0, 2, 2]}, {"deleted_edge_index": 27, "colors": [0, 0, 1, 1, 1, 1, 2, 2, 2, 0, 2, 0, 2, 2, 1, 1, 1, 1, 2, 0, 0, 0, 2, 2]}, {"deleted_edge_index": 28, "colors": [0, 0, 1, 1, 1, 1, 2, 2, 2, 0, 2, 0, 2, 2, 1, 1, 1, 1, 0, 2, 0, 0, 2, 2]}, {"deleted_edge_index": 29, "colors": [0, 0, 1, 1, 1, 1, 2, 2, 2, 0, 2, 0, 2, 0, 1, 1, 1, 1, 1, 2, 0, 0, 2, 2]}, {"deleted_edge_index": 30, "colors": [0, 0, 1, 1, 1, 1, 2, 2, 2, 0, 2, 0, 2, 0, 1, 1, 1, 1, 2, 1, 0, 0, 2, 2]}, {"deleted_edge_index": 31, "colors": [0, 0, 1, 1, 1, 1, 2, 2, 2, 0, 2, 0, 2, 0, 0, 1, 1, 1, 1, 2, 0, 0, 2, 2]}, {"deleted_edge_index": 32, "colors": [0, 0, 1, 1, 1, 1, 2, 2, 2, 0, 2, 0, 2, 0, 0, 1, 1, 1, 1, 2, 1, 0, 2, 2]}, {"deleted_edge_index": 33, "colors": [0, 0, 1, 1, 1, 1, 2, 2, 2, 0, 2, 0, 2, 0, 0, 0, 1, 1, 1, 2, 1, 0, 2, 2]}, {"deleted_edge_index": 34, "colors": [0, 0, 1, 1, 1, 1, 2, 2, 2, 0, 2, 0, 2, 0, 0, 0, 1, 1, 1, 2, 1, 2, 0, 2]}, {"deleted_edge_index": 35, "colors": [0, 0, 1, 1, 1, 1, 2, 2, 2, 0, 2, 0, 2, 0, 0, 0, 1, 1, 1, 2, 1, 1, 2, 2]}, {"deleted_edge_index": 36, "colors": [0, 0, 1, 1, 1, 1, 2, 2, 2, 0, 2, 0, 2, 0, 0, 0, 1, 1, 1, 2, 1, 2, 1, 2]}, {"deleted_edge_index": 37, "colors": [0, 0, 1, 1, 1, 1, 2, 2, 2, 0, 2, 0, 2, 1, 1, 1, 1, 2, 0, 2, 0, 0, 2, 1]}, {"deleted_edge_index": 38, "colors": [0, 0, 1, 1, 1, 1, 2, 2, 2, 0, 2, 0, 2, 1, 1, 1, 1, 2, 0, 2, 0, 0, 2, 2]}, {"deleted_edge_index": 39, "colors": [0, 0, 1, 1, 1, 1, 2, 2, 2, 0, 2, 0, 2, 0, 1, 1, 1, 1, 2, 2, 0, 0, 2, 2]}, {"deleted_edge_index": 40, "colors": [0, 0, 1, 1, 1, 1, 2, 2, 2, 0, 2, 0, 2, 0, 0, 0, 1, 1, 1, 2, 1, 2, 2, 2]}]}

==> anc/controlled/identification_artifacts/pair_0_11_lower1.json <==
{"graph": {"n": 24, "edges": [[0, 3], [0, 4], [0, 5], [0, 6], [0, 11], [1, 5], [1, 6], [1, 7], [1, 8], [2, 7], [2, 8], [2, 9], [2, 10], [3, 9], [3, 10], [3, 11], [4, 11], [5, 6], [7, 13], [7, 14], [8, 19], [9, 10], [12, 16], [12, 17], [12, 18], [13, 17], [13, 18], [13, 19], [14, 19], [14, 20], [14, 21], [15, 20], [15, 21], [15, 22], [15, 23], [16, 22], [16, 23], [17, 18], [20, 21], [22, 23]]}, "coefficient_degree": 1, "kind": "f2-roots-obstruction-v1", "status": "OPEN", "values": [[], [0, 3, 3], [0, 4, 4], [0, 5, 5], [0, 0, 6], [0, 0, 11], [0, 1, 5], [0, 3, 9], [0, 3, 10], [0, 3, 11], [0, 4, 11], [0, 5, 6], [1, 5, 5], [1, 1, 6], [1, 7, 7], [1, 8, 8], [1, 2, 7], [1, 2, 8], [1, 5, 6], [1, 13, 13], [1, 14, 14], [1, 19, 19], [1, 13, 17], [1, 13, 18], [1, 20, 20], [1, 21, 21], [1, 15, 20], [1, 15, 21], [2, 7, 7], [2, 8, 8], [2, 9, 9], [2, 2, 10], [2, 3, 9], [2, 13, 13], [2, 14, 14], [2, 19, 19], [2, 9, 10], [2, 13, 17], [2, 13, 18], [2, 20, 20], [2, 21, 21], [2, 15, 20], [2, 15, 21], [3, 11, 11], [3, 9, 9], [3, 3, 10], [3, 4, 11], [3, 9, 10], [4, 11, 11], [5, 6, 6], [3, 3, 6], [4, 4, 6], [6, 11, 11], [6, 7, 7], [6, 8, 8], [2, 6, 7], [2, 6, 8], [3, 6, 9], [3, 6, 10], [6, 13, 13], [6, 14, 14], [6, 19, 19], [6, 13, 17], [6, 13, 18], [6, 20, 20], [6, 21, 21], [6, 15, 20], [6, 15, 21], [7, 13, 13], [7, 14, 14], [7, 13, 17], [7, 13, 18], [7, 13, 19], [7, 14, 19], [7, 20, 20], [7, 21, 21], [7, 15, 20], [7, 15, 21], [8, 19, 19], [8, 13, 19], [8, 14, 19], [0, 0, 9], [4, 4, 9], [5, 5, 9], [6, 6, 9], [9, 11, 11], [1, 5, 9], [1, 6, 9], [9, 10, 10], [3, 9, 11], [1, 7, 10], [7, 7, 10], [1, 8, 10], [8, 8, 10], [3, 10, 11], [10, 13, 13], [10, 14, 14], [10, 19, 19], [10, 13, 17], [10, 13, 18], [10, 20, 20], [10, 21, 21], [10, 15, 20], [10, 15, 21], [5, 5, 11], [6, 6, 11], [1, 5, 11], [1, 6, 11], [2, 9, 11], [9, 9, 11], [2, 10, 11], [10, 10, 11], [12, 16, 16], [12, 17, 17], [12, 12, 18], [12, 13, 17], [12, 16, 22], [12, 16, 23], [12, 17, 18], [13, 19, 19], [13, 17, 17], [13, 13, 18], [13, 14, 19], [13, 17, 18], [14, 19, 19], [14, 20, 20], [14, 14, 21], [14, 15, 20], [14, 20, 21], [15, 20, 20], [15, 15, 21], [15, 22, 22], [15, 15, 23], [15, 16, 22], [15, 20, 21], [15, 22, 23], [16, 22, 22], [16, 16, 23], [16, 22, 23], [1, 7, 17], [7, 7, 17], [2, 7, 17], [14, 14, 17], [17, 18, 18], [14, 17, 19], [17, 20, 20], [17, 21, 21], [15, 17, 20], [15, 17, 21], [16, 16, 18], [13, 18, 19], [16, 18, 22], [16, 18, 23], [1, 7, 19], [7, 7, 19], [2, 7, 19], [12, 18, 19], [18, 18, 19], [17, 18, 19], [20, 21, 21], [1, 7, 21], [7, 7, 21], [2, 7, 21], [13, 13, 21], [8, 19, 21], [19, 19, 21], [13, 17, 21], [13, 18, 21], [21, 22, 22], [21, 23, 23], [16, 21, 22], [16, 21, 23], [12, 12, 22], [17, 17, 22], [18, 18, 22], [13, 17, 22], [13, 18, 22], [22, 23, 23], [14, 20, 23], [20, 20, 23], [14, 21, 23], [21, 21, 23]], "stats": {"rows": 960, "rank": 912, "columns": 1347, "seconds": 0.01465320005081594, "solver": "sparse rows and derivation DAG"}}

==> anc/controlled/identification_artifacts/pair_0_11_upper.json <==
{"kind": "f2-roots-refutation-v1", "graph": {"n": 24, "edges": [[0, 3], [0, 4], [0, 5], [0, 6], [0, 11], [1, 5], [1, 6], [1, 7], [1, 8], [2, 7], [2, 8], [2, 9], [2, 10], [3, 9], [3, 10], [3, 11], [4, 11], [5, 6], [7, 13], [7, 14], [8, 19], [9, 10], [12, 16], [12, 17], [12, 18], [13, 17], [13, 18], [13, 19], [14, 19], [14, 20], [14, 21], [15, 20], [15, 21], [15, 22], [15, 23], [16, 22], [16, 23], [17, 18], [20, 21], [22, 23]]}, "coefficient_degree": 4, "terms": [[0, [0, 1, 2, 12]], [0, [0, 1, 2, 13]], [0, [0, 2, 2, 12]], [0, [0, 2, 2, 14]], [0, [0, 2, 7, 12]], [0, [0, 2, 7, 14]], [2, [0, 0, 3, 12]], [2, [0, 0, 3, 14]], [2, [0, 1, 1, 14]], [2, [0, 1, 1, 22]], [2, [0, 1, 1, 23]], [2, [0, 2, 3, 12]], [2, [0, 2, 3, 13]], [2, [0, 3, 7, 12]], [2, [0, 3, 7, 14]], [2, [1, 1, 2, 12]], [2, [1, 1, 2, 13]], [2, [1, 1, 3, 12]], [2, [1, 1, 3, 14]], [2, [1, 1, 7, 14]], [2, [1, 1, 7, 22]], [2, [1, 1, 7, 23]], [2, [1, 1, 14, 15]], [2, [1, 1, 15, 15]], [2, [14]], [2, [22]], [2, [23]], [3, [0, 1, 1, 14]], [3, [0, 1, 1, 22]], [3, [0, 1, 1, 23]], [3, [0, 1, 2, 12]], [3, [0, 1, 2, 13]], [3, [0, 1, 5, 14]], [3, [0, 1, 5, 22]], [3, [0, 1, 5, 23]], [3, [0, 1, 7, 14]], [3, [0, 1, 7, 22]], [3, [0, 1, 7, 23]], [3, [0, 1, 14, 15]], [3, [0, 1, 15, 15]], [3, [0, 2, 5, 12]], [3, [0, 2, 5, 13]], [3, [0, 5, 7, 14]], [3, [0, 5, 7, 22]], [3, [0, 5, 7, 23]], [3, [0, 5, 14, 15]], [3, [0, 5, 15, 15]], [3, [1, 1, 2, 12]], [3, [1, 1, 2, 13]], [3, [1, 1, 3, 12]], [3, [1, 1, 3, 14]], [3, [1, 1, 7, 14]], [3, [1, 1, 7, 22]], [3, [1, 1, 7, 23]], [3, [1, 1, 14, 15]], [3, [1, 1, 15, 15]], [3, [1, 2, 3, 12]], [3, [1, 2, 3, 13]], [3, [1, 2, 5, 12]], [3, [1, 2, 5, 13]], [3, [1, 3, 5, 12]], [3, [1, 3, 5, 14]], [3, [1, 3, 7, 12]], [3, [1, 3, 7, 14]], [3, [1, 5, 7, 14]], [3, [1, 5, 7, 22]], [3, [1, 5, 7, 23]], [3, [1, 5, 14, 15]], [3, [1, 5, 15, 15]], [3, [2, 3, 5, 12]], [3, [2, 3, 5, 13]], [3, [3, 5, 7, 12]], [3, [3, 5, 7, 14]], [5, [0, 0, 1, 14]], [5, [0, 0, 1, 22]], [5, [0, 0, 1, 23]], [5, [0, 0, 2, 12]], [5, [0, 0, 2, 13]], [5, [0, 0, 3, 12]], [5, [0, 0, 3, 14]], [5, [0, 0, 7, 14]], [5, [0, 0, 7, 22]], [5, [0, 0, 7, 23]], [5, [0, 0, 14, 15]], [5, [0, 0, 15, 15]], [5, [0, 1, 3, 12]], [5, [0, 1, 3, 14]], [5, [1, 2, 3, 12]], [5, [1, 2, 3, 13]], [5, [1, 3, 7, 12]], [5, [1, 3, 7, 14]], [5, [14]], [5, [22]], [5, [23]], [6, [0, 0, 1, 14]], [6, [0, 0, 1, 22]], [6, [0, 0, 1, 23]], [6, [0, 0, 2, 12]], [6, [0, 0, 2, 13]], [6, [0, 0, 7, 14]], [6, [0, 0, 7, 22]], [6, [0, 0, 7, 23]], [6, [0, 0, 14, 15]], [6, [0, 0, 15, 15]], [6, [0, 1, 2, 12]], [6, [0, 1, 2, 13]], [6, [0, 1, 3, 12]], [6, [0, 1, 3, 14]], [6, [0, 1, 5, 14]], [6, [0, 1, 5, 22]], [6, [0, 1, 5, 23]], [6, [0, 1, 7, 14]], [6, [0, 1, 7, 22]], [6, [0, 1, 7, 23]], [6, [0, 1, 14, 15]], [6, [0, 1, 15, 15]], [6, [0, 2, 3, 12]], [6, [0, 2, 3, 13]], [6, [0, 2, 5, 12]], [6, [0, 2, 5, 13]], [6, [0, 3, 7, 12]], [6, [0, 3, 7, 14]], [6, [0, 5, 7, 14]], [6, [0, 5, 7, 22]], [6, [0, 5, 7, 23]], [6, [0, 5, 14, 15]], [6, [0, 5, 15, 15]], [6, [1, 2, 5, 12]], [6, [1, 2, 5, 13]], [6, [1, 3, 5, 12]], [6, [1, 3, 5, 14]], [6, [1, 5, 7, 14]], [6, [1, 5, 7, 22]], [6, [1, 5, 7, 23]], [6, [1, 5, 14, 15]], [6, [1, 5, 15, 15]], [6, [2, 3, 5, 12]], [6, [2, 3, 5, 13]], [6, [3, 5, 7, 12]], [6, [3, 5, 7, 14]], [7, [0, 0, 3, 12]], [7, [0, 0, 3, 14]], [7, [0, 1, 3, 12]], [7, [0, 1, 3, 13]], [7, [0, 2, 3, 12]], [7, [0, 2, 3, 14]], [7, [1, 1, 14, 15]], [7, [1, 1, 15, 15]], [7, [14]], [7, [22]], [7, [23]], [8, [0, 2, 3, 13]], [8, [0, 2, 3, 14]], [8, [0, 3, 7, 13]], [8, [0, 3, 7, 14]], [9, [0, 0, 3, 12]], [9, [0, 0, 3, 14]], [9, [0, 1, 3, 12]], [9, [0, 1, 3, 14]], [9, [0, 2, 3, 12]], [9, [0, 2, 3, 13]], [9, [12]], [9, [14]], [10, [0, 1, 3, 13]], [10, [0, 1, 3, 14]], [10, [0, 3, 7, 13]], [10, [0, 3, 7, 14]], [11, [0, 1, 2, 12]], [11, [0, 1, 2, 13]], [11, [0, 2, 2, 12]], [11, [0, 2, 2, 14]], [11, [0, 2, 7, 12]], [11, [0, 2, 7, 14]], [12, [0, 1, 3, 12]], [12, [0, 1, 3, 13]], [12, [0, 1, 9, 12]], [12, [0, 1, 9, 13]], [12, [0, 2, 3, 12]], [12, [0, 2, 3, 14]], [12, [0, 2, 9, 12]], [12, [0, 2, 9, 14]], [12, [0, 3, 7, 12]], [12, [0, 3, 7, 14]], [12, [0, 7, 9, 12]], [12, [0, 7, 9, 14]], [13, [0, 1, 3, 12]], [13, [0, 1, 3, 13]], [13, [0, 2, 3, 12]], [13, [0, 2, 3, 14]], [13, [0, 3, 7, 12]], [13, [0, 3, 7, 14]], [14, [0, 1, 2, 12]], [14, [0, 1, 2, 13]], [14, [0, 1, 9, 12]], [14, [0, 1, 9, 13]], [14, [0, 2, 2, 12]], [14, [0, 2, 2, 14]], [14, [0, 2, 7, 12]], [14, [0, 2, 7, 14]], [14, [0, 2, 9, 12]], [14, [0, 2, 9, 14]], [14, [0, 7, 9, 12]], [14, [0, 7, 9, 14]], [17, [0, 0, 1, 14]], [17, [0, 0, 1, 22]], [17, [0, 0, 1, 23]], [17, [0, 0, 2, 12]], [17, [0, 0, 2, 13]], [17, [0, 0, 7, 14]], [17, [0, 0, 7, 22]], [17, [0, 0, 7, 23]], [17, [0, 0, 14, 15]], [17, [0, 0, 15, 15]], [17, [0, 1, 1, 14]], [17, [0, 1, 1, 22]], [17, [0, 1, 1, 23]], [17, [0, 1, 3, 12]], [17, [0, 1, 3, 14]], [17, [0, 2, 3, 12]], [17, [0, 2, 3, 13]], [17, [0, 3, 7, 12]], [17, [0, 3, 7, 14]], [17, [1, 1, 2, 12]], [17, [1, 1, 2, 13]], [17, [1, 1, 3, 12]], [17, [1, 1, 3, 14]], [17, [1, 1, 7, 14]], [17, [1, 1, 7, 22]], [17, [1, 1, 7, 23]], [17, [1, 1, 14, 15]], [17, [1, 1, 15, 15]], [17, [1, 2, 3, 12]], [17, [1, 2, 3, 13]], [17, [1, 3, 7, 12]], [17, [1, 3, 7, 14]], [18, [0, 1, 3, 8]], [18, [0, 1, 3, 14]], [18, [0, 2, 3, 8]], [18, [0, 2, 3, 14]], [18, [7, 7, 12, 14]], [18, [7, 12, 12, 14]], [18, [14]], [19, [0, 1, 3, 8]], [19, [0, 1, 3, 13]], [19, [0, 2, 3, 8]], [19, [0, 2, 3, 13]], [19, [0, 7, 7, 15]], [19, [0, 7, 15, 15]], [19, [1, 1, 7, 15]], [19, [1, 1, 15, 15]], [19, [7]], [19, [12, 12, 15, 22]], [19, [12, 12, 15, 23]], [20, [0, 1, 3, 13]], [20, [0, 1, 3, 14]], [20, [0, 2, 3, 13]], [20, [0, 2, 3, 14]], [21, [0, 1, 2, 12]], [21, [0, 1, 2, 13]], [21, [0, 1, 3, 12]], [21, [0, 1, 3, 13]], [21, [0, 2, 2, 12]], [21, [0, 2, 2, 14]], [21, [0, 2, 3, 12]], [21, [0, 2, 3, 14]], [21, [0, 2, 7, 12]], [21, [0, 2, 7, 14]], [21, [0, 3, 7, 12]], [21, [0, 3, 7, 14]], [22, [7, 7, 12, 22]], [22, [7, 7, 12, 23]], [22, [7, 12, 14, 22]], [22, [7, 12, 14, 23]], [23, [0, 2, 13, 13]], [23, [7, 7, 12, 14]], [23, [7, 12, 12, 14]], [23, [14]], [24, [0, 2, 12, 13]], [24, [0, 2, 12, 17]], [24, [0, 2, 13, 13]], [24, [0, 2, 13, 17]], [24, [7, 7, 13, 14]], [24, [7, 7, 14, 17]], [24, [7, 12, 13, 14]], [24, [7, 12, 14, 17]], [24, [12, 12, 13, 14]], [24, [12, 12, 14, 17]], [25, [0, 2, 12, 12]], [25, [7, 7, 13, 14]], [25, [7, 12, 13, 14]], [25, [12, 12, 13, 14]], [26, [0, 2, 12, 12]], [26, [0, 2, 12, 13]], [26, [0, 2, 12, 17]], [26, [0, 2, 13, 17]], [26, [7, 7, 12, 14]], [26, [7, 7, 14, 17]], [26, [7, 12, 12, 14]], [26, [7, 12, 14, 17]], [26, [12, 12, 14, 17]], [26, [14]], [27, [0, 1, 3, 8]], [27, [0, 1, 3, 14]], [27, [0, 2, 3, 8]], [27, [0, 2, 3, 14]], [28, [0, 1, 3, 8]], [28, [0, 1, 3, 13]], [28, [0, 2, 3, 8]], [28, [0, 2, 3, 13]], [29, [0, 0, 15, 15]], [29, [0, 7, 7, 14]], [29, [0, 7, 14, 14]], [29, [0, 7, 15, 15]], [29, [1, 1, 7, 14]], [29, [1, 1, 14, 14]], [29, [7]], [29, [7, 14, 15, 15]], [29, [12, 12, 14, 22]], [29, [12, 12, 14, 23]], [30, [0, 0, 14, 15]], [30, [0, 0, 14, 20]], [30, [0, 0, 15, 15]], [30, [0, 0, 15, 20]], [30, [0, 7, 7, 15]], [30, [0, 7, 7, 20]], [30, [0, 7, 15, 15]], [30, [0, 7, 15, 20]], [30, [1, 1, 7, 15]], [30, [1, 1, 7, 20]], [30, [1, 1, 14, 15]], [30, [1, 1, 14, 20]], [30, [7, 14, 15, 15]], [30, [7, 14, 15, 20]], [30, [12, 12, 15, 22]], [30, [12, 12, 15, 23]], [30, [12, 12, 20, 22]], [30, [12, 12, 20, 23]], [31, [0, 0, 14, 14]], [31, [0, 7, 7, 15]], [31, [0, 7, 14, 14]], [31, [0, 7, 14, 15]], [31, [1, 1, 7, 15]], [31, [1, 1, 14, 15]], [31, [7]], [31, [7, 14, 14, 15]], [31, [12, 12, 15, 22]], [31, [12, 12, 15, 23]], [32, [0, 0, 14, 14]], [32, [0, 0, 14, 15]], [32, [0, 0, 14, 20]], [32, [0, 0, 15, 20]], [32, [0, 7, 7, 14]], [32, [0, 7, 7, 20]], [32, [0, 7, 14, 15]], [32, [0, 7, 15, 20]], [32, [1, 1, 7, 14]], [32, [1, 1, 7, 20]], [32, [1, 1, 14, 14]], [32, [1, 1, 14, 20]], [32, [7, 14, 14, 15]], [32, [7, 14, 15, 20]], [32, [12, 12, 14, 22]], [32, [12, 12, 14, 23]], [32, [12, 12, 20, 22]], [32, [12, 12, 20, 23]], [33, [0, 0, 15, 23]], [33, [0, 7, 15, 23]], [33, [7, 7, 12, 12]], [33, [7, 7, 12, 15]], [33, [7, 7, 12, 16]], [33, [7, 7, 12, 23]], [33, [7, 12, 12, 14]], [33, [7, 12, 14, 15]], [33, [7, 12, 14, 16]], [33, [7, 12, 14, 23]], [33, [7, 14, 15, 23]], [33, [12, 12, 14, 23]], [34, [0, 0, 15, 22]], [34, [0, 7, 15, 22]], [34, [7, 7, 12, 12]], [34, [7, 7, 12, 15]], [34, [7, 7, 12, 16]], [34, [7, 7, 12, 22]], [34, [7, 12, 12, 14]], [34, [7, 12, 14, 15]], [34, [7, 12, 14, 16]], [34, [7, 12, 14, 22]], [34, [7, 14, 15, 22]], [34, [12, 12, 14, 22]], [35, [7, 7, 12, 12]], [35, [7, 7, 12, 15]], [35, [7, 7, 12, 16]], [35, [7, 12, 12, 14]], [35, [7, 12, 14, 15]], [35, [7, 12, 14, 16]], [36, [7, 7, 12, 12]], [36, [7, 7, 12, 15]], [36, [7, 7, 12, 16]], [36, [7, 12, 12, 14]], [36, [7, 12, 14, 15]], [36, [7, 12, 14, 16]], [37, [0, 2, 12, 12]], [37, [0, 2, 13, 13]], [37, [7, 7, 12, 14]], [37, [7, 7, 13, 14]], [37, [7, 12, 12, 14]], [37, [7, 12, 13, 14]], [37, [12, 12, 13, 14]], [37, [14]], [38, [0, 0, 14, 14]], [38, [0, 0, 15, 15]], [38, [0, 7, 7, 14]], [38, [0, 7, 7, 15]], [38, [0, 7, 14, 15]], [38, [0, 7, 15, 15]], [38, [1, 1, 7, 14]], [38, [1, 1, 7, 15]], [38, [1, 1, 14, 14]], [38, [1, 1, 14, 15]], [38, [7, 14, 14, 15]], [38, [7, 14, 15, 15]], [38, [12, 12, 14, 22]], [38, [12, 12, 14, 23]], [38, [12, 12, 15, 22]], [38, [12, 12, 15, 23]], [39, [0, 0, 15, 22]], [39, [0, 7, 15, 22]], [39, [7, 7, 12, 22]], [39, [7, 12, 14, 22]], [39, [7, 14, 15, 22]], [39, [12, 12, 14, 22]]]}

==> anc/controlled/identification_artifacts/pair_0_13_lower1.json <==
{"graph": {"n": 24, "edges": [[0, 4], [0, 5], [0, 6], [0, 16], [0, 17], [0, 18], [1, 5], [1, 6], [1, 7], [1, 8], [2, 7], [2, 8], [2, 9], [2, 10], [3, 9], [3, 10], [3, 11], [3, 12], [4, 11], [4, 12], [5, 6], [7, 13], [7, 14], [8, 19], [9, 10], [11, 12], [13, 17], [13, 18], [13, 19], [14, 19], [14, 20], [14, 21], [15, 20], [15, 21], [15, 22], [15, 23], [16, 22], [16, 23], [17, 18], [20, 21], [22, 23]]}, "coefficient_degree": 1, "kind": "f2-roots-obstruction-v1", "status": "OPEN", "values": [[], [0, 4, 4], [0, 5, 5], [0, 0, 6], [0, 16, 16], [0, 17, 17], [0, 0, 18], [0, 1, 5], [0, 4, 11], [0, 4, 12], [0, 5, 6], [0, 13, 17], [0, 16, 22], [0, 16, 23], [0, 17, 18], [1, 5, 5], [1, 1, 6], [1, 7, 7], [1, 8, 8], [1, 2, 7], [1, 2, 8], [1, 5, 6], [1, 13, 13], [1, 14, 14], [1, 19, 19], [1, 13, 17], [1, 13, 18], [1, 20, 20], [1, 21, 21], [1, 15, 20], [1, 15, 21], [2, 7, 7], [2, 8, 8], [2, 9, 9], [2, 2, 10], [2, 3, 9], [2, 13, 13], [2, 14, 14], [2, 19, 19], [2, 9, 10], [2, 13, 17], [2, 13, 18], [2, 20, 20], [2, 21, 21], [2, 15, 20], [2, 15, 21], [3, 9, 9], [3, 3, 10], [3, 11, 11], [3, 3, 12], [3, 4, 11], [3, 9, 10], [3, 11, 12], [4, 11, 11], [4, 4, 12], [4, 11, 12], [5, 6, 6], [4, 4, 6], [6, 16, 16], [6, 17, 17], [6, 18, 18], [6, 7, 7], [6, 8, 8], [2, 6, 7], [2, 6, 8], [4, 6, 11], [4, 6, 12], [6, 13, 13], [6, 14, 14], [6, 19, 19], [6, 20, 20], [6, 21, 21], [6, 15, 20], [6, 15, 21], [6, 16, 22], [6, 16, 23], [7, 13, 13], [7, 14, 14], [7, 13, 17], [7, 13, 18], [7, 13, 19], [7, 14, 19], [7, 20, 20], [7, 21, 21], [7, 15, 20], [7, 15, 21], [8, 19, 19], [8, 13, 19], [8, 14, 19], [9, 10, 10], [1, 7, 10], [7, 7, 10], [1, 8, 10], [8, 8, 10], [10, 11, 11], [10, 12, 12], [4, 10, 11], [4, 10, 12], [10, 13, 13], [10, 14, 14], [10, 19, 19], [10, 13, 17], [10, 13, 18], [10, 20, 20], [10, 21, 21], [10, 15, 20], [10, 15, 21], [0, 0, 11], [5, 5, 11], [6, 6, 11], [11, 16, 16], [11, 17, 17], [11, 18, 18], [1, 5, 11], [1, 6, 11], [11, 12, 12], [11, 13, 17], [11, 13, 18], [11, 16, 22], [11, 16, 23], [2, 9, 12], [9, 9, 12], [2, 10, 12], [10, 10, 12], [13, 17, 17], [13, 19, 19], [13, 13, 18], [13, 14, 19], [13, 17, 18], [14, 19, 19], [14, 20, 20], [14, 14, 21], [14, 15, 20], [14, 20, 21], [15, 20, 20], [15, 15, 21], [15, 22, 22], [15, 15, 23], [15, 16, 22], [15, 20, 21], [15, 22, 23], [16, 22, 22], [16, 16, 23], [16, 22, 23], [17, 18, 18], [1, 7, 17], [7, 7, 17], [2, 7, 17], [14, 14, 17], [14, 17, 19], [17, 20, 20], [17, 21, 21], [15, 17, 20], [15, 17, 21], [4, 4, 18], [5, 5, 18], [6, 6, 18], [16, 16, 18], [1, 5, 18], [1, 6, 18], [4, 11, 18], [4, 12, 18], [13, 18, 19], [16, 18, 22], [16, 18, 23], [0, 18, 19], [18, 18, 19], [1, 7, 19], [7, 7, 19], [2, 7, 19], [17, 18, 19], [20, 21, 21], [1, 7, 21], [7, 7, 21], [2, 7, 21], [13, 13, 21], [8, 19, 21], [19, 19, 21], [13, 17, 21], [13, 18, 21], [21, 22, 22], [21, 23, 23], [16, 21, 22], [16, 21, 23], [0, 0, 22], [4, 4, 22], [5, 5, 22], [6, 6, 22], [17, 17, 22], [18, 18, 22], [1, 5, 22], [1, 6, 22], [4, 11, 22], [4, 12, 22], [13, 17, 22], [13, 18, 22], [22, 23, 23], [14, 20, 23], [20, 20, 23], [14, 21, 23], [21, 21, 23]], "stats": {"rows": 984, "rank": 935, "columns": 1362, "seconds": 0.003849900094792247, "solver": "sparse rows and derivation DAG"}}

==> anc/controlled/identification_artifacts/pair_0_13_upper.json <==
{"kind": "f2-roots-refutation-v1", "graph": {"n": 24, "edges": [[0, 4], [0, 5], [0, 6], [0, 16], [0, 17], [0, 18], [1, 5], [1, 6], [1, 7], [1, 8], [2, 7], [2, 8], [2, 9], [2, 10], [3, 9], [3, 10], [3, 11], [3, 12], [4, 11], [4, 12], [5, 6], [7, 13], [7, 14], [8, 19], [9, 10], [11, 12], [13, 17], [13, 18], [13, 19], [14, 19], [14, 20], [14, 21], [15, 20], [15, 21], [15, 22], [15, 23], [16, 22], [16, 23], [17, 18], [20, 21], [22, 23]]}, "coefficient_degree": 4, "terms": [[0, [0, 1, 1, 11]], [0, [0, 1, 1, 12]], [0, [0, 1, 8, 11]], [0, [0, 1, 8, 12]], [0, [0, 2, 8, 11]], [0, [0, 2, 8, 12]], [0, [1, 1, 2, 11]], [0, [1, 1, 2, 12]], [0, [1, 1, 8, 11]], [0, [1, 1, 8, 12]], [0, [2, 2, 7, 11]], [0, [2, 2, 7, 12]], [0, [2, 2, 11, 13]], [0, [2, 2, 12, 13]], [0, [11]], [0, [12]], [1, [0]], [1, [0, 0, 2, 7]], [1, [0, 0, 2, 11]], [1, [0, 0, 2, 12]], [1, [0, 0, 2, 13]], [1, [0, 0, 2, 22]], [1, [0, 0, 2, 23]], [1, [0, 0, 7, 8]], [1, [0, 0, 7, 22]], [1, [0, 0, 7, 23]], [1, [0, 0, 8, 11]], [1, [0, 0, 8, 12]], [1, [0, 0, 8, 19]], [1, [0, 0, 8, 22]], [1, [0, 0, 8, 23]], [1, [0, 0, 13, 22]], [1, [0, 0, 13, 23]], [1, [0, 0, 15, 17]], [1, [0, 0, 15, 18]], [1, [0, 1, 1, 2]], [1, [0, 1, 1, 7]], [1, [0, 1, 1, 8]], [1, [0, 1, 1, 13]], [1, [0, 1, 1, 15]], [1, [0, 1, 1, 22]], [1, [0, 1, 1, 23]], [1, [0, 2, 7, 22]], [1, [0, 2, 7, 23]], [1, [0, 2, 13, 22]], [1, [0, 2, 13, 23]], [1, [0, 7, 8, 22]], [1, [0, 7, 8, 23]], [1, [0, 8, 13, 22]], [1, [0, 8, 13, 23]], [1, [1, 1, 2, 3]], [1, [1, 1, 2, 22]], [1, [1, 1, 2, 23]], [1, [1, 1, 3, 8]], [1, [1, 1, 7, 22]], [1, [1, 1, 7, 23]], [1, [1, 1, 8, 15]], [1, [7]], [1, [8]], [1, [13]], [1, [17]], [1, [18]], [1, [22]], [1, [23]], [2, [0, 0, 1, 2]], [2, [0, 0, 1, 15]], [2, [0, 0, 1, 17]], [2, [0, 0, 1, 18]], [2, [0, 0, 2, 5]], [2, [0, 0, 5, 15]], [2, [0, 0, 5, 17]], [2, [0, 0, 5, 18]], [2, [0, 1, 1, 2]], [2, [0, 1, 1, 7]], [2, [0, 1, 1, 8]], [2, [0, 1, 1, 13]], [2, [0, 1, 1, 15]], [2, [0, 1, 1, 22]], [2, [0, 1, 1, 23]], [2, [0, 1, 2, 3]], [2, [0, 1, 2, 5]], [2, [0, 1, 2, 7]], [2, [0, 1, 2, 11]], [2, [0, 1, 2, 12]], [2, [0, 1, 2, 13]], [2, [0, 1, 3, 8]], [2, [0, 1, 5, 7]], [2, [0, 1, 5, 8]], [2, [0, 1, 5, 13]], [2, [0, 1, 5, 15]], [2, [0, 1, 5, 22]], [2, [0, 1, 5, 23]], [2, [0, 1, 7, 8]], [2, [0, 1, 8, 11]], [2, [0, 1, 8, 12]], [2, [0, 1, 8, 15]], [2, [0, 1, 8, 19]], [2, [0, 1, 8, 22]], [2, [0, 1, 8, 23]], [2, [0, 1, 13, 22]], [2, [0, 1, 13, 23]], [2, [0, 1, 15, 17]], [2, [0, 1, 15, 18]], [2, [0, 2, 3, 5]], [2, [0, 2, 5, 7]], [2, [0, 2, 5, 11]], [2, [0, 2, 5, 12]], [2, [0, 2, 5, 13]], [2, [0, 3, 5, 8]], [2, [0, 5, 7, 8]], [2, [0, 5, 8, 11]], [2, [0, 5, 8, 12]], [2, [0, 5, 8, 15]], [2, [0, 5, 8, 19]], [2, [0, 5, 8, 22]], [2, [0, 5, 8, 23]], [2, [0, 5, 13, 22]], [2, [0, 5, 13, 23]], [2, [0, 5, 15, 17]], [2, [0, 5, 15, 18]], [2, [1]], [2, [1, 1, 2, 3]], [2, [1, 1, 2, 22]], [2, [1, 1, 2, 23]], [2, [1, 1, 3, 8]], [2, [1, 1, 7, 22]], [2, [1, 1, 7, 23]], [2, [1, 1, 8, 15]], [2, [1, 2, 3, 5]], [2, [1, 2, 5, 22]], [2, [1, 2, 5, 23]], [2, [1, 2, 7, 22]], [2, [1, 2, 7, 23]], [2, [1, 2, 13, 22]], [2, [1, 2, 13, 23]], [2, [1, 3, 5, 8]], [2, [1, 5, 7, 22]], [2, [1, 5, 7, 23]], [2, [1, 5, 8, 15]], [2, [1, 7, 8, 22]], [2, [1, 7, 8, 23]], [2, [1, 8, 13, 22]], [2, [1, 8, 13, 23]], [2, [2, 5, 7, 22]], [2, [2, 5, 7, 23]], [2, [2, 5, 13, 22]], [2, [2, 5, 13, 23]], [2, [5]], [2, [5, 7, 8, 22]], [2, [5, 7, 8, 23]], [2, [5, 8, 13, 22]], [2, [5, 8, 13, 23]], [3, [0, 1, 1, 22]], [3, [0, 1, 1, 23]], [3, [0, 1, 8, 22]], [3, [0, 1, 8, 23]], [3, [0, 2, 2, 22]], [3, [0, 2, 2, 23]], [3, [0, 2, 7, 22]], [3, [0, 2, 7, 23]], [3, [0, 7, 14, 22]], [3, [0, 7, 14, 23]], [3, [0, 8, 19, 22]], [3, [0, 8, 19, 23]], [3, [0, 14, 19, 22]], [3, [0, 14, 19, 23]], [3, [1, 1, 2, 22]], [3, [1, 1, 2, 23]], [3, [1, 1, 7, 22]], [3, [1, 1, 7, 23]], [3, [1, 1, 8, 22]], [3, [1, 1, 8, 23]], [3, [1, 1, 13, 22]], [3, [1, 1, 13, 23]], [3, [1, 1, 19, 22]], [3, [1, 1, 19, 23]], [3, [1, 2, 2, 22]], [3, [1, 2, 2, 23]], [3, [1, 7, 8, 22]], [3, [1, 7, 8, 23]], [3, [1, 8, 13, 22]], [3, [1, 8, 13, 23]], [3, [1, 8, 19, 22]], [3, [1, 8, 19, 23]], [3, [2, 2, 7, 22]], [3, [2, 2, 7, 23]], [3, [2, 2, 13, 22]], [3, [2, 2, 13, 23]], [3, [2, 7, 13, 22]], [3, [2, 7, 13, 23]], [3, [7, 8, 13, 22]], [3, [7, 8, 13, 23]], [3, [22]], [3, [23]], [4, [0, 0, 1, 2]], [4, [0, 0, 1, 7]], [4, [0, 0, 1, 8]], [4, [0, 0, 1, 13]], [4, [0, 0, 1, 18]], [4, [0, 0, 1, 19]], [4, [0, 0, 1, 22]], [4, [0, 0, 1, 23]], [4, [0, 0, 2, 2]], [4, [0, 0, 2, 7]], [4, [0, 0, 2, 11]], [4, [0, 0, 2, 12]], [4, [0, 0, 2, 13]], [4, [0, 0, 2, 15]], [4, [0, 0, 2, 18]], [4, [0, 0, 2, 19]], [4, [0, 0, 2, 22]], [4, [0, 0, 2, 23]], [4, [0, 0, 7, 11]], [4, [0, 0, 7, 12]], [4, [0, 0, 7, 13]], [4, [0, 0, 7, 15]], [4, [0, 0, 7, 18]], [4, [0, 0, 7, 19]], [4, [0, 0, 8, 8]], [4, [0, 0, 8, 18]], [4, [0, 0, 8, 19]], [4, [0, 0, 8, 22]], [4, [0, 0, 8, 23]], [4, [0, 0, 13, 15]], [4, [0, 0, 13, 19]], [4, [0, 0, 13, 22]], [4, [0, 0, 13, 23]], [4, [0, 0, 15, 18]], [4, [0, 0, 18, 19]], [4, [0, 0, 19, 22]], [4, [0, 0, 19, 23]], [4, [0, 1, 1, 7]], [4, [0, 1, 1, 13]], [4, [0, 1, 1, 15]], [4, [0, 1, 1, 22]], [4, [0, 1, 1, 23]], [4, [0, 1, 2, 22]], [4, [0, 1, 2, 23]], [4, [0, 1, 7, 8]], [4, [0, 1, 7, 22]], [4, [0, 1, 7, 23]], [4, [0, 1, 8, 8]], [4, [0, 1, 8, 13]], [4, [0, 1, 8, 15]], [4, [0, 1, 8, 18]], [4, [0, 1, 8, 19]], [4, [0, 1, 8, 22]], [4, [0, 1, 8, 23]], [4, [0, 1, 13, 19]], [4, [0, 1, 15, 18]], [4, [0, 2, 2, 15]], [4, [0, 2, 2, 18]], [4, [0, 2, 2, 22]], [4, [0, 2, 2, 23]], [4, [0, 2, 7, 13]], [4, [0, 2, 8, 8]], [4, [0, 2, 8, 19]], [4, [0, 2, 13, 15]], [4, [0, 2, 15, 18]], [4, [0, 2, 15, 19]], [4, [0, 2, 18, 19]], [4, [0, 7, 8, 13]], [4, [0, 7, 8, 15]], [4, [0, 7, 8, 18]], [4, [0, 7, 8, 19]], [4, [0, 7, 8, 22]], [4, [0, 7, 8, 23]], [4, [0, 7, 13, 15]], [4, [0, 7, 15, 18]], [4, [0, 7, 15, 19]], [4, [0, 7, 18, 19]], [4, [0, 8, 8, 22]], [4, [0, 8, 8, 23]], [4, [0, 8, 15, 18]], [4, [0, 8, 19, 22]], [4, [0, 8, 19, 23]], [4, [0, 13, 19, 22]], [4, [0, 13, 19, 23]], [4, [0, 15, 18, 19]], [4, [1]], [4, [1, 1, 7, 15]], [4, [1, 1, 13, 15]], [4, [1, 7, 8, 15]], [4, [1, 8, 13, 15]], [4, [1, 8, 15, 18]], [4, [2, 2, 15, 18]], [4, [2, 7, 13, 15]], [4, [2, 8, 8, 15]], [4, [2, 8, 15, 19]], [4, [2, 15, 18, 19]], [4, [7, 8, 13, 15]], [4, [7, 8, 15, 18]], [4, [7, 8, 15, 19]], [4, [7, 15, 18, 19]], [4, [8]], [4, [11]], [4, [12]], [4, [18]], [4, [19]], [4, [22]], [4, [23]], [5, [0]], [5, [0, 0, 1, 1]], [5, [0, 0, 1, 8]], [5, [0, 0, 1, 17]], [5, [0, 0, 2, 7]], [5, [0, 0, 2, 15]], [5, [0, 0, 2, 19]], [5, [0, 0, 7, 8]], [5, [0, 0, 7, 13]], [5, [0, 0, 7, 17]], [5, [0, 0, 7, 19]], [5, [0, 0, 8, 13]], [5, [0, 0, 11, 13]], [5, [0, 0, 11, 17]], [5, [0, 0, 12, 13]], [5, [0, 0, 12, 17]], [5, [0, 0, 13, 19]], [5, [0, 1, 1, 7]], [5, [0, 1, 1, 15]], [5, [0, 1, 1, 17]], [5, [0, 1, 2, 13]], [5, [0, 1, 2, 17]], [5, [0, 1, 7, 8]], [5, [0, 1, 7, 13]], [5, [0, 1, 7, 17]], [5, [0, 1, 8, 13]], [5, [0, 1, 8, 15]], [5, [0, 1, 8, 17]], [5, [0, 1, 13, 19]], [5, [0, 1, 13, 22]], [5, [0, 1, 13, 23]], [5, [0, 1, 15, 17]], [5, [0, 1, 17, 19]], [5, [0, 1, 17, 22]], [5, [0, 1, 17, 23]], [5, [0, 2, 2, 13]], [5, [0, 2, 7, 13]], [5, [0, 2, 7, 15]], [5, [0, 2, 8, 8]], [5, [0, 2, 8, 19]], [5, [0, 2, 11, 13]], [5, [0, 2, 11, 17]], [5, [0, 2, 12, 13]], [5, [0, 2, 12, 17]], [5, [0, 2, 13, 15]], [5, [0, 2, 13, 22]], [5, [0, 2, 13, 23]], [5, [0, 2, 15, 17]], [5, [0, 2, 15, 19]], [5, [0, 2, 17, 19]], [5, [0, 2, 17, 22]], [5, [0, 2, 17, 23]], [5, [0, 7, 8, 15]], [5, [0, 7, 8, 19]], [5, [0, 7, 11, 13]], [5, [0, 7, 11, 17]], [5, [0, 7, 12, 13]], [5, [0, 7, 12, 17]], [5, [0, 7, 15, 19]], [5, [0, 7, 17, 19]], [5, [0, 8, 13, 22]], [5, [0, 8, 13, 23]], [5, [0, 8, 15, 17]], [5, [0, 8, 17, 22]], [5, [0, 8, 17, 23]], [5, [0, 13, 19, 22]], [5, [0, 13, 19, 23]], [5, [0, 15, 17, 19]], [5, [0, 17, 19, 22]], [5, [0, 17, 19, 23]], [5, [1, 1, 7, 15]], [5, [1, 1, 13, 15]], [5, [1, 1, 13, 22]], [5, [1, 1, 13, 23]], [5, [1, 1, 17, 22]], [5, [1, 1, 17, 23]], [5, [1, 2, 13, 22]], [5, [1, 2, 13, 23]], [5, [1, 2, 17, 22]], [5, [1, 2, 17, 23]], [5, [1, 7, 8, 15]], [5, [1, 7, 13, 22]], [5, [1, 7, 13, 23]], [5, [1, 7, 17, 22]], [5, [1, 7, 17, 23]], [5, [1, 8, 13, 15]], [5, [1, 8, 13, 22]], [5, [1, 8, 13, 23]], [5, [1, 8, 15, 17]], [5, [1, 8, 17, 22]], [5, [1, 8, 17, 23]], [5, [2]], [5, [2, 2, 13, 15]], [5, [2, 2, 13, 22]], [5, [2, 2, 13, 23]], [5, [2, 2, 17, 22]], [5, [2, 2, 17, 23]], [5, [2, 7, 15, 17]], [5, [2, 8, 8, 15]], [5, [2, 8, 15, 19]], [5, [2, 15, 17, 19]], [5, [7, 8, 13, 15]], [5, [7, 8, 13, 22]], [5, [7, 8, 13, 23]], [5, [7, 8, 15, 17]], [5, [7, 8, 15, 19]], [5, [7, 8, 17, 22]], [5, [7, 8, 17, 23]], [5, [7, 15, 17, 19]], [5, [13]], [5, [15]], [5, [17]], [6, [0, 0, 1, 7]], [6, [0, 0, 1, 8]], [6, [0, 0, 1, 13]], [6, [0, 0, 1, 17]], [6, [0, 0, 1, 18]], [6, [0, 0, 1, 22]], [6, [0, 0, 1, 23]], [6, [0, 0, 2, 3]], [6, [0, 0, 2, 22]], [6, [0, 0, 2, 23]], [6, [0, 0, 3, 8]], [6, [0, 0, 7, 22]], [6, [0, 0, 7, 23]], [6, [0, 0, 8, 15]], [6, [0, 1, 2, 7]], [6, [0, 1, 2, 11]], [6, [0, 1, 2, 12]], [6, [0, 1, 2, 13]], [6, [0, 1, 2, 22]], [6, [0, 1, 2, 23]], [6, [0, 1, 7, 8]], [6, [0, 1, 7, 22]], [6, [0, 1, 7, 23]], [6, [0, 1, 8, 11]], [6, [0, 1, 8, 12]], [6, [0, 1, 8, 19]], [6, [0, 1, 8, 22]], [6, [0, 1, 8, 23]], [6, [0, 1, 13, 22]], [6, [0, 1, 13, 23]], [6, [0, 1, 15, 17]], [6, [0, 1, 15, 18]], [6, [1]], [6, [1, 2, 7, 22]], [6, [1, 2, 7, 23]], [6, [1, 2, 13, 22]], [6, [1, 2, 13, 23]], [6, [1, 7, 8, 22]], [6, [1, 7, 8, 23]], [6, [1, 8, 13, 22]], [6, [1, 8, 13, 23]], [6, [2]], [6, [7]], [6, [8]], [6, [13]], [6, [15]], [6, [22]], [6, [23]], [7, [0]], [7, [0, 0, 1, 2]], [7, [0, 0, 1, 7]], [7, [0, 0, 1, 8]], [7, [0, 0, 1, 13]], [7, [0, 0, 1, 15]], [7, [0, 0, 1, 22]], [7, [0, 0, 1, 23]], [7, [0, 0, 2, 3]], [7, [0, 0, 2, 5]], [7, [0, 0, 2, 7]], [7, [0, 0, 2, 11]], [7, [0, 0, 2, 12]], [7, [0, 0, 2, 13]], [7, [0, 0, 3, 8]], [7, [0, 0, 5, 15]], [7, [0, 0, 5, 17]], [7, [0, 0, 5, 18]], [7, [0, 0, 7, 8]], [7, [0, 0, 8, 11]], [7, [0, 0, 8, 12]], [7, [0, 0, 8, 15]], [7, [0, 0, 8, 19]], [7, [0, 0, 8, 22]], [7, [0, 0, 8, 23]], [7, [0, 0, 13, 22]], [7, [0, 0, 13, 23]], [7, [0, 0, 15, 17]], [7, [0, 0, 15, 18]], [7, [0, 1, 2, 3]], [7, [0, 1, 2, 5]], [7, [0, 1, 2, 22]], [7, [0, 1, 2, 23]], [7, [0, 1, 3, 8]], [7, [0, 1, 5, 7]], [7, [0, 1, 5, 8]], [7, [0, 1, 5, 13]], [7, [0, 1, 5, 15]], [7, [0, 1, 5, 22]], [7, [0, 1, 5, 23]], [7, [0, 1, 7, 22]], [7, [0, 1, 7, 23]], [7, [0, 1, 8, 15]], [7, [0, 2, 3, 5]], [7, [0, 2, 5, 7]], [7, [0, 2, 5, 11]], [7, [0, 2, 5, 12]], [7, [0, 2, 5, 13]], [7, [0, 2, 7, 22]], [7, [0, 2, 7, 23]], [7, [0, 2, 13, 22]], [7, [0, 2, 13, 23]], [7, [0, 3, 5, 8]], [7, [0, 5, 7, 8]], [7, [0, 5, 8, 11]], [7, [0, 5, 8, 12]], [7, [0, 5, 8, 15]], [7, [0, 5, 8, 19]], [7, [0, 5, 8, 22]], [7, [0, 5, 8, 23]], [7, [0, 5, 13, 22]], [7, [0, 5, 13, 23]], [7, [0, 5, 15, 17]], [7, [0, 5, 15, 18]], [7, [0, 7, 8, 22]], [7, [0, 7, 8, 23]], [7, [0, 8, 13, 22]], [7, [0, 8, 13, 23]], [7, [1, 2, 3, 5]], [7, [1, 2, 5, 22]], [7, [1, 2, 5, 23]], [7, [1, 3, 5, 8]], [7, [1, 5, 7, 22]], [7, [1, 5, 7, 23]], [7, [1, 5, 8, 15]], [7, [2]], [7, [2, 5, 7, 22]], [7, [2, 5, 7, 23]], [7, [2, 5, 13, 22]], [7, [2, 5, 13, 23]], [7, [5]], [7, [5, 7, 8, 22]], [7, [5, 7, 8, 23]], [7, [5, 8, 13, 22]], [7, [5, 8, 13, 23]], [7, [15]], [7, [17]], [7, [18]], [9, [0, 0, 1, 1]], [9, [0, 0, 1, 2]], [9, [0, 0, 1, 7]], [9, [0, 0, 1, 19]], [9, [0, 0, 2, 13]], [9, [0, 0, 3, 11]], [9, [0, 0, 3, 12]], [9, [0, 0, 7, 13]], [9, [0, 0, 7, 17]], [9, [0, 0, 7, 18]], [9, [0, 0, 13, 22]], [9, [0, 0, 13, 23]], [9, [0, 0, 15, 22]], [9, [0, 0, 15, 23]], [9, [0, 0, 19, 22]], [9, [0, 0, 19, 23]], [9, [0, 1, 1, 3]], [9, [0, 1, 1, 13]], [9, [0, 1, 1, 17]], [9, [0, 1, 1, 18]], [9, [0, 1, 1, 19]], [9, [0, 1, 1, 22]], [9, [0, 1, 1, 23]], [9, [0, 1, 2, 3]], [9, [0, 1, 2, 7]], [9, [0, 1, 2, 17]], [9, [0, 1, 2, 18]], [9, [0, 1, 2, 22]], [9, [0, 1, 2, 23]], [9, [0, 1, 3, 11]], [9, [0, 1, 3, 12]], [9, [0, 1, 7, 7]], [9, [0, 1, 7, 13]], [9, [0, 1, 7, 19]], [9, [0, 1, 7, 22]], [9, [0, 1, 7, 23]], [9, [0, 1, 13, 22]], [9, [0, 1, 13, 23]], [9, [0, 1, 15, 22]], [9, [0, 1, 15, 23]], [9, [0, 2, 2, 7]], [9, [0, 2, 2, 13]], [9, [0, 2, 2, 19]], [9, [0, 2, 3, 3]], [9, [0, 2, 3, 11]], [9, [0, 2, 3, 12]], [9, [0, 2, 7, 13]], [9, [0, 2, 7, 17]], [9, [0, 2, 7, 18]], [9, [0, 2, 7, 19]], [9, [0, 2, 13, 22]], [9, [0, 2, 13, 23]], [9, [0, 2, 15, 22]], [9, [0, 2, 15, 23]], [9, [0, 7, 13, 22]], [9, [0, 7, 13, 23]], [9, [0, 7, 15, 17]], [9, [0, 7, 15, 18]], [9, [0, 7, 15, 22]], [9, [0, 7, 15, 23]], [9, [0, 13, 15, 22]], [9, [0, 13, 15, 23]], [9, [0, 15, 19, 22]], [9, [0, 15, 19, 23]], [9, [1]], [9, [1, 1, 13, 22]], [9, [1, 1, 13, 23]], [9, [1, 1, 15, 17]], [9, [1, 1, 15, 18]], [9, [1, 1, 19, 22]], [9, [1, 1, 19, 23]], [9, [1, 2, 7, 22]], [9, [1, 2, 7, 23]], [9, [1, 2, 15, 17]], [9, [1, 2, 15, 18]], [9, [1, 7, 7, 22]], [9, [1, 7, 7, 23]], [9, [1, 7, 13, 22]], [9, [1, 7, 13, 23]], [9, [1, 7, 19, 22]], [9, [1, 7, 19, 23]], [9, [2, 2, 7, 22]], [9, [2, 2, 7, 23]], [9, [2, 2, 13, 22]], [9, [2, 2, 13, 23]], [9, [2, 2, 19, 22]], [9, [2, 2, 19, 23]], [9, [2, 7, 13, 22]], [9, [2, 7, 13, 23]], [9, [2, 7, 15, 17]], [9, [2, 7, 15, 18]], [9, [2, 7, 19, 22]], [9, [2, 7, 19, 23]], [9, [11]], [9, [12]], [9, [13]], [9, [19]], [9, [22]], [9, [23]], [10, [0]], [10, [0, 0, 1, 1]], [10, [0, 0, 1, 2]], [10, [0, 0, 1, 8]], [10, [0, 0, 1, 13]], [10, [0, 0, 1, 22]], [10, [0, 0, 1, 23]], [10, [0, 0, 2, 2]], [10, [0, 0, 2, 11]], [10, [0, 0, 2, 12]], [10, [0, 0, 2, 22]], [10, [0, 0, 2, 23]], [10, [0, 0, 8, 13]], [10, [0, 0, 11, 13]], [10, [0, 0, 12, 13]], [10, [0, 0, 13, 15]], [10, [0, 0, 15, 17]], [10, [0, 0, 15, 18]], [10, [0, 0, 15, 22]], [10, [0, 0, 15, 23]], [10, [0, 1, 1, 13]], [10, [0, 1, 1, 17]], [10, [0, 1, 1, 18]], [10, [0, 1, 1, 19]], [10, [0, 1, 1, 22]], [10, [0, 1, 1, 23]], [10, [0, 1, 2, 22]], [10, [0, 1, 2, 23]], [10, [0, 1, 8, 13]], [10, [0, 1, 8, 17]], [10, [0, 1, 8, 18]], [10, [0, 1, 8, 19]], [10, [0, 1, 8, 22]], [10, [0, 1, 8, 23]], [10, [0, 1, 13, 22]], [10, [0, 1, 13, 23]], [10, [0, 2, 2, 8]], [10, [0, 2, 2, 13]], [10, [0, 2, 2, 15]], [10, [0, 2, 2, 19]], [10, [0, 2, 2, 22]], [10, [0, 2, 2, 23]], [10, [0, 2, 13, 15]], [10, [0, 2, 17, 19]], [10, [0, 2, 18, 19]], [10, [0, 8, 13, 22]], [10, [0, 8, 13, 23]], [10, [0, 8, 15, 22]], [10, [0, 8, 15, 23]], [10, [0, 13, 15, 22]], [10, [0, 13, 15, 23]], [10, [1]], [10, [1, 1, 13, 22]], [10, [1, 1, 13, 23]], [10, [1, 1, 15, 17]], [10, [1, 1, 15, 18]], [10, [1, 1, 19, 22]], [10, [1, 1, 19, 23]], [10, [1, 8, 13, 22]], [10, [1, 8, 13, 23]], [10, [1, 8, 15, 17]], [10, [1, 8, 15, 18]], [10, [1, 8, 19, 22]], [10, [1, 8, 19, 23]], [10, [2]], [10, [2, 2, 8, 22]], [10, [2, 2, 8, 23]], [10, [2, 2, 13, 22]], [10, [2, 2, 13, 23]], [10, [2, 2, 19, 22]], [10, [2, 2, 19, 23]], [10, [2, 15, 17, 19]], [10, [2, 15, 18, 19]], [10, [11]], [10, [12]], [10, [15]], [10, [17]], [10, [18]], [10, [22]], [10, [23]], [11, [0, 0, 1, 1]], [11, [0, 0, 1, 2]], [11, [0, 0, 1, 7]], [11, [0, 0, 1, 13]], [11, [0, 0, 2, 13]], [11, [0, 0, 3, 11]], [11, [0, 0, 3, 12]], [11, [0, 0, 7, 13]], [11, [0, 1, 1, 3]], [11, [0, 1, 1, 7]], [11, [0, 1, 1, 17]], [11, [0, 1, 1, 18]], [11, [0, 1, 1, 22]], [11, [0, 1, 1, 23]], [11, [0, 1, 2, 3]], [11, [0, 1, 2, 7]], [11, [0, 1, 2, 17]], [11, [0, 1, 2, 18]], [11, [0, 1, 2, 22]], [11, [0, 1, 2, 23]], [11, [0, 1, 3, 11]], [11, [0, 1, 3, 12]], [11, [0, 1, 7, 22]], [11, [0, 1, 7, 23]], [11, [0, 1, 13, 22]], [11, [0, 1, 13, 23]], [11, [0, 1, 15, 22]], [11, [0, 1, 15, 23]], [11, [0, 2, 3, 3]], [11, [0, 2, 3, 11]], [11, [0, 2, 3, 12]], [11, [0, 2, 7, 13]], [11, [0, 2, 7, 19]], [11, [0, 2, 13, 22]], [11, [0, 2, 13, 23]], [11, [0, 2, 15, 22]], [11, [0, 2, 15, 23]], [11, [0, 7, 13, 22]], [11, [0, 7, 13, 23]], [11, [0, 7, 15, 22]], [11, [0, 7, 15, 23]], [11, [0, 7, 17, 19]], [11, [0, 7, 18, 19]], [11, [1, 1, 7, 22]], [11, [1, 1, 7, 23]], [11, [1, 1, 15, 17]], [11, [1, 1, 15, 18]], [11, [1, 2, 7, 22]], [11, [1, 2, 7, 23]], [11, [1, 2, 15, 17]], [11, [1, 2, 15, 18]], [11, [2, 7, 13, 22]], [11, [2, 7, 13, 23]], [11, [2, 7, 19, 22]], [11, [2, 7, 19, 23]], [11, [7, 15, 17, 19]], [11, [7, 15, 18, 19]], [11, [11]], [11, [12]], [11, [22]], [11, [23]], [12, [0]], [12, [0, 0, 2, 11]], [12, [0, 0, 2, 12]], [12, [0, 0, 3, 3]], [12, [0, 1, 1, 2]], [12, [0, 1, 2, 8]], [12, [0, 1, 2, 11]], [12, [0, 1, 2, 12]], [12, [0, 2, 2, 8]], [12, [0, 2, 2, 11]], [12, [0, 2, 2, 12]], [12, [0, 2, 3, 3]], [12, [0, 2, 7, 11]], [12, [0, 2, 7, 12]], [12, [0, 2, 8, 11]], [12, [0, 2, 8, 12]], [12, [0, 2, 11, 13]], [12, [0, 2, 12, 13]], [12, [0, 3, 3, 8]], [12, [0, 3, 3, 13]], [12, [2, 3, 3, 7]], [12, [2, 3, 3, 13]], [13, [0, 0, 2, 3]], [13, [0, 0, 2, 9]], [13, [0, 0, 3, 3]], [13, [0, 0, 3, 9]], [13, [0, 0, 3, 11]], [13, [0, 0, 3, 12]], [13, [0, 0, 9, 11]], [13, [0, 0, 9, 12]], [13, [0, 1, 1, 3]], [13, [0, 1, 1, 9]], [13, [0, 1, 3, 8]], [13, [0, 1, 3, 11]], [13, [0, 1, 3, 12]], [13, [0, 1, 8, 9]], [13, [0, 1, 9, 11]], [13, [0, 1, 9, 12]], [13, [0, 2, 3, 3]], [13, [0, 2, 3, 9]], [13, [0, 2, 3, 11]], [13, [0, 2, 3, 12]], [13, [0, 2, 3, 13]], [13, [0, 2, 9, 11]], [13, [0, 2, 9, 12]], [13, [0, 2, 9, 13]], [13, [0, 3, 3, 8]], [13, [0, 3, 3, 13]], [13, [0, 3, 7, 11]], [13, [0, 3, 7, 12]], [13, [0, 3, 8, 9]], [13, [0, 3, 8, 11]], [13, [0, 3, 8, 12]], [13, [0, 3, 9, 13]], [13, [0, 3, 11, 13]], [13, [0, 3, 12, 13]], [13, [0, 7, 9, 11]], [13, [0, 7, 9, 12]], [13, [0, 8, 9, 11]], [13, [0, 8, 9, 12]], [13, [0, 9, 11, 13]], [13, [0, 9, 12, 13]], [13, [2, 2, 3, 7]], [13, [2, 2, 3, 13]], [13, [2, 2, 7, 9]], [13, [2, 2, 9, 13]], [13, [2, 3, 3, 7]], [13, [2, 3, 3, 13]], [13, [2, 3, 7, 9]], [13, [2, 3, 9, 13]], [14, [0]], [14, [0, 0, 2, 2]], [14, [0, 0, 3, 11]], [14, [0, 0, 3, 12]], [14, [0, 1, 1, 3]], [14, [0, 1, 3, 8]], [14, [0, 1, 3, 11]], [14, [0, 1, 3, 12]], [14, [0, 2, 2, 3]], [14, [0, 2, 2, 8]], [14, [0, 2, 2, 13]], [14, [0, 2, 3, 8]], [14, [0, 2, 3, 11]], [14, [0, 2, 3, 12]], [14, [0, 3, 7, 11]], [14, [0, 3, 7, 12]], [14, [0, 3, 8, 11]], [14, [0, 3, 8, 12]], [14, [0, 3, 11, 13]], [14, [0, 3, 12, 13]], [14, [7]], [14, [13]], [15, [0, 0, 2, 2]], [15, [0, 0, 2, 3]], [15, [0, 0, 2, 9]], [15, [0, 0, 2, 11]], [15, [0, 0, 2, 12]], [15, [0, 0, 3, 9]], [15, [0, 0, 9, 11]], [15, [0, 0, 9, 12]], [15, [0, 1, 1, 2]], [15, [0, 1, 1, 9]], [15, [0, 1, 2, 8]], [15, [0, 1, 2, 11]], [15, [0, 1, 2, 12]], [15, [0, 1, 8, 9]], [15, [0, 1, 9, 11]], [15, [0, 1, 9, 12]], [15, [0, 2, 2, 3]], [15, [0, 2, 2, 11]], [15, [0, 2, 2, 12]], [15, [0, 2, 2, 13]], [15, [0, 2, 3, 8]], [15, [0, 2, 3, 9]], [15, [0, 2, 3, 13]], [15, [0, 2, 7, 11]], [15, [0, 2, 7, 12]], [15, [0, 2, 8, 11]], [15, [0, 2, 8, 12]], [15, [0, 2, 9, 11]], [15, [0, 2, 9, 12]], [15, [0, 2, 9, 13]], [15, [0, 2, 11, 13]], [15, [0, 2, 12, 13]], [15, [0, 3, 8, 9]], [15, [0, 3, 9, 13]], [15, [0, 7, 9, 11]], [15, [0, 7, 9, 12]], [15, [0, 8, 9, 11]], [15, [0, 8, 9, 12]], [15, [0, 9, 11, 13]], [15, [0, 9, 12, 13]], [15, [2, 2, 3, 7]], [15, [2, 2, 3, 13]], [15, [2, 2, 7, 9]], [15, [2, 2, 9, 13]], [15, [2, 3, 7, 9]], [15, [2, 3, 9, 13]], [15, [7]], [15, [13]], [16, [0]], [16, [0, 0, 1, 1]], [16, [0, 0, 1, 8]], [16, [0, 0, 2, 8]], [16, [0, 0, 2, 12]], [16, [0, 0, 3, 12]], [16, [0, 1, 1, 2]], [16, [0, 1, 1, 3]], [16, [0, 1, 1, 4]], [16, [0, 1, 1, 8]], [16, [0, 1, 1, 12]], [16, [0, 1, 2, 12]], [16, [0, 1, 3, 8]], [16, [0, 1, 4, 8]], [16, [0, 1, 8, 12]], [16, [0, 2, 2, 7]], [16, [0, 2, 2, 12]], [16, [0, 2, 2, 13]], [16, [0, 2, 3, 8]], [16, [0, 2, 4, 8]], [16, [0, 2, 7, 12]], [16, [0, 2, 12, 13]], [16, [0, 3, 12, 13]], [16, [1, 1, 2, 3]], [16, [1, 1, 2, 4]], [16, [1, 1, 2, 12]], [16, [1, 1, 3, 8]], [16, [1, 1, 4, 8]], [16, [1, 1, 8, 12]], [16, [1, 2, 3, 12]], [16, [1, 3, 8, 12]], [16, [2, 2, 3, 7]], [16, [2, 2, 3, 13]], [16, [2, 2, 4, 7]], [16, [2, 2, 4, 13]], [16, [2, 2, 7, 12]], [16, [2, 2, 12, 13]], [16, [2, 3, 7, 12]], [16, [2, 3, 12, 13]], [16, [3]], [16, [4]], [16, [12]], [17, [0]], [17, [0, 0, 1, 1]], [17, [0, 0, 1, 8]], [17, [0, 0, 2, 8]], [17, [0, 0, 2, 11]], [17, [0, 0, 3, 11]], [17, [0, 1, 1, 2]], [17, [0, 1, 1, 3]], [17, [0, 1, 1, 4]], [17, [0, 1, 1, 8]], [17, [0, 1, 1, 11]], [17, [0, 1, 2, 11]], [17, [0, 1, 3, 8]], [17, [0, 1, 4, 8]], [17, [0, 1, 8, 11]], [17, [0, 2, 2, 7]], [17, [0, 2, 2, 11]], [17, [0, 2, 2, 13]], [17, [0, 2, 3, 8]], [17, [0, 2, 4, 8]], [17, [0, 2, 7, 11]], [17, [0, 2, 11, 13]], [17, [0, 3, 11, 13]], [17, [1, 1, 2, 3]], [17, [1, 1, 2, 4]], [17, [1, 1, 2, 11]], [17, [1, 1, 3, 8]], [17, [1, 1, 4, 8]], [17, [1, 1, 8, 11]], [17, [1, 2, 3, 11]], [17, [1, 3, 8, 11]], [17, [2, 2, 3, 7]], [17, [2, 2, 3, 13]], [17, [2, 2, 4, 7]], [17, [2, 2, 4, 13]], [17, [2, 2, 7, 11]], [17, [2, 2, 11, 13]], [17, [2, 3, 7, 11]], [17, [2, 3, 11, 13]], [17, [3]], [17, [4]], [17, [11]], [18, [0]], [18, [0, 0, 1, 1]], [18, [0, 0, 1, 8]], [18, [0, 0, 2, 8]], [18, [0, 1, 1, 2]], [18, [0, 1, 1, 3]], [18, [0, 1, 1, 4]], [18, [0, 1, 1, 8]], [18, [0, 1, 3, 8]], [18, [0, 1, 4, 8]], [18, [0, 2, 2, 7]], [18, [0, 2, 2, 13]], [18, [0, 2, 3, 8]], [18, [0, 2, 4, 8]], [18, [1, 1, 2, 3]], [18, [1, 1, 2, 4]], [18, [1, 1, 3, 8]], [18, [1, 1, 4, 8]], [18, [2, 2, 3, 7]], [18, [2, 2, 3, 13]], [18, [2, 2, 4, 7]], [18, [2, 2, 4, 13]], [18, [3]], [18, [4]], [19, [0]], [19, [0, 0, 1, 1]], [19, [0, 0, 1, 8]], [19, [0, 0, 2, 8]], [19, [0, 1, 1, 2]], [19, [0, 1, 1, 3]], [19, [0, 1, 1, 4]], [19, [0, 1, 1, 8]], [19, [0, 1, 3, 8]], [19, [0, 1, 4, 8]], [19, [0, 2, 2, 7]], [19, [0, 2, 2, 13]], [19, [0, 2, 3, 8]], [19, [0, 2, 4, 8]], [19, [1, 1, 2, 3]], [19, [1, 1, 2, 4]], [19, [1, 1, 3, 8]], [19, [1, 1, 4, 8]], [19, [2, 2, 3, 7]], [19, [2, 2, 3, 13]], [19, [2, 2, 4, 7]], [19, [2, 2, 4, 13]], [19, [3]], [19, [4]], [20, [0]], [20, [0, 0, 1, 7]], [20, [0, 0, 1, 8]], [20, [0, 0, 1, 13]], [20, [0, 0, 1, 17]], [20, [0, 0, 1, 18]], [20, [0, 0, 1, 22]], [20, [0, 0, 1, 23]], [20, [0, 0, 2, 3]], [20, [0, 0, 2, 7]], [20, [0, 0, 2, 11]], [20, [0, 0, 2, 12]], [20, [0, 0, 2, 13]], [20, [0, 0, 3, 8]], [20, [0, 0, 7, 8]], [20, [0, 0, 8, 11]], [20, [0, 0, 8, 12]], [20, [0, 0, 8, 15]], [20, [0, 0, 8, 19]], [20, [0, 0, 8, 22]], [20, [0, 0, 8, 23]], [20, [0, 0, 13, 22]], [20, [0, 0, 13, 23]], [20, [0, 0, 15, 17]], [20, [0, 0, 15, 18]], [20, [0, 1, 1, 2]], [20, [0, 1, 1, 7]], [20, [0, 1, 1, 8]], [20, [0, 1, 1, 13]], [20, [0, 1, 1, 15]], [20, [0, 1, 1, 22]], [20, [0, 1, 1, 23]], [20, [0, 1, 2, 7]], [20, [0, 1, 2, 11]], [20, [0, 1, 2, 12]], [20, [0, 1, 2, 13]], [20, [0, 1, 2, 22]], [20, [0, 1, 2, 23]], [20, [0, 1, 7, 8]], [20, [0, 1, 7, 22]], [20, [0, 1, 7, 23]], [20, [0, 1, 8, 11]], [20, [0, 1, 8, 12]], [20, [0, 1, 8, 19]], [20, [0, 1, 8, 22]], [20, [0, 1, 8, 23]], [20, [0, 1, 13, 22]], [20, [0, 1, 13, 23]], [20, [0, 1, 15, 17]], [20, [0, 1, 15, 18]], [20, [0, 2, 7, 22]], [20, [0, 2, 7, 23]], [20, [0, 2, 13, 22]], [20, [0, 2, 13, 23]], [20, [0, 7, 8, 22]], [20, [0, 7, 8, 23]], [20, [0, 8, 13, 22]], [20, [0, 8, 13, 23]], [20, [1]], [20, [1, 1, 2, 3]], [20, [1, 1, 2, 22]], [20, [1, 1, 2, 23]], [20, [1, 1, 3, 8]], [20, [1, 1, 7, 22]], [20, [1, 1, 7, 23]], [20, [1, 1, 8, 15]], [20, [1, 2, 7, 22]], [20, [1, 2, 7, 23]], [20, [1, 2, 13, 22]], [20, [1, 2, 13, 23]], [20, [1, 7, 8, 22]], [20, [1, 7, 8, 23]], [20, [1, 8, 13, 22]], [20, [1, 8, 13, 23]], [20, [2]], [20, [15]], [20, [17]], [20, [18]], [21, [0]], [21, [0, 0, 1, 1]], [21, [0, 0, 1, 2]], [21, [0, 0, 1, 7]], [21, [0, 0, 1, 8]], [21, [0, 0, 1, 22]], [21, [0, 0, 1, 23]], [21, [0, 0, 2, 2]], [21, [0, 0, 2, 11]], [21, [0, 0, 2, 12]], [21, [0, 0, 2, 22]], [21, [0, 0, 2, 23]], [21, [0, 0, 7, 8]], [21, [0, 0, 7, 11]], [21, [0, 0, 7, 12]], [21, [0, 0, 7, 15]], [21, [0, 0, 15, 17]], [21, [0, 0, 15, 18]], [21, [0, 1, 1, 7]], [21, [0, 1, 1, 8]], [21, [0, 1, 1, 17]], [21, [0, 1, 1, 18]], [21, [0, 1, 1, 19]], [21, [0, 1, 1, 22]], [21, [0, 1, 1, 23]], [21, [0, 1, 2, 22]], [21, [0, 1, 2, 23]], [21, [0, 1, 7, 7]], [21, [0, 1, 7, 8]], [21, [0, 1, 7, 19]], [21, [0, 1, 7, 22]], [21, [0, 1, 7, 23]], [21, [0, 1, 8, 17]], [21, [0, 1, 8, 18]], [21, [0, 1, 8, 22]], [21, [0, 1, 8, 23]], [21, [0, 2, 2, 7]], [21, [0, 2, 2, 8]], [21, [0, 2, 2, 15]], [21, [0, 2, 2, 19]], [21, [0, 2, 2, 22]], [21, [0, 2, 2, 23]], [21, [0, 2, 7, 15]], [21, [0, 2, 17, 19]], [21, [0, 2, 18, 19]], [21, [0, 7, 8, 22]], [21, [0, 7, 8, 23]], [21, [0, 8, 15, 22]], [21, [0, 8, 15, 23]], [21, [0, 14, 15, 22]], [21, [0, 14, 15, 23]], [21, [1]], [21, [1, 1, 7, 22]], [21, [1, 1, 7, 23]], [21, [1, 1, 8, 22]], [21, [1, 1, 8, 23]], [21, [1, 1, 15, 17]], [21, [1, 1, 15, 18]], [21, [1, 1, 19, 22]], [21, [1, 1, 19, 23]], [21, [1, 7, 7, 22]], [21, [1, 7, 7, 23]], [21, [1, 7, 8, 22]], [21, [1, 7, 8, 23]], [21, [1, 7, 19, 22]], [21, [1, 7, 19, 23]], [21, [1, 8, 15, 17]], [21, [1, 8, 15, 18]], [21, [2]], [21, [2, 2, 7, 22]], [21, [2, 2, 7, 23]], [21, [2, 2, 8, 22]], [21, [2, 2, 8, 23]], [21, [2, 2, 19, 22]], [21, [2, 2, 19, 23]], [21, [2, 15, 17, 19]], [21, [2, 15, 18, 19]], [21, [11]], [21, [12]], [21, [15]], [21, [17]], [21, [18]], [21, [22]], [21, [23]], [22, [0]], [22, [0, 0, 15, 22]], [22, [0, 0, 15, 23]], [22, [0, 7, 7, 15]], [22, [0, 7, 15, 15]], [22, [0, 7, 15, 22]], [22, [0, 7, 15, 23]], [22, [0, 13, 15, 22]], [22, [0, 13, 15, 23]], [22, [22]], [22, [23]], [23, [0]], [23, [0, 0, 1, 8]], [23, [0, 0, 1, 13]], [23, [0, 0, 1, 17]], [23, [0, 0, 2, 17]], [23, [0, 0, 2, 18]], [23, [0, 0, 7, 17]], [23, [0, 0, 7, 18]], [23, [0, 0, 8, 8]], [23, [0, 0, 8, 13]], [23, [0, 0, 8, 22]], [23, [0, 0, 8, 23]], [23, [0, 0, 13, 17]], [23, [0, 0, 13, 22]], [23, [0, 0, 13, 23]], [23, [0, 0, 15, 22]], [23, [0, 0, 15, 23]], [23, [0, 0, 17, 22]], [23, [0, 0, 17, 23]], [23, [0, 1, 1, 7]], [23, [0, 1, 1, 8]], [23, [0, 1, 1, 13]], [23, [0, 1, 7, 7]], [23, [0, 1, 7, 8]], [23, [0, 1, 7, 13]], [23, [0, 1, 8, 8]], [23, [0, 1, 8, 13]], [23, [0, 1, 13, 17]], [23, [0, 2, 2, 7]], [23, [0, 2, 2, 8]], [23, [0, 2, 2, 13]], [23, [0, 2, 7, 17]], [23, [0, 2, 7, 18]], [23, [0, 2, 13, 17]], [23, [0, 2, 13, 18]], [23, [0, 2, 15, 17]], [23, [0, 2, 15, 18]], [23, [0, 7, 8, 17]], [23, [0, 7, 8, 18]], [23, [0, 7, 15, 17]], [23, [0, 7, 15, 18]], [23, [0, 8, 8, 15]], [23, [0, 8, 8, 22]], [23, [0, 8, 8, 23]], [23, [0, 8, 13, 22]], [23, [0, 8, 13, 23]], [23, [0, 8, 14, 15]], [23, [0, 8, 15, 22]], [23, [0, 8, 15, 23]], [23, [0, 13, 15, 22]], [23, [0, 13, 15, 23]], [23, [0, 13, 17, 22]], [23, [0, 13, 17, 23]], [23, [0, 14, 15, 15]], [23, [1, 1, 7, 22]], [23, [1, 1, 7, 23]], [23, [1, 1, 8, 22]], [23, [1, 1, 8, 23]], [23, [1, 1, 13, 22]], [23, [1, 1, 13, 23]], [23, [1, 7, 7, 22]], [23, [1, 7, 7, 23]], [23, [1, 7, 8, 22]], [23, [1, 7, 8, 23]], [23, [1, 7, 13, 22]], [23, [1, 7, 13, 23]], [23, [2, 2, 7, 22]], [23, [2, 2, 7, 23]], [23, [2, 2, 8, 22]], [23, [2, 2, 8, 23]], [23, [2, 2, 13, 22]], [23, [2, 2, 13, 23]], [23, [2, 7, 15, 17]], [23, [2, 7, 15, 18]], [23, [2, 13, 15, 17]], [23, [2, 13, 15, 18]], [23, [7, 8, 15, 17]], [23, [7, 8, 15, 18]], [23, [8]], [23, [13]], [23, [17]], [23, [22]], [23, [23]], [24, [0, 0, 2, 2]], [24, [0, 0, 2, 11]], [24, [0, 0, 2, 12]], [24, [0, 0, 3, 3]], [24, [0, 0, 3, 11]], [24, [0, 0, 3, 12]], [24, [0, 1, 1, 2]], [24, [0, 1, 1, 3]], [24, [0, 1, 2, 8]], [24, [0, 1, 2, 11]], [24, [0, 1, 2, 12]], [24, [0, 1, 3, 8]], [24, [0, 1, 3, 11]], [24, [0, 1, 3, 12]], [24, [0, 2, 2, 3]], [24, [0, 2, 2, 11]], [24, [0, 2, 2, 12]], [24, [0, 2, 2, 13]], [24, [0, 2, 3, 3]], [24, [0, 2, 3, 8]], [24, [0, 2, 3, 11]], [24, [0, 2, 3, 12]], [24, [0, 2, 7, 11]], [24, [0, 2, 7, 12]], [24, [0, 2, 8, 11]], [24, [0, 2, 8, 12]], [24, [0, 2, 11, 13]], [24, [0, 2, 12, 13]], [24, [0, 3, 3, 8]], [24, [0, 3, 3, 13]], [24, [0, 3, 7, 11]], [24, [0, 3, 7, 12]], [24, [0, 3, 8, 11]], [24, [0, 3, 8, 12]], [24, [0, 3, 11, 13]], [24, [0, 3, 12, 13]], [24, [2, 3, 3, 7]], [24, [2, 3, 3, 13]], [24, [7]], [24, [13]], [25, [0, 0, 2, 11]], [25, [0, 0, 3, 11]], [25, [0, 1, 1, 11]], [25, [0, 1, 2, 11]], [25, [0, 1, 8, 11]], [25, [0, 2, 2, 11]], [25, [0, 2, 7, 11]], [25, [0, 2, 11, 13]], [25, [0, 3, 11, 13]], [25, [1, 1, 2, 11]], [25, [1, 1, 8, 11]], [25, [1, 2, 3, 11]], [25, [1, 3, 8, 11]], [25, [2, 2, 7, 11]], [25, [2, 2, 11, 13]], [25, [2, 3, 7, 11]], [25, [2, 3, 11, 13]], [25, [11]], [26, [0, 0, 1, 1]], [26, [0, 0, 1, 8]], [26, [0, 0, 1, 13]], [26, [0, 0, 2, 7]], [26, [0, 0, 2, 15]], [26, [0, 0, 2, 19]], [26, [0, 0, 7, 8]], [26, [0, 0, 7, 13]], [26, [0, 0, 7, 19]], [26, [0, 0, 8, 8]], [26, [0, 0, 8, 13]], [26, [0, 0, 8, 19]], [26, [0, 0, 11, 13]], [26, [0, 0, 12, 13]], [26, [0, 0, 13, 22]], [26, [0, 0, 13, 23]], [26, [0, 1, 1, 7]], [26, [0, 1, 1, 15]], [26, [0, 1, 2, 13]], [26, [0, 1, 7, 8]], [26, [0, 1, 7, 13]], [26, [0, 1, 8, 8]], [26, [0, 1, 8, 13]], [26, [0, 1, 8, 15]], [26, [0, 1, 8, 19]], [26, [0, 1, 13, 22]], [26, [0, 1, 13, 23]], [26, [0, 2, 2, 13]], [26, [0, 2, 7, 13]], [26, [0, 2, 7, 15]], [26, [0, 2, 8, 8]], [26, [0, 2, 8, 19]], [26, [0, 2, 11, 13]], [26, [0, 2, 12, 13]], [26, [0, 2, 13, 15]], [26, [0, 2, 13, 22]], [26, [0, 2, 13, 23]], [26, [0, 2, 15, 19]], [26, [0, 7, 8, 15]], [26, [0, 7, 8, 19]], [26, [0, 7, 11, 13]], [26, [0, 7, 12, 13]], [26, [0, 7, 15, 19]], [26, [0, 8, 8, 22]], [26, [0, 8, 8, 23]], [26, [0, 8, 13, 22]], [26, [0, 8, 13, 23]], [26, [0, 8, 19, 22]], [26, [0, 8, 19, 23]], [26, [1]], [26, [1, 1, 7, 15]], [26, [1, 1, 13, 15]], [26, [1, 1, 13, 22]], [26, [1, 1, 13, 23]], [26, [1, 2, 13, 22]], [26, [1, 2, 13, 23]], [26, [1, 7, 8, 15]], [26, [1, 7, 13, 22]], [26, [1, 7, 13, 23]], [26, [1, 8, 13, 15]], [26, [1, 8, 13, 22]], [26, [1, 8, 13, 23]], [26, [2]], [26, [2, 2, 13, 15]], [26, [2, 2, 13, 22]], [26, [2, 2, 13, 23]], [26, [2, 8, 8, 15]], [26, [2, 8, 15, 19]], [26, [7, 8, 13, 15]], [26, [7, 8, 13, 22]], [26, [7, 8, 13, 23]], [26, [7, 8, 15, 19]], [26, [15]], [26, [22]], [26, [23]], [27, [0]], [27, [0, 0, 1, 2]], [27, [0, 0, 1, 7]], [27, [0, 0, 1, 8]], [27, [0, 0, 1, 19]], [27, [0, 0, 1, 22]], [27, [0, 0, 1, 23]], [27, [0, 0, 2, 2]], [27, [0, 0, 2, 7]], [27, [0, 0, 2, 11]], [27, [0, 0, 2, 12]], [27, [0, 0, 2, 13]], [27, [0, 0, 2, 15]], [27, [0, 0, 2, 17]], [27, [0, 0, 2, 19]], [27, [0, 0, 2, 22]], [27, [0, 0, 2, 23]], [27, [0, 0, 7, 11]], [27, [0, 0, 7, 12]], [27, [0, 0, 7, 13]], [27, [0, 0, 7, 15]], [27, [0, 0, 7, 19]], [27, [0, 0, 8, 17]], [27, [0, 0, 8, 22]], [27, [0, 0, 8, 23]], [27, [0, 0, 11, 17]], [27, [0, 0, 12, 17]], [27, [0, 0, 13, 15]], [27, [0, 0, 15, 17]], [27, [0, 0, 17, 19]], [27, [0, 0, 19, 22]], [27, [0, 0, 19, 23]], [27, [0, 1, 1, 7]], [27, [0, 1, 1, 13]], [27, [0, 1, 1, 15]], [27, [0, 1, 1, 17]], [27, [0, 1, 1, 22]], [27, [0, 1, 1, 23]], [27, [0, 1, 2, 17]], [27, [0, 1, 2, 22]], [27, [0, 1, 2, 23]], [27, [0, 1, 7, 8]], [27, [0, 1, 7, 17]], [27, [0, 1, 7, 22]], [27, [0, 1, 7, 23]], [27, [0, 1, 8, 13]], [27, [0, 1, 8, 15]], [27, [0, 1, 8, 22]], [27, [0, 1, 8, 23]], [27, [0, 1, 17, 19]], [27, [0, 1, 17, 22]], [27, [0, 1, 17, 23]], [27, [0, 2, 2, 15]], [27, [0, 2, 2, 17]], [27, [0, 2, 2, 22]], [27, [0, 2, 2, 23]], [27, [0, 2, 7, 13]], [27, [0, 2, 8, 8]], [27, [0, 2, 8, 19]], [27, [0, 2, 11, 17]], [27, [0, 2, 12, 17]], [27, [0, 2, 13, 15]], [27, [0, 2, 15, 19]], [27, [0, 2, 17, 22]], [27, [0, 2, 17, 23]], [27, [0, 7, 8, 13]], [27, [0, 7, 8, 15]], [27, [0, 7, 8, 17]], [27, [0, 7, 8, 19]], [27, [0, 7, 8, 22]], [27, [0, 7, 8, 23]], [27, [0, 7, 11, 17]], [27, [0, 7, 12, 17]], [27, [0, 7, 13, 15]], [27, [0, 7, 15, 17]], [27, [0, 7, 15, 19]], [27, [0, 8, 17, 22]], [27, [0, 8, 17, 23]], [27, [0, 17, 19, 22]], [27, [0, 17, 19, 23]], [27, [1, 1, 7, 15]], [27, [1, 1, 13, 15]], [27, [1, 1, 17, 22]], [27, [1, 1, 17, 23]], [27, [1, 2, 17, 22]], [27, [1, 2, 17, 23]], [27, [1, 7, 8, 15]], [27, [1, 7, 17, 22]], [27, [1, 7, 17, 23]], [27, [1, 8, 13, 15]], [27, [1, 8, 17, 22]], [27, [1, 8, 17, 23]], [27, [2, 2, 15, 17]], [27, [2, 2, 17, 22]], [27, [2, 2, 17, 23]], [27, [2, 7, 13, 15]], [27, [2, 7, 15, 17]], [27, [2, 8, 8, 15]], [27, [2, 8, 15, 19]], [27, [7, 8, 13, 15]], [27, [7, 8, 15, 19]], [27, [7, 8, 17, 22]], [27, [7, 8, 17, 23]], [27, [8]], [27, [11]], [27, [12]], [27, [13]], [27, [19]], [28, [0, 0, 1, 8]], [28, [0, 0, 1, 13]], [28, [0, 0, 1, 17]], [28, [0, 0, 2, 17]], [28, [0, 0, 2, 18]], [28, [0, 0, 7, 17]], [28, [0, 0, 7, 18]], [28, [0, 0, 8, 8]], [28, [0, 0, 8, 13]], [28, [0, 0, 8, 22]], [28, [0, 0, 8, 23]], [28, [0, 0, 13, 17]], [28, [0, 0, 13, 22]], [28, [0, 0, 13, 23]], [28, [0, 0, 17, 22]], [28, [0, 0, 17, 23]], [28, [0, 1, 1, 7]], [28, [0, 1, 1, 8]], [28, [0, 1, 1, 13]], [28, [0, 1, 7, 7]], [28, [0, 1, 7, 8]], [28, [0, 1, 7, 13]], [28, [0, 1, 8, 8]], [28, [0, 1, 8, 13]], [28, [0, 1, 13, 17]], [28, [0, 2, 2, 7]], [28, [0, 2, 2, 8]], [28, [0, 2, 2, 13]], [28, [0, 2, 7, 17]], [28, [0, 2, 7, 18]], [28, [0, 2, 13, 17]], [28, [0, 2, 13, 18]], [28, [0, 2, 15, 17]], [28, [0, 2, 15, 18]], [28, [0, 7, 8, 17]], [28, [0, 7, 8, 18]], [28, [0, 7, 15, 17]], [28, [0, 7, 15, 18]], [28, [0, 8, 8, 22]], [28, [0, 8, 8, 23]], [28, [0, 8, 13, 22]], [28, [0, 8, 13, 23]], [28, [0, 8, 15, 22]], [28, [0, 8, 15, 23]], [28, [0, 13, 17, 22]], [28, [0, 13, 17, 23]], [28, [0, 14, 15, 22]], [28, [0, 14, 15, 23]], [28, [1, 1, 7, 22]], [28, [1, 1, 7, 23]], [28, [1, 1, 8, 22]], [28, [1, 1, 8, 23]], [28, [1, 1, 13, 22]], [28, [1, 1, 13, 23]], [28, [1, 7, 7, 22]], [28, [1, 7, 7, 23]], [28, [1, 7, 8, 22]], [28, [1, 7, 8, 23]], [28, [1, 7, 13, 22]], [28, [1, 7, 13, 23]], [28, [2, 2, 7, 22]], [28, [2, 2, 7, 23]], [28, [2, 2, 8, 22]], [28, [2, 2, 8, 23]], [28, [2, 2, 13, 22]], [28, [2, 2, 13, 23]], [28, [2, 7, 15, 17]], [28, [2, 7, 15, 18]], [28, [2, 13, 15, 17]], [28, [2, 13, 15, 18]], [28, [7, 8, 15, 17]], [28, [7, 8, 15, 18]], [28, [8]], [28, [13]], [28, [17]], [29, [0]], [29, [0, 0, 15, 22]], [29, [0, 0, 15, 23]], [29, [0, 8, 8, 15]], [29, [0, 8, 14, 15]], [29, [0, 13, 15, 22]], [29, [0, 13, 15, 23]], [29, [0, 14, 15, 15]], [29, [0, 14, 15, 22]], [29, [0, 14, 15, 23]], [29, [22]], [29, [23]], [30, [0, 7, 7, 14]], [30, [0, 7, 14, 14]], [30, [0, 7, 14, 22]], [30, [0, 7, 14, 23]], [30, [0, 7, 15, 15]], [30, [0, 8, 8, 14]], [30, [0, 8, 14, 19]], [30, [0, 14, 14, 19]], [30, [0, 14, 19, 22]], [30, [0, 14, 19, 23]], [30, [0, 15, 15, 19]], [31, [0, 7, 7, 15]], [31, [0, 7, 7, 20]], [31, [0, 7, 15, 15]], [31, [0, 7, 15, 20]], [31, [0, 7, 15, 22]], [31, [0, 7, 15, 23]], [31, [0, 7, 20, 22]], [31, [0, 7, 20, 23]], [31, [0, 8, 8, 15]], [31, [0, 8, 8, 20]], [31, [0, 8, 15, 19]], [31, [0, 8, 19, 20]], [31, [0, 15, 15, 19]], [31, [0, 15, 19, 20]], [31, [0, 15, 19, 22]], [31, [0, 15, 19, 23]], [31, [0, 19, 20, 22]], [31, [0, 19, 20, 23]], [32, [0, 7, 7, 15]], [32, [0, 7, 14, 14]], [32, [0, 7, 14, 15]], [32, [0, 7, 15, 22]], [32, [0, 7, 15, 23]], [32, [0, 8, 8, 15]], [32, [0, 8, 15, 19]], [32, [0, 14, 14, 19]], [32, [0, 14, 15, 19]], [32, [0, 15, 19, 22]], [32, [0, 15, 19, 23]], [33, [0, 7, 7, 14]], [33, [0, 7, 7, 20]], [33, [0, 7, 14, 15]], [33, [0, 7, 14, 22]], [33, [0, 7, 14, 23]], [33, [0, 7, 15, 20]], [33, [0, 7, 20, 22]], [33, [0, 7, 20, 23]], [33, [0, 8, 8, 14]], [33, [0, 8, 8, 20]], [33, [0, 8, 14, 19]], [33, [0, 8, 19, 20]], [33, [0, 14, 15, 19]], [33, [0, 14, 19, 22]], [33, [0, 14, 19, 23]], [33, [0, 15, 19, 20]], [33, [0, 19, 20, 22]], [33, [0, 19, 20, 23]], [34, [0]], [34, [0, 0, 1, 1]], [34, [0, 0, 1, 8]], [34, [0, 0, 2, 2]], [34, [0, 0, 2, 7]], [34, [0, 0, 7, 14]], [34, [0, 0, 8, 19]], [34, [0, 0, 14, 19]], [34, [0, 0, 15, 23]], [34, [0, 1, 1, 2]], [34, [0, 1, 1, 7]], [34, [0, 1, 1, 8]], [34, [0, 1, 1, 13]], [34, [0, 1, 1, 15]], [34, [0, 1, 1, 16]], [34, [0, 1, 1, 19]], [34, [0, 1, 1, 23]], [34, [0, 1, 2, 2]], [34, [0, 1, 7, 8]], [34, [0, 1, 8, 13]], [34, [0, 1, 8, 15]], [34, [0, 1, 8, 16]], [34, [0, 1, 8, 19]], [34, [0, 1, 8, 23]], [34, [0, 2, 2, 7]], [34, [0, 2, 2, 13]], [34, [0, 2, 2, 15]], [34, [0, 2, 2, 16]], [34, [0, 2, 2, 23]], [34, [0, 2, 7, 13]], [34, [0, 2, 7, 15]], [34, [0, 2, 7, 16]], [34, [0, 2, 7, 23]], [34, [0, 2, 15, 23]], [34, [0, 7, 8, 13]], [34, [0, 7, 14, 15]], [34, [0, 7, 14, 16]], [34, [0, 7, 15, 23]], [34, [0, 8, 15, 19]], [34, [0, 8, 16, 19]], [34, [0, 8, 19, 23]], [34, [0, 14, 15, 19]], [34, [0, 14, 16, 19]], [34, [1, 1, 2, 15]], [34, [1, 1, 2, 16]], [34, [1, 1, 2, 23]], [34, [1, 1, 7, 15]], [34, [1, 1, 7, 16]], [34, [1, 1, 7, 23]], [34, [1, 1, 8, 15]], [34, [1, 1, 8, 16]], [34, [1, 1, 8, 23]], [34, [1, 1, 13, 15]], [34, [1, 1, 13, 16]], [34, [1, 1, 13, 23]], [34, [1, 1, 15, 19]], [34, [1, 1, 16, 19]], [34, [1, 1, 19, 23]], [34, [1, 2, 2, 15]], [34, [1, 2, 2, 16]], [34, [1, 2, 2, 23]], [34, [1, 7, 8, 15]], [34, [1, 7, 8, 16]], [34, [1, 7, 8, 23]], [34, [1, 8, 13, 15]], [34, [1, 8, 13, 16]], [34, [1, 8, 13, 23]], [34, [1, 8, 15, 19]], [34, [1, 8, 16, 19]], [34, [1, 8, 19, 23]], [34, [2, 2, 7, 15]], [34, [2, 2, 7, 16]], [34, [2, 2, 7, 23]], [34, [2, 2, 13, 15]], [34, [2, 2, 13, 16]], [34, [2, 2, 13, 23]], [34, [2, 7, 13, 15]], [34, [2, 7, 13, 16]], [34, [2, 7, 13, 23]], [34, [2, 7, 15, 23]], [34, [2, 15, 19, 23]], [34, [7, 8, 13, 15]], [34, [7, 8, 13, 16]], [34, [7, 8, 13, 23]], [34, [7, 8, 15, 23]], [34, [7, 15, 19, 23]], [34, [15]], [34, [16]], [34, [23]], [35, [0]], [35, [0, 0, 1, 1]], [35, [0, 0, 1, 8]], [35, [0, 0, 2, 2]], [35, [0, 0, 2, 7]], [35, [0, 0, 7, 14]], [35, [0, 0, 8, 19]], [35, [0, 0, 14, 19]], [35, [0, 0, 15, 22]], [35, [0, 1, 1, 2]], [35, [0, 1, 1, 7]], [35, [0, 1, 1, 8]], [35, [0, 1, 1, 13]], [35, [0, 1, 1, 15]], [35, [0, 1, 1, 16]], [35, [0, 1, 1, 19]], [35, [0, 1, 1, 22]], [35, [0, 1, 2, 2]], [35, [0, 1, 7, 8]], [35, [0, 1, 8, 13]], [35, [0, 1, 8, 15]], [35, [0, 1, 8, 16]], [35, [0, 1, 8, 19]], [35, [0, 1, 8, 22]], [35, [0, 2, 2, 7]], [35, [0, 2, 2, 13]], [35, [0, 2, 2, 15]], [35, [0, 2, 2, 16]], [35, [0, 2, 2, 22]], [35, [0, 2, 7, 13]], [35, [0, 2, 7, 15]], [35, [0, 2, 7, 16]], [35, [0, 2, 7, 22]], [35, [0, 2, 15, 22]], [35, [0, 7, 8, 13]], [35, [0, 7, 14, 15]], [35, [0, 7, 14, 16]], [35, [0, 7, 15, 22]], [35, [0, 8, 15, 19]], [35, [0, 8, 16, 19]], [35, [0, 8, 19, 22]], [35, [0, 14, 15, 19]], [35, [0, 14, 16, 19]], [35, [1, 1, 2, 15]], [35, [1, 1, 2, 16]], [35, [1, 1, 2, 22]], [35, [1, 1, 7, 15]], [35, [1, 1, 7, 16]], [35, [1, 1, 7, 22]], [35, [1, 1, 8, 15]], [35, [1, 1, 8, 16]], [35, [1, 1, 8, 22]], [35, [1, 1, 13, 15]], [35, [1, 1, 13, 16]], [35, [1, 1, 13, 22]], [35, [1, 1, 15, 19]], [35, [1, 1, 16, 19]], [35, [1, 1, 19, 22]], [35, [1, 2, 2, 15]], [35, [1, 2, 2, 16]], [35, [1, 2, 2, 22]], [35, [1, 7, 8, 15]], [35, [1, 7, 8, 16]], [35, [1, 7, 8, 22]], [35, [1, 8, 13, 15]], [35, [1, 8, 13, 16]], [35, [1, 8, 13, 22]], [35, [1, 8, 15, 19]], [35, [1, 8, 16, 19]], [35, [1, 8, 19, 22]], [35, [2, 2, 7, 15]], [35, [2, 2, 7, 16]], [35, [2, 2, 7, 22]], [35, [2, 2, 13, 15]], [35, [2, 2, 13, 16]], [35, [2, 2, 13, 22]], [35, [2, 7, 13, 15]], [35, [2, 7, 13, 16]], [35, [2, 7, 13, 22]], [35, [2, 7, 15, 22]], [35, [2, 15, 19, 22]], [35, [7, 8, 13, 15]], [35, [7, 8, 13, 16]], [35, [7, 8, 13, 22]], [35, [7, 8, 15, 22]], [35, [7, 15, 19, 22]], [35, [15]], [35, [16]], [35, [22]], [36, [0]], [36, [0, 0, 1, 1]], [36, [0, 0, 1, 8]], [36, [0, 0, 2, 2]], [36, [0, 0, 2, 7]], [36, [0, 0, 7, 14]], [36, [0, 0, 8, 19]], [36, [0, 0, 14, 19]], [36, [0, 1, 1, 2]], [36, [0, 1, 1, 7]], [36, [0, 1, 1, 8]], [36, [0, 1, 1, 13]], [36, [0, 1, 1, 15]], [36, [0, 1, 1, 16]], [36, [0, 1, 1, 19]], [36, [0, 1, 2, 2]], [36, [0, 1, 7, 8]], [36, [0, 1, 8, 13]], [36, [0, 1, 8, 15]], [36, [0, 1, 8, 16]], [36, [0, 1, 8, 19]], [36, [0, 2, 2, 7]], [36, [0, 2, 2, 13]], [36, [0, 2, 2, 15]], [36, [0, 2, 2, 16]], [36, [0, 2, 7, 13]], [36, [0, 2, 7, 15]], [36, [0, 2, 7, 16]], [36, [0, 7, 8, 13]], [36, [0, 7, 14, 15]], [36, [0, 7, 14, 16]], [36, [0, 8, 15, 19]], [36, [0, 8, 16, 19]], [36, [0, 14, 15, 19]], [36, [0, 14, 16, 19]], [36, [1, 1, 2, 15]], [36, [1, 1, 2, 16]], [36, [1, 1, 7, 15]], [36, [1, 1, 7, 16]], [36, [1, 1, 8, 15]], [36, [1, 1, 8, 16]], [36, [1, 1, 13, 15]], [36, [1, 1, 13, 16]], [36, [1, 1, 15, 19]], [36, [1, 1, 16, 19]], [36, [1, 2, 2, 15]], [36, [1, 2, 2, 16]], [36, [1, 7, 8, 15]], [36, [1, 7, 8, 16]], [36, [1, 8, 13, 15]], [36, [1, 8, 13, 16]], [36, [1, 8, 15, 19]], [36, [1, 8, 16, 19]], [36, [2, 2, 7, 15]], [36, [2, 2, 7, 16]], [36, [2, 2, 13, 15]], [36, [2, 2, 13, 16]], [36, [2, 7, 13, 15]], [36, [2, 7, 13, 16]], [36, [7, 8, 13, 15]], [36, [7, 8, 13, 16]], [36, [15]], [36, [16]], [37, [0]], [37, [0, 0, 1, 1]], [37, [0, 0, 1, 8]], [37, [0, 0, 2, 2]], [37, [0, 0, 2, 7]], [37, [0, 0, 7, 14]], [37, [0, 0, 8, 19]], [37, [0, 0, 14, 19]], [37, [0, 1, 1, 2]], [37, [0, 1, 1, 7]], [37, [0, 1, 1, 8]], [37, [0, 1, 1, 13]], [37, [0, 1, 1, 15]], [37, [0, 1, 1, 16]], [37, [0, 1, 1, 19]], [37, [0, 1, 2, 2]], [37, [0, 1, 7, 8]], [37, [0, 1, 8, 13]], [37, [0, 1, 8, 15]], [37, [0, 1, 8, 16]], [37, [0, 1, 8, 19]], [37, [0, 2, 2, 7]], [37, [0, 2, 2, 13]], [37, [0, 2, 2, 15]], [37, [0, 2, 2, 16]], [37, [0, 2, 7, 13]], [37, [0, 2, 7, 15]], [37, [0, 2, 7, 16]], [37, [0, 7, 8, 13]], [37, [0, 7, 14, 15]], [37, [0, 7, 14, 16]], [37, [0, 8, 15, 19]], [37, [0, 8, 16, 19]], [37, [0, 14, 15, 19]], [37, [0, 14, 16, 19]], [37, [1, 1, 2, 15]], [37, [1, 1, 2, 16]], [37, [1, 1, 7, 15]], [37, [1, 1, 7, 16]], [37, [1, 1, 8, 15]], [37, [1, 1, 8, 16]], [37, [1, 1, 13, 15]], [37, [1, 1, 13, 16]], [37, [1, 1, 15, 19]], [37, [1, 1, 16, 19]], [37, [1, 2, 2, 15]], [37, [1, 2, 2, 16]], [37, [1, 7, 8, 15]], [37, [1, 7, 8, 16]], [37, [1, 8, 13, 15]], [37, [1, 8, 13, 16]], [37, [1, 8, 15, 19]], [37, [1, 8, 16, 19]], [37, [2, 2, 7, 15]], [37, [2, 2, 7, 16]], [37, [2, 2, 13, 15]], [37, [2, 2, 13, 16]], [37, [2, 7, 13, 15]], [37, [2, 7, 13, 16]], [37, [7, 8, 13, 15]], [37, [7, 8, 13, 16]], [37, [15]], [37, [16]], [38, [0, 0, 1, 1]], [38, [0, 0, 1, 2]], [38, [0, 0, 1, 7]], [38, [0, 0, 1, 17]], [38, [0, 0, 1, 19]], [38, [0, 0, 1, 22]], [38, [0, 0, 1, 23]], [38, [0, 0, 2, 2]], [38, [0, 0, 2, 11]], [38, [0, 0, 2, 12]], [38, [0, 0, 2, 13]], [38, [0, 0, 2, 17]], [38, [0, 0, 2, 22]], [38, [0, 0, 2, 23]], [38, [0, 0, 7, 8]], [38, [0, 0, 7, 11]], [38, [0, 0, 7, 12]], [38, [0, 0, 7, 15]], [38, [0, 0, 7, 17]], [38, [0, 0, 8, 13]], [38, [0, 0, 8, 17]], [38, [0, 0, 8, 22]], [38, [0, 0, 8, 23]], [38, [0, 0, 11, 13]], [38, [0, 0, 12, 13]], [38, [0, 0, 13, 15]], [38, [0, 0, 13, 19]], [38, [0, 0, 15, 17]], [38, [0, 0, 17, 19]], [38, [0, 0, 19, 22]], [38, [0, 0, 19, 23]], [38, [0, 1, 1, 13]], [38, [0, 1, 1, 22]], [38, [0, 1, 1, 23]], [38, [0, 1, 2, 13]], [38, [0, 1, 2, 22]], [38, [0, 1, 2, 23]], [38, [0, 1, 7, 13]], [38, [0, 1, 7, 22]], [38, [0, 1, 7, 23]], [38, [0, 1, 8, 17]], [38, [0, 1, 8, 22]], [38, [0, 1, 8, 23]], [38, [0, 1, 13, 19]], [38, [0, 1, 13, 22]], [38, [0, 1, 13, 23]], [38, [0, 1, 15, 17]], [38, [0, 2, 2, 13]], [38, [0, 2, 2, 15]], [38, [0, 2, 2, 17]], [38, [0, 2, 2, 22]], [38, [0, 2, 2, 23]], [38, [0, 2, 7, 15]], [38, [0, 2, 11, 13]], [38, [0, 2, 12, 13]], [38, [0, 2, 13, 22]], [38, [0, 2, 13, 23]], [38, [0, 2, 15, 17]], [38, [0, 2, 17, 19]], [38, [0, 7, 8, 13]], [38, [0, 7, 8, 17]], [38, [0, 7, 8, 22]], [38, [0, 7, 8, 23]], [38, [0, 7, 11, 13]], [38, [0, 7, 12, 13]], [38, [0, 7, 13, 15]], [38, [0, 7, 15, 17]], [38, [0, 7, 17, 19]], [38, [0, 8, 13, 22]], [38, [0, 8, 13, 23]], [38, [0, 8, 15, 17]], [38, [0, 13, 19, 22]], [38, [0, 13, 19, 23]], [38, [0, 15, 17, 19]], [38, [1, 1, 13, 22]], [38, [1, 1, 13, 23]], [38, [1, 2, 13, 22]], [38, [1, 2, 13, 23]], [38, [1, 7, 13, 22]], [38, [1, 7, 13, 23]], [38, [1, 8, 13, 22]], [38, [1, 8, 13, 23]], [38, [1, 8, 15, 17]], [38, [2]], [38, [2, 2, 13, 15]], [38, [2, 2, 13, 22]], [38, [2, 2, 13, 23]], [38, [2, 2, 15, 17]], [38, [2, 7, 13, 15]], [38, [2, 15, 17, 19]], [38, [7, 8, 13, 22]], [38, [7, 8, 13, 23]], [38, [7, 8, 15, 17]], [38, [7, 15, 17, 19]], [38, [8]], [38, [11]], [38, [12]], [38, [15]], [38, [17]], [38, [19]], [39, [0, 7, 7, 14]], [39, [0, 7, 7, 15]], [39, [0, 7, 14, 15]], [39, [0, 7, 14, 22]], [39, [0, 7, 14, 23]], [39, [0, 7, 15, 15]], [39, [0, 7, 15, 22]], [39, [0, 7, 15, 23]], [39, [0, 8, 8, 14]], [39, [0, 8, 8, 15]], [39, [0, 8, 14, 19]], [39, [0, 8, 15, 19]], [39, [0, 14, 15, 19]], [39, [0, 14, 19, 22]], [39, [0, 14, 19, 23]], [39, [0, 15, 15, 19]], [39, [0, 15, 19, 22]], [39, [0, 15, 19, 23]], [40, [0, 0, 15, 22]], [40, [0, 1, 1, 22]], [40, [0, 1, 8, 22]], [40, [0, 2, 2, 22]], [40, [0, 2, 7, 22]], [40, [0, 2, 15, 22]], [40, [0, 7, 15, 22]], [40, [0, 8, 19, 22]], [40, [1, 1, 2, 22]], [40, [1, 1, 7, 22]], [40, [1, 1, 8, 22]], [40, [1, 1, 13, 22]], [40, [1, 1, 19, 22]], [40, [1, 2, 2, 22]], [40, [1, 7, 8, 22]], [40, [1, 8, 13, 22]], [40, [1, 8, 19, 22]], [40, [2, 2, 7, 22]], [40, [2, 2, 13, 22]], [40, [2, 7, 13, 22]], [40, [2, 7, 15, 22]], [40, [2, 15, 19, 22]], [40, [7, 8, 13, 22]], [40, [7, 8, 15, 22]], [40, [7, 15, 19, 22]], [40, [22]]]}

==> anc/controlled/identification_artifacts/pair_0_14_lower1.json <==
{"graph": {"n": 24, "edges": [[0, 4], [0, 5], [0, 6], [0, 7], [0, 17], [0, 18], [0, 19], [1, 5], [1, 6], [1, 7], [1, 8], [2, 7], [2, 8], [2, 9], [2, 10], [3, 9], [3, 10], [3, 11], [3, 12], [4, 11], [4, 12], [5, 6], [7, 14], [8, 19], [9, 10], [11, 12], [13, 16], [13, 17], [13, 18], [14, 19], [14, 20], [14, 21], [15, 20], [15, 21], [15, 22], [15, 23], [16, 22], [16, 23], [17, 18], [20, 21], [22, 23]]}, "coefficient_degree": 1, "kind": "f2-roots-obstruction-v1", "status": "OPEN", "values": [[], [0, 4, 4], [0, 5, 5], [0, 0, 6], [0, 7, 7], [0, 17, 17], [0, 0, 18], [0, 19, 19], [0, 1, 5], [0, 1, 7], [0, 2, 7], [0, 4, 11], [0, 4, 12], [0, 5, 6], [0, 14, 14], [0, 8, 19], [0, 13, 17], [0, 20, 20], [0, 21, 21], [0, 15, 20], [0, 15, 21], [0, 17, 18], [1, 5, 5], [1, 7, 7], [1, 1, 6], [1, 8, 8], [1, 2, 7], [1, 2, 8], [1, 5, 6], [1, 14, 14], [1, 8, 19], [1, 14, 19], [1, 20, 20], [1, 21, 21], [1, 15, 20], [1, 15, 21], [2, 7, 7], [2, 8, 8], [2, 9, 9], [2, 2, 10], [2, 3, 9], [2, 14, 14], [2, 8, 19], [2, 9, 10], [2, 14, 19], [2, 20, 20], [2, 21, 21], [2, 15, 20], [2, 15, 21], [3, 9, 9], [3, 3, 10], [3, 11, 11], [3, 3, 12], [3, 4, 11], [3, 9, 10], [3, 11, 12], [4, 11, 11], [4, 4, 12], [4, 11, 12], [5, 6, 6], [4, 4, 6], [6, 7, 7], [6, 17, 17], [6, 18, 18], [6, 19, 19], [6, 8, 8], [2, 6, 7], [2, 6, 8], [4, 6, 11], [4, 6, 12], [6, 14, 14], [6, 13, 17], [6, 13, 18], [6, 20, 20], [6, 21, 21], [6, 15, 20], [6, 15, 21], [7, 14, 14], [7, 14, 19], [7, 20, 20], [7, 21, 21], [7, 15, 20], [7, 15, 21], [8, 19, 19], [8, 14, 19], [9, 10, 10], [0, 7, 10], [7, 7, 10], [1, 7, 10], [1, 8, 10], [8, 8, 10], [10, 11, 11], [10, 12, 12], [4, 10, 11], [4, 10, 12], [10, 14, 14], [8, 10, 19], [10, 14, 19], [10, 20, 20], [10, 21, 21], [10, 15, 20], [10, 15, 21], [0, 0, 11], [5, 5, 11], [6, 6, 11], [7, 7, 11], [11, 17, 17], [11, 18, 18], [11, 19, 19], [1, 5, 11], [1, 6, 11], [1, 7, 11], [2, 7, 11], [11, 12, 12], [11, 14, 14], [8, 11, 19], [11, 13, 17], [11, 13, 18], [11, 20, 20], [11, 21, 21], [11, 15, 20], [11, 15, 21], [2, 9, 12], [9, 9, 12], [2, 10, 12], [10, 10, 12], [13, 17, 17], [13, 16, 16], [13, 13, 18], [13, 16, 22], [13, 16, 23], [13, 17, 18], [1, 8, 14], [8, 8, 14], [2, 8, 14], [14, 14, 19], [14, 20, 20], [14, 14, 21], [14, 15, 20], [14, 20, 21], [15, 20, 20], [15, 15, 21], [15, 22, 22], [15, 15, 23], [15, 16, 22], [15, 20, 21], [15, 22, 23], [16, 22, 22], [16, 16, 23], [16, 22, 23], [17, 18, 18], [4, 4, 18], [5, 5, 18], [6, 6, 18], [7, 7, 18], [18, 19, 19], [1, 5, 18], [1, 6, 18], [1, 7, 18], [2, 7, 18], [4, 11, 18], [4, 12, 18], [14, 14, 18], [8, 18, 19], [16, 16, 18], [18, 20, 20], [18, 21, 21], [15, 18, 20], [15, 18, 21], [16, 18, 22], [16, 18, 23], [1, 1, 19], [1, 5, 19], [1, 6, 19], [1, 7, 19], [2, 2, 19], [2, 7, 19], [9, 9, 19], [10, 10, 19], [3, 9, 19], [3, 10, 19], [19, 20, 20], [19, 21, 21], [15, 19, 20], [15, 19, 21], [20, 21, 21], [0, 7, 21], [7, 7, 21], [0, 19, 21], [19, 19, 21], [1, 7, 21], [2, 7, 21], [8, 19, 21], [21, 22, 22], [21, 23, 23], [16, 21, 22], [16, 21, 23], [13, 13, 22], [13, 17, 22], [13, 18, 22], [22, 23, 23], [14, 20, 23], [20, 20, 23], [14, 21, 23], [21, 21, 23]], "stats": {"rows": 984, "rank": 933, "columns": 1359, "seconds": 0.004153899848461151, "solver": "sparse rows and derivation DAG"}}

==> anc/controlled/identification_artifacts/pair_0_14_upper.json <==
{"kind": "f2-roots-refutation-v1", "graph": {"n": 24, "edges": [[0, 4], [0, 5], [0, 6], [0, 7], [0, 17], [0, 18], [0, 19], [1, 5], [1, 6], [1, 7], [1, 8], [2, 7], [2, 8], [2, 9], [2, 10], [3, 9], [3, 10], [3, 11], [3, 12], [4, 11], [4, 12], [5, 6], [7, 14], [8, 19], [9, 10], [11, 12], [13, 16], [13, 17], [13, 18], [14, 19], [14, 20], [14, 21], [15, 20], [15, 21], [15, 22], [15, 23], [16, 22], [16, 23], [17, 18], [20, 21], [22, 23]]}, "coefficient_degree": 4, "terms": [[0, [0, 1, 7, 11]], [0, [0, 1, 7, 12]], [0, [0, 1, 8, 11]], [0, [0, 1, 8, 12]], [0, [0, 2, 7, 11]], [0, [0, 2, 7, 12]], [0, [0, 2, 8, 11]], [0, [0, 2, 8, 12]], [0, [1, 1, 7, 11]], [0, [1, 1, 7, 12]], [0, [1, 1, 8, 11]], [0, [1, 1, 8, 12]], [1, [0, 0, 7, 8]], [1, [0, 0, 7, 11]], [1, [0, 0, 7, 12]], [1, [0, 0, 7, 14]], [1, [0, 0, 8, 11]], [1, [0, 0, 8, 12]], [1, [0, 0, 15, 22]], [1, [0, 0, 15, 23]], [1, [0, 1, 1, 14]], [1, [0, 8, 15, 22]], [1, [0, 8, 15, 23]], [1, [0, 15, 19, 22]], [1, [0, 15, 19, 23]], [1, [1, 1, 3, 7]], [1, [1, 1, 3, 8]], [1, [1, 1, 7, 14]], [1, [7]], [1, [14]], [1, [19]], [2, [0, 0, 1, 7]], [2, [0, 0, 1, 19]], [2, [0, 0, 5, 7]], [2, [0, 0, 5, 19]], [2, [0, 1, 1, 14]], [2, [0, 1, 3, 7]], [2, [0, 1, 3, 8]], [2, [0, 1, 5, 14]], [2, [0, 1, 7, 8]], [2, [0, 1, 7, 11]], [2, [0, 1, 7, 12]], [2, [0, 1, 8, 11]], [2, [0, 1, 8, 12]], [2, [0, 1, 15, 22]], [2, [0, 1, 15, 23]], [2, [0, 3, 5, 7]], [2, [0, 3, 5, 8]], [2, [0, 5, 7, 8]], [2, [0, 5, 7, 11]], [2, [0, 5, 7, 12]], [2, [0, 5, 8, 11]], [2, [0, 5, 8, 12]], [2, [0, 5, 15, 22]], [2, [0, 5, 15, 23]], [2, [1, 1, 3, 7]], [2, [1, 1, 3, 8]], [2, [1, 1, 7, 14]], [2, [1, 3, 5, 7]], [2, [1, 3, 5, 8]], [2, [1, 5, 7, 14]], [2, [1, 8, 15, 22]], [2, [1, 8, 15, 23]], [2, [1, 15, 19, 22]], [2, [1, 15, 19, 23]], [2, [5, 8, 15, 22]], [2, [5, 8, 15, 23]], [2, [5, 15, 19, 22]], [2, [5, 15, 19, 23]], [4, [0]], [4, [0, 0, 13, 13]], [4, [0, 7, 13, 13]], [4, [0, 8, 13, 13]], [4, [0, 13, 13, 15]], [4, [7]], [4, [7, 13, 13, 15]], [4, [8]], [4, [8, 13, 13, 15]], [5, [0, 0, 13, 13]], [5, [0, 0, 13, 15]], [5, [0, 0, 13, 17]], [5, [0, 0, 15, 17]], [5, [0, 7, 13, 13]], [5, [0, 7, 13, 15]], [5, [0, 7, 13, 17]], [5, [0, 7, 15, 17]], [5, [0, 8, 13, 13]], [5, [0, 8, 13, 15]], [5, [0, 8, 13, 17]], [5, [0, 8, 15, 17]], [5, [0, 13, 13, 15]], [5, [0, 13, 15, 17]], [5, [7, 13, 13, 15]], [5, [7, 13, 15, 17]], [5, [8, 13, 13, 15]], [5, [8, 13, 15, 17]], [6, [0]], [6, [0, 1, 7, 8]], [6, [0, 1, 7, 14]], [6, [0, 1, 15, 22]], [6, [0, 1, 15, 23]], [6, [0, 8, 15, 22]], [6, [0, 8, 15, 23]], [6, [0, 13, 13, 22]], [6, [0, 13, 13, 23]], [6, [0, 13, 15, 22]], [6, [0, 13, 15, 23]], [6, [0, 14, 15, 22]], [6, [0, 14, 15, 23]], [6, [1]], [6, [8]], [7, [0, 0, 1, 7]], [7, [0, 0, 1, 14]], [7, [0, 0, 1, 19]], [7, [0, 0, 3, 7]], [7, [0, 0, 3, 8]], [7, [0, 0, 7, 14]], [7, [0, 1, 7, 8]], [7, [0, 1, 7, 11]], [7, [0, 1, 7, 12]], [7, [0, 1, 7, 14]], [7, [0, 1, 8, 11]], [7, [0, 1, 8, 12]], [7, [0, 1, 15, 22]], [7, [0, 1, 15, 23]], [7, [1, 8, 15, 22]], [7, [1, 8, 15, 23]], [7, [1, 15, 19, 22]], [7, [1, 15, 19, 23]], [7, [14]], [8, [0, 0, 1, 14]], [8, [0, 0, 3, 7]], [8, [0, 0, 3, 8]], [8, [0, 0, 5, 7]], [8, [0, 0, 5, 19]], [8, [0, 0, 7, 8]], [8, [0, 0, 7, 11]], [8, [0, 0, 7, 12]], [8, [0, 0, 8, 11]], [8, [0, 0, 8, 12]], [8, [0, 0, 15, 22]], [8, [0, 0, 15, 23]], [8, [0, 1, 3, 7]], [8, [0, 1, 3, 8]], [8, [0, 1, 5, 14]], [8, [0, 1, 7, 14]], [8, [0, 3, 5, 7]], [8, [0, 3, 5, 8]], [8, [0, 5, 7, 8]], [8, [0, 5, 7, 11]], [8, [0, 5, 7, 12]], [8, [0, 5, 8, 11]], [8, [0, 5, 8, 12]], [8, [0, 5, 15, 22]], [8, [0, 5, 15, 23]], [8, [0, 8, 15, 22]], [8, [0, 8, 15, 23]], [8, [0, 15, 19, 22]], [8, [0, 15, 19, 23]], [8, [1, 3, 5, 7]], [8, [1, 3, 5, 8]], [8, [1, 5, 7, 14]], [8, [5, 8, 15, 22]], [8, [5, 8, 15, 23]], [8, [5, 15, 19, 22]], [8, [5, 15, 19, 23]], [8, [7]], [8, [19]], [9, [0, 0, 1, 14]], [9, [0, 0, 3, 11]], [9, [0, 0, 3, 12]], [9, [0, 1, 1, 3]], [9, [0, 1, 2, 3]], [9, [0, 1, 3, 11]], [9, [0, 1, 3, 12]], [9, [0, 1, 8, 14]], [9, [0, 2, 3, 3]], [9, [0, 2, 3, 11]], [9, [0, 2, 3, 12]], [9, [1, 1, 15, 22]], [9, [1, 1, 15, 23]], [9, [1, 14, 15, 22]], [9, [1, 14, 15, 23]], [9, [11]], [9, [12]], [10, [0, 0, 1, 7]], [10, [0, 0, 3, 11]], [10, [0, 0, 3, 12]], [10, [0, 0, 15, 22]], [10, [0, 0, 15, 23]], [10, [0, 1, 1, 3]], [10, [0, 1, 2, 3]], [10, [0, 1, 3, 11]], [10, [0, 1, 3, 12]], [10, [0, 1, 7, 14]], [10, [0, 1, 15, 22]], [10, [0, 1, 15, 23]], [10, [0, 2, 3, 3]], [10, [0, 2, 3, 11]], [10, [0, 2, 3, 12]], [10, [0, 15, 19, 22]], [10, [0, 15, 19, 23]], [10, [1]], [10, [11]], [10, [12]], [10, [19]], [11, [0]], [11, [0, 0, 3, 11]], [11, [0, 0, 3, 12]], [11, [0, 1, 1, 3]], [11, [0, 1, 2, 3]], [11, [0, 1, 3, 11]], [11, [0, 1, 3, 12]], [11, [0, 2, 3, 3]], [11, [0, 2, 3, 11]], [11, [0, 2, 3, 12]], [11, [11]], [11, [12]], [12, [0]], [12, [0, 0, 3, 11]], [12, [0, 0, 3, 12]], [12, [0, 1, 1, 3]], [12, [0, 1, 2, 3]], [12, [0, 1, 3, 11]], [12, [0, 1, 3, 12]], [12, [0, 2, 3, 3]], [12, [0, 2, 3, 11]], [12, [0, 2, 3, 12]], [12, [11]], [12, [12]], [13, [0, 1, 2, 7]], [13, [0, 1, 2, 8]], [13, [0, 2, 2, 7]], [13, [0, 2, 2, 8]], [13, [0, 2, 7, 11]], [13, [0, 2, 7, 12]], [13, [0, 2, 8, 11]], [13, [0, 2, 8, 12]], [13, [0, 3, 3, 7]], [13, [0, 3, 3, 8]], [14, [0, 1, 3, 7]], [14, [0, 1, 3, 8]], [14, [0, 1, 7, 9]], [14, [0, 1, 8, 9]], [14, [0, 3, 3, 7]], [14, [0, 3, 3, 8]], [14, [0, 3, 7, 9]], [14, [0, 3, 7, 11]], [14, [0, 3, 7, 12]], [14, [0, 3, 8, 9]], [14, [0, 3, 8, 11]], [14, [0, 3, 8, 12]], [14, [0, 7, 9, 11]], [14, [0, 7, 9, 12]], [14, [0, 8, 9, 11]], [14, [0, 8, 9, 12]], [15, [0, 1, 3, 7]], [15, [0, 1, 3, 8]], [15, [0, 2, 2, 7]], [15, [0, 2, 2, 8]], [15, [0, 2, 3, 7]], [15, [0, 2, 3, 8]], [15, [0, 3, 7, 11]], [15, [0, 3, 7, 12]], [15, [0, 3, 8, 11]], [15, [0, 3, 8, 12]], [16, [0, 1, 2, 7]], [16, [0, 1, 2, 8]], [16, [0, 1, 7, 9]], [16, [0, 1, 8, 9]], [16, [0, 2, 3, 7]], [16, [0, 2, 3, 8]], [16, [0, 2, 7, 11]], [16, [0, 2, 7, 12]], [16, [0, 2, 8, 11]], [16, [0, 2, 8, 12]], [16, [0, 3, 7, 9]], [16, [0, 3, 8, 9]], [16, [0, 7, 9, 11]], [16, [0, 7, 9, 12]], [16, [0, 8, 9, 11]], [16, [0, 8, 9, 12]], [17, [0, 0, 1, 7]], [17, [0, 0, 1, 8]], [17, [0, 0, 2, 7]], [17, [0, 0, 2, 8]], [17, [0, 1, 1, 7]], [17, [0, 1, 1, 8]], [17, [0, 1, 3, 7]], [17, [0, 1, 3, 8]], [17, [0, 1, 4, 7]], [17, [0, 1, 4, 8]], [17, [0, 1, 7, 12]], [17, [0, 1, 8, 12]], [17, [0, 2, 3, 7]], [17, [0, 2, 3, 8]], [17, [0, 2, 4, 7]], [17, [0, 2, 4, 8]], [17, [1, 1, 3, 7]], [17, [1, 1, 3, 8]], [17, [1, 1, 4, 7]], [17, [1, 1, 4, 8]], [17, [1, 1, 7, 12]], [17, [1, 1, 8, 12]], [17, [1, 3, 7, 12]], [17, [1, 3, 8, 12]], [18, [0, 0, 1, 7]], [18, [0, 0, 1, 8]], [18, [0, 0, 2, 7]], [18, [0, 0, 2, 8]], [18, [0, 1, 1, 7]], [18, [0, 1, 1, 8]], [18, [0, 1, 3, 7]], [18, [0, 1, 3, 8]], [18, [0, 1, 4, 7]], [18, [0, 1, 4, 8]], [18, [0, 1, 7, 11]], [18, [0, 1, 8, 11]], [18, [0, 2, 3, 7]], [18, [0, 2, 3, 8]], [18, [0, 2, 4, 7]], [18, [0, 2, 4, 8]], [18, [1, 1, 3, 7]], [18, [1, 1, 3, 8]], [18, [1, 1, 4, 7]], [18, [1, 1, 4, 8]], [18, [1, 1, 7, 11]], [18, [1, 1, 8, 11]], [18, [1, 3, 7, 11]], [18, [1, 3, 8, 11]], [19, [0, 0, 1, 7]], [19, [0, 0, 1, 8]], [19, [0, 0, 2, 7]], [19, [0, 0, 2, 8]], [19, [0, 1, 1, 7]], [19, [0, 1, 1, 8]], [19, [0, 1, 3, 7]], [19, [0, 1, 3, 8]], [19, [0, 1, 4, 7]], [19, [0, 1, 4, 8]], [19, [0, 2, 3, 7]], [19, [0, 2, 3, 8]], [19, [0, 2, 4, 7]], [19, [0, 2, 4, 8]], [19, [1, 1, 3, 7]], [19, [1, 1, 3, 8]], [19, [1, 1, 4, 7]], [19, [1, 1, 4, 8]], [20, [0, 0, 1, 7]], [20, [0, 0, 1, 8]], [20, [0, 0, 2, 7]], [20, [0, 0, 2, 8]], [20, [0, 1, 1, 7]], [20, [0, 1, 1, 8]], [20, [0, 1, 3, 7]], [20, [0, 1, 3, 8]], [20, [0, 1, 4, 7]], [20, [0, 1, 4, 8]], [20, [0, 2, 3, 7]], [20, [0, 2, 3, 8]], [20, [0, 2, 4, 7]], [20, [0, 2, 4, 8]], [20, [1, 1, 3, 7]], [20, [1, 1, 3, 8]], [20, [1, 1, 4, 7]], [20, [1, 1, 4, 8]], [21, [0, 0, 1, 7]], [21, [0, 0, 1, 14]], [21, [0, 0, 1, 19]], [21, [0, 0, 3, 7]], [21, [0, 0, 3, 8]], [21, [0, 0, 7, 8]], [21, [0, 0, 7, 11]], [21, [0, 0, 7, 12]], [21, [0, 0, 8, 11]], [21, [0, 0, 8, 12]], [21, [0, 0, 15, 22]], [21, [0, 0, 15, 23]], [21, [0, 1, 1, 14]], [21, [0, 1, 7, 8]], [21, [0, 1, 7, 11]], [21, [0, 1, 7, 12]], [21, [0, 1, 7, 14]], [21, [0, 1, 8, 11]], [21, [0, 1, 8, 12]], [21, [0, 1, 15, 22]], [21, [0, 1, 15, 23]], [21, [0, 8, 15, 22]], [21, [0, 8, 15, 23]], [21, [0, 15, 19, 22]], [21, [0, 15, 19, 23]], [21, [1, 1, 3, 7]], [21, [1, 1, 3, 8]], [21, [1, 1, 7, 14]], [21, [1, 8, 15, 22]], [21, [1, 8, 15, 23]], [21, [1, 15, 19, 22]], [21, [1, 15, 19, 23]], [21, [7]], [21, [19]], [22, [0, 0, 1, 7]], [22, [0, 1, 7, 8]], [22, [0, 13, 13, 22]], [22, [0, 13, 13, 23]], [22, [0, 13, 15, 22]], [22, [0, 13, 15, 23]], [22, [1, 1, 15, 22]], [22, [1, 1, 15, 23]], [22, [1, 7, 15, 22]], [22, [1, 7, 15, 23]], [23, [0]], [23, [0, 0, 1, 7]], [23, [0, 0, 15, 22]], [23, [0, 0, 15, 23]], [23, [0, 1, 7, 14]], [23, [0, 1, 15, 22]], [23, [0, 1, 15, 23]], [23, [0, 8, 15, 22]], [23, [0, 8, 15, 23]], [23, [1]], [23, [8]], [24, [0, 1, 2, 7]], [24, [0, 1, 2, 8]], [24, [0, 1, 3, 7]], [24, [0, 1, 3, 8]], [24, [0, 2, 3, 7]], [24, [0, 2, 3, 8]], [24, [0, 2, 7, 11]], [24, [0, 2, 7, 12]], [24, [0, 2, 8, 11]], [24, [0, 2, 8, 12]], [24, [0, 3, 3, 7]], [24, [0, 3, 3, 8]], [24, [0, 3, 7, 11]], [24, [0, 3, 7, 12]], [24, [0, 3, 8, 11]], [24, [0, 3, 8, 12]], [25, [0, 1, 7, 11]], [25, [0, 1, 8, 11]], [25, [1, 1, 7, 11]], [25, [1, 1, 8, 11]], [25, [1, 3, 7, 11]], [25, [1, 3, 8, 11]], [26, [0, 0, 19, 22]], [26, [0, 0, 19, 23]], [26, [0, 7, 7, 22]], [26, [0, 7, 7, 23]], [26, [0, 7, 14, 22]], [26, [0, 7, 14, 23]], [26, [0, 13, 13, 22]], [26, [0, 13, 13, 23]], [26, [0, 14, 19, 22]], [26, [0, 14, 19, 23]], [26, [7, 13, 13, 22]], [26, [7, 13, 13, 23]], [26, [8, 13, 13, 22]], [26, [8, 13, 13, 23]], [26, [22]], [26, [23]], [27, [0]], [27, [0, 0, 7, 13]], [27, [0, 0, 7, 15]], [27, [0, 0, 8, 13]], [27, [0, 0, 8, 15]], [27, [7]], [27, [8]], [27, [13]], [27, [15]], [28, [0, 0, 7, 13]], [28, [0, 0, 7, 15]], [28, [0, 0, 8, 13]], [28, [0, 0, 8, 15]], [28, [0, 0, 13, 15]], [28, [0, 0, 13, 17]], [28, [0, 0, 15, 17]], [28, [0, 7, 13, 15]], [28, [0, 7, 13, 17]], [28, [0, 7, 15, 17]], [28, [0, 8, 13, 15]], [28, [0, 8, 13, 17]], [28, [0, 8, 15, 17]], [28, [0, 13, 15, 17]], [28, [7, 13, 15, 17]], [28, [8, 13, 15, 17]], [28, [13]], [28, [15]], [29, [0, 0, 1, 7]], [29, [0, 0, 15, 22]], [29, [0, 0, 15, 23]], [29, [0, 1, 7, 8]], [29, [0, 13, 13, 22]], [29, [0, 13, 13, 23]], [29, [0, 13, 15, 22]], [29, [0, 13, 15, 23]], [29, [0, 14, 15, 22]], [29, [0, 14, 15, 23]], [30, [0, 0, 14, 22]], [30, [0, 0, 14, 23]], [30, [0, 0, 15, 15]], [30, [0, 7, 15, 15]], [30, [0, 8, 15, 15]], [30, [0, 14, 19, 22]], [30, [0, 14, 19, 23]], [30, [1, 1, 14, 22]], [30, [1, 1, 14, 23]], [30, [1, 7, 14, 22]], [30, [1, 7, 14, 23]], [31, [0, 0, 14, 15]], [31, [0, 0, 14, 20]], [31, [0, 0, 15, 15]], [31, [0, 0, 15, 20]], [31, [0, 0, 15, 22]], [31, [0, 0, 15, 23]], [31, [0, 0, 20, 22]], [31, [0, 0, 20, 23]], [31, [0, 7, 14, 15]], [31, [0, 7, 14, 20]], [31, [0, 7, 15, 15]], [31, [0, 7, 15, 20]], [31, [0, 8, 14, 15]], [31, [0, 8, 14, 20]], [31, [0, 8, 15, 15]], [31, [0, 8, 15, 20]], [31, [0, 15, 19, 22]], [31, [0, 15, 19, 23]], [31, [0, 19, 20, 22]], [31, [0, 19, 20, 23]], [31, [1, 1, 15, 22]], [31, [1, 1, 15, 23]], [31, [1, 1, 20, 22]], [31, [1, 1, 20, 23]], [31, [1, 7, 15, 22]], [31, [1, 7, 15, 23]], [31, [1, 7, 20, 22]], [31, [1, 7, 20, 23]], [32, [0, 0, 14, 14]], [32, [0, 0, 15, 22]], [32, [0, 0, 15, 23]], [32, [0, 7, 14, 14]], [32, [0, 8, 14, 14]], [32, [0, 15, 19, 22]], [32, [0, 15, 19, 23]], [32, [1, 1, 15, 22]], [32, [1, 1, 15, 23]], [32, [1, 7, 15, 22]], [32, [1, 7, 15, 23]], [33, [0, 0, 14, 14]], [33, [0, 0, 14, 15]], [33, [0, 0, 14, 20]], [33, [0, 0, 14, 22]], [33, [0, 0, 14, 23]], [33, [0, 0, 15, 20]], [33, [0, 0, 20, 22]], [33, [0, 0, 20, 23]], [33, [0, 7, 14, 14]], [33, [0, 7, 14, 15]], [33, [0, 7, 14, 20]], [33, [0, 7, 15, 20]], [33, [0, 8, 14, 14]], [33, [0, 8, 14, 15]], [33, [0, 8, 14, 20]], [33, [0, 8, 15, 20]], [33, [0, 14, 19, 22]], [33, [0, 14, 19, 23]], [33, [0, 19, 20, 22]], [33, [0, 19, 20, 23]], [33, [1, 1, 14, 22]], [33, [1, 1, 14, 23]], [33, [1, 1, 20, 22]], [33, [1, 1, 20, 23]], [33, [1, 7, 14, 22]], [33, [1, 7, 14, 23]], [33, [1, 7, 20, 22]], [33, [1, 7, 20, 23]], [34, [0]], [34, [0, 0, 13, 19]], [34, [0, 0, 14, 23]], [34, [0, 0, 15, 19]], [34, [0, 0, 16, 19]], [34, [0, 0, 19, 23]], [34, [0, 7, 7, 13]], [34, [0, 7, 7, 15]], [34, [0, 7, 7, 16]], [34, [0, 7, 7, 23]], [34, [0, 7, 13, 14]], [34, [0, 7, 14, 15]], [34, [0, 7, 14, 16]], [34, [0, 7, 14, 23]], [34, [0, 13, 13, 15]], [34, [0, 13, 13, 16]], [34, [0, 13, 13, 23]], [34, [0, 13, 14, 19]], [34, [0, 13, 15, 23]], [34, [0, 14, 15, 19]], [34, [0, 14, 16, 19]], [34, [1, 1, 14, 23]], [34, [1, 7, 14, 23]], [34, [7]], [34, [7, 13, 13, 15]], [34, [7, 13, 13, 16]], [34, [7, 13, 13, 23]], [34, [7, 13, 15, 23]], [34, [8]], [34, [8, 13, 13, 15]], [34, [8, 13, 13, 16]], [34, [8, 13, 13, 23]], [34, [8, 13, 15, 23]], [34, [13]], [34, [15]], [34, [16]], [34, [23]], [35, [0]], [35, [0, 0, 13, 19]], [35, [0, 0, 14, 22]], [35, [0, 0, 15, 19]], [35, [0, 0, 16, 19]], [35, [0, 0, 19, 22]], [35, [0, 7, 7, 13]], [35, [0, 7, 7, 15]], [35, [0, 7, 7, 16]], [35, [0, 7, 7, 22]], [35, [0, 7, 13, 14]], [35, [0, 7, 14, 15]], [35, [0, 7, 14, 16]], [35, [0, 7, 14, 22]], [35, [0, 13, 13, 15]], [35, [0, 13, 13, 16]], [35, [0, 13, 13, 22]], [35, [0, 13, 14, 19]], [35, [0, 13, 15, 22]], [35, [0, 14, 15, 19]], [35, [0, 14, 16, 19]], [35, [1, 1, 14, 22]], [35, [1, 7, 14, 22]], [35, [7]], [35, [7, 13, 13, 15]], [35, [7, 13, 13, 16]], [35, [7, 13, 13, 22]], [35, [7, 13, 15, 22]], [35, [8]], [35, [8, 13, 13, 15]], [35, [8, 13, 13, 16]], [35, [8, 13, 13, 22]], [35, [8, 13, 15, 22]], [35, [13]], [35, [15]], [35, [16]], [35, [22]], [36, [0]], [36, [0, 0, 13, 19]], [36, [0, 0, 15, 19]], [36, [0, 0, 16, 19]], [36, [0, 7, 7, 13]], [36, [0, 7, 7, 15]], [36, [0, 7, 7, 16]], [36, [0, 7, 13, 14]], [36, [0, 7, 14, 15]], [36, [0, 7, 14, 16]], [36, [0, 13, 13, 15]], [36, [0, 13, 13, 16]], [36, [0, 13, 14, 19]], [36, [0, 14, 15, 19]], [36, [0, 14, 16, 19]], [36, [7]], [36, [7, 13, 13, 15]], [36, [7, 13, 13, 16]], [36, [8]], [36, [8, 13, 13, 15]], [36, [8, 13, 13, 16]], [36, [13]], [36, [15]], [36, [16]], [37, [0]], [37, [0, 0, 13, 19]], [37, [0, 0, 15, 19]], [37, [0, 0, 16, 19]], [37, [0, 7, 7, 13]], [37, [0, 7, 7, 15]], [37, [0, 7, 7, 16]], [37, [0, 7, 13, 14]], [37, [0, 7, 14, 15]], [37, [0, 7, 14, 16]], [37, [0, 13, 13, 15]], [37, [0, 13, 13, 16]], [37, [0, 13, 14, 19]], [37, [0, 14, 15, 19]], [37, [0, 14, 16, 19]], [37, [7]], [37, [7, 13, 13, 15]], [37, [7, 13, 13, 16]], [37, [8]], [37, [8, 13, 13, 15]], [37, [8, 13, 13, 16]], [37, [13]], [37, [15]], [37, [16]], [38, [0, 0, 7, 13]], [38, [0, 0, 7, 15]], [38, [0, 0, 8, 13]], [38, [0, 0, 8, 15]], [38, [0, 0, 13, 13]], [38, [0, 7, 13, 13]], [38, [0, 8, 13, 13]], [38, [0, 13, 13, 15]], [38, [7, 13, 13, 15]], [38, [8, 13, 13, 15]], [38, [13]], [38, [15]], [39, [0, 0, 14, 14]], [39, [0, 0, 14, 22]], [39, [0, 0, 14, 23]], [39, [0, 0, 15, 15]], [39, [0, 0, 15, 22]], [39, [0, 0, 15, 23]], [39, [0, 7, 14, 14]], [39, [0, 7, 15, 15]], [39, [0, 8, 14, 14]], [39, [0, 8, 15, 15]], [39, [0, 14, 19, 22]], [39, [0, 14, 19, 23]], [39, [0, 15, 19, 22]], [39, [0, 15, 19, 23]], [39, [1, 1, 14, 22]], [39, [1, 1, 14, 23]], [39, [1, 1, 15, 22]], [39, [1, 1, 15, 23]], [39, [1, 7, 14, 22]], [39, [1, 7, 14, 23]], [39, [1, 7, 15, 22]], [39, [1, 7, 15, 23]], [40, [0, 0, 14, 22]], [40, [0, 0, 19, 22]], [40, [0, 7, 7, 22]], [40, [0, 7, 14, 22]], [40, [0, 13, 13, 22]], [40, [0, 13, 15, 22]], [40, [1, 1, 14, 22]], [40, [1, 7, 14, 22]], [40, [7, 13, 13, 22]], [40, [7, 13, 15, 22]], [40, [8, 13, 13, 22]], [40, [8, 13, 15, 22]], [40, [22]]]}

==> anc/controlled/identification_artifacts/pair_0_15_lower1.json <==
{"graph": {"n": 24, "edges": [[0, 4], [0, 5], [0, 6], [0, 7], [0, 19], [0, 20], [0, 21], [1, 5], [1, 6], [1, 7], [1, 8], [2, 7], [2, 8], [2, 9], [2, 10], [3, 9], [3, 10], [3, 11], [3, 12], [4, 11], [4, 12], [5, 6], [7, 14], [8, 19], [9, 10], [11, 12], [13, 16], [13, 17], [13, 18], [14, 17], [14, 18], [14, 19], [15, 20], [15, 21], [15, 22], [15, 23], [16, 22], [16, 23], [17, 18], [20, 21], [22, 23]]}, "coefficient_degree": 1, "kind": "f2-roots-obstruction-v1", "status": "OPEN", "values": [[], [0, 4, 4], [0, 5, 5], [0, 0, 6], [0, 7, 7], [0, 19, 19], [0, 20, 20], [0, 0, 21], [0, 1, 5], [0, 1, 7], [0, 2, 7], [0, 4, 11], [0, 4, 12], [0, 5, 6], [0, 14, 14], [0, 8, 19], [0, 14, 17], [0, 14, 18], [0, 15, 20], [0, 20, 21], [1, 5, 5], [1, 7, 7], [1, 1, 6], [1, 8, 8], [1, 2, 7], [1, 2, 8], [1, 5, 6], [1, 14, 14], [1, 8, 19], [1, 14, 17], [1, 14, 18], [1, 14, 19], [2, 7, 7], [2, 8, 8], [2, 9, 9], [2, 2, 10], [2, 3, 9], [2, 14, 14], [2, 8, 19], [2, 9, 10], [2, 14, 17], [2, 14, 18], [2, 14, 19], [3, 9, 9], [3, 3, 10], [3, 11, 11], [3, 3, 12], [3, 4, 11], [3, 9, 10], [3, 11, 12], [4, 11, 11], [4, 4, 12], [4, 11, 12], [5, 6, 6], [4, 4, 6], [6, 7, 7], [6, 19, 19], [6, 20, 20], [6, 21, 21], [6, 8, 8], [2, 6, 7], [2, 6, 8], [4, 6, 11], [4, 6, 12], [6, 14, 14], [6, 14, 17], [6, 14, 18], [6, 15, 20], [6, 15, 21], [7, 14, 14], [7, 14, 17], [7, 14, 18], [7, 14, 19], [8, 19, 19], [8, 14, 19], [9, 10, 10], [0, 7, 10], [7, 7, 10], [1, 7, 10], [1, 8, 10], [8, 8, 10], [10, 11, 11], [10, 12, 12], [4, 10, 11], [4, 10, 12], [10, 14, 14], [8, 10, 19], [10, 14, 17], [10, 14, 18], [10, 14, 19], [0, 0, 11], [5, 5, 11], [6, 6, 11], [7, 7, 11], [11, 19, 19], [11, 20, 20], [11, 21, 21], [1, 5, 11], [1, 6, 11], [1, 7, 11], [2, 7, 11], [11, 12, 12], [11, 14, 14], [8, 11, 19], [11, 14, 17], [11, 14, 18], [11, 15, 20], [11, 15, 21], [2, 9, 12], [9, 9, 12], [2, 10, 12], [10, 10, 12], [13, 16, 16], [13, 17, 17], [13, 13, 18], [13, 14, 17], [13, 16, 22], [13, 16, 23], [13, 17, 18], [1, 8, 14], [8, 8, 14], [2, 8, 14], [14, 17, 17], [14, 14, 18], [14, 14, 19], [14, 17, 18], [15, 20, 20], [15, 15, 21], [15, 22, 22], [15, 15, 23], [15, 16, 22], [15, 20, 21], [15, 22, 23], [16, 22, 22], [16, 16, 23], [16, 22, 23], [0, 7, 17], [7, 7, 17], [1, 7, 17], [2, 7, 17], [17, 18, 18], [16, 16, 18], [14, 18, 19], [16, 18, 22], [16, 18, 23], [1, 1, 19], [1, 5, 19], [1, 6, 19], [1, 7, 19], [2, 2, 19], [2, 7, 19], [9, 9, 19], [10, 10, 19], [3, 9, 19], [3, 10, 19], [13, 17, 19], [17, 17, 19], [17, 18, 19], [20, 21, 21], [4, 4, 21], [5, 5, 21], [6, 6, 21], [7, 7, 21], [19, 19, 21], [1, 5, 21], [1, 6, 21], [1, 7, 21], [2, 7, 21], [4, 11, 21], [4, 12, 21], [14, 14, 21], [8, 19, 21], [14, 17, 21], [14, 18, 21], [21, 22, 22], [21, 23, 23], [16, 21, 22], [16, 21, 23], [13, 13, 22], [17, 17, 22], [18, 18, 22], [14, 17, 22], [14, 18, 22], [22, 23, 23], [0, 20, 23], [20, 20, 23], [0, 21, 23], [21, 21, 23]], "stats": {"rows": 984, "rank": 933, "columns": 1359, "seconds": 0.003802899969741702, "solver": "sparse rows and derivation DAG"}}

==> anc/controlled/identification_artifacts/pair_0_15_upper.json <==
{"kind": "f2-roots-refutation-v1", "graph": {"n": 24, "edges": [[0, 4], [0, 5], [0, 6], [0, 7], [0, 19], [0, 20], [0, 21], [1, 5], [1, 6], [1, 7], [1, 8], [2, 7], [2, 8], [2, 9], [2, 10], [3, 9], [3, 10], [3, 11], [3, 12], [4, 11], [4, 12], [5, 6], [7, 14], [8, 19], [9, 10], [11, 12], [13, 16], [13, 17], [13, 18], [14, 17], [14, 18], [14, 19], [15, 20], [15, 21], [15, 22], [15, 23], [16, 22], [16, 23], [17, 18], [20, 21], [22, 23]]}, "coefficient_degree": 4, "terms": [[0, [0, 1, 1, 11]], [0, [0, 1, 1, 12]], [0, [0, 1, 8, 11]], [0, [0, 1, 8, 12]], [0, [0, 2, 8, 11]], [0, [0, 2, 8, 12]], [0, [1, 1, 2, 11]], [0, [1, 1, 2, 12]], [0, [1, 1, 8, 11]], [0, [1, 1, 8, 12]], [0, [2, 2, 11, 14]], [0, [2, 2, 12, 14]], [0, [11]], [0, [12]], [1, [0, 0, 2, 3]], [1, [0, 0, 2, 11]], [1, [0, 0, 2, 12]], [1, [0, 0, 2, 13]], [1, [0, 0, 2, 14]], [1, [0, 0, 3, 14]], [1, [0, 0, 7, 8]], [1, [0, 0, 7, 14]], [1, [0, 0, 7, 17]], [1, [0, 0, 7, 18]], [1, [0, 0, 8, 11]], [1, [0, 0, 8, 12]], [1, [0, 0, 8, 15]], [1, [0, 0, 11, 14]], [1, [0, 0, 12, 14]], [1, [0, 0, 13, 13]], [1, [0, 0, 15, 17]], [1, [0, 0, 15, 18]], [1, [0, 0, 15, 19]], [1, [0, 0, 17, 19]], [1, [0, 0, 18, 19]], [1, [0, 1, 1, 14]], [1, [0, 1, 1, 15]], [1, [0, 2, 3, 14]], [1, [0, 2, 13, 14]], [1, [0, 7, 8, 13]], [1, [0, 7, 13, 13]], [1, [0, 8, 15, 17]], [1, [0, 8, 15, 18]], [1, [0, 15, 17, 19]], [1, [0, 15, 18, 19]], [1, [1, 1, 2, 3]], [1, [1, 1, 3, 8]], [1, [1, 1, 7, 8]], [1, [1, 1, 7, 14]], [1, [1, 1, 7, 15]], [1, [3]], [1, [7]], [1, [11]], [1, [12]], [1, [13]], [1, [17]], [1, [18]], [1, [19]], [2, [0, 0, 1, 3]], [2, [0, 0, 1, 7]], [2, [0, 0, 1, 11]], [2, [0, 0, 1, 12]], [2, [0, 0, 1, 13]], [2, [0, 0, 1, 14]], [2, [0, 0, 1, 15]], [2, [0, 0, 1, 17]], [2, [0, 0, 1, 18]], [2, [0, 0, 1, 19]], [2, [0, 0, 3, 5]], [2, [0, 0, 5, 7]], [2, [0, 0, 5, 11]], [2, [0, 0, 5, 12]], [2, [0, 0, 5, 13]], [2, [0, 0, 5, 14]], [2, [0, 0, 5, 15]], [2, [0, 0, 5, 17]], [2, [0, 0, 5, 18]], [2, [0, 0, 5, 19]], [2, [0, 1, 1, 14]], [2, [0, 1, 1, 15]], [2, [0, 1, 2, 11]], [2, [0, 1, 2, 12]], [2, [0, 1, 2, 13]], [2, [0, 1, 2, 14]], [2, [0, 1, 3, 8]], [2, [0, 1, 3, 14]], [2, [0, 1, 5, 14]], [2, [0, 1, 5, 15]], [2, [0, 1, 7, 15]], [2, [0, 1, 7, 17]], [2, [0, 1, 7, 18]], [2, [0, 1, 8, 11]], [2, [0, 1, 8, 12]], [2, [0, 1, 8, 15]], [2, [0, 1, 11, 14]], [2, [0, 1, 12, 14]], [2, [0, 1, 13, 13]], [2, [0, 1, 15, 17]], [2, [0, 1, 15, 18]], [2, [0, 1, 15, 19]], [2, [0, 1, 17, 19]], [2, [0, 1, 18, 19]], [2, [0, 2, 5, 11]], [2, [0, 2, 5, 12]], [2, [0, 2, 5, 13]], [2, [0, 2, 5, 14]], [2, [0, 3, 5, 8]], [2, [0, 3, 5, 14]], [2, [0, 5, 7, 15]], [2, [0, 5, 7, 17]], [2, [0, 5, 7, 18]], [2, [0, 5, 8, 11]], [2, [0, 5, 8, 12]], [2, [0, 5, 8, 15]], [2, [0, 5, 11, 14]], [2, [0, 5, 12, 14]], [2, [0, 5, 13, 13]], [2, [0, 5, 15, 17]], [2, [0, 5, 15, 18]], [2, [0, 5, 15, 19]], [2, [0, 5, 17, 19]], [2, [0, 5, 18, 19]], [2, [1, 1, 2, 3]], [2, [1, 1, 3, 8]], [2, [1, 1, 7, 8]], [2, [1, 1, 7, 14]], [2, [1, 1, 7, 15]], [2, [1, 2, 3, 5]], [2, [1, 2, 3, 14]], [2, [1, 2, 13, 14]], [2, [1, 3, 5, 8]], [2, [1, 5, 7, 8]], [2, [1, 5, 7, 14]], [2, [1, 5, 7, 15]], [2, [1, 7, 8, 13]], [2, [1, 7, 13, 13]], [2, [1, 8, 15, 17]], [2, [1, 8, 15, 18]], [2, [1, 15, 17, 19]], [2, [1, 15, 18, 19]], [2, [2, 3, 5, 14]], [2, [2, 5, 13, 14]], [2, [5, 7, 8, 13]], [2, [5, 7, 13, 13]], [2, [5, 8, 15, 17]], [2, [5, 8, 15, 18]], [2, [5, 15, 17, 19]], [2, [5, 15, 18, 19]], [4, [0, 0, 1, 1]], [4, [0, 0, 1, 8]], [4, [0, 0, 1, 15]], [4, [0, 0, 1, 17]], [4, [0, 0, 1, 18]], [4, [0, 0, 2, 8]], [4, [0, 0, 2, 14]], [4, [0, 0, 7, 8]], [4, [0, 0, 7, 14]], [4, [0, 0, 8, 8]], [4, [0, 0, 8, 14]], [4, [0, 0, 8, 15]], [4, [0, 0, 8, 17]], [4, [0, 0, 8, 18]], [4, [0, 0, 13, 13]], [4, [0, 0, 13, 18]], [4, [0, 0, 14, 17]], [4, [0, 1, 1, 13]], [4, [0, 1, 1, 14]], [4, [0, 1, 2, 8]], [4, [0, 1, 2, 14]], [4, [0, 1, 3, 8]], [4, [0, 1, 3, 14]], [4, [0, 1, 7, 8]], [4, [0, 1, 7, 14]], [4, [0, 1, 8, 11]], [4, [0, 1, 8, 12]], [4, [0, 1, 8, 14]], [4, [0, 1, 11, 14]], [4, [0, 1, 12, 14]], [4, [0, 1, 13, 14]], [4, [0, 1, 15, 17]], [4, [0, 1, 15, 18]], [4, [0, 2, 2, 8]], [4, [0, 2, 2, 14]], [4, [0, 2, 3, 8]], [4, [0, 2, 3, 14]], [4, [0, 2, 8, 11]], [4, [0, 2, 8, 12]], [4, [0, 2, 8, 13]], [4, [0, 2, 11, 14]], [4, [0, 2, 12, 14]], [4, [0, 2, 13, 14]], [4, [0, 8, 8, 13]], [4, [0, 8, 8, 17]], [4, [0, 8, 8, 18]], [4, [0, 8, 13, 13]], [4, [0, 8, 13, 14]], [4, [0, 8, 13, 17]], [4, [0, 8, 13, 18]], [4, [0, 8, 15, 17]], [4, [0, 8, 15, 18]], [4, [0, 13, 15, 17]], [4, [0, 13, 15, 18]], [4, [1]], [4, [1, 1, 13, 14]], [4, [1, 1, 13, 17]], [4, [1, 1, 14, 17]], [4, [1, 2, 3, 8]], [4, [1, 2, 3, 14]], [4, [1, 2, 8, 13]], [4, [1, 2, 13, 14]], [4, [1, 7, 8, 13]], [4, [1, 7, 13, 14]], [4, [1, 8, 13, 14]], [4, [1, 8, 13, 17]], [4, [1, 8, 14, 17]], [4, [2, 2, 3, 8]], [4, [2, 2, 3, 14]], [4, [2, 2, 8, 13]], [4, [2, 2, 8, 17]], [4, [2, 2, 8, 18]], [4, [2, 2, 13, 14]], [4, [2, 2, 13, 17]], [4, [2, 2, 13, 18]], [4, [15]], [5, [0, 0, 2, 22]], [5, [0, 0, 2, 23]], [5, [0, 0, 8, 22]], [5, [0, 0, 8, 23]], [5, [0, 0, 15, 15]], [5, [0, 7, 15, 15]], [5, [0, 8, 15, 15]], [5, [0, 13, 15, 15]], [5, [2, 13, 15, 15]], [5, [7, 13, 15, 15]], [6, [0, 0, 7, 15]], [6, [0, 0, 7, 20]], [6, [0, 0, 8, 15]], [6, [0, 0, 8, 20]], [6, [0, 0, 13, 15]], [6, [0, 0, 13, 20]], [6, [0, 0, 15, 15]], [6, [0, 0, 15, 20]], [6, [0, 2, 13, 15]], [6, [0, 2, 13, 20]], [6, [0, 2, 15, 22]], [6, [0, 2, 15, 23]], [6, [0, 2, 20, 22]], [6, [0, 2, 20, 23]], [6, [0, 7, 13, 15]], [6, [0, 7, 13, 20]], [6, [0, 7, 15, 15]], [6, [0, 7, 15, 20]], [6, [0, 8, 15, 15]], [6, [0, 8, 15, 20]], [6, [0, 8, 15, 22]], [6, [0, 8, 15, 23]], [6, [0, 8, 20, 22]], [6, [0, 8, 20, 23]], [6, [0, 13, 15, 15]], [6, [0, 13, 15, 20]], [6, [2, 13, 15, 15]], [6, [2, 13, 15, 20]], [6, [7, 13, 15, 15]], [6, [7, 13, 15, 20]], [6, [15]], [6, [20]], [7, [0, 0, 1, 3]], [7, [0, 0, 1, 7]], [7, [0, 0, 1, 11]], [7, [0, 0, 1, 12]], [7, [0, 0, 1, 13]], [7, [0, 0, 1, 17]], [7, [0, 0, 1, 18]], [7, [0, 0, 1, 19]], [7, [0, 0, 2, 3]], [7, [0, 0, 3, 8]], [7, [0, 0, 7, 8]], [7, [0, 0, 7, 14]], [7, [0, 0, 7, 15]], [7, [0, 1, 2, 3]], [7, [0, 1, 2, 11]], [7, [0, 1, 2, 12]], [7, [0, 1, 2, 13]], [7, [0, 1, 2, 14]], [7, [0, 1, 3, 14]], [7, [0, 1, 7, 8]], [7, [0, 1, 7, 14]], [7, [0, 1, 7, 17]], [7, [0, 1, 7, 18]], [7, [0, 1, 8, 11]], [7, [0, 1, 8, 12]], [7, [0, 1, 8, 15]], [7, [0, 1, 11, 14]], [7, [0, 1, 12, 14]], [7, [0, 1, 13, 13]], [7, [0, 1, 15, 17]], [7, [0, 1, 15, 18]], [7, [0, 1, 15, 19]], [7, [0, 1, 17, 19]], [7, [0, 1, 18, 19]], [7, [1, 2, 3, 14]], [7, [1, 2, 13, 14]], [7, [1, 7, 8, 13]], [7, [1, 7, 13, 13]], [7, [1, 8, 15, 17]], [7, [1, 8, 15, 18]], [7, [1, 15, 17, 19]], [7, [1, 15, 18, 19]], [7, [14]], [7, [15]], [8, [0, 0, 1, 14]], [8, [0, 0, 1, 15]], [8, [0, 0, 2, 11]], [8, [0, 0, 2, 12]], [8, [0, 0, 2, 13]], [8, [0, 0, 2, 14]], [8, [0, 0, 3, 5]], [8, [0, 0, 3, 8]], [8, [0, 0, 3, 14]], [8, [0, 0, 5, 7]], [8, [0, 0, 5, 11]], [8, [0, 0, 5, 12]], [8, [0, 0, 5, 13]], [8, [0, 0, 5, 14]], [8, [0, 0, 5, 15]], [8, [0, 0, 5, 17]], [8, [0, 0, 5, 18]], [8, [0, 0, 5, 19]], [8, [0, 0, 7, 15]], [8, [0, 0, 7, 17]], [8, [0, 0, 7, 18]], [8, [0, 0, 8, 11]], [8, [0, 0, 8, 12]], [8, [0, 0, 8, 15]], [8, [0, 0, 11, 14]], [8, [0, 0, 12, 14]], [8, [0, 0, 13, 13]], [8, [0, 0, 15, 17]], [8, [0, 0, 15, 18]], [8, [0, 0, 15, 19]], [8, [0, 0, 17, 19]], [8, [0, 0, 18, 19]], [8, [0, 1, 2, 3]], [8, [0, 1, 3, 8]], [8, [0, 1, 5, 14]], [8, [0, 1, 5, 15]], [8, [0, 1, 7, 8]], [8, [0, 1, 7, 14]], [8, [0, 1, 7, 15]], [8, [0, 2, 3, 14]], [8, [0, 2, 5, 11]], [8, [0, 2, 5, 12]], [8, [0, 2, 5, 13]], [8, [0, 2, 5, 14]], [8, [0, 2, 13, 14]], [8, [0, 3, 5, 8]], [8, [0, 3, 5, 14]], [8, [0, 5, 7, 15]], [8, [0, 5, 7, 17]], [8, [0, 5, 7, 18]], [8, [0, 5, 8, 11]], [8, [0, 5, 8, 12]], [8, [0, 5, 8, 15]], [8, [0, 5, 11, 14]], [8, [0, 5, 12, 14]], [8, [0, 5, 13, 13]], [8, [0, 5, 15, 17]], [8, [0, 5, 15, 18]], [8, [0, 5, 15, 19]], [8, [0, 5, 17, 19]], [8, [0, 5, 18, 19]], [8, [0, 7, 8, 13]], [8, [0, 7, 13, 13]], [8, [0, 8, 15, 17]], [8, [0, 8, 15, 18]], [8, [0, 15, 17, 19]], [8, [0, 15, 18, 19]], [8, [1, 2, 3, 5]], [8, [1, 3, 5, 8]], [8, [1, 5, 7, 8]], [8, [1, 5, 7, 14]], [8, [1, 5, 7, 15]], [8, [2, 3, 5, 14]], [8, [2, 5, 13, 14]], [8, [3]], [8, [5, 7, 8, 13]], [8, [5, 7, 13, 13]], [8, [5, 8, 15, 17]], [8, [5, 8, 15, 18]], [8, [5, 15, 17, 19]], [8, [5, 15, 18, 19]], [8, [7]], [8, [11]], [8, [12]], [8, [13]], [8, [14]], [8, [15]], [8, [17]], [8, [18]], [8, [19]], [9, [0, 0, 1, 2]], [9, [0, 0, 1, 8]], [9, [0, 0, 1, 17]], [9, [0, 0, 1, 18]], [9, [0, 0, 2, 2]], [9, [0, 0, 2, 3]], [9, [0, 0, 2, 8]], [9, [0, 0, 2, 11]], [9, [0, 0, 2, 12]], [9, [0, 0, 2, 13]], [9, [0, 0, 2, 17]], [9, [0, 0, 2, 18]], [9, [0, 0, 3, 14]], [9, [0, 0, 8, 14]], [9, [0, 0, 11, 14]], [9, [0, 0, 12, 14]], [9, [0, 0, 13, 13]], [9, [0, 1, 1, 3]], [9, [0, 1, 1, 11]], [9, [0, 1, 1, 12]], [9, [0, 1, 1, 13]], [9, [0, 1, 1, 14]], [9, [0, 1, 2, 3]], [9, [0, 1, 2, 8]], [9, [0, 1, 2, 11]], [9, [0, 1, 2, 12]], [9, [0, 1, 2, 13]], [9, [0, 1, 3, 8]], [9, [0, 1, 3, 14]], [9, [0, 1, 8, 11]], [9, [0, 1, 8, 12]], [9, [0, 1, 8, 13]], [9, [0, 1, 8, 14]], [9, [0, 1, 11, 14]], [9, [0, 1, 12, 14]], [9, [0, 1, 13, 13]], [9, [0, 1, 13, 14]], [9, [0, 2, 2, 3]], [9, [0, 2, 2, 8]], [9, [0, 2, 2, 13]], [9, [0, 2, 3, 8]], [9, [0, 2, 8, 11]], [9, [0, 2, 8, 12]], [9, [0, 2, 8, 13]], [9, [0, 2, 11, 14]], [9, [0, 2, 12, 14]], [9, [1, 1, 2, 17]], [9, [1, 1, 2, 18]], [9, [1, 1, 3, 14]], [9, [1, 1, 13, 14]], [9, [1, 1, 15, 17]], [9, [1, 1, 15, 18]], [9, [1, 2, 3, 8]], [9, [1, 2, 8, 13]], [9, [1, 2, 13, 13]], [9, [1, 2, 13, 14]], [9, [1, 2, 13, 17]], [9, [1, 2, 13, 18]], [9, [1, 8, 13, 14]], [9, [1, 13, 15, 17]], [9, [1, 13, 15, 18]], [9, [2]], [9, [2, 2, 3, 8]], [9, [2, 2, 8, 13]], [9, [2, 2, 13, 13]], [9, [2, 2, 13, 14]], [9, [3]], [9, [13]], [9, [14]], [9, [17]], [9, [18]], [10, [0]], [10, [0, 0, 1, 1]], [10, [0, 0, 1, 14]], [10, [0, 0, 1, 15]], [10, [0, 0, 2, 2]], [10, [0, 0, 2, 11]], [10, [0, 0, 2, 12]], [10, [0, 0, 2, 14]], [10, [0, 0, 2, 17]], [10, [0, 0, 2, 18]], [10, [0, 0, 3, 11]], [10, [0, 0, 3, 12]], [10, [0, 0, 7, 7]], [10, [0, 0, 7, 14]], [10, [0, 0, 13, 13]], [10, [0, 0, 13, 14]], [10, [0, 0, 13, 19]], [10, [0, 0, 15, 17]], [10, [0, 0, 15, 18]], [10, [0, 0, 15, 19]], [10, [0, 0, 17, 19]], [10, [0, 0, 18, 19]], [10, [0, 1, 1, 2]], [10, [0, 1, 1, 11]], [10, [0, 1, 1, 12]], [10, [0, 1, 1, 13]], [10, [0, 1, 1, 17]], [10, [0, 1, 1, 18]], [10, [0, 1, 2, 3]], [10, [0, 1, 2, 7]], [10, [0, 1, 2, 17]], [10, [0, 1, 2, 18]], [10, [0, 1, 3, 7]], [10, [0, 1, 3, 11]], [10, [0, 1, 3, 12]], [10, [0, 1, 7, 11]], [10, [0, 1, 7, 12]], [10, [0, 1, 7, 14]], [10, [0, 1, 15, 17]], [10, [0, 1, 15, 18]], [10, [0, 2, 2, 3]], [10, [0, 2, 2, 13]], [10, [0, 2, 2, 14]], [10, [0, 2, 2, 17]], [10, [0, 2, 2, 18]], [10, [0, 2, 3, 3]], [10, [0, 2, 3, 11]], [10, [0, 2, 3, 12]], [10, [0, 2, 3, 14]], [10, [0, 2, 7, 14]], [10, [0, 2, 11, 14]], [10, [0, 2, 12, 14]], [10, [0, 2, 13, 14]], [10, [0, 3, 7, 14]], [10, [0, 7, 7, 13]], [10, [0, 7, 7, 17]], [10, [0, 7, 7, 18]], [10, [0, 7, 11, 14]], [10, [0, 7, 12, 14]], [10, [0, 7, 13, 17]], [10, [0, 7, 13, 18]], [10, [0, 13, 13, 19]], [10, [0, 15, 17, 19]], [10, [0, 15, 18, 19]], [10, [1]], [10, [1, 1, 2, 3]], [10, [1, 1, 2, 13]], [10, [1, 1, 13, 17]], [10, [1, 1, 13, 18]], [10, [1, 2, 3, 7]], [10, [1, 2, 7, 13]], [10, [1, 2, 13, 17]], [10, [1, 2, 13, 18]], [10, [1, 7, 13, 14]], [10, [2]], [10, [2, 2, 3, 14]], [10, [2, 2, 13, 14]], [10, [2, 2, 13, 17]], [10, [2, 2, 13, 18]], [10, [2, 3, 7, 14]], [10, [2, 7, 13, 14]], [10, [3]], [10, [7]], [10, [14]], [10, [15]], [10, [19]], [11, [0]], [11, [0, 0, 1, 1]], [11, [0, 0, 1, 3]], [11, [0, 0, 1, 11]], [11, [0, 0, 1, 12]], [11, [0, 0, 1, 13]], [11, [0, 0, 1, 14]], [11, [0, 0, 1, 17]], [11, [0, 0, 1, 18]], [11, [0, 0, 3, 14]], [11, [0, 0, 11, 14]], [11, [0, 0, 12, 14]], [11, [0, 0, 13, 14]], [11, [0, 0, 13, 17]], [11, [0, 0, 13, 18]], [11, [0, 1, 1, 3]], [11, [0, 1, 1, 11]], [11, [0, 1, 1, 12]], [11, [0, 1, 1, 13]], [11, [0, 1, 1, 14]], [11, [0, 1, 2, 11]], [11, [0, 1, 2, 12]], [11, [0, 1, 3, 14]], [11, [0, 1, 11, 14]], [11, [0, 1, 12, 14]], [11, [0, 1, 13, 14]], [11, [0, 2, 11, 14]], [11, [0, 2, 12, 14]], [11, [1, 1, 3, 14]], [11, [1, 1, 13, 13]], [11, [1, 2, 13, 13]], [11, [1, 2, 13, 14]], [11, [3]], [11, [13]], [11, [14]], [11, [17]], [11, [18]], [12, [0, 0, 1, 1]], [12, [0, 0, 1, 2]], [12, [0, 0, 1, 3]], [12, [0, 0, 1, 7]], [12, [0, 0, 1, 11]], [12, [0, 0, 1, 12]], [12, [0, 0, 1, 13]], [12, [0, 0, 1, 14]], [12, [0, 0, 1, 17]], [12, [0, 0, 1, 18]], [12, [0, 0, 2, 3]], [12, [0, 0, 2, 13]], [12, [0, 0, 2, 17]], [12, [0, 0, 2, 18]], [12, [0, 0, 3, 11]], [12, [0, 0, 3, 12]], [12, [0, 0, 7, 14]], [12, [0, 1, 1, 2]], [12, [0, 1, 1, 11]], [12, [0, 1, 1, 12]], [12, [0, 1, 1, 13]], [12, [0, 1, 1, 17]], [12, [0, 1, 1, 18]], [12, [0, 1, 2, 7]], [12, [0, 1, 2, 13]], [12, [0, 1, 2, 14]], [12, [0, 1, 2, 17]], [12, [0, 1, 2, 18]], [12, [0, 1, 3, 7]], [12, [0, 1, 3, 11]], [12, [0, 1, 3, 12]], [12, [0, 1, 3, 14]], [12, [0, 1, 7, 11]], [12, [0, 1, 7, 12]], [12, [0, 1, 7, 13]], [12, [0, 1, 11, 14]], [12, [0, 1, 12, 14]], [12, [0, 1, 13, 14]], [12, [0, 2, 3, 3]], [12, [0, 2, 3, 11]], [12, [0, 2, 3, 12]], [12, [0, 2, 7, 14]], [12, [0, 3, 7, 14]], [12, [0, 7, 11, 14]], [12, [0, 7, 12, 14]], [12, [0, 7, 13, 14]], [12, [1, 1, 2, 3]], [12, [1, 1, 2, 13]], [12, [1, 1, 13, 17]], [12, [1, 1, 13, 18]], [12, [1, 2, 3, 7]], [12, [1, 2, 3, 14]], [12, [1, 2, 7, 13]], [12, [1, 2, 13, 14]], [12, [1, 2, 13, 17]], [12, [1, 2, 13, 18]], [12, [2, 3, 7, 14]], [12, [2, 7, 13, 14]], [12, [3]], [12, [13]], [13, [0]], [13, [0, 0, 2, 11]], [13, [0, 0, 2, 12]], [13, [0, 1, 1, 2]], [13, [0, 1, 2, 8]], [13, [0, 1, 2, 11]], [13, [0, 1, 2, 12]], [13, [0, 2, 2, 8]], [13, [0, 2, 2, 11]], [13, [0, 2, 2, 12]], [13, [0, 2, 3, 3]], [13, [0, 2, 8, 11]], [13, [0, 2, 8, 12]], [13, [0, 2, 11, 14]], [13, [0, 2, 12, 14]], [13, [0, 3, 3, 8]], [13, [0, 3, 3, 14]], [14, [0, 0, 3, 11]], [14, [0, 0, 3, 12]], [14, [0, 0, 9, 11]], [14, [0, 0, 9, 12]], [14, [0, 1, 1, 3]], [14, [0, 1, 1, 9]], [14, [0, 1, 3, 8]], [14, [0, 1, 3, 11]], [14, [0, 1, 3, 12]], [14, [0, 1, 8, 9]], [14, [0, 1, 9, 11]], [14, [0, 1, 9, 12]], [14, [0, 2, 3, 3]], [14, [0, 2, 3, 9]], [14, [0, 2, 3, 11]], [14, [0, 2, 3, 12]], [14, [0, 2, 3, 14]], [14, [0, 2, 9, 11]], [14, [0, 2, 9, 12]], [14, [0, 2, 9, 14]], [14, [0, 3, 3, 8]], [14, [0, 3, 3, 14]], [14, [0, 3, 8, 9]], [14, [0, 3, 8, 11]], [14, [0, 3, 8, 12]], [14, [0, 3, 9, 14]], [14, [0, 3, 11, 14]], [14, [0, 3, 12, 14]], [14, [0, 8, 9, 11]], [14, [0, 8, 9, 12]], [14, [0, 9, 11, 14]], [14, [0, 9, 12, 14]], [15, [0]], [15, [0, 0, 3, 11]], [15, [0, 0, 3, 12]], [15, [0, 1, 1, 3]], [15, [0, 1, 3, 8]], [15, [0, 1, 3, 11]], [15, [0, 1, 3, 12]], [15, [0, 2, 2, 3]], [15, [0, 2, 2, 8]], [15, [0, 2, 2, 14]], [15, [0, 2, 3, 8]], [15, [0, 2, 3, 11]], [15, [0, 2, 3, 12]], [15, [0, 3, 8, 11]], [15, [0, 3, 8, 12]], [15, [0, 3, 11, 14]], [15, [0, 3, 12, 14]], [16, [0, 0, 2, 11]], [16, [0, 0, 2, 12]], [16, [0, 0, 9, 11]], [16, [0, 0, 9, 12]], [16, [0, 1, 1, 2]], [16, [0, 1, 1, 9]], [16, [0, 1, 2, 8]], [16, [0, 1, 2, 11]], [16, [0, 1, 2, 12]], [16, [0, 1, 8, 9]], [16, [0, 1, 9, 11]], [16, [0, 1, 9, 12]], [16, [0, 2, 2, 3]], [16, [0, 2, 2, 11]], [16, [0, 2, 2, 12]], [16, [0, 2, 2, 14]], [16, [0, 2, 3, 8]], [16, [0, 2, 3, 9]], [16, [0, 2, 3, 14]], [16, [0, 2, 8, 11]], [16, [0, 2, 8, 12]], [16, [0, 2, 9, 11]], [16, [0, 2, 9, 12]], [16, [0, 2, 9, 14]], [16, [0, 2, 11, 14]], [16, [0, 2, 12, 14]], [16, [0, 3, 8, 9]], [16, [0, 3, 9, 14]], [16, [0, 8, 9, 11]], [16, [0, 8, 9, 12]], [16, [0, 9, 11, 14]], [16, [0, 9, 12, 14]], [17, [0]], [17, [0, 0, 1, 1]], [17, [0, 0, 1, 8]], [17, [0, 0, 2, 8]], [17, [0, 0, 2, 12]], [17, [0, 0, 3, 12]], [17, [0, 1, 1, 2]], [17, [0, 1, 1, 3]], [17, [0, 1, 1, 4]], [17, [0, 1, 1, 8]], [17, [0, 1, 1, 12]], [17, [0, 1, 2, 12]], [17, [0, 1, 3, 8]], [17, [0, 1, 4, 8]], [17, [0, 1, 8, 12]], [17, [0, 2, 2, 12]], [17, [0, 2, 2, 14]], [17, [0, 2, 3, 8]], [17, [0, 2, 3, 12]], [17, [0, 2, 4, 8]], [17, [0, 2, 12, 14]], [17, [1, 1, 2, 3]], [17, [1, 1, 2, 4]], [17, [1, 1, 2, 12]], [17, [1, 1, 3, 8]], [17, [1, 1, 4, 8]], [17, [1, 1, 8, 12]], [17, [1, 2, 3, 12]], [17, [1, 3, 8, 12]], [17, [2, 2, 3, 14]], [17, [2, 2, 4, 14]], [17, [2, 2, 12, 14]], [17, [2, 3, 12, 14]], [17, [3]], [17, [4]], [17, [12]], [18, [0]], [18, [0, 0, 1, 1]], [18, [0, 0, 1, 8]], [18, [0, 0, 2, 8]], [18, [0, 0, 2, 11]], [18, [0, 0, 3, 11]], [18, [0, 1, 1, 2]], [18, [0, 1, 1, 3]], [18, [0, 1, 1, 4]], [18, [0, 1, 1, 8]], [18, [0, 1, 1, 11]], [18, [0, 1, 2, 11]], [18, [0, 1, 3, 8]], [18, [0, 1, 4, 8]], [18, [0, 1, 8, 11]], [18, [0, 2, 2, 11]], [18, [0, 2, 2, 14]], [18, [0, 2, 3, 8]], [18, [0, 2, 3, 11]], [18, [0, 2, 4, 8]], [18, [0, 2, 11, 14]], [18, [1, 1, 2, 3]], [18, [1, 1, 2, 4]], [18, [1, 1, 2, 11]], [18, [1, 1, 3, 8]], [18, [1, 1, 4, 8]], [18, [1, 1, 8, 11]], [18, [1, 2, 3, 11]], [18, [1, 3, 8, 11]], [18, [2, 2, 3, 14]], [18, [2, 2, 4, 14]], [18, [2, 2, 11, 14]], [18, [2, 3, 11, 14]], [18, [3]], [18, [4]], [18, [11]], [19, [0]], [19, [0, 0, 1, 1]], [19, [0, 0, 1, 8]], [19, [0, 0, 2, 8]], [19, [0, 1, 1, 2]], [19, [0, 1, 1, 3]], [19, [0, 1, 1, 4]], [19, [0, 1, 1, 8]], [19, [0, 1, 3, 8]], [19, [0, 1, 4, 8]], [19, [0, 2, 2, 14]], [19, [0, 2, 3, 8]], [19, [0, 2, 4, 8]], [19, [1, 1, 2, 3]], [19, [1, 1, 2, 4]], [19, [1, 1, 3, 8]], [19, [1, 1, 4, 8]], [19, [2, 2, 3, 14]], [19, [2, 2, 4, 14]], [19, [3]], [19, [4]], [20, [0]], [20, [0, 0, 1, 1]], [20, [0, 0, 1, 8]], [20, [0, 0, 2, 8]], [20, [0, 1, 1, 2]], [20, [0, 1, 1, 3]], [20, [0, 1, 1, 4]], [20, [0, 1, 1, 8]], [20, [0, 1, 3, 8]], [20, [0, 1, 4, 8]], [20, [0, 2, 2, 14]], [20, [0, 2, 3, 8]], [20, [0, 2, 4, 8]], [20, [1, 1, 2, 3]], [20, [1, 1, 2, 4]], [20, [1, 1, 3, 8]], [20, [1, 1, 4, 8]], [20, [2, 2, 3, 14]], [20, [2, 2, 4, 14]], [20, [3]], [20, [4]], [21, [0, 0, 1, 3]], [21, [0, 0, 1, 7]], [21, [0, 0, 1, 11]], [21, [0, 0, 1, 12]], [21, [0, 0, 1, 13]], [21, [0, 0, 1, 17]], [21, [0, 0, 1, 18]], [21, [0, 0, 1, 19]], [21, [0, 0, 2, 11]], [21, [0, 0, 2, 12]], [21, [0, 0, 2, 13]], [21, [0, 0, 2, 14]], [21, [0, 0, 3, 8]], [21, [0, 0, 3, 14]], [21, [0, 0, 7, 15]], [21, [0, 0, 7, 17]], [21, [0, 0, 7, 18]], [21, [0, 0, 8, 11]], [21, [0, 0, 8, 12]], [21, [0, 0, 8, 15]], [21, [0, 0, 11, 14]], [21, [0, 0, 12, 14]], [21, [0, 0, 13, 13]], [21, [0, 0, 15, 17]], [21, [0, 0, 15, 18]], [21, [0, 0, 15, 19]], [21, [0, 0, 17, 19]], [21, [0, 0, 18, 19]], [21, [0, 1, 1, 14]], [21, [0, 1, 1, 15]], [21, [0, 1, 2, 3]], [21, [0, 1, 2, 11]], [21, [0, 1, 2, 12]], [21, [0, 1, 2, 13]], [21, [0, 1, 2, 14]], [21, [0, 1, 3, 14]], [21, [0, 1, 7, 8]], [21, [0, 1, 7, 14]], [21, [0, 1, 7, 17]], [21, [0, 1, 7, 18]], [21, [0, 1, 8, 11]], [21, [0, 1, 8, 12]], [21, [0, 1, 8, 15]], [21, [0, 1, 11, 14]], [21, [0, 1, 12, 14]], [21, [0, 1, 13, 13]], [21, [0, 1, 15, 17]], [21, [0, 1, 15, 18]], [21, [0, 1, 15, 19]], [21, [0, 1, 17, 19]], [21, [0, 1, 18, 19]], [21, [0, 2, 3, 14]], [21, [0, 2, 13, 14]], [21, [0, 7, 8, 13]], [21, [0, 7, 13, 13]], [21, [0, 8, 15, 17]], [21, [0, 8, 15, 18]], [21, [0, 15, 17, 19]], [21, [0, 15, 18, 19]], [21, [1, 1, 2, 3]], [21, [1, 1, 3, 8]], [21, [1, 1, 7, 8]], [21, [1, 1, 7, 14]], [21, [1, 1, 7, 15]], [21, [1, 2, 3, 14]], [21, [1, 2, 13, 14]], [21, [1, 7, 8, 13]], [21, [1, 7, 13, 13]], [21, [1, 8, 15, 17]], [21, [1, 8, 15, 18]], [21, [1, 15, 17, 19]], [21, [1, 15, 18, 19]], [21, [3]], [21, [7]], [21, [11]], [21, [12]], [21, [13]], [21, [14]], [21, [15]], [21, [17]], [21, [18]], [21, [19]], [22, [0]], [22, [0, 0, 1, 2]], [22, [0, 0, 1, 3]], [22, [0, 0, 1, 7]], [22, [0, 0, 1, 11]], [22, [0, 0, 1, 12]], [22, [0, 0, 1, 13]], [22, [0, 0, 2, 2]], [22, [0, 0, 2, 3]], [22, [0, 0, 2, 8]], [22, [0, 0, 2, 11]], [22, [0, 0, 2, 12]], [22, [0, 0, 2, 13]], [22, [0, 0, 2, 17]], [22, [0, 0, 2, 18]], [22, [0, 0, 7, 8]], [22, [0, 0, 7, 13]], [22, [0, 0, 7, 17]], [22, [0, 0, 7, 18]], [22, [0, 0, 8, 8]], [22, [0, 0, 13, 13]], [22, [0, 1, 1, 13]], [22, [0, 1, 1, 17]], [22, [0, 1, 1, 18]], [22, [0, 1, 2, 3]], [22, [0, 1, 2, 8]], [22, [0, 1, 2, 13]], [22, [0, 1, 3, 8]], [22, [0, 1, 7, 8]], [22, [0, 1, 8, 11]], [22, [0, 1, 8, 12]], [22, [0, 1, 8, 17]], [22, [0, 1, 8, 18]], [22, [0, 1, 13, 13]], [22, [0, 2, 2, 3]], [22, [0, 2, 2, 8]], [22, [0, 2, 2, 13]], [22, [0, 2, 3, 8]], [22, [0, 2, 8, 11]], [22, [0, 2, 8, 12]], [22, [0, 2, 8, 13]], [22, [0, 8, 8, 13]], [22, [0, 8, 8, 17]], [22, [0, 8, 8, 18]], [22, [1, 1, 2, 17]], [22, [1, 1, 2, 18]], [22, [1, 1, 7, 13]], [22, [1, 1, 13, 13]], [22, [1, 1, 15, 17]], [22, [1, 1, 15, 18]], [22, [1, 2, 3, 8]], [22, [1, 2, 7, 17]], [22, [1, 2, 7, 18]], [22, [1, 2, 8, 13]], [22, [1, 7, 8, 13]], [22, [1, 7, 15, 17]], [22, [1, 7, 15, 18]], [22, [2]], [22, [2, 2, 3, 8]], [22, [2, 2, 7, 13]], [22, [2, 2, 8, 13]], [22, [2, 2, 13, 13]], [23, [0, 0, 1, 2]], [23, [0, 0, 1, 3]], [23, [0, 0, 1, 7]], [23, [0, 0, 1, 11]], [23, [0, 0, 1, 12]], [23, [0, 0, 1, 13]], [23, [0, 0, 1, 15]], [23, [0, 0, 1, 17]], [23, [0, 0, 1, 18]], [23, [0, 0, 2, 2]], [23, [0, 0, 2, 3]], [23, [0, 0, 2, 11]], [23, [0, 0, 2, 12]], [23, [0, 0, 2, 13]], [23, [0, 0, 2, 14]], [23, [0, 0, 7, 14]], [23, [0, 0, 8, 14]], [23, [0, 0, 8, 15]], [23, [0, 0, 13, 13]], [23, [0, 0, 13, 14]], [23, [0, 0, 15, 17]], [23, [0, 0, 15, 18]], [23, [0, 1, 2, 3]], [23, [0, 1, 2, 13]], [23, [0, 1, 2, 14]], [23, [0, 1, 3, 14]], [23, [0, 1, 7, 13]], [23, [0, 1, 7, 14]], [23, [0, 1, 11, 14]], [23, [0, 1, 12, 14]], [23, [0, 1, 13, 14]], [23, [0, 1, 15, 17]], [23, [0, 1, 15, 18]], [23, [0, 2, 2, 3]], [23, [0, 2, 2, 13]], [23, [0, 2, 2, 14]], [23, [0, 2, 2, 17]], [23, [0, 2, 2, 18]], [23, [0, 2, 3, 14]], [23, [0, 2, 11, 14]], [23, [0, 2, 12, 14]], [23, [0, 2, 13, 14]], [23, [0, 8, 13, 13]], [23, [0, 8, 13, 14]], [23, [0, 8, 13, 17]], [23, [0, 8, 13, 18]], [23, [0, 8, 15, 17]], [23, [0, 8, 15, 18]], [23, [1]], [23, [1, 2, 3, 14]], [23, [1, 2, 13, 14]], [23, [1, 7, 13, 14]], [23, [2]], [23, [2, 2, 3, 14]], [23, [2, 2, 13, 14]], [23, [2, 2, 13, 17]], [23, [2, 2, 13, 18]], [23, [7]], [23, [14]], [23, [15]], [23, [17]], [23, [18]], [24, [0, 0, 2, 11]], [24, [0, 0, 2, 12]], [24, [0, 0, 3, 11]], [24, [0, 0, 3, 12]], [24, [0, 1, 1, 2]], [24, [0, 1, 1, 3]], [24, [0, 1, 2, 8]], [24, [0, 1, 2, 11]], [24, [0, 1, 2, 12]], [24, [0, 1, 3, 8]], [24, [0, 1, 3, 11]], [24, [0, 1, 3, 12]], [24, [0, 2, 2, 3]], [24, [0, 2, 2, 11]], [24, [0, 2, 2, 12]], [24, [0, 2, 2, 14]], [24, [0, 2, 3, 3]], [24, [0, 2, 3, 8]], [24, [0, 2, 3, 11]], [24, [0, 2, 3, 12]], [24, [0, 2, 8, 11]], [24, [0, 2, 8, 12]], [24, [0, 2, 11, 14]], [24, [0, 2, 12, 14]], [24, [0, 3, 3, 8]], [24, [0, 3, 3, 14]], [24, [0, 3, 8, 11]], [24, [0, 3, 8, 12]], [24, [0, 3, 11, 14]], [24, [0, 3, 12, 14]], [25, [0, 0, 2, 11]], [25, [0, 0, 3, 11]], [25, [0, 1, 1, 11]], [25, [0, 1, 2, 11]], [25, [0, 1, 8, 11]], [25, [0, 2, 2, 11]], [25, [0, 2, 3, 11]], [25, [0, 2, 11, 14]], [25, [1, 1, 2, 11]], [25, [1, 1, 8, 11]], [25, [1, 2, 3, 11]], [25, [1, 3, 8, 11]], [25, [2, 2, 11, 14]], [25, [2, 3, 11, 14]], [25, [11]], [26, [2, 13, 13, 22]], [26, [2, 13, 13, 23]], [26, [8, 13, 13, 22]], [26, [8, 13, 13, 23]], [27, [0]], [27, [0, 0, 1, 1]], [27, [0, 0, 1, 8]], [27, [0, 0, 2, 7]], [27, [0, 0, 2, 13]], [27, [0, 0, 2, 14]], [27, [0, 0, 2, 18]], [27, [0, 0, 7, 7]], [27, [0, 0, 7, 14]], [27, [0, 0, 7, 18]], [27, [0, 0, 8, 13]], [27, [0, 0, 8, 14]], [27, [0, 0, 8, 18]], [27, [0, 0, 8, 19]], [27, [0, 0, 13, 15]], [27, [0, 0, 14, 15]], [27, [0, 0, 14, 19]], [27, [0, 0, 15, 18]], [27, [0, 0, 15, 19]], [27, [0, 0, 18, 19]], [27, [0, 1, 1, 7]], [27, [0, 1, 1, 13]], [27, [0, 1, 1, 14]], [27, [0, 1, 1, 18]], [27, [0, 1, 1, 19]], [27, [0, 1, 7, 8]], [27, [0, 1, 7, 13]], [27, [0, 1, 8, 13]], [27, [0, 1, 8, 14]], [27, [0, 1, 8, 18]], [27, [0, 1, 8, 19]], [27, [0, 1, 13, 13]], [27, [0, 2, 2, 13]], [27, [0, 2, 2, 14]], [27, [0, 2, 2, 18]], [27, [0, 2, 2, 19]], [27, [0, 2, 13, 18]], [27, [0, 2, 14, 14]], [27, [0, 7, 8, 8]], [27, [0, 8, 8, 19]], [27, [0, 13, 13, 15]], [27, [0, 13, 14, 15]], [27, [0, 13, 15, 18]], [27, [0, 13, 15, 19]], [27, [0, 15, 18, 19]], [27, [1, 1, 2, 7]], [27, [1, 1, 2, 13]], [27, [1, 1, 2, 14]], [27, [1, 1, 2, 18]], [27, [1, 1, 7, 13]], [27, [1, 1, 7, 15]], [27, [1, 1, 13, 13]], [27, [1, 1, 13, 14]], [27, [1, 1, 13, 15]], [27, [1, 1, 13, 19]], [27, [1, 1, 14, 15]], [27, [1, 1, 14, 19]], [27, [1, 1, 15, 18]], [27, [1, 2, 7, 7]], [27, [1, 2, 7, 13]], [27, [1, 2, 7, 14]], [27, [1, 2, 7, 18]], [27, [1, 7, 7, 15]], [27, [1, 7, 13, 15]], [27, [1, 7, 14, 15]], [27, [1, 7, 15, 18]], [27, [1, 8, 13, 14]], [27, [1, 8, 13, 19]], [27, [1, 8, 14, 19]], [27, [2, 2, 7, 13]], [27, [2, 2, 8, 13]], [27, [2, 2, 8, 14]], [27, [2, 2, 8, 18]], [27, [2, 2, 8, 19]], [27, [2, 2, 13, 13]], [27, [2, 2, 13, 18]], [27, [7]], [27, [7, 13, 15, 18]], [27, [8, 13, 15, 18]], [27, [13]], [27, [14]], [27, [18]], [28, [0, 0, 2, 7]], [28, [0, 0, 2, 13]], [28, [0, 0, 2, 14]], [28, [0, 0, 2, 17]], [28, [0, 0, 7, 7]], [28, [0, 0, 7, 13]], [28, [0, 0, 8, 13]], [28, [0, 0, 8, 14]], [28, [0, 0, 8, 17]], [28, [0, 0, 8, 19]], [28, [0, 0, 13, 13]], [28, [0, 0, 13, 14]], [28, [0, 0, 13, 15]], [28, [0, 0, 13, 19]], [28, [0, 0, 14, 15]], [28, [0, 0, 14, 19]], [28, [0, 0, 15, 17]], [28, [0, 0, 15, 19]], [28, [0, 1, 1, 7]], [28, [0, 1, 1, 13]], [28, [0, 1, 1, 14]], [28, [0, 1, 1, 17]], [28, [0, 1, 7, 8]], [28, [0, 1, 7, 14]], [28, [0, 1, 7, 17]], [28, [0, 1, 8, 13]], [28, [0, 1, 8, 14]], [28, [0, 1, 8, 17]], [28, [0, 1, 13, 14]], [28, [0, 1, 13, 17]], [28, [0, 2, 2, 13]], [28, [0, 2, 2, 14]], [28, [0, 2, 2, 17]], [28, [0, 2, 2, 19]], [28, [0, 2, 13, 14]], [28, [0, 2, 14, 14]], [28, [0, 2, 14, 17]], [28, [0, 7, 8, 8]], [28, [0, 8, 8, 19]], [28, [0, 13, 13, 15]], [28, [0, 13, 14, 15]], [28, [0, 13, 15, 17]], [28, [0, 13, 15, 19]], [28, [0, 15, 17, 19]], [28, [1, 1, 2, 7]], [28, [1, 1, 2, 13]], [28, [1, 1, 2, 14]], [28, [1, 1, 2, 17]], [28, [1, 1, 7, 14]], [28, [1, 1, 7, 15]], [28, [1, 1, 7, 17]], [28, [1, 1, 13, 15]], [28, [1, 1, 14, 15]], [28, [1, 1, 14, 19]], [28, [1, 1, 15, 17]], [28, [1, 1, 17, 19]], [28, [1, 2, 7, 7]], [28, [1, 2, 7, 13]], [28, [1, 2, 7, 14]], [28, [1, 2, 7, 17]], [28, [1, 7, 7, 15]], [28, [1, 7, 13, 15]], [28, [1, 7, 14, 15]], [28, [1, 7, 15, 17]], [28, [1, 8, 13, 14]], [28, [1, 8, 13, 17]], [28, [1, 8, 14, 19]], [28, [1, 8, 17, 19]], [28, [2, 2, 7, 14]], [28, [2, 2, 7, 17]], [28, [2, 2, 8, 13]], [28, [2, 2, 8, 14]], [28, [2, 2, 8, 17]], [28, [2, 2, 8, 19]], [28, [2, 2, 13, 14]], [28, [7, 13, 13, 14]], [28, [7, 13, 13, 17]], [28, [7, 13, 15, 17]], [28, [8, 13, 15, 17]], [28, [13]], [28, [14]], [28, [17]], [28, [19]], [29, [0]], [29, [0, 0, 1, 1]], [29, [0, 0, 1, 8]], [29, [0, 0, 2, 7]], [29, [0, 0, 2, 13]], [29, [0, 0, 2, 14]], [29, [0, 0, 7, 7]], [29, [0, 0, 7, 13]], [29, [0, 0, 8, 13]], [29, [0, 0, 8, 14]], [29, [0, 0, 8, 19]], [29, [0, 0, 13, 15]], [29, [0, 0, 13, 19]], [29, [0, 0, 14, 15]], [29, [0, 0, 15, 19]], [29, [0, 1, 1, 7]], [29, [0, 1, 1, 13]], [29, [0, 1, 1, 14]], [29, [0, 1, 1, 19]], [29, [0, 1, 7, 8]], [29, [0, 1, 7, 14]], [29, [0, 1, 8, 13]], [29, [0, 1, 8, 14]], [29, [0, 1, 8, 19]], [29, [0, 1, 13, 14]], [29, [0, 2, 2, 13]], [29, [0, 2, 2, 14]], [29, [0, 2, 2, 19]], [29, [0, 2, 13, 13]], [29, [0, 7, 8, 8]], [29, [0, 8, 8, 19]], [29, [0, 13, 13, 15]], [29, [0, 13, 14, 15]], [29, [0, 13, 15, 19]], [29, [1, 1, 2, 7]], [29, [1, 1, 2, 13]], [29, [1, 1, 2, 14]], [29, [1, 1, 7, 14]], [29, [1, 1, 7, 15]], [29, [1, 1, 13, 13]], [29, [1, 1, 13, 14]], [29, [1, 1, 13, 15]], [29, [1, 1, 14, 15]], [29, [1, 2, 7, 7]], [29, [1, 2, 7, 13]], [29, [1, 2, 7, 14]], [29, [1, 7, 7, 15]], [29, [1, 7, 13, 15]], [29, [1, 7, 14, 15]], [29, [1, 8, 13, 13]], [29, [2, 2, 7, 14]], [29, [2, 2, 8, 13]], [29, [2, 2, 8, 14]], [29, [2, 2, 8, 19]], [29, [2, 2, 13, 14]], [29, [7, 13, 13, 14]], [29, [13]], [29, [14]], [30, [0, 0, 2, 7]], [30, [0, 0, 2, 13]], [30, [0, 0, 2, 14]], [30, [0, 0, 7, 7]], [30, [0, 0, 7, 14]], [30, [0, 0, 7, 17]], [30, [0, 0, 8, 13]], [30, [0, 0, 8, 14]], [30, [0, 0, 8, 19]], [30, [0, 0, 13, 13]], [30, [0, 0, 13, 14]], [30, [0, 0, 13, 15]], [30, [0, 0, 14, 15]], [30, [0, 0, 15, 19]], [30, [0, 0, 17, 19]], [30, [0, 1, 1, 7]], [30, [0, 1, 1, 13]], [30, [0, 1, 1, 14]], [30, [0, 1, 7, 8]], [30, [0, 1, 7, 13]], [30, [0, 1, 7, 17]], [30, [0, 1, 8, 13]], [30, [0, 1, 8, 14]], [30, [0, 1, 13, 13]], [30, [0, 1, 13, 17]], [30, [0, 2, 2, 13]], [30, [0, 2, 2, 14]], [30, [0, 2, 2, 19]], [30, [0, 2, 13, 13]], [30, [0, 2, 13, 14]], [30, [0, 2, 13, 17]], [30, [0, 2, 14, 17]], [30, [0, 7, 8, 8]], [30, [0, 8, 8, 19]], [30, [0, 13, 13, 15]], [30, [0, 13, 14, 15]], [30, [0, 13, 15, 19]], [30, [1, 1, 2, 7]], [30, [1, 1, 2, 13]], [30, [1, 1, 2, 14]], [30, [1, 1, 7, 13]], [30, [1, 1, 7, 15]], [30, [1, 1, 7, 17]], [30, [1, 1, 13, 15]], [30, [1, 1, 13, 19]], [30, [1, 1, 14, 15]], [30, [1, 1, 17, 19]], [30, [1, 2, 7, 7]], [30, [1, 2, 7, 13]], [30, [1, 2, 7, 14]], [30, [1, 7, 7, 15]], [30, [1, 7, 13, 15]], [30, [1, 7, 14, 15]], [30, [1, 8, 13, 13]], [30, [1, 8, 13, 17]], [30, [1, 8, 13, 19]], [30, [1, 8, 17, 19]], [30, [2, 2, 7, 13]], [30, [2, 2, 7, 17]], [30, [2, 2, 8, 13]], [30, [2, 2, 8, 14]], [30, [2, 2, 8, 19]], [30, [2, 2, 13, 13]], [30, [2, 2, 13, 17]], [30, [7]], [30, [7, 13, 13, 17]], [30, [13]], [30, [14]], [30, [19]], [31, [0, 0, 1, 1]], [31, [0, 0, 1, 2]], [31, [0, 0, 1, 3]], [31, [0, 0, 1, 7]], [31, [0, 0, 1, 8]], [31, [0, 0, 1, 11]], [31, [0, 0, 1, 12]], [31, [0, 0, 1, 13]], [31, [0, 0, 2, 2]], [31, [0, 0, 2, 3]], [31, [0, 0, 2, 8]], [31, [0, 0, 2, 11]], [31, [0, 0, 2, 12]], [31, [0, 0, 2, 13]], [31, [0, 0, 7, 8]], [31, [0, 0, 8, 8]], [31, [0, 0, 8, 17]], [31, [0, 0, 8, 18]], [31, [0, 0, 13, 14]], [31, [0, 0, 13, 18]], [31, [0, 0, 14, 17]], [31, [0, 0, 15, 17]], [31, [0, 0, 15, 18]], [31, [0, 1, 1, 13]], [31, [0, 1, 1, 14]], [31, [0, 1, 2, 3]], [31, [0, 1, 2, 8]], [31, [0, 1, 2, 13]], [31, [0, 1, 3, 8]], [31, [0, 1, 7, 8]], [31, [0, 1, 7, 13]], [31, [0, 1, 8, 11]], [31, [0, 1, 8, 12]], [31, [0, 1, 8, 14]], [31, [0, 2, 2, 3]], [31, [0, 2, 2, 8]], [31, [0, 2, 2, 13]], [31, [0, 2, 2, 17]], [31, [0, 2, 2, 18]], [31, [0, 2, 3, 8]], [31, [0, 2, 8, 11]], [31, [0, 2, 8, 12]], [31, [0, 2, 8, 13]], [31, [0, 8, 8, 13]], [31, [0, 8, 8, 17]], [31, [0, 8, 8, 18]], [31, [0, 13, 15, 17]], [31, [0, 13, 15, 18]], [31, [1, 1, 13, 14]], [31, [1, 1, 13, 17]], [31, [1, 1, 14, 17]], [31, [1, 2, 3, 8]], [31, [1, 2, 8, 13]], [31, [1, 7, 8, 13]], [31, [1, 8, 13, 14]], [31, [1, 8, 13, 17]], [31, [1, 8, 14, 17]], [31, [2]], [31, [2, 2, 3, 8]], [31, [2, 2, 8, 13]], [31, [2, 2, 8, 17]], [31, [2, 2, 8, 18]], [31, [7]], [31, [14]], [31, [17]], [31, [18]], [32, [0]], [32, [0, 0, 2, 13]], [32, [0, 0, 7, 13]], [32, [0, 2, 15, 22]], [32, [0, 2, 15, 23]], [32, [0, 8, 15, 22]], [32, [0, 8, 15, 23]], [32, [7]], [32, [8]], [32, [13]], [33, [0]], [33, [0, 0, 2, 13]], [33, [0, 0, 2, 22]], [33, [0, 0, 2, 23]], [33, [0, 0, 7, 13]], [33, [0, 0, 7, 15]], [33, [0, 0, 7, 20]], [33, [0, 0, 8, 15]], [33, [0, 0, 8, 20]], [33, [0, 0, 8, 22]], [33, [0, 0, 8, 23]], [33, [0, 0, 13, 15]], [33, [0, 0, 13, 20]], [33, [0, 0, 15, 20]], [33, [0, 2, 13, 15]], [33, [0, 2, 13, 20]], [33, [0, 2, 20, 22]], [33, [0, 2, 20, 23]], [33, [0, 7, 13, 15]], [33, [0, 7, 13, 20]], [33, [0, 7, 15, 20]], [33, [0, 8, 15, 20]], [33, [0, 8, 20, 22]], [33, [0, 8, 20, 23]], [33, [0, 13, 15, 20]], [33, [2, 13, 15, 20]], [33, [7]], [33, [7, 13, 15, 20]], [33, [8]], [33, [13]], [33, [15]], [33, [20]], [34, [0, 0, 2, 23]], [34, [0, 0, 8, 23]], [34, [2]], [34, [2, 13, 13, 15]], [34, [2, 13, 13, 16]], [34, [2, 13, 13, 23]], [34, [2, 13, 15, 23]], [34, [8]], [34, [8, 13, 13, 15]], [34, [8, 13, 13, 16]], [34, [8, 13, 13, 23]], [34, [8, 13, 15, 23]], [35, [0, 0, 2, 22]], [35, [0, 0, 8, 22]], [35, [2]], [35, [2, 13, 13, 15]], [35, [2, 13, 13, 16]], [35, [2, 13, 13, 22]], [35, [2, 13, 15, 22]], [35, [8]], [35, [8, 13, 13, 15]], [35, [8, 13, 13, 16]], [35, [8, 13, 13, 22]], [35, [8, 13, 15, 22]], [36, [2]], [36, [2, 13, 13, 15]], [36, [2, 13, 13, 16]], [36, [8]], [36, [8, 13, 13, 15]], [36, [8, 13, 13, 16]], [37, [2]], [37, [2, 13, 13, 15]], [37, [2, 13, 13, 16]], [37, [8]], [37, [8, 13, 13, 15]], [37, [8, 13, 13, 16]], [38, [0, 0, 2, 17]], [38, [0, 0, 7, 13]], [38, [0, 0, 7, 14]], [38, [0, 0, 7, 17]], [38, [0, 0, 8, 17]], [38, [0, 0, 13, 19]], [38, [0, 0, 14, 19]], [38, [0, 0, 15, 17]], [38, [0, 0, 17, 19]], [38, [0, 1, 1, 17]], [38, [0, 1, 7, 13]], [38, [0, 1, 7, 14]], [38, [0, 1, 8, 17]], [38, [0, 1, 13, 13]], [38, [0, 1, 13, 14]], [38, [0, 2, 2, 17]], [38, [0, 2, 13, 13]], [38, [0, 2, 13, 17]], [38, [0, 2, 14, 14]], [38, [0, 13, 15, 17]], [38, [0, 15, 17, 19]], [38, [1, 1, 2, 17]], [38, [1, 1, 7, 13]], [38, [1, 1, 7, 14]], [38, [1, 1, 13, 19]], [38, [1, 1, 14, 19]], [38, [1, 1, 15, 17]], [38, [1, 2, 7, 17]], [38, [1, 7, 15, 17]], [38, [1, 8, 13, 13]], [38, [1, 8, 13, 14]], [38, [1, 8, 13, 19]], [38, [1, 8, 14, 19]], [38, [2, 2, 7, 13]], [38, [2, 2, 7, 14]], [38, [2, 2, 8, 17]], [38, [2, 2, 13, 13]], [38, [2, 2, 13, 14]], [38, [2, 2, 13, 17]], [38, [7]], [38, [7, 13, 13, 14]], [38, [7, 13, 15, 17]], [38, [8, 13, 15, 17]], [38, [17]], [39, [0]], [39, [0, 0, 2, 13]], [39, [0, 0, 2, 22]], [39, [0, 0, 2, 23]], [39, [0, 0, 7, 13]], [39, [0, 0, 8, 22]], [39, [0, 0, 8, 23]], [39, [0, 0, 15, 15]], [39, [0, 2, 15, 22]], [39, [0, 2, 15, 23]], [39, [0, 7, 15, 15]], [39, [0, 8, 15, 15]], [39, [0, 8, 15, 22]], [39, [0, 8, 15, 23]], [39, [0, 13, 15, 15]], [39, [2, 13, 15, 15]], [39, [7]], [39, [7, 13, 15, 15]], [39, [8]], [39, [13]], [40, [0, 0, 2, 22]], [40, [0, 0, 8, 22]], [40, [2, 13, 13, 22]], [40, [2, 13, 15, 22]], [40, [8, 13, 13, 22]], [40, [8, 13, 15, 22]]]}

==> anc/controlled/identification_artifacts/pair_0_16_lower1.json <==
{"graph": {"n": 24, "edges": [[0, 4], [0, 5], [0, 6], [0, 20], [0, 21], [0, 22], [0, 23], [1, 5], [1, 6], [1, 7], [1, 8], [2, 7], [2, 8], [2, 9], [2, 10], [3, 9], [3, 10], [3, 11], [3, 12], [4, 11], [4, 12], [5, 6], [7, 14], [7, 15], [8, 19], [9, 10], [11, 12], [13, 16], [13, 17], [13, 18], [14, 17], [14, 18], [14, 19], [15, 19], [15, 20], [15, 21], [16, 22], [16, 23], [17, 18], [20, 21], [22, 23]]}, "coefficient_degree": 1, "kind": "f2-roots-obstruction-v1", "status": "OPEN", "values": [[], [0, 4, 4], [0, 5, 5], [0, 0, 6], [0, 20, 20], [0, 0, 21], [0, 22, 22], [0, 0, 23], [0, 1, 5], [0, 4, 11], [0, 4, 12], [0, 5, 6], [0, 15, 20], [0, 16, 22], [0, 20, 21], [0, 22, 23], [1, 5, 5], [1, 1, 6], [1, 7, 7], [1, 8, 8], [1, 2, 7], [1, 2, 8], [1, 5, 6], [1, 14, 14], [1, 15, 15], [1, 19, 19], [1, 14, 17], [1, 14, 18], [1, 15, 20], [1, 15, 21], [2, 7, 7], [2, 8, 8], [2, 9, 9], [2, 2, 10], [2, 3, 9], [2, 14, 14], [2, 15, 15], [2, 19, 19], [2, 9, 10], [2, 14, 17], [2, 14, 18], [2, 15, 20], [2, 15, 21], [3, 9, 9], [3, 3, 10], [3, 11, 11], [3, 3, 12], [3, 4, 11], [3, 9, 10], [3, 11, 12], [4, 11, 11], [4, 4, 12], [4, 11, 12], [5, 6, 6], [4, 4, 6], [6, 20, 20], [6, 21, 21], [6, 22, 22], [6, 23, 23], [6, 7, 7], [6, 8, 8], [2, 6, 7], [2, 6, 8], [4, 6, 11], [4, 6, 12], [6, 14, 14], [6, 15, 15], [6, 19, 19], [6, 14, 17], [6, 14, 18], [6, 16, 22], [6, 16, 23], [7, 14, 14], [7, 15, 15], [7, 14, 17], [7, 14, 18], [7, 14, 19], [7, 15, 19], [7, 15, 20], [7, 15, 21], [8, 19, 19], [8, 14, 19], [8, 15, 19], [9, 10, 10], [1, 7, 10], [7, 7, 10], [1, 8, 10], [8, 8, 10], [10, 11, 11], [10, 12, 12], [4, 10, 11], [4, 10, 12], [10, 14, 14], [10, 15, 15], [10, 19, 19], [10, 14, 17], [10, 14, 18], [10, 15, 20], [10, 15, 21], [0, 0, 11], [5, 5, 11], [6, 6, 11], [11, 20, 20], [11, 21, 21], [11, 22, 22], [11, 23, 23], [1, 5, 11], [1, 6, 11], [11, 12, 12], [11, 15, 20], [11, 15, 21], [11, 16, 22], [11, 16, 23], [2, 9, 12], [9, 9, 12], [2, 10, 12], [10, 10, 12], [13, 16, 16], [13, 17, 17], [13, 13, 18], [13, 14, 17], [13, 16, 22], [13, 16, 23], [13, 17, 18], [14, 19, 19], [14, 17, 17], [14, 14, 18], [14, 15, 19], [14, 17, 18], [15, 20, 20], [15, 19, 19], [15, 15, 21], [15, 20, 21], [16, 22, 22], [16, 16, 23], [16, 22, 23], [1, 7, 17], [7, 7, 17], [2, 7, 17], [15, 15, 17], [17, 18, 18], [15, 17, 19], [15, 17, 20], [15, 17, 21], [16, 16, 18], [14, 18, 19], [16, 18, 22], [16, 18, 23], [1, 7, 19], [7, 7, 19], [2, 7, 19], [13, 18, 19], [18, 18, 19], [17, 18, 19], [20, 21, 21], [1, 7, 20], [7, 7, 20], [2, 7, 20], [14, 14, 20], [14, 17, 20], [14, 18, 20], [14, 19, 20], [4, 4, 21], [5, 5, 21], [6, 6, 21], [21, 22, 22], [21, 23, 23], [1, 5, 21], [1, 6, 21], [4, 11, 21], [4, 12, 21], [8, 19, 21], [19, 19, 21], [14, 19, 21], [16, 21, 22], [16, 21, 23], [22, 23, 23], [13, 13, 22], [17, 17, 22], [18, 18, 22], [14, 17, 22], [14, 18, 22], [4, 4, 23], [5, 5, 23], [6, 6, 23], [20, 20, 23], [21, 21, 23], [1, 5, 23], [1, 6, 23], [4, 11, 23], [4, 12, 23], [15, 20, 23], [15, 21, 23]], "stats": {"rows": 984, "rank": 935, "columns": 1359, "seconds": 0.003763300133869052, "solver": "sparse rows and derivation DAG"}}

==> anc/controlled/identification_artifacts/pair_0_16_upper.json <==
{"kind": "f2-roots-refutation-v1", "graph": {"n": 24, "edges": [[0, 4], [0, 5], [0, 6], [0, 20], [0, 21], [0, 22], [0, 23], [1, 5], [1, 6], [1, 7], [1, 8], [2, 7], [2, 8], [2, 9], [2, 10], [3, 9], [3, 10], [3, 11], [3, 12], [4, 11], [4, 12], [5, 6], [7, 14], [7, 15], [8, 19], [9, 10], [11, 12], [13, 16], [13, 17], [13, 18], [14, 17], [14, 18], [14, 19], [15, 19], [15, 20], [15, 21], [16, 22], [16, 23], [17, 18], [20, 21], [22, 23]]}, "coefficient_degree": 4, "terms": [[0, [0, 1, 1, 11]], [0, [0, 1, 1, 12]], [0, [0, 1, 8, 11]], [0, [0, 1, 8, 12]], [0, [0, 2, 8, 11]], [0, [0, 2, 8, 12]], [0, [1, 1, 2, 11]], [0, [1, 1, 2, 12]], [0, [1, 1, 8, 11]], [0, [1, 1, 8, 12]], [0, [2, 2, 7, 11]], [0, [2, 2, 7, 12]], [0, [2, 2, 11, 15]], [0, [2, 2, 12, 15]], [0, [11]], [0, [12]], [1, [0]], [1, [0, 0, 2, 7]], [1, [0, 0, 2, 11]], [1, [0, 0, 2, 12]], [1, [0, 0, 2, 13]], [1, [0, 0, 2, 15]], [1, [0, 0, 7, 8]], [1, [0, 0, 7, 13]], [1, [0, 0, 8, 11]], [1, [0, 0, 8, 12]], [1, [0, 0, 8, 13]], [1, [0, 0, 8, 19]], [1, [0, 0, 13, 15]], [1, [0, 1, 1, 2]], [1, [0, 1, 1, 7]], [1, [0, 1, 1, 15]], [1, [0, 1, 1, 17]], [1, [0, 1, 1, 18]], [1, [0, 1, 1, 19]], [1, [0, 2, 7, 13]], [1, [0, 2, 13, 15]], [1, [0, 7, 8, 13]], [1, [0, 8, 13, 15]], [1, [1, 1, 2, 2]], [1, [1, 1, 2, 3]], [1, [1, 1, 2, 7]], [1, [1, 1, 2, 13]], [1, [1, 1, 3, 8]], [1, [1, 1, 7, 13]], [1, [1, 1, 7, 17]], [1, [1, 1, 7, 18]], [1, [1, 1, 8, 13]], [1, [1, 1, 8, 17]], [1, [1, 1, 8, 18]], [1, [1, 1, 17, 19]], [1, [1, 1, 18, 19]], [1, [7]], [1, [15]], [1, [17]], [1, [18]], [1, [19]], [1, [20]], [1, [21]], [2, [0, 0, 1, 2]], [2, [0, 0, 1, 20]], [2, [0, 0, 1, 21]], [2, [0, 0, 2, 5]], [2, [0, 0, 5, 20]], [2, [0, 0, 5, 21]], [2, [0, 1, 1, 2]], [2, [0, 1, 1, 7]], [2, [0, 1, 1, 15]], [2, [0, 1, 1, 17]], [2, [0, 1, 1, 18]], [2, [0, 1, 1, 19]], [2, [0, 1, 2, 2]], [2, [0, 1, 2, 3]], [2, [0, 1, 2, 5]], [2, [0, 1, 2, 11]], [2, [0, 1, 2, 12]], [2, [0, 1, 2, 15]], [2, [0, 1, 3, 8]], [2, [0, 1, 5, 7]], [2, [0, 1, 5, 15]], [2, [0, 1, 5, 17]], [2, [0, 1, 5, 18]], [2, [0, 1, 5, 19]], [2, [0, 1, 7, 8]], [2, [0, 1, 7, 17]], [2, [0, 1, 7, 18]], [2, [0, 1, 8, 11]], [2, [0, 1, 8, 12]], [2, [0, 1, 8, 17]], [2, [0, 1, 8, 18]], [2, [0, 1, 8, 19]], [2, [0, 1, 13, 15]], [2, [0, 1, 17, 19]], [2, [0, 1, 18, 19]], [2, [0, 2, 2, 5]], [2, [0, 2, 3, 5]], [2, [0, 2, 5, 11]], [2, [0, 2, 5, 12]], [2, [0, 2, 5, 15]], [2, [0, 3, 5, 8]], [2, [0, 5, 7, 8]], [2, [0, 5, 7, 17]], [2, [0, 5, 7, 18]], [2, [0, 5, 8, 11]], [2, [0, 5, 8, 12]], [2, [0, 5, 8, 17]], [2, [0, 5, 8, 18]], [2, [0, 5, 8, 19]], [2, [0, 5, 13, 15]], [2, [0, 5, 17, 19]], [2, [0, 5, 18, 19]], [2, [1]], [2, [1, 1, 2, 2]], [2, [1, 1, 2, 3]], [2, [1, 1, 2, 7]], [2, [1, 1, 2, 13]], [2, [1, 1, 3, 8]], [2, [1, 1, 7, 13]], [2, [1, 1, 7, 17]], [2, [1, 1, 7, 18]], [2, [1, 1, 8, 13]], [2, [1, 1, 8, 17]], [2, [1, 1, 8, 18]], [2, [1, 1, 17, 19]], [2, [1, 1, 18, 19]], [2, [1, 2, 2, 5]], [2, [1, 2, 3, 5]], [2, [1, 2, 5, 7]], [2, [1, 2, 5, 13]], [2, [1, 2, 7, 13]], [2, [1, 2, 13, 15]], [2, [1, 3, 5, 8]], [2, [1, 5, 7, 13]], [2, [1, 5, 7, 17]], [2, [1, 5, 7, 18]], [2, [1, 5, 8, 13]], [2, [1, 5, 8, 17]], [2, [1, 5, 8, 18]], [2, [1, 5, 17, 19]], [2, [1, 5, 18, 19]], [2, [1, 7, 8, 13]], [2, [1, 8, 13, 15]], [2, [2, 5, 7, 13]], [2, [2, 5, 13, 15]], [2, [5]], [2, [5, 7, 8, 13]], [2, [5, 8, 13, 15]], [3, [0]], [3, [0, 0, 1, 2]], [3, [0, 0, 1, 7]], [3, [0, 0, 1, 8]], [3, [0, 0, 1, 13]], [3, [0, 0, 1, 19]], [3, [0, 0, 1, 21]], [3, [0, 0, 2, 2]], [3, [0, 0, 2, 7]], [3, [0, 0, 2, 11]], [3, [0, 0, 2, 12]], [3, [0, 0, 2, 13]], [3, [0, 0, 2, 19]], [3, [0, 0, 2, 21]], [3, [0, 0, 7, 11]], [3, [0, 0, 7, 12]], [3, [0, 0, 7, 13]], [3, [0, 0, 7, 15]], [3, [0, 0, 7, 17]], [3, [0, 0, 7, 18]], [3, [0, 0, 7, 19]], [3, [0, 0, 7, 21]], [3, [0, 0, 8, 13]], [3, [0, 0, 8, 21]], [3, [0, 0, 17, 19]], [3, [0, 0, 18, 19]], [3, [0, 0, 19, 21]], [3, [0, 1, 1, 7]], [3, [0, 1, 1, 13]], [3, [0, 1, 1, 15]], [3, [0, 1, 2, 13]], [3, [0, 1, 7, 8]], [3, [0, 1, 7, 13]], [3, [0, 1, 8, 13]], [3, [0, 1, 8, 15]], [3, [0, 1, 8, 21]], [3, [0, 2, 2, 13]], [3, [0, 2, 2, 21]], [3, [0, 2, 7, 14]], [3, [0, 2, 14, 19]], [3, [0, 2, 19, 21]], [3, [0, 7, 8, 13]], [3, [0, 7, 8, 15]], [3, [0, 7, 8, 19]], [3, [0, 7, 8, 21]], [3, [0, 7, 19, 21]], [3, [11]], [3, [12]], [3, [15]], [3, [21]], [4, [0]], [4, [0, 0, 1, 1]], [4, [0, 0, 1, 8]], [4, [0, 0, 1, 20]], [4, [0, 0, 2, 7]], [4, [0, 0, 2, 19]], [4, [0, 0, 2, 20]], [4, [0, 0, 7, 8]], [4, [0, 0, 7, 15]], [4, [0, 0, 7, 19]], [4, [0, 0, 7, 20]], [4, [0, 0, 8, 20]], [4, [0, 0, 11, 15]], [4, [0, 0, 11, 20]], [4, [0, 0, 12, 15]], [4, [0, 0, 12, 20]], [4, [0, 0, 19, 20]], [4, [0, 1, 1, 7]], [4, [0, 1, 1, 20]], [4, [0, 1, 2, 15]], [4, [0, 1, 2, 20]], [4, [0, 1, 7, 8]], [4, [0, 1, 7, 15]], [4, [0, 1, 7, 20]], [4, [0, 1, 8, 15]], [4, [0, 1, 8, 20]], [4, [0, 1, 13, 15]], [4, [0, 1, 13, 20]], [4, [0, 1, 15, 19]], [4, [0, 1, 19, 20]], [4, [0, 2, 2, 15]], [4, [0, 2, 7, 14]], [4, [0, 2, 11, 15]], [4, [0, 2, 11, 20]], [4, [0, 2, 12, 15]], [4, [0, 2, 12, 20]], [4, [0, 2, 13, 15]], [4, [0, 2, 13, 20]], [4, [0, 2, 14, 19]], [4, [0, 2, 19, 20]], [4, [0, 7, 8, 19]], [4, [0, 7, 11, 15]], [4, [0, 7, 11, 20]], [4, [0, 7, 12, 15]], [4, [0, 7, 12, 20]], [4, [0, 7, 13, 15]], [4, [0, 7, 13, 20]], [4, [0, 7, 15, 17]], [4, [0, 7, 15, 18]], [4, [0, 7, 17, 20]], [4, [0, 7, 18, 20]], [4, [0, 7, 19, 20]], [4, [0, 8, 13, 15]], [4, [0, 8, 13, 20]], [4, [0, 15, 17, 19]], [4, [0, 15, 18, 19]], [4, [0, 17, 19, 20]], [4, [0, 18, 19, 20]], [4, [1, 1, 13, 15]], [4, [1, 1, 13, 20]], [4, [1, 2, 13, 15]], [4, [1, 2, 13, 20]], [4, [1, 7, 13, 15]], [4, [1, 7, 13, 20]], [4, [1, 8, 13, 15]], [4, [1, 8, 13, 20]], [4, [2, 2, 13, 15]], [4, [2, 2, 13, 20]], [4, [7, 8, 13, 15]], [4, [7, 8, 13, 20]], [4, [15]], [4, [20]], [5, [0]], [5, [0, 0, 7, 17]], [5, [0, 0, 7, 18]], [5, [0, 0, 7, 23]], [5, [0, 0, 8, 13]], [5, [0, 0, 13, 13]], [5, [0, 7, 13, 17]], [5, [0, 7, 13, 18]], [5, [0, 7, 16, 17]], [5, [0, 7, 16, 18]], [5, [0, 7, 17, 23]], [5, [0, 7, 18, 23]], [5, [0, 8, 13, 13]], [5, [2, 2, 17, 23]], [5, [2, 2, 18, 23]], [5, [2, 7, 17, 23]], [5, [2, 7, 18, 23]], [5, [8]], [5, [13]], [5, [23]], [6, [0, 0, 7, 17]], [6, [0, 0, 7, 18]], [6, [0, 0, 7, 22]], [6, [0, 0, 8, 16]], [6, [0, 0, 8, 22]], [6, [0, 0, 13, 16]], [6, [0, 0, 13, 22]], [6, [0, 7, 13, 17]], [6, [0, 7, 13, 18]], [6, [0, 7, 16, 17]], [6, [0, 7, 16, 18]], [6, [0, 7, 17, 22]], [6, [0, 7, 18, 22]], [6, [0, 8, 13, 16]], [6, [0, 8, 13, 22]], [6, [0, 13, 13, 16]], [6, [0, 13, 13, 22]], [6, [2, 2, 17, 22]], [6, [2, 2, 18, 22]], [6, [2, 7, 17, 22]], [6, [2, 7, 18, 22]], [6, [8, 13, 13, 16]], [6, [8, 13, 13, 22]], [6, [16]], [7, [0, 0, 1, 7]], [7, [0, 0, 1, 15]], [7, [0, 0, 1, 17]], [7, [0, 0, 1, 18]], [7, [0, 0, 1, 19]], [7, [0, 0, 1, 20]], [7, [0, 0, 1, 21]], [7, [0, 0, 2, 2]], [7, [0, 0, 2, 3]], [7, [0, 0, 2, 7]], [7, [0, 0, 2, 13]], [7, [0, 0, 3, 8]], [7, [0, 0, 7, 13]], [7, [0, 0, 7, 17]], [7, [0, 0, 7, 18]], [7, [0, 0, 8, 13]], [7, [0, 0, 8, 17]], [7, [0, 0, 8, 18]], [7, [0, 0, 17, 19]], [7, [0, 0, 18, 19]], [7, [0, 1, 2, 7]], [7, [0, 1, 2, 11]], [7, [0, 1, 2, 12]], [7, [0, 1, 2, 13]], [7, [0, 1, 2, 15]], [7, [0, 1, 7, 8]], [7, [0, 1, 7, 13]], [7, [0, 1, 8, 11]], [7, [0, 1, 8, 12]], [7, [0, 1, 8, 13]], [7, [0, 1, 8, 19]], [7, [0, 1, 13, 15]], [7, [1]], [7, [1, 2, 7, 13]], [7, [1, 2, 13, 15]], [7, [1, 7, 8, 13]], [7, [1, 8, 13, 15]], [7, [2]], [7, [7]], [7, [15]], [7, [17]], [7, [18]], [7, [19]], [8, [0]], [8, [0, 0, 1, 2]], [8, [0, 0, 1, 7]], [8, [0, 0, 1, 15]], [8, [0, 0, 1, 17]], [8, [0, 0, 1, 18]], [8, [0, 0, 1, 19]], [8, [0, 0, 2, 2]], [8, [0, 0, 2, 3]], [8, [0, 0, 2, 5]], [8, [0, 0, 2, 11]], [8, [0, 0, 2, 12]], [8, [0, 0, 2, 15]], [8, [0, 0, 3, 8]], [8, [0, 0, 5, 20]], [8, [0, 0, 5, 21]], [8, [0, 0, 7, 8]], [8, [0, 0, 7, 17]], [8, [0, 0, 7, 18]], [8, [0, 0, 8, 11]], [8, [0, 0, 8, 12]], [8, [0, 0, 8, 17]], [8, [0, 0, 8, 18]], [8, [0, 0, 8, 19]], [8, [0, 0, 13, 15]], [8, [0, 0, 17, 19]], [8, [0, 0, 18, 19]], [8, [0, 1, 2, 2]], [8, [0, 1, 2, 3]], [8, [0, 1, 2, 5]], [8, [0, 1, 2, 7]], [8, [0, 1, 2, 13]], [8, [0, 1, 3, 8]], [8, [0, 1, 5, 7]], [8, [0, 1, 5, 15]], [8, [0, 1, 5, 17]], [8, [0, 1, 5, 18]], [8, [0, 1, 5, 19]], [8, [0, 1, 7, 13]], [8, [0, 1, 7, 17]], [8, [0, 1, 7, 18]], [8, [0, 1, 8, 13]], [8, [0, 1, 8, 17]], [8, [0, 1, 8, 18]], [8, [0, 1, 17, 19]], [8, [0, 1, 18, 19]], [8, [0, 2, 2, 5]], [8, [0, 2, 3, 5]], [8, [0, 2, 5, 11]], [8, [0, 2, 5, 12]], [8, [0, 2, 5, 15]], [8, [0, 2, 7, 13]], [8, [0, 2, 13, 15]], [8, [0, 3, 5, 8]], [8, [0, 5, 7, 8]], [8, [0, 5, 7, 17]], [8, [0, 5, 7, 18]], [8, [0, 5, 8, 11]], [8, [0, 5, 8, 12]], [8, [0, 5, 8, 17]], [8, [0, 5, 8, 18]], [8, [0, 5, 8, 19]], [8, [0, 5, 13, 15]], [8, [0, 5, 17, 19]], [8, [0, 5, 18, 19]], [8, [0, 7, 8, 13]], [8, [0, 8, 13, 15]], [8, [1, 2, 2, 5]], [8, [1, 2, 3, 5]], [8, [1, 2, 5, 7]], [8, [1, 2, 5, 13]], [8, [1, 3, 5, 8]], [8, [1, 5, 7, 13]], [8, [1, 5, 7, 17]], [8, [1, 5, 7, 18]], [8, [1, 5, 8, 13]], [8, [1, 5, 8, 17]], [8, [1, 5, 8, 18]], [8, [1, 5, 17, 19]], [8, [1, 5, 18, 19]], [8, [2]], [8, [2, 5, 7, 13]], [8, [2, 5, 13, 15]], [8, [5]], [8, [5, 7, 8, 13]], [8, [5, 8, 13, 15]], [8, [20]], [8, [21]], [10, [0]], [10, [0, 0, 1, 1]], [10, [0, 0, 1, 2]], [10, [0, 0, 1, 7]], [10, [0, 0, 1, 13]], [10, [0, 0, 1, 19]], [10, [0, 0, 2, 13]], [10, [0, 0, 2, 15]], [10, [0, 0, 3, 11]], [10, [0, 0, 3, 12]], [10, [0, 0, 7, 13]], [10, [0, 0, 7, 15]], [10, [0, 0, 7, 20]], [10, [0, 0, 7, 21]], [10, [0, 1, 1, 3]], [10, [0, 1, 1, 13]], [10, [0, 1, 1, 17]], [10, [0, 1, 1, 18]], [10, [0, 1, 1, 20]], [10, [0, 1, 1, 21]], [10, [0, 1, 2, 3]], [10, [0, 1, 2, 13]], [10, [0, 1, 2, 17]], [10, [0, 1, 2, 18]], [10, [0, 1, 2, 20]], [10, [0, 1, 2, 21]], [10, [0, 1, 3, 11]], [10, [0, 1, 3, 12]], [10, [0, 1, 7, 13]], [10, [0, 1, 13, 15]], [10, [0, 2, 3, 3]], [10, [0, 2, 3, 11]], [10, [0, 2, 3, 12]], [10, [0, 2, 7, 17]], [10, [0, 2, 7, 18]], [10, [0, 2, 7, 20]], [10, [0, 2, 7, 21]], [10, [0, 2, 13, 15]], [10, [0, 7, 13, 15]], [10, [0, 7, 13, 17]], [10, [0, 7, 13, 18]], [10, [1, 1, 2, 14]], [10, [1, 1, 2, 15]], [10, [1, 1, 7, 17]], [10, [1, 1, 7, 18]], [10, [1, 1, 13, 14]], [10, [1, 1, 13, 15]], [10, [1, 1, 17, 19]], [10, [1, 1, 18, 19]], [10, [1, 2, 2, 14]], [10, [1, 2, 2, 15]], [10, [1, 2, 7, 14]], [10, [1, 2, 7, 15]], [10, [1, 2, 7, 17]], [10, [1, 2, 7, 18]], [10, [1, 2, 13, 17]], [10, [1, 2, 13, 18]], [10, [1, 7, 13, 14]], [10, [1, 7, 13, 15]], [10, [2, 2, 13, 14]], [10, [2, 2, 13, 15]], [10, [2, 7, 13, 14]], [10, [2, 7, 13, 15]], [10, [11]], [10, [12]], [10, [17]], [10, [18]], [11, [0]], [11, [0, 0, 1, 1]], [11, [0, 0, 1, 2]], [11, [0, 0, 1, 8]], [11, [0, 0, 1, 13]], [11, [0, 0, 1, 15]], [11, [0, 0, 2, 2]], [11, [0, 0, 2, 11]], [11, [0, 0, 2, 12]], [11, [0, 0, 2, 13]], [11, [0, 0, 8, 13]], [11, [0, 0, 8, 15]], [11, [0, 0, 11, 15]], [11, [0, 0, 12, 15]], [11, [0, 0, 13, 15]], [11, [0, 0, 17, 22]], [11, [0, 0, 17, 23]], [11, [0, 0, 18, 22]], [11, [0, 0, 18, 23]], [11, [0, 1, 1, 13]], [11, [0, 1, 1, 17]], [11, [0, 1, 1, 18]], [11, [0, 1, 1, 20]], [11, [0, 1, 1, 21]], [11, [0, 1, 2, 13]], [11, [0, 1, 8, 13]], [11, [0, 1, 8, 17]], [11, [0, 1, 8, 18]], [11, [0, 1, 8, 20]], [11, [0, 1, 8, 21]], [11, [0, 1, 13, 15]], [11, [0, 2, 2, 13]], [11, [0, 2, 17, 19]], [11, [0, 2, 18, 19]], [11, [0, 2, 19, 20]], [11, [0, 2, 19, 21]], [11, [0, 8, 13, 15]], [11, [1]], [11, [1, 1, 2, 14]], [11, [1, 1, 2, 15]], [11, [1, 1, 2, 17]], [11, [1, 1, 2, 18]], [11, [1, 1, 8, 14]], [11, [1, 1, 8, 15]], [11, [1, 1, 13, 14]], [11, [1, 1, 13, 15]], [11, [1, 1, 13, 17]], [11, [1, 1, 13, 18]], [11, [1, 2, 2, 14]], [11, [1, 2, 2, 15]], [11, [1, 2, 2, 17]], [11, [1, 2, 2, 18]], [11, [1, 2, 8, 17]], [11, [1, 2, 8, 18]], [11, [1, 2, 13, 17]], [11, [1, 2, 13, 18]], [11, [1, 8, 13, 14]], [11, [1, 8, 13, 15]], [11, [1, 8, 13, 17]], [11, [1, 8, 13, 18]], [11, [2]], [11, [2, 2, 13, 14]], [11, [2, 2, 13, 15]], [11, [2, 2, 13, 17]], [11, [2, 2, 13, 18]], [11, [11]], [11, [12]], [11, [15]], [11, [20]], [11, [21]], [12, [0]], [12, [0, 0, 1, 1]], [12, [0, 0, 1, 2]], [12, [0, 0, 1, 7]], [12, [0, 0, 1, 13]], [12, [0, 0, 1, 15]], [12, [0, 0, 2, 13]], [12, [0, 0, 2, 15]], [12, [0, 0, 3, 11]], [12, [0, 0, 3, 12]], [12, [0, 0, 7, 13]], [12, [0, 0, 7, 15]], [12, [0, 1, 1, 3]], [12, [0, 1, 1, 13]], [12, [0, 1, 1, 17]], [12, [0, 1, 1, 18]], [12, [0, 1, 1, 20]], [12, [0, 1, 1, 21]], [12, [0, 1, 2, 3]], [12, [0, 1, 2, 13]], [12, [0, 1, 2, 17]], [12, [0, 1, 2, 18]], [12, [0, 1, 2, 20]], [12, [0, 1, 2, 21]], [12, [0, 1, 3, 11]], [12, [0, 1, 3, 12]], [12, [0, 1, 7, 13]], [12, [0, 1, 13, 15]], [12, [0, 2, 3, 3]], [12, [0, 2, 3, 11]], [12, [0, 2, 3, 12]], [12, [0, 2, 13, 15]], [12, [0, 7, 13, 15]], [12, [0, 7, 17, 19]], [12, [0, 7, 18, 19]], [12, [0, 7, 19, 20]], [12, [0, 7, 19, 21]], [12, [1]], [12, [1, 1, 7, 14]], [12, [1, 1, 7, 15]], [12, [1, 1, 7, 17]], [12, [1, 1, 7, 18]], [12, [1, 1, 13, 17]], [12, [1, 1, 13, 18]], [12, [1, 2, 7, 14]], [12, [1, 2, 7, 15]], [12, [1, 2, 7, 17]], [12, [1, 2, 7, 18]], [12, [1, 2, 13, 17]], [12, [1, 2, 13, 18]], [12, [2, 7, 13, 14]], [12, [2, 7, 13, 15]], [12, [11]], [12, [12]], [12, [14]], [12, [15]], [13, [0]], [13, [0, 0, 2, 11]], [13, [0, 0, 2, 12]], [13, [0, 0, 3, 3]], [13, [0, 1, 1, 2]], [13, [0, 1, 2, 8]], [13, [0, 1, 2, 11]], [13, [0, 1, 2, 12]], [13, [0, 2, 2, 8]], [13, [0, 2, 2, 11]], [13, [0, 2, 2, 12]], [13, [0, 2, 3, 3]], [13, [0, 2, 7, 11]], [13, [0, 2, 7, 12]], [13, [0, 2, 8, 11]], [13, [0, 2, 8, 12]], [13, [0, 2, 11, 15]], [13, [0, 2, 12, 15]], [13, [0, 3, 3, 8]], [13, [0, 3, 3, 15]], [13, [2, 3, 3, 7]], [13, [2, 3, 3, 15]], [14, [0, 0, 2, 3]], [14, [0, 0, 2, 9]], [14, [0, 0, 3, 3]], [14, [0, 0, 3, 9]], [14, [0, 0, 3, 11]], [14, [0, 0, 3, 12]], [14, [0, 0, 9, 11]], [14, [0, 0, 9, 12]], [14, [0, 1, 1, 3]], [14, [0, 1, 1, 9]], [14, [0, 1, 3, 8]], [14, [0, 1, 3, 11]], [14, [0, 1, 3, 12]], [14, [0, 1, 8, 9]], [14, [0, 1, 9, 11]], [14, [0, 1, 9, 12]], [14, [0, 2, 3, 3]], [14, [0, 2, 3, 9]], [14, [0, 2, 3, 11]], [14, [0, 2, 3, 12]], [14, [0, 2, 3, 15]], [14, [0, 2, 9, 11]], [14, [0, 2, 9, 12]], [14, [0, 2, 9, 15]], [14, [0, 3, 3, 8]], [14, [0, 3, 3, 15]], [14, [0, 3, 7, 11]], [14, [0, 3, 7, 12]], [14, [0, 3, 8, 9]], [14, [0, 3, 8, 11]], [14, [0, 3, 8, 12]], [14, [0, 3, 9, 15]], [14, [0, 3, 11, 15]], [14, [0, 3, 12, 15]], [14, [0, 7, 9, 11]], [14, [0, 7, 9, 12]], [14, [0, 8, 9, 11]], [14, [0, 8, 9, 12]], [14, [0, 9, 11, 15]], [14, [0, 9, 12, 15]], [14, [2, 2, 3, 7]], [14, [2, 2, 3, 15]], [14, [2, 2, 7, 9]], [14, [2, 2, 9, 15]], [14, [2, 3, 3, 7]], [14, [2, 3, 3, 15]], [14, [2, 3, 7, 9]], [14, [2, 3, 9, 15]], [15, [0]], [15, [0, 0, 2, 2]], [15, [0, 0, 3, 11]], [15, [0, 0, 3, 12]], [15, [0, 1, 1, 3]], [15, [0, 1, 3, 8]], [15, [0, 1, 3, 11]], [15, [0, 1, 3, 12]], [15, [0, 2, 2, 3]], [15, [0, 2, 2, 8]], [15, [0, 2, 2, 15]], [15, [0, 2, 3, 8]], [15, [0, 2, 3, 11]], [15, [0, 2, 3, 12]], [15, [0, 3, 7, 11]], [15, [0, 3, 7, 12]], [15, [0, 3, 8, 11]], [15, [0, 3, 8, 12]], [15, [0, 3, 11, 15]], [15, [0, 3, 12, 15]], [15, [7]], [15, [15]], [16, [0, 0, 2, 2]], [16, [0, 0, 2, 3]], [16, [0, 0, 2, 9]], [16, [0, 0, 2, 11]], [16, [0, 0, 2, 12]], [16, [0, 0, 3, 9]], [16, [0, 0, 9, 11]], [16, [0, 0, 9, 12]], [16, [0, 1, 1, 2]], [16, [0, 1, 1, 9]], [16, [0, 1, 2, 8]], [16, [0, 1, 2, 11]], [16, [0, 1, 2, 12]], [16, [0, 1, 8, 9]], [16, [0, 1, 9, 11]], [16, [0, 1, 9, 12]], [16, [0, 2, 2, 3]], [16, [0, 2, 2, 11]], [16, [0, 2, 2, 12]], [16, [0, 2, 2, 15]], [16, [0, 2, 3, 8]], [16, [0, 2, 3, 9]], [16, [0, 2, 3, 15]], [16, [0, 2, 7, 11]], [16, [0, 2, 7, 12]], [16, [0, 2, 8, 11]], [16, [0, 2, 8, 12]], [16, [0, 2, 9, 11]], [16, [0, 2, 9, 12]], [16, [0, 2, 9, 15]], [16, [0, 2, 11, 15]], [16, [0, 2, 12, 15]], [16, [0, 3, 8, 9]], [16, [0, 3, 9, 15]], [16, [0, 7, 9, 11]], [16, [0, 7, 9, 12]], [16, [0, 8, 9, 11]], [16, [0, 8, 9, 12]], [16, [0, 9, 11, 15]], [16, [0, 9, 12, 15]], [16, [2, 2, 3, 7]], [16, [2, 2, 3, 15]], [16, [2, 2, 7, 9]], [16, [2, 2, 9, 15]], [16, [2, 3, 7, 9]], [16, [2, 3, 9, 15]], [16, [7]], [16, [15]], [17, [0]], [17, [0, 0, 1, 1]], [17, [0, 0, 1, 8]], [17, [0, 0, 2, 8]], [17, [0, 0, 2, 12]], [17, [0, 0, 3, 12]], [17, [0, 1, 1, 2]], [17, [0, 1, 1, 3]], [17, [0, 1, 1, 4]], [17, [0, 1, 1, 8]], [17, [0, 1, 1, 12]], [17, [0, 1, 2, 12]], [17, [0, 1, 3, 8]], [17, [0, 1, 4, 8]], [17, [0, 1, 8, 12]], [17, [0, 2, 2, 7]], [17, [0, 2, 2, 12]], [17, [0, 2, 2, 15]], [17, [0, 2, 3, 8]], [17, [0, 2, 4, 8]], [17, [0, 2, 7, 12]], [17, [0, 2, 12, 15]], [17, [0, 3, 12, 15]], [17, [1, 1, 2, 3]], [17, [1, 1, 2, 4]], [17, [1, 1, 2, 12]], [17, [1, 1, 3, 8]], [17, [1, 1, 4, 8]], [17, [1, 1, 8, 12]], [17, [1, 2, 3, 12]], [17, [1, 3, 8, 12]], [17, [2, 2, 3, 7]], [17, [2, 2, 3, 15]], [17, [2, 2, 4, 7]], [17, [2, 2, 4, 15]], [17, [2, 2, 7, 12]], [17, [2, 2, 12, 15]], [17, [2, 3, 7, 12]], [17, [2, 3, 12, 15]], [17, [3]], [17, [4]], [17, [12]], [18, [0]], [18, [0, 0, 1, 1]], [18, [0, 0, 1, 8]], [18, [0, 0, 2, 8]], [18, [0, 0, 2, 11]], [18, [0, 0, 3, 11]], [18, [0, 1, 1, 2]], [18, [0, 1, 1, 3]], [18, [0, 1, 1, 4]], [18, [0, 1, 1, 8]], [18, [0, 1, 1, 11]], [18, [0, 1, 2, 11]], [18, [0, 1, 3, 8]], [18, [0, 1, 4, 8]], [18, [0, 1, 8, 11]], [18, [0, 2, 2, 7]], [18, [0, 2, 2, 11]], [18, [0, 2, 2, 15]], [18, [0, 2, 3, 8]], [18, [0, 2, 4, 8]], [18, [0, 2, 7, 11]], [18, [0, 2, 11, 15]], [18, [0, 3, 11, 15]], [18, [1, 1, 2, 3]], [18, [1, 1, 2, 4]], [18, [1, 1, 2, 11]], [18, [1, 1, 3, 8]], [18, [1, 1, 4, 8]], [18, [1, 1, 8, 11]], [18, [1, 2, 3, 11]], [18, [1, 3, 8, 11]], [18, [2, 2, 3, 7]], [18, [2, 2, 3, 15]], [18, [2, 2, 4, 7]], [18, [2, 2, 4, 15]], [18, [2, 2, 7, 11]], [18, [2, 2, 11, 15]], [18, [2, 3, 7, 11]], [18, [2, 3, 11, 15]], [18, [3]], [18, [4]], [18, [11]], [19, [0]], [19, [0, 0, 1, 1]], [19, [0, 0, 1, 8]], [19, [0, 0, 2, 8]], [19, [0, 1, 1, 2]], [19, [0, 1, 1, 3]], [19, [0, 1, 1, 4]], [19, [0, 1, 1, 8]], [19, [0, 1, 3, 8]], [19, [0, 1, 4, 8]], [19, [0, 2, 2, 7]], [19, [0, 2, 2, 15]], [19, [0, 2, 3, 8]], [19, [0, 2, 4, 8]], [19, [1, 1, 2, 3]], [19, [1, 1, 2, 4]], [19, [1, 1, 3, 8]], [19, [1, 1, 4, 8]], [19, [2, 2, 3, 7]], [19, [2, 2, 3, 15]], [19, [2, 2, 4, 7]], [19, [2, 2, 4, 15]], [19, [3]], [19, [4]], [20, [0]], [20, [0, 0, 1, 1]], [20, [0, 0, 1, 8]], [20, [0, 0, 2, 8]], [20, [0, 1, 1, 2]], [20, [0, 1, 1, 3]], [20, [0, 1, 1, 4]], [20, [0, 1, 1, 8]], [20, [0, 1, 3, 8]], [20, [0, 1, 4, 8]], [20, [0, 2, 2, 7]], [20, [0, 2, 2, 15]], [20, [0, 2, 3, 8]], [20, [0, 2, 4, 8]], [20, [1, 1, 2, 3]], [20, [1, 1, 2, 4]], [20, [1, 1, 3, 8]], [20, [1, 1, 4, 8]], [20, [2, 2, 3, 7]], [20, [2, 2, 3, 15]], [20, [2, 2, 4, 7]], [20, [2, 2, 4, 15]], [20, [3]], [20, [4]], [21, [0]], [21, [0, 0, 1, 7]], [21, [0, 0, 1, 15]], [21, [0, 0, 1, 17]], [21, [0, 0, 1, 18]], [21, [0, 0, 1, 19]], [21, [0, 0, 1, 20]], [21, [0, 0, 1, 21]], [21, [0, 0, 2, 2]], [21, [0, 0, 2, 3]], [21, [0, 0, 2, 11]], [21, [0, 0, 2, 12]], [21, [0, 0, 2, 15]], [21, [0, 0, 3, 8]], [21, [0, 0, 7, 8]], [21, [0, 0, 7, 17]], [21, [0, 0, 7, 18]], [21, [0, 0, 8, 11]], [21, [0, 0, 8, 12]], [21, [0, 0, 8, 17]], [21, [0, 0, 8, 18]], [21, [0, 0, 8, 19]], [21, [0, 0, 13, 15]], [21, [0, 0, 17, 19]], [21, [0, 0, 18, 19]], [21, [0, 1, 1, 2]], [21, [0, 1, 1, 7]], [21, [0, 1, 1, 15]], [21, [0, 1, 1, 17]], [21, [0, 1, 1, 18]], [21, [0, 1, 1, 19]], [21, [0, 1, 2, 7]], [21, [0, 1, 2, 11]], [21, [0, 1, 2, 12]], [21, [0, 1, 2, 13]], [21, [0, 1, 2, 15]], [21, [0, 1, 7, 8]], [21, [0, 1, 7, 13]], [21, [0, 1, 8, 11]], [21, [0, 1, 8, 12]], [21, [0, 1, 8, 13]], [21, [0, 1, 8, 19]], [21, [0, 1, 13, 15]], [21, [0, 2, 7, 13]], [21, [0, 2, 13, 15]], [21, [0, 7, 8, 13]], [21, [0, 8, 13, 15]], [21, [1]], [21, [1, 1, 2, 2]], [21, [1, 1, 2, 3]], [21, [1, 1, 2, 7]], [21, [1, 1, 2, 13]], [21, [1, 1, 3, 8]], [21, [1, 1, 7, 13]], [21, [1, 1, 7, 17]], [21, [1, 1, 7, 18]], [21, [1, 1, 8, 13]], [21, [1, 1, 8, 17]], [21, [1, 1, 8, 18]], [21, [1, 1, 17, 19]], [21, [1, 1, 18, 19]], [21, [1, 2, 7, 13]], [21, [1, 2, 13, 15]], [21, [1, 7, 8, 13]], [21, [1, 8, 13, 15]], [21, [2]], [21, [20]], [21, [21]], [22, [0]], [22, [0, 0, 2, 20]], [22, [0, 0, 2, 21]], [22, [0, 0, 7, 17]], [22, [0, 0, 7, 18]], [22, [0, 0, 15, 17]], [22, [0, 0, 15, 18]], [22, [0, 0, 17, 22]], [22, [0, 0, 17, 23]], [22, [0, 0, 18, 22]], [22, [0, 0, 18, 23]], [22, [0, 1, 1, 17]], [22, [0, 1, 1, 18]], [22, [0, 1, 8, 17]], [22, [0, 1, 8, 18]], [22, [0, 2, 7, 20]], [22, [0, 2, 7, 21]], [22, [0, 2, 17, 19]], [22, [0, 2, 18, 19]], [22, [0, 2, 19, 20]], [22, [0, 2, 19, 21]], [22, [0, 7, 7, 13]], [22, [0, 7, 13, 13]], [22, [1, 1, 2, 8]], [22, [1, 1, 2, 15]], [22, [1, 1, 2, 17]], [22, [1, 1, 2, 18]], [22, [1, 1, 7, 8]], [22, [1, 1, 7, 15]], [22, [1, 1, 7, 17]], [22, [1, 1, 7, 18]], [22, [1, 1, 8, 13]], [22, [1, 1, 13, 15]], [22, [1, 2, 2, 8]], [22, [1, 2, 2, 15]], [22, [1, 2, 2, 17]], [22, [1, 2, 2, 18]], [22, [1, 2, 7, 17]], [22, [1, 2, 7, 18]], [22, [1, 2, 8, 17]], [22, [1, 2, 8, 18]], [22, [1, 7, 8, 13]], [22, [1, 7, 8, 17]], [22, [1, 7, 8, 18]], [22, [1, 7, 13, 15]], [22, [2]], [22, [2, 2, 7, 17]], [22, [2, 2, 7, 18]], [22, [2, 2, 8, 13]], [22, [2, 2, 13, 15]], [22, [7]], [22, [7, 7, 8, 13]], [22, [7, 8, 13, 13]], [22, [8]], [22, [15]], [22, [17]], [22, [18]], [23, [0, 0, 1, 1]], [23, [0, 0, 1, 2]], [23, [0, 0, 1, 7]], [23, [0, 0, 1, 8]], [23, [0, 0, 1, 13]], [23, [0, 0, 2, 2]], [23, [0, 0, 2, 11]], [23, [0, 0, 2, 12]], [23, [0, 0, 2, 13]], [23, [0, 0, 2, 20]], [23, [0, 0, 2, 21]], [23, [0, 0, 7, 8]], [23, [0, 0, 7, 11]], [23, [0, 0, 7, 12]], [23, [0, 0, 7, 13]], [23, [0, 0, 7, 17]], [23, [0, 0, 7, 18]], [23, [0, 0, 8, 13]], [23, [0, 0, 14, 17]], [23, [0, 0, 14, 18]], [23, [0, 1, 1, 13]], [23, [0, 1, 1, 20]], [23, [0, 1, 1, 21]], [23, [0, 1, 2, 13]], [23, [0, 1, 7, 13]], [23, [0, 1, 8, 13]], [23, [0, 1, 8, 20]], [23, [0, 1, 8, 21]], [23, [0, 2, 2, 13]], [23, [0, 2, 14, 20]], [23, [0, 2, 14, 21]], [23, [0, 7, 8, 13]], [23, [1]], [23, [1, 1, 2, 8]], [23, [1, 1, 2, 14]], [23, [1, 1, 7, 8]], [23, [1, 1, 7, 14]], [23, [1, 1, 8, 13]], [23, [1, 1, 13, 14]], [23, [1, 2, 2, 8]], [23, [1, 2, 2, 14]], [23, [1, 7, 8, 13]], [23, [1, 7, 13, 14]], [23, [2, 2, 8, 13]], [23, [2, 2, 13, 14]], [23, [8]], [23, [11]], [23, [12]], [23, [14]], [23, [17]], [23, [18]], [23, [20]], [23, [21]], [24, [0, 0, 1, 8]], [24, [0, 0, 1, 15]], [24, [0, 0, 7, 20]], [24, [0, 0, 7, 21]], [24, [0, 0, 13, 17]], [24, [0, 0, 13, 18]], [24, [0, 0, 14, 17]], [24, [0, 0, 14, 18]], [24, [0, 2, 7, 17]], [24, [0, 2, 7, 18]], [24, [0, 2, 7, 20]], [24, [0, 2, 7, 21]], [24, [0, 2, 13, 17]], [24, [0, 2, 13, 18]], [24, [0, 2, 14, 17]], [24, [0, 2, 14, 18]], [24, [0, 7, 8, 17]], [24, [0, 7, 8, 18]], [24, [0, 7, 8, 20]], [24, [0, 7, 8, 21]], [24, [0, 7, 13, 17]], [24, [0, 7, 13, 18]], [24, [1]], [24, [1, 1, 2, 14]], [24, [1, 1, 2, 15]], [24, [1, 1, 7, 14]], [24, [1, 1, 7, 15]], [24, [1, 1, 8, 17]], [24, [1, 1, 8, 18]], [24, [1, 1, 13, 14]], [24, [1, 1, 13, 15]], [24, [1, 1, 13, 17]], [24, [1, 1, 13, 18]], [24, [1, 2, 2, 14]], [24, [1, 2, 2, 15]], [24, [1, 7, 13, 14]], [24, [1, 7, 13, 15]], [24, [2, 2, 13, 14]], [24, [2, 2, 13, 15]], [24, [14]], [24, [15]], [24, [17]], [24, [18]], [25, [0, 0, 2, 2]], [25, [0, 0, 2, 11]], [25, [0, 0, 2, 12]], [25, [0, 0, 3, 3]], [25, [0, 0, 3, 11]], [25, [0, 0, 3, 12]], [25, [0, 1, 1, 2]], [25, [0, 1, 1, 3]], [25, [0, 1, 2, 8]], [25, [0, 1, 2, 11]], [25, [0, 1, 2, 12]], [25, [0, 1, 3, 8]], [25, [0, 1, 3, 11]], [25, [0, 1, 3, 12]], [25, [0, 2, 2, 3]], [25, [0, 2, 2, 11]], [25, [0, 2, 2, 12]], [25, [0, 2, 2, 15]], [25, [0, 2, 3, 3]], [25, [0, 2, 3, 8]], [25, [0, 2, 3, 11]], [25, [0, 2, 3, 12]], [25, [0, 2, 7, 11]], [25, [0, 2, 7, 12]], [25, [0, 2, 8, 11]], [25, [0, 2, 8, 12]], [25, [0, 2, 11, 15]], [25, [0, 2, 12, 15]], [25, [0, 3, 3, 8]], [25, [0, 3, 3, 15]], [25, [0, 3, 7, 11]], [25, [0, 3, 7, 12]], [25, [0, 3, 8, 11]], [25, [0, 3, 8, 12]], [25, [0, 3, 11, 15]], [25, [0, 3, 12, 15]], [25, [2, 3, 3, 7]], [25, [2, 3, 3, 15]], [25, [7]], [25, [15]], [26, [0, 0, 2, 11]], [26, [0, 0, 3, 11]], [26, [0, 1, 1, 11]], [26, [0, 1, 2, 11]], [26, [0, 1, 8, 11]], [26, [0, 2, 2, 11]], [26, [0, 2, 7, 11]], [26, [0, 2, 11, 15]], [26, [0, 3, 11, 15]], [26, [1, 1, 2, 11]], [26, [1, 1, 8, 11]], [26, [1, 2, 3, 11]], [26, [1, 3, 8, 11]], [26, [2, 2, 7, 11]], [26, [2, 2, 11, 15]], [26, [2, 3, 7, 11]], [26, [2, 3, 11, 15]], [26, [11]], [27, [0]], [27, [0, 0, 8, 13]], [27, [0, 0, 13, 13]], [27, [0, 7, 17, 22]], [27, [0, 7, 17, 23]], [27, [0, 7, 18, 22]], [27, [0, 7, 18, 23]], [27, [0, 8, 13, 13]], [27, [8]], [27, [13]], [28, [0]], [28, [0, 0, 7, 13]], [28, [0, 0, 7, 14]], [28, [0, 0, 7, 18]], [28, [0, 0, 7, 22]], [28, [0, 0, 7, 23]], [28, [0, 0, 8, 8]], [28, [0, 0, 8, 19]], [28, [0, 0, 13, 13]], [28, [0, 0, 13, 14]], [28, [0, 0, 13, 18]], [28, [0, 0, 13, 19]], [28, [0, 0, 13, 22]], [28, [0, 0, 13, 23]], [28, [0, 0, 14, 22]], [28, [0, 0, 14, 23]], [28, [0, 0, 18, 19]], [28, [0, 0, 18, 22]], [28, [0, 0, 18, 23]], [28, [0, 1, 1, 7]], [28, [0, 1, 1, 13]], [28, [0, 1, 1, 14]], [28, [0, 1, 1, 18]], [28, [0, 1, 7, 8]], [28, [0, 1, 8, 13]], [28, [0, 1, 8, 14]], [28, [0, 1, 8, 18]], [28, [0, 2, 7, 13]], [28, [0, 2, 7, 14]], [28, [0, 2, 7, 18]], [28, [0, 2, 8, 8]], [28, [0, 2, 8, 19]], [28, [0, 2, 13, 13]], [28, [0, 2, 13, 14]], [28, [0, 2, 13, 18]], [28, [0, 2, 13, 19]], [28, [0, 2, 18, 19]], [28, [0, 7, 7, 13]], [28, [0, 7, 8, 13]], [28, [0, 7, 8, 14]], [28, [0, 7, 8, 18]], [28, [0, 7, 8, 19]], [28, [0, 7, 13, 14]], [28, [0, 7, 13, 19]], [28, [0, 7, 18, 19]], [28, [0, 7, 18, 22]], [28, [0, 7, 18, 23]], [28, [1, 1, 2, 7]], [28, [1, 1, 2, 13]], [28, [1, 1, 2, 14]], [28, [1, 1, 2, 18]], [28, [1, 1, 7, 7]], [28, [1, 1, 7, 13]], [28, [1, 1, 7, 14]], [28, [1, 1, 7, 18]], [28, [1, 1, 8, 13]], [28, [1, 1, 8, 14]], [28, [1, 1, 8, 18]], [28, [1, 1, 8, 19]], [28, [1, 1, 13, 13]], [28, [1, 1, 13, 14]], [28, [1, 1, 13, 19]], [28, [1, 1, 18, 19]], [28, [1, 2, 2, 7]], [28, [1, 2, 2, 13]], [28, [1, 2, 2, 14]], [28, [1, 2, 2, 18]], [28, [1, 2, 7, 7]], [28, [1, 2, 7, 8]], [28, [1, 2, 7, 13]], [28, [1, 2, 7, 14]], [28, [1, 2, 7, 18]], [28, [1, 2, 8, 13]], [28, [1, 2, 8, 14]], [28, [1, 2, 8, 18]], [28, [1, 7, 7, 8]], [28, [1, 7, 8, 13]], [28, [1, 7, 8, 14]], [28, [1, 7, 8, 18]], [28, [2]], [28, [2, 2, 7, 7]], [28, [2, 2, 7, 13]], [28, [2, 2, 7, 14]], [28, [2, 2, 7, 18]], [28, [7, 7, 8, 13]], [28, [7, 8, 13, 13]], [28, [7, 8, 13, 18]], [28, [13]], [28, [14]], [28, [18]], [29, [0, 0, 7, 13]], [29, [0, 0, 7, 14]], [29, [0, 0, 7, 17]], [29, [0, 0, 7, 22]], [29, [0, 0, 7, 23]], [29, [0, 0, 8, 8]], [29, [0, 0, 8, 19]], [29, [0, 0, 13, 13]], [29, [0, 0, 13, 14]], [29, [0, 0, 13, 17]], [29, [0, 0, 13, 19]], [29, [0, 0, 13, 22]], [29, [0, 0, 13, 23]], [29, [0, 0, 14, 22]], [29, [0, 0, 14, 23]], [29, [0, 0, 17, 19]], [29, [0, 0, 17, 22]], [29, [0, 0, 17, 23]], [29, [0, 1, 1, 7]], [29, [0, 1, 1, 13]], [29, [0, 1, 1, 14]], [29, [0, 1, 1, 17]], [29, [0, 1, 7, 8]], [29, [0, 1, 8, 13]], [29, [0, 1, 8, 14]], [29, [0, 1, 8, 17]], [29, [0, 2, 7, 13]], [29, [0, 2, 7, 14]], [29, [0, 2, 7, 17]], [29, [0, 2, 8, 8]], [29, [0, 2, 8, 19]], [29, [0, 2, 13, 13]], [29, [0, 2, 13, 14]], [29, [0, 2, 13, 17]], [29, [0, 2, 13, 19]], [29, [0, 2, 17, 19]], [29, [0, 7, 7, 14]], [29, [0, 7, 7, 17]], [29, [0, 7, 8, 13]], [29, [0, 7, 8, 14]], [29, [0, 7, 8, 17]], [29, [0, 7, 8, 19]], [29, [0, 7, 13, 13]], [29, [0, 7, 13, 17]], [29, [0, 7, 13, 19]], [29, [0, 7, 17, 19]], [29, [0, 7, 17, 22]], [29, [0, 7, 17, 23]], [29, [0, 13, 13, 14]], [29, [0, 13, 13, 17]], [29, [1, 1, 2, 7]], [29, [1, 1, 2, 13]], [29, [1, 1, 2, 14]], [29, [1, 1, 2, 17]], [29, [1, 1, 7, 7]], [29, [1, 1, 7, 13]], [29, [1, 1, 7, 14]], [29, [1, 1, 7, 17]], [29, [1, 1, 8, 13]], [29, [1, 1, 8, 14]], [29, [1, 1, 8, 17]], [29, [1, 1, 8, 19]], [29, [1, 1, 13, 13]], [29, [1, 1, 13, 14]], [29, [1, 1, 13, 19]], [29, [1, 1, 17, 19]], [29, [1, 2, 2, 7]], [29, [1, 2, 2, 13]], [29, [1, 2, 2, 14]], [29, [1, 2, 2, 17]], [29, [1, 2, 7, 7]], [29, [1, 2, 7, 8]], [29, [1, 2, 7, 13]], [29, [1, 2, 7, 14]], [29, [1, 2, 7, 17]], [29, [1, 2, 8, 13]], [29, [1, 2, 8, 14]], [29, [1, 2, 8, 17]], [29, [1, 7, 7, 8]], [29, [1, 7, 8, 13]], [29, [1, 7, 8, 14]], [29, [1, 7, 8, 17]], [29, [2, 2, 7, 7]], [29, [2, 2, 7, 13]], [29, [2, 2, 7, 14]], [29, [2, 2, 7, 17]], [29, [2, 13, 13, 14]], [29, [2, 13, 13, 17]], [29, [7]], [29, [7, 7, 8, 14]], [29, [7, 7, 8, 17]], [29, [7, 8, 13, 14]], [29, [7, 13, 13, 14]], [29, [7, 13, 13, 17]], [29, [13]], [29, [14]], [29, [17]], [30, [0, 0, 7, 13]], [30, [0, 0, 7, 14]], [30, [0, 0, 7, 22]], [30, [0, 0, 7, 23]], [30, [0, 0, 8, 8]], [30, [0, 0, 8, 19]], [30, [0, 0, 13, 13]], [30, [0, 0, 13, 14]], [30, [0, 0, 13, 19]], [30, [0, 0, 13, 22]], [30, [0, 0, 13, 23]], [30, [0, 0, 14, 22]], [30, [0, 0, 14, 23]], [30, [0, 1, 1, 7]], [30, [0, 1, 1, 13]], [30, [0, 1, 1, 14]], [30, [0, 1, 7, 8]], [30, [0, 1, 8, 13]], [30, [0, 1, 8, 14]], [30, [0, 2, 7, 13]], [30, [0, 2, 7, 14]], [30, [0, 2, 8, 8]], [30, [0, 2, 8, 19]], [30, [0, 2, 13, 13]], [30, [0, 2, 13, 14]], [30, [0, 2, 13, 19]], [30, [0, 7, 7, 14]], [30, [0, 7, 8, 13]], [30, [0, 7, 8, 14]], [30, [0, 7, 8, 19]], [30, [0, 7, 13, 13]], [30, [0, 7, 13, 19]], [30, [0, 13, 13, 14]], [30, [1, 1, 2, 7]], [30, [1, 1, 2, 13]], [30, [1, 1, 2, 14]], [30, [1, 1, 7, 7]], [30, [1, 1, 7, 13]], [30, [1, 1, 7, 14]], [30, [1, 1, 8, 13]], [30, [1, 1, 8, 14]], [30, [1, 1, 8, 19]], [30, [1, 1, 13, 13]], [30, [1, 1, 13, 14]], [30, [1, 1, 13, 19]], [30, [1, 2, 2, 7]], [30, [1, 2, 2, 13]], [30, [1, 2, 2, 14]], [30, [1, 2, 7, 7]], [30, [1, 2, 7, 8]], [30, [1, 2, 7, 13]], [30, [1, 2, 7, 14]], [30, [1, 2, 8, 13]], [30, [1, 2, 8, 14]], [30, [1, 7, 7, 8]], [30, [1, 7, 8, 13]], [30, [1, 7, 8, 14]], [30, [2, 2, 7, 7]], [30, [2, 2, 7, 13]], [30, [2, 2, 7, 14]], [30, [2, 13, 13, 14]], [30, [7]], [30, [7, 7, 8, 14]], [30, [7, 8, 13, 14]], [30, [7, 13, 13, 14]], [30, [13]], [30, [14]], [31, [0]], [31, [0, 0, 7, 13]], [31, [0, 0, 7, 14]], [31, [0, 0, 7, 22]], [31, [0, 0, 7, 23]], [31, [0, 0, 8, 8]], [31, [0, 0, 8, 19]], [31, [0, 0, 13, 13]], [31, [0, 0, 13, 14]], [31, [0, 0, 13, 19]], [31, [0, 0, 13, 22]], [31, [0, 0, 13, 23]], [31, [0, 0, 14, 22]], [31, [0, 0, 14, 23]], [31, [0, 1, 1, 7]], [31, [0, 1, 1, 13]], [31, [0, 1, 1, 14]], [31, [0, 1, 7, 8]], [31, [0, 1, 8, 13]], [31, [0, 1, 8, 14]], [31, [0, 2, 7, 13]], [31, [0, 2, 7, 14]], [31, [0, 2, 8, 8]], [31, [0, 2, 8, 19]], [31, [0, 2, 13, 13]], [31, [0, 2, 13, 14]], [31, [0, 2, 13, 19]], [31, [0, 7, 7, 13]], [31, [0, 7, 7, 17]], [31, [0, 7, 8, 13]], [31, [0, 7, 8, 14]], [31, [0, 7, 8, 19]], [31, [0, 7, 13, 14]], [31, [0, 7, 13, 17]], [31, [0, 7, 13, 19]], [31, [0, 13, 13, 17]], [31, [1, 1, 2, 7]], [31, [1, 1, 2, 13]], [31, [1, 1, 2, 14]], [31, [1, 1, 7, 7]], [31, [1, 1, 7, 13]], [31, [1, 1, 7, 14]], [31, [1, 1, 8, 13]], [31, [1, 1, 8, 14]], [31, [1, 1, 8, 19]], [31, [1, 1, 13, 13]], [31, [1, 1, 13, 14]], [31, [1, 1, 13, 19]], [31, [1, 2, 2, 7]], [31, [1, 2, 2, 13]], [31, [1, 2, 2, 14]], [31, [1, 2, 7, 7]], [31, [1, 2, 7, 8]], [31, [1, 2, 7, 13]], [31, [1, 2, 7, 14]], [31, [1, 2, 8, 13]], [31, [1, 2, 8, 14]], [31, [1, 7, 7, 8]], [31, [1, 7, 8, 13]], [31, [1, 7, 8, 14]], [31, [2]], [31, [2, 2, 7, 7]], [31, [2, 2, 7, 13]], [31, [2, 2, 7, 14]], [31, [2, 13, 13, 17]], [31, [7, 7, 8, 13]], [31, [7, 7, 8, 17]], [31, [7, 8, 13, 13]], [31, [7, 8, 13, 17]], [31, [7, 13, 13, 17]], [31, [13]], [31, [14]], [32, [0, 0, 2, 20]], [32, [0, 0, 2, 21]], [32, [0, 0, 13, 17]], [32, [0, 0, 13, 18]], [32, [0, 0, 15, 17]], [32, [0, 0, 15, 18]], [32, [0, 2, 7, 17]], [32, [0, 2, 7, 18]], [32, [0, 2, 7, 20]], [32, [0, 2, 7, 21]], [32, [0, 2, 13, 17]], [32, [0, 2, 13, 18]], [32, [0, 2, 14, 17]], [32, [0, 2, 14, 18]], [32, [0, 2, 14, 20]], [32, [0, 2, 14, 21]], [32, [0, 7, 8, 17]], [32, [0, 7, 8, 18]], [32, [0, 7, 13, 17]], [32, [0, 7, 13, 18]], [32, [1, 1, 2, 8]], [32, [1, 1, 2, 15]], [32, [1, 1, 7, 8]], [32, [1, 1, 7, 15]], [32, [1, 1, 8, 13]], [32, [1, 1, 8, 17]], [32, [1, 1, 8, 18]], [32, [1, 1, 13, 15]], [32, [1, 1, 13, 17]], [32, [1, 1, 13, 18]], [32, [1, 2, 2, 8]], [32, [1, 2, 2, 15]], [32, [1, 7, 8, 13]], [32, [1, 7, 13, 15]], [32, [2, 2, 8, 13]], [32, [2, 2, 13, 15]], [32, [8]], [32, [15]], [33, [0, 0, 1, 8]], [33, [0, 0, 1, 15]], [33, [0, 0, 2, 20]], [33, [0, 0, 2, 21]], [33, [0, 0, 7, 20]], [33, [0, 0, 7, 21]], [33, [0, 0, 14, 17]], [33, [0, 0, 14, 18]], [33, [0, 0, 15, 17]], [33, [0, 0, 15, 18]], [33, [0, 2, 14, 20]], [33, [0, 2, 14, 21]], [33, [0, 7, 8, 20]], [33, [0, 7, 8, 21]], [33, [1]], [33, [1, 1, 2, 8]], [33, [1, 1, 2, 14]], [33, [1, 1, 7, 8]], [33, [1, 1, 7, 14]], [33, [1, 1, 8, 13]], [33, [1, 1, 13, 14]], [33, [1, 2, 2, 8]], [33, [1, 2, 2, 14]], [33, [1, 7, 8, 13]], [33, [1, 7, 13, 14]], [33, [2, 2, 8, 13]], [33, [2, 2, 13, 14]], [33, [8]], [33, [14]], [33, [17]], [33, [18]], [34, [0]], [34, [0, 0, 1, 1]], [34, [0, 0, 1, 8]], [34, [0, 0, 2, 7]], [34, [0, 0, 2, 19]], [34, [0, 0, 7, 8]], [34, [0, 0, 7, 15]], [34, [0, 0, 7, 19]], [34, [0, 0, 11, 15]], [34, [0, 0, 12, 15]], [34, [0, 1, 1, 7]], [34, [0, 1, 2, 15]], [34, [0, 1, 7, 8]], [34, [0, 1, 7, 15]], [34, [0, 1, 8, 15]], [34, [0, 1, 13, 15]], [34, [0, 1, 15, 19]], [34, [0, 2, 2, 15]], [34, [0, 2, 7, 14]], [34, [0, 2, 11, 15]], [34, [0, 2, 12, 15]], [34, [0, 2, 13, 15]], [34, [0, 2, 14, 19]], [34, [0, 7, 8, 19]], [34, [0, 7, 11, 15]], [34, [0, 7, 12, 15]], [34, [0, 7, 13, 15]], [34, [0, 7, 15, 17]], [34, [0, 7, 15, 18]], [34, [0, 8, 13, 15]], [34, [0, 15, 17, 19]], [34, [0, 15, 18, 19]], [34, [1, 1, 13, 15]], [34, [1, 2, 13, 15]], [34, [1, 7, 13, 15]], [34, [1, 8, 13, 15]], [34, [2, 2, 13, 15]], [34, [7, 8, 13, 15]], [34, [15]], [35, [0]], [35, [0, 0, 1, 2]], [35, [0, 0, 1, 7]], [35, [0, 0, 1, 8]], [35, [0, 0, 1, 13]], [35, [0, 0, 1, 19]], [35, [0, 0, 2, 2]], [35, [0, 0, 2, 7]], [35, [0, 0, 2, 11]], [35, [0, 0, 2, 12]], [35, [0, 0, 2, 13]], [35, [0, 0, 2, 19]], [35, [0, 0, 7, 11]], [35, [0, 0, 7, 12]], [35, [0, 0, 7, 13]], [35, [0, 0, 7, 15]], [35, [0, 0, 7, 17]], [35, [0, 0, 7, 18]], [35, [0, 0, 7, 19]], [35, [0, 0, 8, 13]], [35, [0, 0, 11, 20]], [35, [0, 0, 12, 20]], [35, [0, 0, 17, 19]], [35, [0, 0, 18, 19]], [35, [0, 1, 1, 7]], [35, [0, 1, 1, 13]], [35, [0, 1, 1, 15]], [35, [0, 1, 1, 20]], [35, [0, 1, 2, 13]], [35, [0, 1, 2, 20]], [35, [0, 1, 7, 8]], [35, [0, 1, 7, 13]], [35, [0, 1, 7, 20]], [35, [0, 1, 8, 13]], [35, [0, 1, 8, 15]], [35, [0, 1, 13, 20]], [35, [0, 1, 19, 20]], [35, [0, 2, 2, 13]], [35, [0, 2, 2, 20]], [35, [0, 2, 7, 14]], [35, [0, 2, 11, 20]], [35, [0, 2, 12, 20]], [35, [0, 2, 13, 20]], [35, [0, 2, 14, 19]], [35, [0, 7, 8, 13]], [35, [0, 7, 8, 15]], [35, [0, 7, 8, 19]], [35, [0, 7, 8, 20]], [35, [0, 7, 11, 20]], [35, [0, 7, 12, 20]], [35, [0, 7, 13, 20]], [35, [0, 7, 17, 20]], [35, [0, 7, 18, 20]], [35, [0, 8, 13, 20]], [35, [0, 17, 19, 20]], [35, [0, 18, 19, 20]], [35, [1, 1, 13, 20]], [35, [1, 2, 13, 20]], [35, [1, 7, 13, 20]], [35, [1, 8, 13, 20]], [35, [2, 2, 13, 20]], [35, [7, 8, 13, 20]], [35, [11]], [35, [12]], [35, [15]], [36, [0, 0, 7, 17]], [36, [0, 0, 7, 18]], [36, [0, 0, 8, 16]], [36, [0, 0, 13, 16]], [36, [0, 7, 13, 17]], [36, [0, 7, 13, 18]], [36, [0, 7, 16, 17]], [36, [0, 7, 16, 18]], [36, [0, 8, 13, 16]], [36, [0, 13, 13, 16]], [36, [8, 13, 13, 16]], [36, [16]], [37, [0]], [37, [0, 0, 7, 17]], [37, [0, 0, 7, 18]], [37, [0, 0, 8, 13]], [37, [0, 0, 8, 22]], [37, [0, 0, 13, 13]], [37, [0, 0, 13, 22]], [37, [0, 7, 13, 17]], [37, [0, 7, 13, 18]], [37, [0, 7, 16, 17]], [37, [0, 7, 16, 18]], [37, [0, 8, 13, 13]], [37, [0, 8, 13, 22]], [37, [0, 13, 13, 22]], [37, [8]], [37, [8, 13, 13, 22]], [37, [13]], [37, [22]], [38, [0]], [38, [0, 0, 7, 17]], [38, [0, 0, 13, 17]], [38, [0, 0, 17, 19]], [38, [0, 0, 17, 22]], [38, [0, 0, 17, 23]], [38, [0, 1, 1, 17]], [38, [0, 1, 8, 17]], [38, [0, 2, 7, 17]], [38, [0, 2, 13, 17]], [38, [0, 2, 17, 19]], [38, [0, 7, 7, 13]], [38, [0, 7, 7, 14]], [38, [0, 7, 8, 17]], [38, [0, 7, 13, 13]], [38, [0, 7, 13, 14]], [38, [0, 7, 17, 19]], [38, [0, 7, 17, 22]], [38, [0, 7, 17, 23]], [38, [0, 13, 13, 14]], [38, [1, 1, 2, 17]], [38, [1, 1, 7, 17]], [38, [1, 1, 8, 17]], [38, [1, 1, 17, 19]], [38, [1, 2, 2, 17]], [38, [1, 2, 7, 17]], [38, [1, 2, 8, 17]], [38, [1, 7, 8, 17]], [38, [2]], [38, [2, 2, 7, 17]], [38, [2, 13, 13, 14]], [38, [7]], [38, [7, 7, 8, 13]], [38, [7, 7, 8, 14]], [38, [7, 8, 13, 13]], [38, [7, 8, 13, 14]], [38, [7, 8, 13, 17]], [38, [7, 13, 13, 14]], [38, [17]], [39, [0, 0, 1, 1]], [39, [0, 0, 1, 2]], [39, [0, 0, 1, 7]], [39, [0, 0, 1, 13]], [39, [0, 0, 1, 19]], [39, [0, 0, 1, 20]], [39, [0, 0, 2, 2]], [39, [0, 0, 2, 11]], [39, [0, 0, 2, 12]], [39, [0, 0, 2, 13]], [39, [0, 0, 2, 20]], [39, [0, 0, 7, 8]], [39, [0, 0, 7, 11]], [39, [0, 0, 7, 12]], [39, [0, 0, 7, 13]], [39, [0, 0, 7, 17]], [39, [0, 0, 7, 18]], [39, [0, 0, 7, 20]], [39, [0, 0, 8, 13]], [39, [0, 0, 8, 20]], [39, [0, 0, 11, 15]], [39, [0, 0, 12, 15]], [39, [0, 0, 17, 19]], [39, [0, 0, 18, 19]], [39, [0, 0, 19, 20]], [39, [0, 1, 1, 13]], [39, [0, 1, 1, 15]], [39, [0, 1, 2, 13]], [39, [0, 1, 2, 15]], [39, [0, 1, 7, 13]], [39, [0, 1, 7, 15]], [39, [0, 1, 8, 13]], [39, [0, 1, 8, 20]], [39, [0, 1, 13, 15]], [39, [0, 1, 15, 19]], [39, [0, 2, 2, 13]], [39, [0, 2, 2, 15]], [39, [0, 2, 2, 20]], [39, [0, 2, 11, 15]], [39, [0, 2, 12, 15]], [39, [0, 2, 13, 15]], [39, [0, 2, 19, 20]], [39, [0, 7, 8, 13]], [39, [0, 7, 8, 15]], [39, [0, 7, 8, 20]], [39, [0, 7, 11, 15]], [39, [0, 7, 12, 15]], [39, [0, 7, 13, 15]], [39, [0, 7, 15, 17]], [39, [0, 7, 15, 18]], [39, [0, 7, 19, 20]], [39, [0, 8, 13, 15]], [39, [0, 15, 17, 19]], [39, [0, 15, 18, 19]], [39, [1, 1, 13, 15]], [39, [1, 2, 13, 15]], [39, [1, 7, 13, 15]], [39, [1, 8, 13, 15]], [39, [2, 2, 13, 15]], [39, [7, 8, 13, 15]], [39, [11]], [39, [12]], [39, [20]], [40, [0]], [40, [0, 0, 7, 22]], [40, [0, 0, 8, 13]], [40, [0, 0, 8, 16]], [40, [0, 0, 13, 13]], [40, [0, 0, 13, 16]], [40, [0, 7, 17, 22]], [40, [0, 7, 18, 22]], [40, [0, 8, 13, 13]], [40, [0, 8, 13, 16]], [40, [0, 13, 13, 16]], [40, [2, 2, 17, 22]], [40, [2, 2, 18, 22]], [40, [2, 7, 17, 22]], [40, [2, 7, 18, 22]], [40, [8]], [40, [8, 13, 13, 16]], [40, [13]], [40, [16]], [40, [22]]]}

==> anc/controlled/identification_artifacts/pair_0_17_lower1.json <==
{"graph": {"n": 24, "edges": [[0, 4], [0, 5], [0, 6], [0, 13], [0, 22], [0, 23], [1, 5], [1, 6], [1, 7], [1, 8], [2, 7], [2, 8], [2, 9], [2, 10], [3, 9], [3, 10], [3, 11], [3, 12], [4, 11], [4, 12], [5, 6], [7, 14], [7, 15], [8, 19], [9, 10], [11, 12], [13, 17], [13, 18], [14, 17], [14, 18], [14, 19], [15, 19], [15, 20], [15, 21], [16, 20], [16, 21], [16, 22], [16, 23], [17, 18], [20, 21], [22, 23]]}, "coefficient_degree": 1, "kind": "f2-roots-obstruction-v1", "status": "OPEN", "values": [[], [0, 4, 4], [0, 5, 5], [0, 0, 6], [0, 13, 13], [0, 22, 22], [0, 0, 23], [0, 1, 5], [0, 4, 11], [0, 4, 12], [0, 5, 6], [0, 17, 17], [0, 18, 18], [0, 14, 17], [0, 14, 18], [0, 16, 22], [0, 22, 23], [1, 5, 5], [1, 1, 6], [1, 7, 7], [1, 8, 8], [1, 2, 7], [1, 2, 8], [1, 5, 6], [1, 14, 14], [1, 15, 15], [1, 19, 19], [1, 14, 17], [1, 14, 18], [1, 20, 20], [1, 21, 21], [1, 16, 20], [1, 16, 21], [2, 7, 7], [2, 8, 8], [2, 9, 9], [2, 2, 10], [2, 3, 9], [2, 14, 14], [2, 15, 15], [2, 19, 19], [2, 9, 10], [2, 14, 17], [2, 14, 18], [2, 20, 20], [2, 21, 21], [2, 16, 20], [2, 16, 21], [3, 9, 9], [3, 3, 10], [3, 11, 11], [3, 3, 12], [3, 4, 11], [3, 9, 10], [3, 11, 12], [4, 11, 11], [4, 4, 12], [4, 11, 12], [5, 6, 6], [4, 4, 6], [6, 13, 13], [6, 22, 22], [6, 23, 23], [6, 7, 7], [6, 8, 8], [2, 6, 7], [2, 6, 8], [4, 6, 11], [4, 6, 12], [6, 14, 14], [6, 15, 15], [6, 19, 19], [6, 17, 17], [6, 18, 18], [6, 20, 20], [6, 21, 21], [6, 16, 20], [6, 16, 21], [6, 16, 22], [6, 16, 23], [7, 14, 14], [7, 15, 15], [7, 14, 17], [7, 14, 18], [7, 14, 19], [7, 15, 19], [7, 20, 20], [7, 21, 21], [7, 16, 20], [7, 16, 21], [8, 19, 19], [8, 14, 19], [8, 15, 19], [9, 10, 10], [1, 7, 10], [7, 7, 10], [1, 8, 10], [8, 8, 10], [10, 11, 11], [10, 12, 12], [4, 10, 11], [4, 10, 12], [10, 14, 14], [10, 15, 15], [10, 19, 19], [10, 14, 17], [10, 14, 18], [10, 20, 20], [10, 21, 21], [10, 16, 20], [10, 16, 21], [0, 0, 11], [5, 5, 11], [6, 6, 11], [11, 13, 13], [11, 22, 22], [11, 23, 23], [1, 5, 11], [1, 6, 11], [11, 12, 12], [11, 17, 17], [11, 18, 18], [11, 14, 17], [11, 14, 18], [11, 16, 22], [11, 16, 23], [2, 9, 12], [9, 9, 12], [2, 10, 12], [10, 10, 12], [13, 17, 17], [13, 13, 18], [13, 14, 17], [13, 17, 18], [14, 19, 19], [14, 17, 17], [14, 14, 18], [14, 15, 19], [14, 17, 18], [15, 19, 19], [15, 20, 20], [15, 15, 21], [15, 16, 20], [15, 20, 21], [16, 22, 22], [16, 20, 20], [16, 16, 21], [16, 16, 23], [16, 20, 21], [16, 22, 23], [1, 7, 17], [7, 7, 17], [2, 7, 17], [15, 15, 17], [17, 18, 18], [15, 17, 19], [17, 20, 20], [17, 21, 21], [16, 17, 20], [16, 17, 21], [0, 0, 18], [4, 4, 18], [5, 5, 18], [6, 6, 18], [18, 22, 22], [18, 23, 23], [1, 5, 18], [1, 6, 18], [4, 11, 18], [4, 12, 18], [14, 18, 19], [16, 18, 22], [16, 18, 23], [1, 7, 19], [7, 7, 19], [2, 7, 19], [13, 18, 19], [18, 18, 19], [17, 18, 19], [20, 21, 21], [1, 7, 21], [7, 7, 21], [2, 7, 21], [14, 14, 21], [8, 19, 21], [19, 19, 21], [14, 17, 21], [14, 18, 21], [16, 21, 22], [16, 21, 23], [22, 23, 23], [15, 21, 22], [21, 21, 22], [20, 21, 22], [4, 4, 23], [5, 5, 23], [6, 6, 23], [13, 13, 23], [1, 5, 23], [1, 6, 23], [4, 11, 23], [4, 12, 23], [17, 17, 23], [18, 18, 23], [14, 17, 23], [14, 18, 23], [15, 20, 23], [20, 20, 23], [20, 21, 23]], "stats": {"rows": 984, "rank": 935, "columns": 1362, "seconds": 0.004828399978578091, "solver": "sparse rows and derivation DAG"}}

==> anc/controlled/identification_artifacts/pair_0_17_upper.json <==
{"kind": "f2-roots-refutation-v1", "graph": {"n": 24, "edges": [[0, 4], [0, 5], [0, 6], [0, 13], [0, 22], [0, 23], [1, 5], [1, 6], [1, 7], [1, 8], [2, 7], [2, 8], [2, 9], [2, 10], [3, 9], [3, 10], [3, 11], [3, 12], [4, 11], [4, 12], [5, 6], [7, 14], [7, 15], [8, 19], [9, 10], [11, 12], [13, 17], [13, 18], [14, 17], [14, 18], [14, 19], [15, 19], [15, 20], [15, 21], [16, 20], [16, 21], [16, 22], [16, 23], [17, 18], [20, 21], [22, 23]]}, "coefficient_degree": 4, "terms": [[0, [0, 0, 7, 11]], [0, [0, 0, 7, 12]], [0, [0, 1, 1, 11]], [0, [0, 1, 1, 12]], [0, [0, 1, 8, 11]], [0, [0, 1, 8, 12]], [0, [0, 2, 2, 11]], [0, [0, 2, 2, 12]], [0, [0, 2, 8, 11]], [0, [0, 2, 8, 12]], [0, [1, 1, 2, 11]], [0, [1, 1, 2, 12]], [0, [1, 1, 8, 11]], [0, [1, 1, 8, 12]], [0, [11]], [0, [12]], [1, [0, 0, 2, 11]], [1, [0, 0, 2, 12]], [1, [0, 0, 2, 22]], [1, [0, 0, 2, 23]], [1, [0, 0, 7, 22]], [1, [0, 0, 7, 23]], [1, [0, 0, 8, 11]], [1, [0, 0, 8, 12]], [1, [0, 0, 8, 22]], [1, [0, 0, 8, 23]], [1, [0, 0, 14, 22]], [1, [0, 0, 14, 23]], [1, [0, 0, 15, 22]], [1, [0, 0, 15, 23]], [1, [0, 1, 1, 8]], [1, [0, 1, 1, 14]], [1, [0, 1, 1, 15]], [1, [1, 1, 2, 3]], [1, [1, 1, 2, 14]], [1, [1, 1, 2, 15]], [1, [1, 1, 3, 8]], [1, [1, 1, 7, 14]], [1, [1, 1, 7, 15]], [1, [7]], [2, [0, 0, 1, 7]], [2, [0, 0, 1, 8]], [2, [0, 0, 1, 14]], [2, [0, 0, 1, 15]], [2, [0, 0, 5, 7]], [2, [0, 0, 5, 8]], [2, [0, 0, 5, 14]], [2, [0, 0, 5, 15]], [2, [0, 1, 1, 8]], [2, [0, 1, 1, 14]], [2, [0, 1, 1, 15]], [2, [0, 1, 2, 3]], [2, [0, 1, 2, 11]], [2, [0, 1, 2, 12]], [2, [0, 1, 2, 14]], [2, [0, 1, 2, 15]], [2, [0, 1, 2, 22]], [2, [0, 1, 2, 23]], [2, [0, 1, 3, 8]], [2, [0, 1, 5, 8]], [2, [0, 1, 5, 14]], [2, [0, 1, 5, 15]], [2, [0, 1, 7, 14]], [2, [0, 1, 7, 15]], [2, [0, 1, 7, 22]], [2, [0, 1, 7, 23]], [2, [0, 1, 8, 11]], [2, [0, 1, 8, 12]], [2, [0, 1, 8, 22]], [2, [0, 1, 8, 23]], [2, [0, 1, 14, 22]], [2, [0, 1, 14, 23]], [2, [0, 1, 15, 22]], [2, [0, 1, 15, 23]], [2, [0, 2, 3, 5]], [2, [0, 2, 5, 11]], [2, [0, 2, 5, 12]], [2, [0, 2, 5, 14]], [2, [0, 2, 5, 15]], [2, [0, 2, 5, 22]], [2, [0, 2, 5, 23]], [2, [0, 3, 5, 8]], [2, [0, 5, 7, 14]], [2, [0, 5, 7, 15]], [2, [0, 5, 7, 22]], [2, [0, 5, 7, 23]], [2, [0, 5, 8, 11]], [2, [0, 5, 8, 12]], [2, [0, 5, 8, 22]], [2, [0, 5, 8, 23]], [2, [0, 5, 14, 22]], [2, [0, 5, 14, 23]], [2, [0, 5, 15, 22]], [2, [0, 5, 15, 23]], [2, [1, 1, 2, 3]], [2, [1, 1, 2, 14]], [2, [1, 1, 2, 15]], [2, [1, 1, 3, 8]], [2, [1, 1, 7, 14]], [2, [1, 1, 7, 15]], [2, [1, 2, 3, 5]], [2, [1, 2, 5, 14]], [2, [1, 2, 5, 15]], [2, [1, 3, 5, 8]], [2, [1, 5, 7, 14]], [2, [1, 5, 7, 15]], [3, [0, 0, 7, 7]], [3, [0, 0, 7, 14]], [3, [0, 0, 8, 14]], [3, [0, 1, 1, 14]], [3, [0, 1, 8, 14]], [3, [0, 2, 2, 14]], [3, [0, 2, 8, 14]], [3, [0, 7, 7, 8]], [3, [0, 7, 8, 14]], [3, [1, 1, 2, 14]], [3, [1, 1, 7, 14]], [3, [1, 2, 8, 14]], [3, [1, 7, 8, 14]], [3, [2]], [3, [2, 2, 7, 7]], [3, [2, 7, 7, 14]], [3, [7, 7, 8, 14]], [3, [8]], [4, [0]], [4, [0, 0, 2, 20]], [4, [0, 0, 2, 21]], [4, [0, 0, 7, 15]], [4, [0, 0, 7, 16]], [4, [0, 0, 7, 20]], [4, [0, 0, 7, 21]], [4, [0, 0, 8, 15]], [4, [0, 0, 8, 16]], [4, [0, 0, 15, 16]], [4, [0, 0, 15, 20]], [4, [0, 0, 15, 23]], [4, [0, 0, 16, 20]], [4, [0, 1, 2, 23]], [4, [0, 1, 7, 23]], [4, [0, 1, 8, 23]], [4, [0, 1, 14, 23]], [4, [0, 1, 15, 23]], [4, [0, 2, 2, 23]], [4, [0, 2, 7, 23]], [4, [0, 7, 15, 16]], [4, [0, 7, 15, 20]], [4, [0, 7, 16, 16]], [4, [0, 7, 16, 20]], [4, [0, 8, 15, 16]], [4, [0, 8, 15, 20]], [4, [0, 8, 15, 23]], [4, [0, 8, 16, 20]], [4, [1, 2, 2, 23]], [4, [1, 7, 8, 23]], [4, [1, 8, 14, 23]], [4, [1, 8, 15, 23]], [4, [2, 2, 7, 23]], [4, [2, 2, 14, 23]], [4, [2, 2, 16, 16]], [4, [2, 7, 14, 23]], [4, [7]], [4, [7, 8, 14, 23]], [4, [8]], [4, [15]], [4, [16]], [4, [20]], [4, [21]], [4, [23]], [5, [0]], [5, [0, 0, 7, 15]], [5, [0, 0, 7, 22]], [5, [0, 0, 8, 15]], [5, [0, 0, 8, 16]], [5, [0, 0, 15, 16]], [5, [0, 0, 15, 20]], [5, [0, 0, 15, 22]], [5, [0, 0, 16, 21]], [5, [0, 0, 20, 22]], [5, [0, 0, 21, 22]], [5, [0, 1, 2, 22]], [5, [0, 1, 7, 22]], [5, [0, 1, 8, 22]], [5, [0, 1, 14, 22]], [5, [0, 1, 15, 22]], [5, [0, 2, 2, 16]], [5, [0, 2, 7, 22]], [5, [0, 2, 16, 20]], [5, [0, 2, 16, 21]], [5, [0, 2, 20, 22]], [5, [0, 2, 21, 22]], [5, [0, 7, 15, 16]], [5, [0, 7, 15, 20]], [5, [0, 7, 16, 16]], [5, [0, 7, 16, 21]], [5, [0, 7, 16, 22]], [5, [0, 7, 20, 22]], [5, [0, 7, 21, 22]], [5, [0, 8, 15, 16]], [5, [0, 8, 15, 20]], [5, [0, 8, 15, 22]], [5, [0, 8, 16, 20]], [5, [1, 2, 2, 22]], [5, [1, 7, 8, 22]], [5, [1, 8, 14, 22]], [5, [1, 8, 15, 22]], [5, [2, 2, 7, 22]], [5, [2, 2, 14, 22]], [5, [2, 2, 16, 16]], [5, [2, 2, 16, 22]], [5, [2, 7, 14, 22]], [5, [7]], [5, [7, 8, 14, 22]], [5, [8]], [5, [15]], [5, [16]], [5, [22]], [6, [0, 0, 1, 7]], [6, [0, 0, 2, 3]], [6, [0, 0, 2, 14]], [6, [0, 0, 2, 15]], [6, [0, 0, 3, 8]], [6, [0, 0, 7, 14]], [6, [0, 0, 7, 15]], [6, [0, 1, 2, 11]], [6, [0, 1, 2, 12]], [6, [0, 1, 2, 22]], [6, [0, 1, 2, 23]], [6, [0, 1, 7, 22]], [6, [0, 1, 7, 23]], [6, [0, 1, 8, 11]], [6, [0, 1, 8, 12]], [6, [0, 1, 8, 22]], [6, [0, 1, 8, 23]], [6, [0, 1, 14, 22]], [6, [0, 1, 14, 23]], [6, [0, 1, 15, 22]], [6, [0, 1, 15, 23]], [6, [8]], [6, [14]], [6, [15]], [7, [0, 0, 1, 8]], [7, [0, 0, 1, 14]], [7, [0, 0, 1, 15]], [7, [0, 0, 2, 3]], [7, [0, 0, 2, 11]], [7, [0, 0, 2, 12]], [7, [0, 0, 2, 14]], [7, [0, 0, 2, 15]], [7, [0, 0, 2, 22]], [7, [0, 0, 2, 23]], [7, [0, 0, 3, 8]], [7, [0, 0, 5, 7]], [7, [0, 0, 5, 8]], [7, [0, 0, 5, 14]], [7, [0, 0, 5, 15]], [7, [0, 0, 7, 14]], [7, [0, 0, 7, 15]], [7, [0, 0, 7, 22]], [7, [0, 0, 7, 23]], [7, [0, 0, 8, 11]], [7, [0, 0, 8, 12]], [7, [0, 0, 8, 22]], [7, [0, 0, 8, 23]], [7, [0, 0, 14, 22]], [7, [0, 0, 14, 23]], [7, [0, 0, 15, 22]], [7, [0, 0, 15, 23]], [7, [0, 1, 2, 3]], [7, [0, 1, 2, 14]], [7, [0, 1, 2, 15]], [7, [0, 1, 3, 8]], [7, [0, 1, 5, 8]], [7, [0, 1, 5, 14]], [7, [0, 1, 5, 15]], [7, [0, 1, 7, 14]], [7, [0, 1, 7, 15]], [7, [0, 2, 3, 5]], [7, [0, 2, 5, 11]], [7, [0, 2, 5, 12]], [7, [0, 2, 5, 14]], [7, [0, 2, 5, 15]], [7, [0, 2, 5, 22]], [7, [0, 2, 5, 23]], [7, [0, 3, 5, 8]], [7, [0, 5, 7, 14]], [7, [0, 5, 7, 15]], [7, [0, 5, 7, 22]], [7, [0, 5, 7, 23]], [7, [0, 5, 8, 11]], [7, [0, 5, 8, 12]], [7, [0, 5, 8, 22]], [7, [0, 5, 8, 23]], [7, [0, 5, 14, 22]], [7, [0, 5, 14, 23]], [7, [0, 5, 15, 22]], [7, [0, 5, 15, 23]], [7, [1, 2, 3, 5]], [7, [1, 2, 5, 14]], [7, [1, 2, 5, 15]], [7, [1, 3, 5, 8]], [7, [1, 5, 7, 14]], [7, [1, 5, 7, 15]], [7, [7]], [7, [8]], [7, [14]], [7, [15]], [9, [0]], [9, [0, 0, 1, 22]], [9, [0, 0, 1, 23]], [9, [0, 0, 2, 14]], [9, [0, 0, 2, 22]], [9, [0, 0, 2, 23]], [9, [0, 0, 3, 11]], [9, [0, 0, 3, 12]], [9, [0, 0, 7, 14]], [9, [0, 0, 7, 22]], [9, [0, 0, 7, 23]], [9, [0, 0, 13, 14]], [9, [0, 0, 14, 22]], [9, [0, 0, 14, 23]], [9, [0, 0, 15, 22]], [9, [0, 0, 15, 23]], [9, [0, 1, 1, 3]], [9, [0, 1, 1, 13]], [9, [0, 1, 1, 14]], [9, [0, 1, 1, 15]], [9, [0, 1, 2, 3]], [9, [0, 1, 2, 13]], [9, [0, 1, 3, 11]], [9, [0, 1, 3, 12]], [9, [0, 1, 7, 14]], [9, [0, 1, 7, 15]], [9, [0, 2, 2, 14]], [9, [0, 2, 2, 15]], [9, [0, 2, 3, 3]], [9, [0, 2, 3, 11]], [9, [0, 2, 3, 12]], [9, [0, 2, 7, 13]], [9, [0, 2, 7, 14]], [9, [0, 2, 7, 15]], [9, [0, 2, 13, 14]], [9, [1]], [9, [1, 1, 7, 13]], [9, [1, 1, 7, 14]], [9, [1, 1, 7, 15]], [9, [1, 1, 13, 14]], [9, [1, 2, 2, 14]], [9, [1, 2, 2, 15]], [9, [1, 2, 7, 13]], [9, [1, 2, 7, 14]], [9, [1, 2, 7, 15]], [9, [1, 2, 13, 14]], [9, [2]], [9, [7]], [9, [11]], [9, [12]], [9, [15]], [10, [0]], [10, [0, 0, 2, 2]], [10, [0, 0, 2, 14]], [10, [0, 0, 8, 14]], [10, [0, 0, 8, 22]], [10, [0, 0, 8, 23]], [10, [0, 0, 14, 22]], [10, [0, 0, 14, 23]], [10, [0, 1, 1, 13]], [10, [0, 1, 1, 14]], [10, [0, 1, 1, 15]], [10, [0, 1, 8, 13]], [10, [0, 1, 8, 14]], [10, [0, 1, 8, 15]], [10, [0, 2, 2, 14]], [10, [0, 2, 2, 15]], [10, [0, 2, 2, 20]], [10, [0, 2, 2, 21]], [10, [0, 2, 8, 13]], [10, [0, 2, 13, 14]], [10, [0, 2, 15, 20]], [10, [0, 2, 15, 21]], [10, [0, 8, 13, 14]], [10, [1, 1, 2, 13]], [10, [1, 1, 8, 14]], [10, [1, 1, 8, 15]], [10, [1, 1, 13, 14]], [10, [1, 2, 2, 14]], [10, [1, 2, 2, 15]], [10, [1, 2, 8, 13]], [10, [1, 8, 13, 14]], [10, [2, 2, 13, 14]], [10, [2, 2, 15, 20]], [10, [2, 2, 15, 21]], [10, [8]], [10, [13]], [10, [14]], [10, [15]], [10, [22]], [10, [23]], [11, [0]], [11, [0, 0, 1, 22]], [11, [0, 0, 1, 23]], [11, [0, 0, 2, 14]], [11, [0, 0, 2, 22]], [11, [0, 0, 2, 23]], [11, [0, 0, 3, 11]], [11, [0, 0, 3, 12]], [11, [0, 0, 7, 14]], [11, [0, 0, 7, 22]], [11, [0, 0, 7, 23]], [11, [0, 0, 13, 14]], [11, [0, 1, 1, 3]], [11, [0, 1, 1, 13]], [11, [0, 1, 2, 3]], [11, [0, 1, 2, 13]], [11, [0, 1, 3, 11]], [11, [0, 1, 3, 12]], [11, [0, 2, 3, 3]], [11, [0, 2, 3, 11]], [11, [0, 2, 3, 12]], [11, [0, 2, 7, 13]], [11, [0, 2, 7, 14]], [11, [0, 2, 7, 15]], [11, [0, 2, 13, 14]], [11, [1]], [11, [1, 1, 7, 13]], [11, [1, 1, 13, 14]], [11, [1, 2, 7, 13]], [11, [1, 2, 7, 14]], [11, [1, 2, 7, 15]], [11, [1, 2, 13, 14]], [11, [2]], [11, [7]], [11, [11]], [11, [12]], [11, [14]], [12, [0]], [12, [0, 0, 3, 3]], [12, [0, 1, 1, 2]], [12, [0, 1, 2, 8]], [12, [0, 1, 2, 11]], [12, [0, 1, 2, 12]], [12, [0, 2, 2, 8]], [12, [0, 2, 2, 11]], [12, [0, 2, 2, 12]], [12, [0, 2, 3, 3]], [12, [0, 2, 8, 11]], [12, [0, 2, 8, 12]], [12, [0, 3, 3, 7]], [12, [0, 3, 3, 8]], [12, [2, 2, 7, 11]], [12, [2, 2, 7, 12]], [13, [0, 0, 2, 3]], [13, [0, 0, 2, 9]], [13, [0, 0, 3, 3]], [13, [0, 0, 3, 9]], [13, [0, 1, 1, 3]], [13, [0, 1, 1, 9]], [13, [0, 1, 3, 8]], [13, [0, 1, 3, 11]], [13, [0, 1, 3, 12]], [13, [0, 1, 8, 9]], [13, [0, 1, 9, 11]], [13, [0, 1, 9, 12]], [13, [0, 2, 3, 3]], [13, [0, 2, 3, 7]], [13, [0, 2, 3, 9]], [13, [0, 2, 3, 11]], [13, [0, 2, 3, 12]], [13, [0, 2, 7, 9]], [13, [0, 2, 9, 11]], [13, [0, 2, 9, 12]], [13, [0, 3, 3, 7]], [13, [0, 3, 3, 8]], [13, [0, 3, 7, 9]], [13, [0, 3, 8, 9]], [13, [0, 3, 8, 11]], [13, [0, 3, 8, 12]], [13, [0, 8, 9, 11]], [13, [0, 8, 9, 12]], [13, [2, 3, 7, 11]], [13, [2, 3, 7, 12]], [13, [2, 7, 9, 11]], [13, [2, 7, 9, 12]], [14, [0]], [14, [0, 0, 2, 2]], [14, [0, 1, 1, 3]], [14, [0, 1, 3, 8]], [14, [0, 1, 3, 11]], [14, [0, 1, 3, 12]], [14, [0, 2, 2, 3]], [14, [0, 2, 2, 7]], [14, [0, 2, 2, 8]], [14, [0, 2, 3, 8]], [14, [0, 2, 3, 11]], [14, [0, 2, 3, 12]], [14, [0, 3, 8, 11]], [14, [0, 3, 8, 12]], [14, [2, 3, 7, 11]], [14, [2, 3, 7, 12]], [15, [0, 0, 2, 2]], [15, [0, 0, 2, 3]], [15, [0, 0, 2, 9]], [15, [0, 0, 3, 9]], [15, [0, 1, 1, 2]], [15, [0, 1, 1, 9]], [15, [0, 1, 2, 8]], [15, [0, 1, 2, 11]], [15, [0, 1, 2, 12]], [15, [0, 1, 8, 9]], [15, [0, 1, 9, 11]], [15, [0, 1, 9, 12]], [15, [0, 2, 2, 3]], [15, [0, 2, 2, 7]], [15, [0, 2, 2, 11]], [15, [0, 2, 2, 12]], [15, [0, 2, 3, 7]], [15, [0, 2, 3, 8]], [15, [0, 2, 3, 9]], [15, [0, 2, 7, 9]], [15, [0, 2, 8, 11]], [15, [0, 2, 8, 12]], [15, [0, 2, 9, 11]], [15, [0, 2, 9, 12]], [15, [0, 3, 7, 9]], [15, [0, 3, 8, 9]], [15, [0, 8, 9, 11]], [15, [0, 8, 9, 12]], [15, [2, 2, 7, 11]], [15, [2, 2, 7, 12]], [15, [2, 7, 9, 11]], [15, [2, 7, 9, 12]], [16, [0]], [16, [0, 0, 1, 1]], [16, [0, 0, 1, 8]], [16, [0, 0, 2, 2]], [16, [0, 0, 2, 8]], [16, [0, 0, 3, 7]], [16, [0, 0, 3, 12]], [16, [0, 0, 4, 7]], [16, [0, 0, 7, 12]], [16, [0, 1, 1, 2]], [16, [0, 1, 1, 3]], [16, [0, 1, 1, 4]], [16, [0, 1, 1, 8]], [16, [0, 1, 1, 12]], [16, [0, 1, 2, 12]], [16, [0, 1, 3, 8]], [16, [0, 1, 4, 8]], [16, [0, 1, 8, 12]], [16, [0, 2, 2, 3]], [16, [0, 2, 2, 4]], [16, [0, 2, 3, 8]], [16, [0, 2, 4, 8]], [16, [0, 3, 7, 12]], [16, [1, 1, 2, 3]], [16, [1, 1, 2, 4]], [16, [1, 1, 2, 12]], [16, [1, 1, 3, 8]], [16, [1, 1, 4, 8]], [16, [1, 1, 8, 12]], [16, [1, 2, 3, 12]], [16, [1, 3, 8, 12]], [16, [2, 2, 7, 12]], [16, [3]], [16, [4]], [16, [7]], [16, [12]], [17, [0]], [17, [0, 0, 1, 1]], [17, [0, 0, 1, 8]], [17, [0, 0, 2, 2]], [17, [0, 0, 2, 8]], [17, [0, 0, 3, 7]], [17, [0, 0, 3, 11]], [17, [0, 0, 4, 7]], [17, [0, 0, 7, 11]], [17, [0, 1, 1, 2]], [17, [0, 1, 1, 3]], [17, [0, 1, 1, 4]], [17, [0, 1, 1, 8]], [17, [0, 1, 1, 11]], [17, [0, 1, 2, 11]], [17, [0, 1, 3, 8]], [17, [0, 1, 4, 8]], [17, [0, 1, 8, 11]], [17, [0, 2, 2, 3]], [17, [0, 2, 2, 4]], [17, [0, 2, 3, 8]], [17, [0, 2, 4, 8]], [17, [0, 3, 7, 11]], [17, [1, 1, 2, 3]], [17, [1, 1, 2, 4]], [17, [1, 1, 2, 11]], [17, [1, 1, 3, 8]], [17, [1, 1, 4, 8]], [17, [1, 1, 8, 11]], [17, [1, 2, 3, 11]], [17, [1, 3, 8, 11]], [17, [2, 2, 7, 11]], [17, [3]], [17, [4]], [17, [7]], [17, [11]], [18, [0]], [18, [0, 0, 1, 1]], [18, [0, 0, 1, 8]], [18, [0, 0, 2, 2]], [18, [0, 0, 2, 8]], [18, [0, 0, 3, 7]], [18, [0, 0, 4, 7]], [18, [0, 1, 1, 2]], [18, [0, 1, 1, 3]], [18, [0, 1, 1, 4]], [18, [0, 1, 1, 8]], [18, [0, 1, 3, 8]], [18, [0, 1, 4, 8]], [18, [0, 2, 2, 3]], [18, [0, 2, 2, 4]], [18, [0, 2, 3, 8]], [18, [0, 2, 4, 8]], [18, [1, 1, 2, 3]], [18, [1, 1, 2, 4]], [18, [1, 1, 3, 8]], [18, [1, 1, 4, 8]], [18, [3]], [18, [4]], [18, [7]], [19, [0]], [19, [0, 0, 1, 1]], [19, [0, 0, 1, 8]], [19, [0, 0, 2, 2]], [19, [0, 0, 2, 8]], [19, [0, 0, 3, 7]], [19, [0, 0, 4, 7]], [19, [0, 1, 1, 2]], [19, [0, 1, 1, 3]], [19, [0, 1, 1, 4]], [19, [0, 1, 1, 8]], [19, [0, 1, 3, 8]], [19, [0, 1, 4, 8]], [19, [0, 2, 2, 3]], [19, [0, 2, 2, 4]], [19, [0, 2, 3, 8]], [19, [0, 2, 4, 8]], [19, [1, 1, 2, 3]], [19, [1, 1, 2, 4]], [19, [1, 1, 3, 8]], [19, [1, 1, 4, 8]], [19, [3]], [19, [4]], [19, [7]], [20, [0, 0, 1, 7]], [20, [0, 0, 2, 3]], [20, [0, 0, 2, 11]], [20, [0, 0, 2, 12]], [20, [0, 0, 2, 14]], [20, [0, 0, 2, 15]], [20, [0, 0, 2, 22]], [20, [0, 0, 2, 23]], [20, [0, 0, 3, 8]], [20, [0, 0, 7, 14]], [20, [0, 0, 7, 15]], [20, [0, 0, 7, 22]], [20, [0, 0, 7, 23]], [20, [0, 0, 8, 11]], [20, [0, 0, 8, 12]], [20, [0, 0, 8, 22]], [20, [0, 0, 8, 23]], [20, [0, 0, 14, 22]], [20, [0, 0, 14, 23]], [20, [0, 0, 15, 22]], [20, [0, 0, 15, 23]], [20, [0, 1, 1, 8]], [20, [0, 1, 1, 14]], [20, [0, 1, 1, 15]], [20, [0, 1, 2, 11]], [20, [0, 1, 2, 12]], [20, [0, 1, 2, 22]], [20, [0, 1, 2, 23]], [20, [0, 1, 7, 22]], [20, [0, 1, 7, 23]], [20, [0, 1, 8, 11]], [20, [0, 1, 8, 12]], [20, [0, 1, 8, 22]], [20, [0, 1, 8, 23]], [20, [0, 1, 14, 22]], [20, [0, 1, 14, 23]], [20, [0, 1, 15, 22]], [20, [0, 1, 15, 23]], [20, [1, 1, 2, 3]], [20, [1, 1, 2, 14]], [20, [1, 1, 2, 15]], [20, [1, 1, 3, 8]], [20, [1, 1, 7, 14]], [20, [1, 1, 7, 15]], [20, [7]], [20, [8]], [20, [14]], [20, [15]], [21, [0, 0, 8, 13]], [21, [0, 0, 8, 22]], [21, [0, 0, 8, 23]], [21, [0, 0, 13, 13]], [21, [0, 0, 15, 22]], [21, [0, 0, 15, 23]], [21, [0, 1, 1, 8]], [21, [0, 1, 1, 13]], [21, [0, 1, 1, 15]], [21, [0, 1, 7, 8]], [21, [0, 1, 7, 15]], [21, [0, 1, 8, 13]], [21, [0, 2, 2, 8]], [21, [0, 2, 2, 13]], [21, [0, 2, 2, 15]], [21, [0, 2, 8, 13]], [21, [0, 8, 13, 13]], [21, [1, 1, 2, 13]], [21, [1, 1, 7, 8]], [21, [1, 1, 7, 13]], [21, [1, 1, 7, 15]], [21, [1, 2, 2, 8]], [21, [1, 2, 2, 15]], [21, [1, 2, 8, 13]], [21, [1, 7, 8, 13]], [21, [2, 2, 7, 13]], [21, [2, 2, 13, 13]], [21, [2, 7, 13, 13]], [21, [7, 8, 13, 13]], [21, [8]], [21, [15]], [22, [0, 0, 7, 22]], [22, [0, 0, 7, 23]], [22, [0, 0, 14, 22]], [22, [0, 0, 14, 23]], [22, [0, 1, 1, 8]], [22, [0, 1, 1, 14]], [22, [0, 1, 7, 8]], [22, [0, 1, 7, 14]], [22, [0, 2, 2, 8]], [22, [0, 2, 2, 14]], [22, [0, 2, 2, 20]], [22, [0, 2, 2, 21]], [22, [0, 2, 7, 20]], [22, [0, 2, 7, 21]], [22, [1, 1, 7, 8]], [22, [1, 1, 7, 14]], [22, [1, 2, 2, 8]], [22, [1, 2, 2, 14]], [22, [2, 2, 7, 20]], [22, [2, 2, 7, 21]], [22, [8]], [22, [14]], [22, [22]], [22, [23]], [23, [0, 0, 14, 22]], [23, [0, 0, 14, 23]], [23, [0, 0, 15, 22]], [23, [0, 0, 15, 23]], [23, [0, 1, 1, 14]], [23, [0, 1, 1, 15]], [23, [0, 1, 7, 14]], [23, [0, 1, 7, 15]], [23, [0, 2, 2, 14]], [23, [0, 2, 2, 15]], [23, [1, 1, 7, 14]], [23, [1, 1, 7, 15]], [23, [1, 2, 2, 14]], [23, [1, 2, 2, 15]], [23, [14]], [23, [15]], [24, [0, 0, 2, 2]], [24, [0, 0, 3, 3]], [24, [0, 1, 1, 2]], [24, [0, 1, 1, 3]], [24, [0, 1, 2, 8]], [24, [0, 1, 2, 11]], [24, [0, 1, 2, 12]], [24, [0, 1, 3, 8]], [24, [0, 1, 3, 11]], [24, [0, 1, 3, 12]], [24, [0, 2, 2, 3]], [24, [0, 2, 2, 7]], [24, [0, 2, 2, 11]], [24, [0, 2, 2, 12]], [24, [0, 2, 3, 3]], [24, [0, 2, 3, 8]], [24, [0, 2, 3, 11]], [24, [0, 2, 3, 12]], [24, [0, 2, 8, 11]], [24, [0, 2, 8, 12]], [24, [0, 3, 3, 7]], [24, [0, 3, 3, 8]], [24, [0, 3, 8, 11]], [24, [0, 3, 8, 12]], [24, [2, 2, 7, 11]], [24, [2, 2, 7, 12]], [24, [2, 3, 7, 11]], [24, [2, 3, 7, 12]], [25, [0, 0, 3, 11]], [25, [0, 0, 7, 11]], [25, [0, 1, 1, 11]], [25, [0, 1, 2, 11]], [25, [0, 1, 8, 11]], [25, [0, 3, 7, 11]], [25, [1, 1, 2, 11]], [25, [1, 1, 8, 11]], [25, [1, 2, 3, 11]], [25, [1, 3, 8, 11]], [25, [2, 2, 7, 11]], [25, [11]], [26, [0, 0, 8, 13]], [26, [0, 0, 13, 13]], [26, [0, 1, 1, 13]], [26, [0, 1, 8, 13]], [26, [0, 2, 2, 13]], [26, [0, 2, 8, 13]], [26, [0, 7, 14, 14]], [26, [0, 8, 13, 13]], [26, [0, 8, 14, 14]], [26, [1, 1, 2, 13]], [26, [1, 1, 7, 13]], [26, [1, 2, 8, 13]], [26, [1, 7, 8, 13]], [26, [2, 2, 7, 13]], [26, [2, 2, 13, 13]], [26, [2, 7, 13, 13]], [26, [7, 8, 13, 13]], [26, [7, 8, 14, 14]], [27, [0, 0, 8, 14]], [27, [0, 0, 8, 17]], [27, [0, 0, 13, 14]], [27, [0, 0, 13, 17]], [27, [0, 1, 1, 14]], [27, [0, 1, 1, 17]], [27, [0, 1, 8, 14]], [27, [0, 1, 8, 17]], [27, [0, 2, 2, 14]], [27, [0, 2, 2, 17]], [27, [0, 2, 8, 14]], [27, [0, 2, 8, 17]], [27, [0, 7, 13, 14]], [27, [0, 7, 13, 17]], [27, [0, 7, 14, 14]], [27, [0, 7, 14, 17]], [27, [0, 8, 14, 14]], [27, [0, 8, 14, 17]], [27, [1, 1, 2, 14]], [27, [1, 1, 2, 17]], [27, [1, 1, 7, 14]], [27, [1, 1, 7, 17]], [27, [1, 2, 8, 14]], [27, [1, 2, 8, 17]], [27, [1, 7, 8, 14]], [27, [1, 7, 8, 17]], [27, [2, 2, 7, 14]], [27, [2, 2, 7, 17]], [27, [2, 2, 13, 14]], [27, [2, 2, 13, 17]], [27, [2, 7, 13, 14]], [27, [2, 7, 13, 17]], [27, [7, 8, 14, 14]], [27, [7, 8, 14, 17]], [28, [0, 0, 8, 14]], [28, [0, 0, 13, 14]], [28, [0, 1, 1, 14]], [28, [0, 1, 8, 14]], [28, [0, 2, 2, 14]], [28, [0, 2, 8, 14]], [28, [0, 7, 13, 13]], [28, [0, 8, 13, 13]], [28, [0, 8, 13, 14]], [28, [1, 1, 2, 14]], [28, [1, 1, 7, 14]], [28, [1, 2, 8, 14]], [28, [1, 7, 8, 14]], [28, [2, 2, 7, 14]], [28, [2, 2, 13, 14]], [28, [2, 7, 13, 14]], [28, [7, 8, 13, 13]], [28, [7, 8, 13, 14]], [29, [0, 0, 8, 13]], [29, [0, 0, 8, 17]], [29, [0, 0, 13, 13]], [29, [0, 0, 13, 17]], [29, [0, 1, 1, 13]], [29, [0, 1, 1, 17]], [29, [0, 1, 8, 13]], [29, [0, 1, 8, 17]], [29, [0, 2, 2, 13]], [29, [0, 2, 2, 17]], [29, [0, 2, 8, 13]], [29, [0, 2, 8, 17]], [29, [0, 7, 13, 13]], [29, [0, 7, 13, 14]], [29, [0, 7, 13, 17]], [29, [0, 7, 14, 17]], [29, [0, 8, 13, 14]], [29, [0, 8, 14, 17]], [29, [1, 1, 2, 13]], [29, [1, 1, 2, 17]], [29, [1, 1, 7, 13]], [29, [1, 1, 7, 17]], [29, [1, 2, 8, 13]], [29, [1, 2, 8, 17]], [29, [1, 7, 8, 13]], [29, [1, 7, 8, 17]], [29, [2, 2, 7, 13]], [29, [2, 2, 7, 17]], [29, [2, 2, 13, 13]], [29, [2, 2, 13, 17]], [29, [2, 7, 13, 13]], [29, [2, 7, 13, 17]], [29, [7, 8, 13, 14]], [29, [7, 8, 14, 17]], [30, [0, 0, 8, 22]], [30, [0, 0, 8, 23]], [30, [0, 0, 15, 22]], [30, [0, 0, 15, 23]], [30, [0, 1, 1, 8]], [30, [0, 1, 1, 15]], [30, [0, 1, 7, 8]], [30, [0, 1, 7, 15]], [30, [0, 2, 2, 8]], [30, [0, 2, 2, 15]], [30, [1, 1, 7, 8]], [30, [1, 1, 7, 15]], [30, [1, 2, 2, 8]], [30, [1, 2, 2, 15]], [30, [8]], [30, [15]], [31, [0, 0, 8, 22]], [31, [0, 0, 8, 23]], [31, [0, 0, 14, 22]], [31, [0, 0, 14, 23]], [31, [0, 1, 1, 8]], [31, [0, 1, 1, 14]], [31, [0, 1, 7, 8]], [31, [0, 1, 7, 14]], [31, [0, 2, 2, 8]], [31, [0, 2, 2, 14]], [31, [1, 1, 7, 8]], [31, [1, 1, 7, 14]], [31, [1, 2, 2, 8]], [31, [1, 2, 2, 14]], [31, [8]], [31, [14]], [32, [0]], [32, [0, 0, 2, 15]], [32, [0, 0, 2, 16]], [32, [0, 0, 2, 21]], [32, [0, 0, 7, 15]], [32, [0, 0, 7, 16]], [32, [0, 0, 7, 21]], [32, [0, 0, 7, 22]], [32, [0, 0, 7, 23]], [32, [0, 0, 8, 22]], [32, [0, 0, 8, 23]], [32, [0, 0, 15, 22]], [32, [0, 0, 15, 23]], [32, [0, 0, 16, 22]], [32, [0, 0, 16, 23]], [32, [0, 2, 2, 21]], [32, [0, 2, 7, 21]], [32, [0, 7, 15, 21]], [32, [0, 7, 15, 22]], [32, [0, 7, 15, 23]], [32, [0, 7, 16, 16]], [32, [0, 7, 16, 22]], [32, [0, 7, 16, 23]], [32, [0, 8, 15, 22]], [32, [0, 8, 15, 23]], [32, [0, 8, 16, 22]], [32, [0, 8, 16, 23]], [32, [2]], [32, [2, 2, 7, 21]], [32, [2, 2, 15, 21]], [32, [2, 2, 16, 16]], [32, [7]], [32, [15]], [32, [16]], [32, [21]], [32, [22]], [32, [23]], [33, [0]], [33, [0, 0, 2, 15]], [33, [0, 0, 2, 16]], [33, [0, 0, 2, 20]], [33, [0, 0, 7, 15]], [33, [0, 0, 7, 16]], [33, [0, 0, 7, 20]], [33, [0, 0, 16, 22]], [33, [0, 0, 16, 23]], [33, [0, 0, 20, 22]], [33, [0, 0, 20, 23]], [33, [0, 2, 2, 20]], [33, [0, 2, 7, 20]], [33, [0, 7, 15, 16]], [33, [0, 7, 16, 16]], [33, [0, 7, 16, 20]], [33, [0, 7, 16, 22]], [33, [0, 7, 16, 23]], [33, [0, 7, 20, 22]], [33, [0, 7, 20, 23]], [33, [0, 8, 16, 22]], [33, [0, 8, 16, 23]], [33, [0, 8, 20, 22]], [33, [0, 8, 20, 23]], [33, [2]], [33, [2, 2, 7, 20]], [33, [2, 2, 15, 16]], [33, [2, 2, 16, 16]], [33, [2, 2, 16, 20]], [33, [7]], [33, [15]], [33, [16]], [33, [20]], [34, [0]], [34, [0, 0, 2, 15]], [34, [0, 0, 2, 16]], [34, [0, 0, 7, 15]], [34, [0, 0, 7, 16]], [34, [0, 0, 7, 22]], [34, [0, 0, 7, 23]], [34, [0, 0, 8, 22]], [34, [0, 0, 8, 23]], [34, [0, 7, 15, 15]], [34, [2]], [34, [2, 2, 15, 15]], [34, [7]], [34, [15]], [34, [16]], [34, [22]], [34, [23]], [35, [0]], [35, [0, 0, 2, 15]], [35, [0, 0, 2, 16]], [35, [0, 0, 7, 15]], [35, [0, 0, 7, 16]], [35, [0, 0, 15, 22]], [35, [0, 0, 15, 23]], [35, [0, 0, 20, 22]], [35, [0, 0, 20, 23]], [35, [0, 7, 15, 15]], [35, [0, 7, 15, 16]], [35, [0, 7, 15, 20]], [35, [0, 7, 15, 22]], [35, [0, 7, 15, 23]], [35, [0, 7, 16, 20]], [35, [0, 7, 20, 22]], [35, [0, 7, 20, 23]], [35, [0, 8, 15, 22]], [35, [0, 8, 15, 23]], [35, [0, 8, 20, 22]], [35, [0, 8, 20, 23]], [35, [2]], [35, [2, 2, 15, 15]], [35, [2, 2, 15, 16]], [35, [2, 2, 15, 20]], [35, [2, 2, 16, 20]], [35, [7]], [35, [15]], [35, [16]], [36, [0]], [36, [0, 0, 2, 2]], [36, [0, 0, 7, 15]], [36, [0, 0, 7, 16]], [36, [0, 0, 8, 15]], [36, [0, 0, 8, 16]], [36, [0, 0, 15, 16]], [36, [0, 0, 15, 20]], [36, [0, 0, 16, 21]], [36, [0, 2, 16, 20]], [36, [0, 2, 16, 21]], [36, [0, 7, 15, 16]], [36, [0, 7, 15, 20]], [36, [0, 7, 16, 21]], [36, [0, 8, 15, 16]], [36, [0, 8, 15, 20]], [36, [0, 8, 16, 20]], [36, [8]], [36, [15]], [36, [16]], [37, [0]], [37, [0, 0, 2, 2]], [37, [0, 0, 2, 20]], [37, [0, 0, 2, 21]], [37, [0, 0, 7, 15]], [37, [0, 0, 7, 20]], [37, [0, 0, 7, 21]], [37, [0, 0, 7, 22]], [37, [0, 0, 8, 15]], [37, [0, 0, 8, 16]], [37, [0, 0, 15, 16]], [37, [0, 0, 15, 20]], [37, [0, 0, 16, 20]], [37, [0, 0, 20, 22]], [37, [0, 0, 21, 22]], [37, [0, 2, 2, 16]], [37, [0, 2, 2, 22]], [37, [0, 2, 20, 22]], [37, [0, 2, 21, 22]], [37, [0, 7, 15, 16]], [37, [0, 7, 15, 20]], [37, [0, 7, 16, 20]], [37, [0, 7, 16, 22]], [37, [0, 7, 20, 22]], [37, [0, 7, 21, 22]], [37, [0, 8, 15, 16]], [37, [0, 8, 15, 20]], [37, [0, 8, 16, 20]], [37, [2, 2, 16, 22]], [37, [8]], [37, [15]], [37, [16]], [37, [20]], [37, [21]], [38, [0, 0, 8, 13]], [38, [0, 0, 8, 14]], [38, [0, 0, 13, 13]], [38, [0, 0, 13, 14]], [38, [0, 1, 1, 13]], [38, [0, 1, 1, 14]], [38, [0, 1, 8, 13]], [38, [0, 1, 8, 14]], [38, [0, 2, 2, 13]], [38, [0, 2, 2, 14]], [38, [0, 2, 8, 13]], [38, [0, 2, 8, 14]], [38, [0, 7, 13, 13]], [38, [0, 7, 14, 14]], [38, [0, 8, 13, 14]], [38, [0, 8, 14, 14]], [38, [1, 1, 2, 13]], [38, [1, 1, 2, 14]], [38, [1, 1, 7, 13]], [38, [1, 1, 7, 14]], [38, [1, 2, 8, 13]], [38, [1, 2, 8, 14]], [38, [1, 7, 8, 13]], [38, [1, 7, 8, 14]], [38, [2, 2, 7, 13]], [38, [2, 2, 7, 14]], [38, [2, 2, 13, 13]], [38, [2, 2, 13, 14]], [38, [2, 7, 13, 13]], [38, [2, 7, 13, 14]], [38, [7, 8, 13, 14]], [38, [7, 8, 14, 14]], [39, [0, 0, 2, 20]], [39, [0, 0, 7, 20]], [39, [0, 0, 15, 22]], [39, [0, 0, 15, 23]], [39, [0, 0, 16, 22]], [39, [0, 0, 16, 23]], [39, [0, 2, 2, 20]], [39, [0, 2, 7, 20]], [39, [0, 7, 15, 15]], [39, [0, 7, 15, 20]], [39, [0, 7, 15, 22]], [39, [0, 7, 15, 23]], [39, [0, 7, 16, 16]], [39, [0, 7, 16, 22]], [39, [0, 7, 16, 23]], [39, [0, 8, 15, 22]], [39, [0, 8, 15, 23]], [39, [0, 8, 16, 22]], [39, [0, 8, 16, 23]], [39, [2, 2, 7, 20]], [39, [2, 2, 15, 15]], [39, [2, 2, 15, 20]], [39, [2, 2, 16, 16]], [39, [20]], [40, [0, 0, 2, 2]], [40, [0, 0, 2, 20]], [40, [0, 0, 2, 21]], [40, [0, 0, 7, 20]], [40, [0, 0, 7, 21]], [40, [0, 0, 15, 22]], [40, [0, 0, 16, 20]], [40, [0, 0, 16, 21]], [40, [0, 1, 2, 22]], [40, [0, 1, 7, 22]], [40, [0, 1, 8, 22]], [40, [0, 1, 14, 22]], [40, [0, 1, 15, 22]], [40, [0, 2, 2, 22]], [40, [0, 2, 7, 22]], [40, [0, 2, 16, 20]], [40, [0, 2, 16, 21]], [40, [0, 7, 16, 16]], [40, [0, 7, 16, 20]], [40, [0, 7, 16, 21]], [40, [0, 8, 15, 22]], [40, [1, 2, 2, 22]], [40, [1, 7, 8, 22]], [40, [1, 8, 14, 22]], [40, [1, 8, 15, 22]], [40, [2, 2, 7, 22]], [40, [2, 2, 14, 22]], [40, [2, 2, 16, 16]], [40, [2, 7, 14, 22]], [40, [7]], [40, [7, 8, 14, 22]], [40, [20]], [40, [21]], [40, [22]]]}

==> anc/controlled/identification_artifacts/pair_0_18_lower1.json <==
{"graph": {"n": 24, "edges": [[0, 4], [0, 5], [0, 6], [0, 13], [0, 14], [0, 18], [1, 5], [1, 6], [1, 7], [1, 8], [2, 7], [2, 8], [2, 9], [2, 10], [3, 9], [3, 10], [3, 11], [3, 12], [4, 11], [4, 12], [5, 6], [7, 14], [7, 15], [8, 19], [9, 10], [11, 12], [13, 17], [13, 18], [14, 18], [14, 19], [15, 19], [15, 20], [15, 21], [16, 20], [16, 21], [16, 22], [16, 23], [17, 22], [17, 23], [20, 21], [22, 23]]}, "coefficient_degree": 1, "kind": "f2-roots-obstruction-v1", "status": "OPEN", "values": [[], [0, 4, 4], [0, 5, 5], [0, 0, 6], [0, 13, 13], [0, 14, 14], [0, 0, 18], [0, 1, 5], [0, 4, 11], [0, 4, 12], [0, 5, 6], [0, 7, 14], [0, 17, 17], [0, 13, 18], [0, 14, 18], [0, 14, 19], [0, 17, 22], [0, 17, 23], [1, 5, 5], [1, 1, 6], [1, 7, 7], [1, 8, 8], [1, 2, 7], [1, 2, 8], [1, 5, 6], [1, 7, 14], [1, 15, 15], [1, 19, 19], [1, 14, 19], [1, 20, 20], [1, 21, 21], [1, 16, 20], [1, 16, 21], [2, 7, 7], [2, 8, 8], [2, 9, 9], [2, 2, 10], [2, 3, 9], [2, 7, 14], [2, 15, 15], [2, 19, 19], [2, 9, 10], [2, 14, 19], [2, 20, 20], [2, 21, 21], [2, 16, 20], [2, 16, 21], [3, 9, 9], [3, 3, 10], [3, 11, 11], [3, 3, 12], [3, 4, 11], [3, 9, 10], [3, 11, 12], [4, 11, 11], [4, 4, 12], [4, 11, 12], [5, 6, 6], [4, 4, 6], [6, 13, 13], [6, 14, 14], [6, 18, 18], [6, 7, 7], [6, 8, 8], [2, 6, 7], [2, 6, 8], [4, 6, 11], [4, 6, 12], [6, 15, 15], [6, 19, 19], [6, 17, 17], [6, 20, 20], [6, 21, 21], [6, 16, 20], [6, 16, 21], [6, 17, 22], [6, 17, 23], [7, 14, 14], [7, 15, 15], [7, 14, 18], [7, 14, 19], [7, 15, 19], [7, 20, 20], [7, 21, 21], [7, 16, 20], [7, 16, 21], [8, 19, 19], [8, 14, 19], [8, 15, 19], [9, 10, 10], [1, 7, 10], [7, 7, 10], [1, 8, 10], [8, 8, 10], [10, 11, 11], [10, 12, 12], [4, 10, 11], [4, 10, 12], [7, 10, 14], [10, 15, 15], [10, 19, 19], [10, 14, 19], [10, 20, 20], [10, 21, 21], [10, 16, 20], [10, 16, 21], [0, 0, 11], [5, 5, 11], [6, 6, 11], [11, 13, 13], [11, 14, 14], [11, 18, 18], [1, 5, 11], [1, 6, 11], [11, 12, 12], [7, 11, 14], [11, 17, 17], [11, 14, 19], [11, 17, 22], [11, 17, 23], [2, 9, 12], [9, 9, 12], [2, 10, 12], [10, 10, 12], [13, 18, 18], [13, 17, 17], [13, 14, 18], [13, 17, 22], [13, 17, 23], [14, 18, 18], [1, 1, 14], [1, 5, 14], [1, 6, 14], [8, 8, 14], [2, 2, 14], [9, 9, 14], [10, 10, 14], [3, 9, 14], [3, 10, 14], [14, 14, 19], [1, 8, 15], [8, 8, 15], [2, 8, 15], [15, 15, 19], [15, 20, 20], [15, 15, 21], [15, 16, 20], [15, 20, 21], [16, 20, 20], [16, 16, 21], [16, 22, 22], [16, 16, 23], [16, 17, 22], [16, 20, 21], [16, 22, 23], [17, 22, 22], [17, 17, 23], [17, 22, 23], [4, 4, 18], [5, 5, 18], [6, 6, 18], [1, 5, 18], [1, 6, 18], [1, 7, 18], [7, 7, 18], [2, 7, 18], [4, 11, 18], [4, 12, 18], [15, 15, 18], [15, 18, 19], [18, 20, 20], [18, 21, 21], [16, 18, 20], [16, 18, 21], [0, 18, 19], [18, 18, 19], [13, 18, 19], [19, 20, 20], [19, 21, 21], [16, 19, 20], [16, 19, 21], [20, 21, 21], [1, 7, 21], [7, 7, 21], [2, 7, 21], [7, 14, 21], [8, 19, 21], [19, 19, 21], [14, 19, 21], [21, 22, 22], [21, 23, 23], [17, 21, 22], [17, 21, 23], [0, 13, 22], [13, 13, 22], [13, 18, 22], [22, 23, 23], [15, 20, 23], [20, 20, 23], [15, 21, 23], [21, 21, 23]], "stats": {"rows": 984, "rank": 935, "columns": 1362, "seconds": 0.0038525001145899296, "solver": "sparse rows and derivation DAG"}}

==> anc/controlled/identification_artifacts/pair_0_18_upper.json <==
{"kind": "f2-roots-refutation-v1", "graph": {"n": 24, "edges": [[0, 4], [0, 5], [0, 6], [0, 13], [0, 14], [0, 18], [1, 5], [1, 6], [1, 7], [1, 8], [2, 7], [2, 8], [2, 9], [2, 10], [3, 9], [3, 10], [3, 11], [3, 12], [4, 11], [4, 12], [5, 6], [7, 14], [7, 15], [8, 19], [9, 10], [11, 12], [13, 17], [13, 18], [14, 18], [14, 19], [15, 19], [15, 20], [15, 21], [16, 20], [16, 21], [16, 22], [16, 23], [17, 22], [17, 23], [20, 21], [22, 23]]}, "coefficient_degree": 4, "terms": [[0, [0, 0, 11, 15]], [0, [0, 0, 12, 15]], [1, [0]], [1, [0, 0, 1, 1]], [1, [0, 0, 2, 22]], [1, [0, 0, 2, 23]], [1, [0, 0, 7, 22]], [1, [0, 0, 7, 23]], [1, [0, 1, 1, 7]], [1, [0, 1, 1, 13]], [1, [0, 2, 2, 22]], [1, [0, 2, 2, 23]], [1, [0, 2, 14, 22]], [1, [0, 2, 14, 23]], [1, [1, 1, 2, 13]], [1, [1, 1, 2, 15]], [1, [1, 1, 7, 15]], [1, [15]], [1, [22]], [1, [23]], [2, [0, 0, 1, 1]], [2, [0, 0, 1, 5]], [2, [0, 0, 1, 7]], [2, [0, 0, 1, 13]], [2, [0, 0, 1, 15]], [2, [0, 0, 1, 22]], [2, [0, 0, 1, 23]], [2, [0, 0, 5, 7]], [2, [0, 0, 5, 13]], [2, [0, 0, 5, 15]], [2, [0, 0, 5, 22]], [2, [0, 0, 5, 23]], [2, [0, 1, 1, 7]], [2, [0, 1, 1, 13]], [2, [0, 1, 2, 13]], [2, [0, 1, 2, 15]], [2, [0, 1, 2, 22]], [2, [0, 1, 2, 23]], [2, [0, 1, 5, 7]], [2, [0, 1, 5, 13]], [2, [0, 1, 7, 15]], [2, [0, 1, 7, 22]], [2, [0, 1, 7, 23]], [2, [0, 2, 5, 13]], [2, [0, 2, 5, 15]], [2, [0, 2, 5, 22]], [2, [0, 2, 5, 23]], [2, [0, 5, 7, 15]], [2, [0, 5, 7, 22]], [2, [0, 5, 7, 23]], [2, [1, 1, 2, 13]], [2, [1, 1, 2, 15]], [2, [1, 1, 7, 15]], [2, [1, 2, 2, 22]], [2, [1, 2, 2, 23]], [2, [1, 2, 5, 13]], [2, [1, 2, 5, 15]], [2, [1, 2, 14, 22]], [2, [1, 2, 14, 23]], [2, [1, 5, 7, 15]], [2, [2, 2, 5, 22]], [2, [2, 2, 5, 23]], [2, [2, 5, 14, 22]], [2, [2, 5, 14, 23]], [3, [0]], [3, [0, 0, 1, 2]], [3, [0, 0, 1, 14]], [3, [0, 1, 2, 14]], [3, [0, 2, 14, 22]], [3, [0, 2, 14, 23]], [3, [0, 2, 16, 22]], [3, [0, 2, 16, 23]], [3, [1]], [3, [14]], [4, [0, 0, 1, 2]], [4, [0, 0, 1, 7]], [4, [0, 0, 1, 13]], [4, [0, 0, 2, 2]], [4, [0, 0, 2, 7]], [4, [0, 1, 1, 8]], [4, [0, 1, 2, 13]], [4, [0, 1, 2, 22]], [4, [0, 1, 2, 23]], [4, [0, 2, 2, 7]], [4, [0, 2, 2, 8]], [4, [0, 2, 7, 22]], [4, [0, 2, 7, 23]], [4, [0, 2, 13, 22]], [4, [0, 2, 13, 23]], [4, [1, 1, 2, 7]], [4, [1, 1, 2, 8]], [4, [2]], [4, [7]], [4, [8]], [4, [13]], [5, [0, 0, 1, 13]], [5, [0, 0, 1, 14]], [5, [0, 1, 2, 13]], [5, [0, 1, 2, 14]], [5, [0, 2, 13, 22]], [5, [0, 2, 13, 23]], [5, [0, 2, 14, 22]], [5, [0, 2, 14, 23]], [5, [13]], [5, [14]], [6, [0]], [6, [0, 0, 1, 15]], [6, [0, 0, 1, 22]], [6, [0, 0, 1, 23]], [6, [0, 0, 2, 13]], [6, [0, 0, 2, 15]], [6, [0, 0, 7, 15]], [6, [0, 1, 2, 22]], [6, [0, 1, 2, 23]], [6, [0, 1, 7, 22]], [6, [0, 1, 7, 23]], [6, [1]], [6, [1, 2, 2, 22]], [6, [1, 2, 2, 23]], [6, [1, 2, 14, 22]], [6, [1, 2, 14, 23]], [6, [7]], [6, [13]], [7, [0, 0, 1, 5]], [7, [0, 0, 1, 7]], [7, [0, 0, 1, 13]], [7, [0, 0, 2, 13]], [7, [0, 0, 2, 15]], [7, [0, 0, 2, 22]], [7, [0, 0, 2, 23]], [7, [0, 0, 5, 7]], [7, [0, 0, 5, 13]], [7, [0, 0, 5, 15]], [7, [0, 0, 5, 22]], [7, [0, 0, 5, 23]], [7, [0, 0, 7, 15]], [7, [0, 0, 7, 22]], [7, [0, 0, 7, 23]], [7, [0, 1, 2, 13]], [7, [0, 1, 2, 15]], [7, [0, 1, 5, 7]], [7, [0, 1, 5, 13]], [7, [0, 1, 7, 15]], [7, [0, 2, 2, 22]], [7, [0, 2, 2, 23]], [7, [0, 2, 5, 13]], [7, [0, 2, 5, 15]], [7, [0, 2, 5, 22]], [7, [0, 2, 5, 23]], [7, [0, 2, 14, 22]], [7, [0, 2, 14, 23]], [7, [0, 5, 7, 15]], [7, [0, 5, 7, 22]], [7, [0, 5, 7, 23]], [7, [1]], [7, [1, 2, 5, 13]], [7, [1, 2, 5, 15]], [7, [1, 5, 7, 15]], [7, [2, 2, 5, 22]], [7, [2, 2, 5, 23]], [7, [2, 5, 14, 22]], [7, [2, 5, 14, 23]], [7, [7]], [7, [13]], [7, [15]], [7, [22]], [7, [23]], [8, [0, 0, 1, 2]], [8, [0, 0, 1, 22]], [8, [0, 0, 1, 23]], [8, [0, 0, 2, 2]], [8, [0, 0, 2, 14]], [8, [0, 0, 2, 22]], [8, [0, 0, 2, 23]], [8, [0, 1, 1, 2]], [8, [0, 1, 1, 8]], [8, [0, 1, 1, 22]], [8, [0, 1, 1, 23]], [8, [0, 1, 2, 22]], [8, [0, 1, 2, 23]], [8, [0, 2, 2, 8]], [8, [0, 2, 2, 15]], [8, [0, 2, 14, 22]], [8, [0, 2, 14, 23]], [8, [1]], [8, [1, 1, 2, 8]], [8, [8]], [8, [22]], [8, [23]], [9, [0]], [9, [0, 0, 1, 1]], [9, [0, 0, 1, 14]], [9, [0, 0, 2, 14]], [9, [0, 1, 1, 2]], [9, [0, 1, 1, 7]], [9, [0, 1, 1, 14]], [9, [0, 1, 2, 7]], [9, [0, 1, 2, 14]], [9, [0, 1, 2, 15]], [9, [0, 1, 7, 15]], [9, [0, 2, 2, 14]], [9, [0, 2, 2, 15]], [9, [0, 2, 7, 15]], [9, [1, 1, 2, 14]], [9, [1, 1, 2, 15]], [9, [1, 1, 7, 15]], [9, [2]], [9, [7]], [10, [0]], [10, [0, 0, 1, 2]], [10, [0, 0, 1, 14]], [10, [0, 0, 1, 22]], [10, [0, 0, 1, 23]], [10, [0, 1, 1, 2]], [10, [0, 1, 1, 14]], [10, [0, 1, 1, 15]], [10, [0, 1, 1, 22]], [10, [0, 1, 1, 23]], [10, [1, 1, 2, 15]], [10, [15]], [10, [22]], [10, [23]], [11, [0]], [11, [0, 0, 1, 1]], [11, [0, 0, 1, 14]], [11, [0, 0, 2, 14]], [11, [0, 1, 1, 2]], [11, [0, 1, 1, 7]], [11, [0, 1, 1, 15]], [11, [0, 1, 2, 7]], [11, [0, 1, 2, 14]], [11, [0, 1, 2, 15]], [11, [0, 1, 7, 15]], [11, [0, 2, 7, 15]], [11, [1, 1, 7, 15]], [11, [2]], [11, [7]], [11, [14]], [11, [15]], [12, [0, 3, 3, 15]], [12, [2, 2, 11, 15]], [12, [2, 2, 12, 15]], [13, [0, 2, 3, 15]], [13, [0, 2, 9, 15]], [13, [0, 3, 3, 15]], [13, [0, 3, 9, 15]], [13, [2, 3, 11, 15]], [13, [2, 3, 12, 15]], [13, [2, 9, 11, 15]], [13, [2, 9, 12, 15]], [14, [0, 2, 2, 15]], [14, [2, 3, 11, 15]], [14, [2, 3, 12, 15]], [15, [0, 2, 2, 15]], [15, [0, 2, 3, 15]], [15, [0, 2, 9, 15]], [15, [0, 3, 9, 15]], [15, [2, 2, 11, 15]], [15, [2, 2, 12, 15]], [15, [2, 9, 11, 15]], [15, [2, 9, 12, 15]], [16, [0, 0, 3, 15]], [16, [0, 0, 4, 15]], [16, [0, 0, 12, 15]], [16, [0, 3, 12, 15]], [16, [2, 2, 12, 15]], [16, [15]], [17, [0, 0, 3, 15]], [17, [0, 0, 4, 15]], [17, [0, 0, 11, 15]], [17, [0, 3, 11, 15]], [17, [2, 2, 11, 15]], [17, [15]], [18, [0, 0, 3, 15]], [18, [0, 0, 4, 15]], [18, [15]], [19, [0, 0, 3, 15]], [19, [0, 0, 4, 15]], [19, [15]], [20, [0, 0, 1, 1]], [20, [0, 0, 1, 15]], [20, [0, 0, 1, 22]], [20, [0, 0, 1, 23]], [20, [0, 0, 2, 13]], [20, [0, 0, 2, 15]], [20, [0, 0, 2, 22]], [20, [0, 0, 2, 23]], [20, [0, 0, 7, 15]], [20, [0, 0, 7, 22]], [20, [0, 0, 7, 23]], [20, [0, 1, 1, 7]], [20, [0, 1, 1, 13]], [20, [0, 1, 2, 22]], [20, [0, 1, 2, 23]], [20, [0, 1, 7, 22]], [20, [0, 1, 7, 23]], [20, [0, 2, 2, 22]], [20, [0, 2, 2, 23]], [20, [0, 2, 14, 22]], [20, [0, 2, 14, 23]], [20, [1]], [20, [1, 1, 2, 13]], [20, [1, 1, 2, 15]], [20, [1, 1, 7, 15]], [20, [1, 2, 2, 22]], [20, [1, 2, 2, 23]], [20, [1, 2, 14, 22]], [20, [1, 2, 14, 23]], [20, [7]], [20, [13]], [20, [15]], [20, [22]], [20, [23]], [21, [0]], [21, [0, 0, 1, 7]], [21, [0, 0, 2, 2]], [21, [0, 0, 2, 7]], [21, [0, 0, 2, 22]], [21, [0, 0, 2, 23]], [21, [0, 1, 1, 15]], [21, [0, 1, 2, 22]], [21, [0, 1, 2, 23]], [21, [0, 2, 2, 7]], [21, [0, 2, 2, 15]], [21, [0, 2, 7, 22]], [21, [0, 2, 7, 23]], [21, [1]], [21, [1, 1, 2, 7]], [21, [1, 1, 2, 15]], [21, [2]], [21, [7]], [21, [15]], [22, [0, 1, 1, 8]], [22, [0, 1, 1, 14]], [22, [0, 2, 2, 8]], [22, [0, 2, 2, 14]], [22, [1, 1, 2, 8]], [22, [1, 1, 2, 14]], [22, [2, 13, 13, 22]], [22, [2, 13, 13, 23]], [22, [2, 13, 16, 22]], [22, [2, 13, 16, 23]], [22, [8]], [22, [14]], [23, [0, 1, 1, 14]], [23, [0, 1, 1, 15]], [23, [0, 2, 2, 14]], [23, [0, 2, 2, 15]], [23, [1, 1, 2, 14]], [23, [1, 1, 2, 15]], [23, [14]], [23, [15]], [24, [0, 2, 2, 15]], [24, [0, 3, 3, 15]], [24, [2, 2, 11, 15]], [24, [2, 2, 12, 15]], [24, [2, 3, 11, 15]], [24, [2, 3, 12, 15]], [25, [0, 0, 11, 15]], [25, [0, 3, 11, 15]], [25, [2, 2, 11, 15]], [26, [0, 0, 2, 22]], [26, [0, 0, 2, 23]], [26, [0, 2, 13, 22]], [26, [0, 2, 13, 23]], [26, [2, 7, 7, 22]], [26, [2, 7, 7, 23]], [26, [2, 7, 15, 22]], [26, [2, 7, 15, 23]], [26, [2, 15, 15, 22]], [26, [2, 15, 15, 23]], [27, [0]], [27, [0, 0, 1, 2]], [27, [0, 0, 1, 14]], [27, [0, 0, 2, 22]], [27, [0, 0, 2, 23]], [27, [0, 1, 2, 14]], [27, [0, 2, 14, 22]], [27, [0, 2, 14, 23]], [27, [1]], [27, [14]], [28, [0]], [28, [0, 0, 1, 2]], [28, [0, 0, 1, 13]], [28, [0, 0, 2, 22]], [28, [0, 0, 2, 23]], [28, [0, 1, 2, 13]], [28, [0, 2, 13, 22]], [28, [0, 2, 13, 23]], [28, [1]], [28, [13]], [29, [0, 1, 1, 8]], [29, [0, 1, 1, 15]], [29, [0, 2, 2, 8]], [29, [0, 2, 2, 15]], [29, [1, 1, 2, 8]], [29, [1, 1, 2, 15]], [29, [8]], [29, [15]], [30, [0, 1, 1, 8]], [30, [0, 1, 1, 14]], [30, [0, 2, 2, 8]], [30, [0, 2, 2, 14]], [30, [1, 1, 2, 8]], [30, [1, 1, 2, 14]], [30, [8]], [30, [14]], [31, [0, 0, 16, 16]], [31, [0, 2, 16, 16]], [31, [0, 7, 16, 16]], [31, [2, 2, 16, 16]], [31, [2, 15, 15, 22]], [31, [2, 15, 15, 23]], [32, [0, 0, 15, 16]], [32, [0, 0, 15, 20]], [32, [0, 0, 16, 16]], [32, [0, 0, 16, 20]], [32, [0, 2, 15, 16]], [32, [0, 2, 15, 20]], [32, [0, 2, 16, 16]], [32, [0, 2, 16, 20]], [32, [0, 7, 15, 16]], [32, [0, 7, 15, 20]], [32, [0, 7, 16, 16]], [32, [0, 7, 16, 20]], [32, [2, 2, 15, 16]], [32, [2, 2, 15, 20]], [32, [2, 2, 16, 16]], [32, [2, 2, 16, 20]], [32, [2, 15, 16, 22]], [32, [2, 15, 16, 23]], [32, [2, 15, 20, 22]], [32, [2, 15, 20, 23]], [33, [0, 0, 15, 15]], [33, [0, 2, 15, 15]], [33, [0, 7, 15, 15]], [33, [2, 2, 15, 15]], [33, [2, 15, 16, 22]], [33, [2, 15, 16, 23]], [34, [0, 0, 15, 15]], [34, [0, 0, 15, 16]], [34, [0, 0, 15, 20]], [34, [0, 0, 16, 20]], [34, [0, 2, 15, 15]], [34, [0, 2, 15, 16]], [34, [0, 2, 15, 20]], [34, [0, 2, 16, 20]], [34, [0, 7, 15, 15]], [34, [0, 7, 15, 16]], [34, [0, 7, 15, 20]], [34, [0, 7, 16, 20]], [34, [2, 2, 15, 15]], [34, [2, 2, 15, 16]], [34, [2, 2, 15, 20]], [34, [2, 2, 16, 20]], [34, [2, 15, 15, 22]], [34, [2, 15, 15, 23]], [34, [2, 15, 20, 22]], [34, [2, 15, 20, 23]], [35, [0, 0, 2, 13]], [35, [0, 0, 2, 16]], [35, [0, 0, 2, 17]], [35, [0, 0, 2, 23]], [35, [0, 0, 16, 23]], [35, [0, 2, 13, 13]], [35, [0, 2, 13, 16]], [35, [0, 2, 13, 17]], [35, [0, 2, 13, 23]], [35, [0, 2, 16, 23]], [35, [0, 7, 16, 23]], [35, [2, 2, 16, 23]], [35, [2, 7, 7, 13]], [35, [2, 7, 7, 16]], [35, [2, 7, 7, 17]], [35, [2, 7, 7, 23]], [35, [2, 7, 13, 15]], [35, [2, 7, 15, 16]], [35, [2, 7, 15, 17]], [35, [2, 7, 15, 23]], [35, [2, 13, 15, 15]], [35, [2, 15, 15, 16]], [35, [2, 15, 15, 17]], [36, [0, 0, 2, 13]], [36, [0, 0, 2, 16]], [36, [0, 0, 2, 17]], [36, [0, 0, 2, 22]], [36, [0, 0, 16, 22]], [36, [0, 2, 13, 13]], [36, [0, 2, 13, 16]], [36, [0, 2, 13, 17]], [36, [0, 2, 13, 22]], [36, [0, 2, 16, 22]], [36, [0, 7, 16, 22]], [36, [2, 2, 16, 22]], [36, [2, 7, 7, 13]], [36, [2, 7, 7, 16]], [36, [2, 7, 7, 17]], [36, [2, 7, 7, 22]], [36, [2, 7, 13, 15]], [36, [2, 7, 15, 16]], [36, [2, 7, 15, 17]], [36, [2, 7, 15, 22]], [36, [2, 13, 15, 15]], [36, [2, 15, 15, 16]], [36, [2, 15, 15, 17]], [37, [0, 0, 2, 13]], [37, [0, 0, 2, 16]], [37, [0, 0, 2, 17]], [37, [0, 2, 13, 13]], [37, [0, 2, 13, 16]], [37, [0, 2, 13, 17]], [37, [2, 7, 7, 13]], [37, [2, 7, 7, 16]], [37, [2, 7, 7, 17]], [37, [2, 7, 13, 15]], [37, [2, 7, 15, 16]], [37, [2, 7, 15, 17]], [37, [2, 13, 15, 15]], [37, [2, 15, 15, 16]], [37, [2, 15, 15, 17]], [38, [0, 0, 2, 13]], [38, [0, 0, 2, 16]], [38, [0, 0, 2, 17]], [38, [0, 2, 13, 13]], [38, [0, 2, 13, 16]], [38, [0, 2, 13, 17]], [38, [2, 7, 7, 13]], [38, [2, 7, 7, 16]], [38, [2, 7, 7, 17]], [38, [2, 7, 13, 15]], [38, [2, 7, 15, 16]], [38, [2, 7, 15, 17]], [38, [2, 13, 15, 15]], [38, [2, 15, 15, 16]], [38, [2, 15, 15, 17]], [39, [0, 0, 15, 15]], [39, [0, 0, 16, 16]], [39, [0, 2, 15, 15]], [39, [0, 2, 16, 16]], [39, [0, 7, 15, 15]], [39, [0, 7, 16, 16]], [39, [2, 2, 15, 15]], [39, [2, 2, 16, 16]], [39, [2, 15, 15, 22]], [39, [2, 15, 15, 23]], [39, [2, 15, 16, 22]], [39, [2, 15, 16, 23]], [40, [0, 0, 2, 22]], [40, [0, 0, 16, 22]], [40, [0, 2, 13, 22]], [40, [0, 2, 16, 22]], [40, [0, 7, 16, 22]], [40, [2, 2, 16, 22]], [40, [2, 7, 7, 22]], [40, [2, 7, 15, 22]]]}

==> anc/controlled/identification_artifacts/pair_0_1_lower1.json <==
{"graph": {"n": 24, "edges": [[0, 3], [0, 4], [0, 5], [0, 6], [0, 7], [1, 6], [1, 7], [1, 8], [1, 9], [2, 8], [2, 9], [2, 10], [2, 11], [3, 10], [3, 11], [4, 5], [6, 13], [6, 14], [7, 19], [8, 9], [10, 11], [12, 16], [12, 17], [12, 18], [13, 17], [13, 18], [13, 19], [14, 19], [14, 20], [14, 21], [15, 20], [15, 21], [15, 22], [15, 23], [16, 22], [16, 23], [17, 18], [20, 21], [22, 23]]}, "coefficient_degree": 1, "kind": "f2-roots-obstruction-v1", "status": "OPEN", "values": [[], [0, 3, 3], [0, 4, 4], [0, 0, 5], [0, 6, 6], [0, 7, 7], [0, 1, 6], [0, 1, 7], [0, 3, 10], [0, 3, 11], [0, 4, 5], [0, 13, 13], [0, 14, 14], [0, 19, 19], [0, 13, 17], [0, 13, 18], [0, 20, 20], [0, 21, 21], [0, 15, 20], [0, 15, 21], [1, 6, 6], [1, 7, 7], [1, 8, 8], [1, 1, 9], [1, 2, 8], [1, 13, 13], [1, 14, 14], [1, 19, 19], [1, 8, 9], [1, 13, 17], [1, 13, 18], [1, 20, 20], [1, 21, 21], [1, 15, 20], [1, 15, 21], [2, 8, 8], [2, 2, 9], [2, 10, 10], [2, 2, 11], [2, 3, 10], [2, 8, 9], [2, 10, 11], [3, 10, 10], [3, 3, 11], [3, 10, 11], [4, 5, 5], [3, 3, 5], [5, 6, 6], [5, 7, 7], [1, 5, 6], [1, 5, 7], [3, 5, 10], [3, 5, 11], [5, 13, 13], [5, 14, 14], [5, 19, 19], [5, 13, 17], [5, 13, 18], [5, 20, 20], [5, 21, 21], [5, 15, 20], [5, 15, 21], [6, 13, 13], [6, 14, 14], [6, 13, 17], [6, 13, 18], [6, 13, 19], [6, 14, 19], [6, 20, 20], [6, 21, 21], [6, 15, 20], [6, 15, 21], [7, 19, 19], [7, 13, 19], [7, 14, 19], [8, 9, 9], [0, 6, 9], [6, 6, 9], [0, 7, 9], [7, 7, 9], [9, 10, 10], [9, 11, 11], [3, 9, 10], [3, 9, 11], [9, 13, 13], [9, 14, 14], [9, 19, 19], [9, 13, 17], [9, 13, 18], [9, 20, 20], [9, 21, 21], [9, 15, 20], [9, 15, 21], [0, 0, 10], [4, 4, 10], [5, 5, 10], [6, 6, 10], [7, 7, 10], [1, 6, 10], [1, 7, 10], [10, 11, 11], [10, 13, 13], [10, 14, 14], [10, 19, 19], [10, 13, 17], [10, 13, 18], [10, 20, 20], [10, 21, 21], [10, 15, 20], [10, 15, 21], [1, 8, 11], [8, 8, 11], [1, 9, 11], [9, 9, 11], [12, 16, 16], [12, 17, 17], [12, 12, 18], [12, 13, 17], [12, 16, 22], [12, 16, 23], [12, 17, 18], [13, 19, 19], [13, 17, 17], [13, 13, 18], [13, 14, 19], [13, 17, 18], [14, 19, 19], [14, 20, 20], [14, 14, 21], [14, 15, 20], [14, 20, 21], [15, 20, 20], [15, 15, 21], [15, 22, 22], [15, 15, 23], [15, 16, 22], [15, 20, 21], [15, 22, 23], [16, 22, 22], [16, 16, 23], [16, 22, 23], [0, 6, 17], [6, 6, 17], [1, 6, 17], [14, 14, 17], [17, 18, 18], [14, 17, 19], [17, 20, 20], [17, 21, 21], [15, 17, 20], [15, 17, 21], [16, 16, 18], [13, 18, 19], [16, 18, 22], [16, 18, 23], [0, 6, 19], [6, 6, 19], [1, 6, 19], [12, 18, 19], [18, 18, 19], [17, 18, 19], [20, 21, 21], [0, 6, 21], [6, 6, 21], [1, 6, 21], [13, 13, 21], [7, 19, 21], [19, 19, 21], [13, 17, 21], [13, 18, 21], [21, 22, 22], [21, 23, 23], [16, 21, 22], [16, 21, 23], [12, 12, 22], [17, 17, 22], [18, 18, 22], [13, 17, 22], [13, 18, 22], [22, 23, 23], [14, 20, 23], [20, 20, 23], [14, 21, 23], [21, 21, 23]], "stats": {"rows": 936, "rank": 890, "columns": 1329, "seconds": 0.003922600066289306, "solver": "sparse rows and derivation DAG"}}

==> anc/controlled/identification_artifacts/pair_0_1_upper.json <==
{"kind": "f2-roots-refutation-v1", "graph": {"n": 24, "edges": [[0, 3], [0, 4], [0, 5], [0, 6], [0, 7], [1, 6], [1, 7], [1, 8], [1, 9], [2, 8], [2, 9], [2, 10], [2, 11], [3, 10], [3, 11], [4, 5], [6, 13], [6, 14], [7, 19], [8, 9], [10, 11], [12, 16], [12, 17], [12, 18], [13, 17], [13, 18], [13, 19], [14, 19], [14, 20], [14, 21], [15, 20], [15, 21], [15, 22], [15, 23], [16, 22], [16, 23], [17, 18], [20, 21], [22, 23]]}, "coefficient_degree": 4, "terms": [[0, [0, 0, 2, 13]], [0, [0, 0, 2, 14]], [0, [0, 1, 2, 12]], [0, [0, 1, 2, 14]], [0, [0, 2, 2, 13]], [0, [0, 2, 2, 14]], [0, [1, 1, 2, 12]], [0, [1, 1, 2, 13]], [0, [1, 1, 10, 13]], [0, [1, 1, 10, 14]], [0, [1, 1, 11, 13]], [0, [1, 1, 11, 14]], [0, [1, 2, 2, 13]], [0, [1, 2, 2, 14]], [0, [1, 2, 6, 12]], [0, [1, 2, 6, 14]], [3, [0, 0, 10, 13]], [3, [0, 0, 10, 14]], [3, [0, 0, 11, 13]], [3, [0, 0, 11, 14]], [3, [0, 0, 14, 15]], [3, [0, 0, 15, 15]], [3, [0, 1, 2, 12]], [3, [0, 1, 2, 14]], [3, [1, 1, 2, 13]], [3, [1, 1, 2, 14]], [3, [1, 1, 3, 13]], [3, [1, 1, 3, 14]], [3, [1, 2, 2, 12]], [3, [1, 2, 2, 14]], [3, [1, 2, 3, 12]], [3, [1, 2, 3, 14]], [3, [14]], [3, [22]], [3, [23]], [4, [0, 1, 2, 13]], [4, [0, 1, 2, 14]], [4, [0, 1, 3, 13]], [4, [0, 1, 3, 14]], [4, [0, 1, 10, 13]], [4, [0, 1, 10, 14]], [4, [0, 1, 11, 13]], [4, [0, 1, 11, 14]], [4, [0, 2, 6, 13]], [4, [0, 2, 6, 14]], [4, [0, 3, 6, 13]], [4, [0, 3, 6, 14]], [4, [0, 6, 10, 13]], [4, [0, 6, 10, 14]], [4, [0, 6, 11, 13]], [4, [0, 6, 11, 14]], [4, [1, 1, 2, 13]], [4, [1, 1, 2, 14]], [4, [1, 1, 3, 13]], [4, [1, 1, 3, 14]], [4, [1, 2, 6, 13]], [4, [1, 2, 6, 14]], [4, [1, 3, 6, 13]], [4, [1, 3, 6, 14]], [5, [0, 0, 2, 13]], [5, [0, 0, 2, 14]], [5, [0, 0, 3, 13]], [5, [0, 0, 3, 14]], [5, [0, 1, 2, 12]], [5, [0, 1, 2, 14]], [5, [0, 1, 10, 13]], [5, [0, 1, 10, 14]], [5, [0, 1, 11, 13]], [5, [0, 1, 11, 14]], [5, [1, 2, 2, 12]], [5, [1, 2, 2, 14]], [5, [1, 2, 3, 12]], [5, [1, 2, 3, 14]], [5, [12]], [5, [14]], [6, [0, 0, 2, 13]], [6, [0, 0, 2, 14]], [6, [0, 0, 3, 13]], [6, [0, 0, 3, 14]], [6, [0, 0, 10, 13]], [6, [0, 0, 10, 14]], [6, [0, 0, 11, 13]], [6, [0, 0, 11, 14]], [6, [0, 1, 2, 13]], [6, [0, 1, 2, 14]], [6, [0, 1, 3, 13]], [6, [0, 1, 3, 14]], [6, [0, 2, 6, 13]], [6, [0, 2, 6, 14]], [6, [0, 3, 6, 13]], [6, [0, 3, 6, 14]], [6, [0, 6, 10, 13]], [6, [0, 6, 10, 14]], [6, [0, 6, 11, 13]], [6, [0, 6, 11, 14]], [6, [1, 2, 6, 13]], [6, [1, 2, 6, 14]], [6, [1, 3, 6, 13]], [6, [1, 3, 6, 14]], [7, [0, 0, 1, 12]], [7, [0, 0, 1, 13]], [7, [0, 1, 3, 12]], [7, [0, 1, 3, 13]], [7, [0, 1, 6, 12]], [7, [0, 1, 6, 14]], [7, [0, 1, 10, 13]], [7, [0, 1, 10, 14]], [7, [0, 1, 11, 13]], [7, [0, 1, 11, 14]], [7, [0, 2, 2, 12]], [7, [0, 2, 2, 14]], [7, [1, 1, 3, 12]], [7, [1, 1, 3, 13]], [7, [1, 1, 6, 12]], [7, [1, 1, 6, 14]], [7, [1, 2, 2, 12]], [7, [1, 2, 2, 13]], [7, [1, 3, 6, 12]], [7, [1, 3, 6, 14]], [7, [2, 2, 6, 12]], [7, [2, 2, 6, 14]], [7, [12]], [7, [13]], [8, [0, 0, 2, 12]], [8, [0, 0, 2, 13]], [8, [0, 0, 8, 12]], [8, [0, 0, 8, 13]], [8, [0, 1, 2, 12]], [8, [0, 1, 2, 14]], [8, [0, 1, 8, 12]], [8, [0, 1, 8, 14]], [8, [0, 2, 2, 12]], [8, [0, 2, 2, 14]], [8, [0, 2, 3, 12]], [8, [0, 2, 3, 13]], [8, [0, 2, 6, 12]], [8, [0, 2, 6, 14]], [8, [0, 2, 8, 12]], [8, [0, 2, 8, 14]], [8, [0, 2, 10, 13]], [8, [0, 2, 10, 14]], [8, [0, 2, 11, 13]], [8, [0, 2, 11, 14]], [8, [0, 3, 8, 12]], [8, [0, 3, 8, 13]], [8, [0, 6, 8, 12]], [8, [0, 6, 8, 14]], [8, [0, 8, 10, 13]], [8, [0, 8, 10, 14]], [8, [0, 8, 11, 13]], [8, [0, 8, 11, 14]], [8, [1, 2, 2, 12]], [8, [1, 2, 2, 13]], [8, [1, 2, 3, 12]], [8, [1, 2, 3, 13]], [8, [1, 2, 8, 12]], [8, [1, 2, 8, 13]], [8, [1, 3, 8, 12]], [8, [1, 3, 8, 13]], [8, [2, 2, 6, 12]], [8, [2, 2, 6, 14]], [8, [2, 3, 6, 12]], [8, [2, 3, 6, 14]], [8, [2, 6, 8, 12]], [8, [2, 6, 8, 14]], [8, [3, 6, 8, 12]], [8, [3, 6, 8, 14]], [9, [0, 0, 2, 12]], [9, [0, 0, 2, 13]], [9, [0, 1, 1, 12]], [9, [0, 1, 1, 14]], [9, [0, 2, 3, 12]], [9, [0, 2, 3, 13]], [9, [0, 2, 6, 12]], [9, [0, 2, 6, 14]], [9, [0, 2, 10, 13]], [9, [0, 2, 10, 14]], [9, [0, 2, 11, 13]], [9, [0, 2, 11, 14]], [9, [1, 1, 2, 12]], [9, [1, 1, 2, 13]], [9, [1, 1, 6, 12]], [9, [1, 1, 6, 14]], [9, [1, 2, 3, 12]], [9, [1, 2, 3, 13]], [9, [1, 2, 6, 12]], [9, [1, 2, 6, 14]], [9, [2, 3, 6, 12]], [9, [2, 3, 6, 14]], [9, [12]], [9, [13]], [10, [0, 0, 1, 12]], [10, [0, 0, 1, 13]], [10, [0, 0, 8, 12]], [10, [0, 0, 8, 13]], [10, [0, 1, 1, 12]], [10, [0, 1, 1, 14]], [10, [0, 1, 2, 12]], [10, [0, 1, 2, 14]], [10, [0, 1, 3, 12]], [10, [0, 1, 3, 13]], [10, [0, 1, 6, 12]], [10, [0, 1, 6, 14]], [10, [0, 1, 8, 12]], [10, [0, 1, 8, 14]], [10, [0, 1, 10, 13]], [10, [0, 1, 10, 14]], [10, [0, 1, 11, 13]], [10, [0, 1, 11, 14]], [10, [0, 2, 8, 12]], [10, [0, 2, 8, 14]], [10, [0, 3, 8, 12]], [10, [0, 3, 8, 13]], [10, [0, 6, 8, 12]], [10, [0, 6, 8, 14]], [10, [0, 8, 10, 13]], [10, [0, 8, 10, 14]], [10, [0, 8, 11, 13]], [10, [0, 8, 11, 14]], [10, [1, 1, 2, 12]], [10, [1, 1, 2, 13]], [10, [1, 1, 3, 12]], [10, [1, 1, 3, 13]], [10, [1, 2, 6, 12]], [10, [1, 2, 6, 14]], [10, [1, 2, 8, 12]], [10, [1, 2, 8, 13]], [10, [1, 3, 6, 12]], [10, [1, 3, 6, 14]], [10, [1, 3, 8, 12]], [10, [1, 3, 8, 13]], [10, [2, 6, 8, 12]], [10, [2, 6, 8, 14]], [10, [3, 6, 8, 12]], [10, [3, 6, 8, 14]], [11, [0, 0, 2, 13]], [11, [0, 0, 2, 14]], [11, [0, 1, 1, 13]], [11, [0, 1, 1, 14]], [11, [0, 1, 2, 12]], [11, [0, 1, 2, 14]], [11, [0, 1, 11, 13]], [11, [0, 1, 11, 14]], [11, [0, 2, 2, 13]], [11, [0, 2, 2, 14]], [11, [1, 1, 2, 12]], [11, [1, 1, 2, 14]], [11, [1, 1, 3, 13]], [11, [1, 1, 3, 14]], [11, [1, 1, 11, 13]], [11, [1, 1, 11, 14]], [11, [1, 2, 2, 13]], [11, [1, 2, 2, 14]], [11, [1, 2, 6, 12]], [11, [1, 2, 6, 14]], [11, [1, 2, 11, 13]], [11, [1, 2, 11, 14]], [12, [0, 0, 3, 13]], [12, [0, 0, 3, 14]], [12, [0, 0, 10, 13]], [12, [0, 0, 10, 14]], [12, [0, 1, 1, 13]], [12, [0, 1, 1, 14]], [12, [0, 1, 3, 12]], [12, [0, 1, 3, 14]], [12, [0, 1, 10, 12]], [12, [0, 1, 10, 13]], [12, [0, 2, 3, 13]], [12, [0, 2, 3, 14]], [12, [0, 2, 10, 13]], [12, [0, 2, 10, 14]], [12, [1, 1, 2, 13]], [12, [1, 1, 2, 14]], [12, [1, 1, 3, 12]], [12, [1, 1, 3, 14]], [12, [1, 1, 10, 12]], [12, [1, 1, 10, 14]], [12, [1, 2, 3, 13]], [12, [1, 2, 3, 14]], [12, [1, 3, 6, 12]], [12, [1, 3, 6, 14]], [12, [1, 6, 10, 12]], [12, [1, 6, 10, 14]], [13, [0, 0, 3, 13]], [13, [0, 0, 3, 14]], [13, [0, 1, 1, 13]], [13, [0, 1, 1, 14]], [13, [0, 1, 3, 12]], [13, [0, 1, 3, 14]], [13, [0, 2, 3, 13]], [13, [0, 2, 3, 14]], [13, [1, 1, 2, 13]], [13, [1, 1, 2, 14]], [13, [1, 1, 3, 12]], [13, [1, 1, 3, 14]], [13, [1, 2, 3, 13]], [13, [1, 2, 3, 14]], [13, [1, 3, 6, 12]], [13, [1, 3, 6, 14]], [14, [0, 0, 2, 13]], [14, [0, 0, 2, 14]], [14, [0, 0, 10, 13]], [14, [0, 0, 10, 14]], [14, [0, 1, 1, 13]], [14, [0, 1, 1, 14]], [14, [0, 1, 2, 12]], [14, [0, 1, 2, 14]], [14, [0, 1, 10, 12]], [14, [0, 1, 10, 14]], [14, [0, 2, 2, 13]], [14, [0, 2, 2, 14]], [14, [0, 2, 10, 13]], [14, [0, 2, 10, 14]], [14, [1, 1, 2, 12]], [14, [1, 1, 2, 14]], [14, [1, 1, 3, 13]], [14, [1, 1, 3, 14]], [14, [1, 1, 10, 12]], [14, [1, 1, 10, 13]], [14, [1, 2, 2, 13]], [14, [1, 2, 2, 14]], [14, [1, 2, 6, 12]], [14, [1, 2, 6, 14]], [14, [1, 2, 10, 13]], [14, [1, 2, 10, 14]], [14, [1, 6, 10, 12]], [14, [1, 6, 10, 14]], [16, [0, 0, 2, 7]], [16, [0, 0, 2, 14]], [16, [0, 0, 3, 7]], [16, [0, 0, 3, 14]], [16, [0, 0, 7, 10]], [16, [0, 0, 7, 11]], [16, [0, 0, 10, 14]], [16, [0, 0, 11, 14]], [16, [0, 1, 7, 10]], [16, [0, 1, 7, 11]], [16, [0, 1, 10, 14]], [16, [0, 1, 11, 14]], [16, [1, 1, 2, 7]], [16, [1, 1, 2, 14]], [16, [1, 1, 3, 7]], [16, [1, 1, 3, 14]], [16, [6, 6, 12, 14]], [16, [6, 12, 12, 14]], [16, [14]], [17, [0, 0, 2, 7]], [17, [0, 0, 2, 13]], [17, [0, 0, 3, 7]], [17, [0, 0, 3, 13]], [17, [0, 0, 6, 15]], [17, [0, 0, 7, 10]], [17, [0, 0, 7, 11]], [17, [0, 0, 10, 13]], [17, [0, 0, 11, 13]], [17, [0, 0, 15, 15]], [17, [0, 1, 7, 10]], [17, [0, 1, 7, 11]], [17, [0, 1, 10, 13]], [17, [0, 1, 11, 13]], [17, [0, 6, 6, 15]], [17, [0, 6, 15, 15]], [17, [1, 1, 2, 7]], [17, [1, 1, 2, 13]], [17, [1, 1, 3, 7]], [17, [1, 1, 3, 13]], [17, [6]], [17, [12, 12, 15, 22]], [17, [12, 12, 15, 23]], [18, [0, 0, 2, 13]], [18, [0, 0, 2, 14]], [18, [0, 0, 3, 13]], [18, [0, 0, 3, 14]], [18, [0, 0, 10, 13]], [18, [0, 0, 10, 14]], [18, [0, 0, 11, 13]], [18, [0, 0, 11, 14]], [18, [0, 1, 10, 13]], [18, [0, 1, 10, 14]], [18, [0, 1, 11, 13]], [18, [0, 1, 11, 14]], [18, [1, 1, 2, 13]], [18, [1, 1, 2, 14]], [18, [1, 1, 3, 13]], [18, [1, 1, 3, 14]], [19, [0, 0, 1, 12]], [19, [0, 0, 1, 13]], [19, [0, 0, 2, 12]], [19, [0, 0, 2, 13]], [19, [0, 1, 1, 12]], [19, [0, 1, 1, 14]], [19, [0, 1, 3, 12]], [19, [0, 1, 3, 13]], [19, [0, 1, 6, 12]], [19, [0, 1, 6, 14]], [19, [0, 1, 10, 13]], [19, [0, 1, 10, 14]], [19, [0, 1, 11, 13]], [19, [0, 1, 11, 14]], [19, [0, 2, 2, 12]], [19, [0, 2, 2, 14]], [19, [0, 2, 3, 12]], [19, [0, 2, 3, 13]], [19, [0, 2, 6, 12]], [19, [0, 2, 6, 14]], [19, [0, 2, 10, 13]], [19, [0, 2, 10, 14]], [19, [0, 2, 11, 13]], [19, [0, 2, 11, 14]], [19, [1, 1, 2, 12]], [19, [1, 1, 2, 13]], [19, [1, 1, 3, 12]], [19, [1, 1, 3, 13]], [19, [1, 2, 2, 12]], [19, [1, 2, 2, 13]], [19, [1, 2, 3, 12]], [19, [1, 2, 3, 13]], [19, [1, 2, 6, 12]], [19, [1, 2, 6, 14]], [19, [1, 3, 6, 12]], [19, [1, 3, 6, 14]], [19, [2, 2, 6, 12]], [19, [2, 2, 6, 14]], [19, [2, 3, 6, 12]], [19, [2, 3, 6, 14]], [20, [0, 0, 2, 13]], [20, [0, 0, 2, 14]], [20, [0, 0, 3, 13]], [20, [0, 0, 3, 14]], [20, [0, 1, 2, 12]], [20, [0, 1, 2, 14]], [20, [0, 1, 3, 12]], [20, [0, 1, 3, 14]], [20, [0, 1, 10, 13]], [20, [0, 1, 10, 14]], [20, [0, 2, 2, 13]], [20, [0, 2, 2, 14]], [20, [0, 2, 3, 13]], [20, [0, 2, 3, 14]], [20, [1, 1, 2, 12]], [20, [1, 1, 2, 13]], [20, [1, 1, 3, 12]], [20, [1, 1, 3, 13]], [20, [1, 1, 10, 13]], [20, [1, 1, 10, 14]], [20, [1, 2, 2, 13]], [20, [1, 2, 2, 14]], [20, [1, 2, 3, 13]], [20, [1, 2, 3, 14]], [20, [1, 2, 6, 12]], [20, [1, 2, 6, 14]], [20, [1, 2, 10, 13]], [20, [1, 2, 10, 14]], [20, [1, 3, 6, 12]], [20, [1, 3, 6, 14]], [21, [6, 6, 12, 22]], [21, [6, 6, 12, 23]], [21, [6, 12, 14, 22]], [21, [6, 12, 14, 23]], [22, [0, 1, 13, 13]], [22, [6, 6, 12, 14]], [22, [6, 12, 12, 14]], [22, [14]], [23, [0, 1, 12, 13]], [23, [0, 1, 12, 17]], [23, [0, 1, 13, 13]], [23, [0, 1, 13, 17]], [23, [6, 6, 13, 14]], [23, [6, 6, 14, 17]], [23, [6, 12, 13, 14]], [23, [6, 12, 14, 17]], [23, [12, 12, 13, 14]], [23, [12, 12, 14, 17]], [24, [0, 1, 12, 12]], [24, [6, 6, 13, 14]], [24, [6, 12, 13, 14]], [24, [12, 12, 13, 14]], [25, [0, 1, 12, 12]], [25, [0, 1, 12, 13]], [25, [0, 1, 12, 17]], [25, [0, 1, 13, 17]], [25, [6, 6, 12, 14]], [25, [6, 6, 14, 17]], [25, [6, 12, 12, 14]], [25, [6, 12, 14, 17]], [25, [12, 12, 14, 17]], [25, [14]], [26, [0, 0, 2, 7]], [26, [0, 0, 2, 14]], [26, [0, 0, 3, 7]], [26, [0, 0, 3, 14]], [26, [0, 0, 7, 10]], [26, [0, 0, 7, 11]], [26, [0, 0, 10, 14]], [26, [0, 0, 11, 14]], [26, [0, 1, 7, 10]], [26, [0, 1, 7, 11]], [26, [0, 1, 10, 14]], [26, [0, 1, 11, 14]], [26, [1, 1, 2, 7]], [26, [1, 1, 2, 14]], [26, [1, 1, 3, 7]], [26, [1, 1, 3, 14]], [27, [0, 0, 2, 7]], [27, [0, 0, 2, 13]], [27, [0, 0, 3, 7]], [27, [0, 0, 3, 13]], [27, [0, 0, 7, 10]], [27, [0, 0, 7, 11]], [27, [0, 0, 10, 13]], [27, [0, 0, 11, 13]], [27, [0, 1, 7, 10]], [27, [0, 1, 7, 11]], [27, [0, 1, 10, 13]], [27, [0, 1, 11, 13]], [27, [1, 1, 2, 7]], [27, [1, 1, 2, 13]], [27, [1, 1, 3, 7]], [27, [1, 1, 3, 13]], [28, [0, 0, 6, 14]], [28, [0, 0, 14, 14]], [28, [0, 0, 15, 15]], [28, [0, 6, 6, 14]], [28, [0, 6, 14, 14]], [28, [0, 6, 15, 15]], [28, [6]], [28, [6, 14, 15, 15]], [28, [12, 12, 14, 22]], [28, [12, 12, 14, 23]], [29, [0, 0, 6, 15]], [29, [0, 0, 6, 20]], [29, [0, 0, 15, 15]], [29, [0, 0, 15, 20]], [29, [0, 6, 6, 15]], [29, [0, 6, 6, 20]], [29, [0, 6, 15, 15]], [29, [0, 6, 15, 20]], [29, [6, 14, 15, 15]], [29, [6, 14, 15, 20]], [29, [12, 12, 15, 22]], [29, [12, 12, 15, 23]], [29, [12, 12, 20, 22]], [29, [12, 12, 20, 23]], [30, [0, 0, 6, 15]], [30, [0, 0, 14, 14]], [30, [0, 0, 14, 15]], [30, [0, 6, 6, 15]], [30, [0, 6, 14, 14]], [30, [0, 6, 14, 15]], [30, [6]], [30, [6, 14, 14, 15]], [30, [12, 12, 15, 22]], [30, [12, 12, 15, 23]], [31, [0, 0, 6, 14]], [31, [0, 0, 6, 20]], [31, [0, 0, 14, 15]], [31, [0, 0, 15, 20]], [31, [0, 6, 6, 14]], [31, [0, 6, 6, 20]], [31, [0, 6, 14, 15]], [31, [0, 6, 15, 20]], [31, [6, 14, 14, 15]], [31, [6, 14, 15, 20]], [31, [12, 12, 14, 22]], [31, [12, 12, 14, 23]], [31, [12, 12, 20, 22]], [31, [12, 12, 20, 23]], [32, [0, 0, 15, 23]], [32, [0, 6, 15, 23]], [32, [6, 6, 12, 12]], [32, [6, 6, 12, 15]], [32, [6, 6, 12, 16]], [32, [6, 6, 12, 23]], [32, [6, 12, 12, 14]], [32, [6, 12, 14, 15]], [32, [6, 12, 14, 16]], [32, [6, 12, 14, 23]], [32, [6, 14, 15, 23]], [32, [12, 12, 14, 23]], [33, [0, 0, 15, 22]], [33, [0, 6, 15, 22]], [33, [6, 6, 12, 12]], [33, [6, 6, 12, 15]], [33, [6, 6, 12, 16]], [33, [6, 6, 12, 22]], [33, [6, 12, 12, 14]], [33, [6, 12, 14, 15]], [33, [6, 12, 14, 16]], [33, [6, 12, 14, 22]], [33, [6, 14, 15, 22]], [33, [12, 12, 14, 22]], [34, [6, 6, 12, 12]], [34, [6, 6, 12, 15]], [34, [6, 6, 12, 16]], [34, [6, 12, 12, 14]], [34, [6, 12, 14, 15]], [34, [6, 12, 14, 16]], [35, [6, 6, 12, 12]], [35, [6, 6, 12, 15]], [35, [6, 6, 12, 16]], [35, [6, 12, 12, 14]], [35, [6, 12, 14, 15]], [35, [6, 12, 14, 16]], [36, [0, 1, 12, 12]], [36, [0, 1, 13, 13]], [36, [6, 6, 12, 14]], [36, [6, 6, 13, 14]], [36, [6, 12, 12, 14]], [36, [6, 12, 13, 14]], [36, [12, 12, 13, 14]], [36, [14]], [37, [0, 0, 6, 14]], [37, [0, 0, 6, 15]], [37, [0, 0, 14, 15]], [37, [0, 0, 15, 15]], [37, [0, 6, 6, 14]], [37, [0, 6, 6, 15]], [37, [0, 6, 14, 15]], [37, [0, 6, 15, 15]], [37, [6, 14, 14, 15]], [37, [6, 14, 15, 15]], [37, [12, 12, 14, 22]], [37, [12, 12, 14, 23]], [37, [12, 12, 15, 22]], [37, [12, 12, 15, 23]], [38, [0, 0, 15, 22]], [38, [0, 6, 15, 22]], [38, [6, 6, 12, 22]], [38, [6, 12, 14, 22]], [38, [6, 14, 15, 22]], [38, [12, 12, 14, 22]]]}

==> anc/controlled/identification_artifacts/pair_0_20_lower1.json <==
{"graph": {"n": 24, "edges": [[0, 4], [0, 5], [0, 6], [0, 8], [0, 14], [0, 15], [1, 5], [1, 6], [1, 7], [1, 8], [2, 7], [2, 8], [2, 9], [2, 10], [3, 9], [3, 10], [3, 11], [3, 12], [4, 11], [4, 12], [5, 6], [7, 14], [7, 15], [9, 10], [11, 12], [13, 17], [13, 18], [13, 19], [14, 18], [14, 19], [15, 20], [15, 21], [16, 20], [16, 21], [16, 22], [16, 23], [17, 22], [17, 23], [18, 19], [20, 21], [22, 23]]}, "coefficient_degree": 1, "kind": "f2-roots-obstruction-v1", "status": "OPEN", "values": [[], [0, 4, 4], [0, 5, 5], [0, 0, 6], [0, 8, 8], [0, 14, 14], [0, 15, 15], [0, 1, 5], [0, 1, 8], [0, 2, 8], [0, 4, 11], [0, 4, 12], [0, 5, 6], [0, 7, 14], [0, 7, 15], [0, 14, 18], [0, 14, 19], [0, 20, 20], [0, 21, 21], [0, 16, 20], [0, 16, 21], [1, 5, 5], [1, 8, 8], [1, 1, 6], [1, 7, 7], [1, 2, 7], [1, 2, 8], [1, 5, 6], [1, 7, 14], [1, 7, 15], [2, 8, 8], [2, 7, 7], [2, 9, 9], [2, 2, 10], [2, 3, 9], [2, 7, 14], [2, 7, 15], [2, 9, 10], [3, 9, 9], [3, 3, 10], [3, 11, 11], [3, 3, 12], [3, 4, 11], [3, 9, 10], [3, 11, 12], [4, 11, 11], [4, 4, 12], [4, 11, 12], [5, 6, 6], [4, 4, 6], [6, 8, 8], [6, 14, 14], [6, 15, 15], [6, 7, 7], [2, 6, 7], [2, 6, 8], [4, 6, 11], [4, 6, 12], [6, 14, 18], [6, 14, 19], [6, 20, 20], [6, 21, 21], [6, 16, 20], [6, 16, 21], [7, 14, 14], [7, 15, 15], [7, 14, 18], [7, 14, 19], [7, 20, 20], [7, 21, 21], [7, 16, 20], [7, 16, 21], [9, 10, 10], [0, 8, 10], [8, 8, 10], [1, 7, 10], [7, 7, 10], [1, 8, 10], [10, 11, 11], [10, 12, 12], [4, 10, 11], [4, 10, 12], [7, 10, 14], [7, 10, 15], [0, 0, 11], [5, 5, 11], [6, 6, 11], [8, 8, 11], [11, 14, 14], [11, 15, 15], [1, 5, 11], [1, 6, 11], [1, 8, 11], [2, 8, 11], [11, 12, 12], [7, 11, 14], [7, 11, 15], [11, 14, 18], [11, 14, 19], [11, 20, 20], [11, 21, 21], [11, 16, 20], [11, 16, 21], [2, 9, 12], [9, 9, 12], [2, 10, 12], [10, 10, 12], [13, 17, 17], [13, 18, 18], [13, 13, 19], [13, 14, 18], [13, 17, 22], [13, 17, 23], [13, 18, 19], [1, 1, 14], [1, 5, 14], [1, 6, 14], [1, 8, 14], [2, 2, 14], [2, 8, 14], [9, 9, 14], [10, 10, 14], [3, 9, 14], [3, 10, 14], [14, 18, 18], [14, 14, 19], [14, 18, 19], [1, 1, 15], [1, 5, 15], [1, 6, 15], [1, 8, 15], [2, 2, 15], [2, 8, 15], [9, 9, 15], [10, 10, 15], [3, 9, 15], [3, 10, 15], [15, 20, 20], [15, 15, 21], [15, 16, 20], [15, 20, 21], [16, 20, 20], [16, 16, 21], [16, 22, 22], [16, 16, 23], [16, 17, 22], [16, 20, 21], [16, 22, 23], [17, 22, 22], [17, 17, 23], [17, 22, 23], [0, 0, 18], [4, 4, 18], [5, 5, 18], [6, 6, 18], [8, 8, 18], [15, 15, 18], [1, 5, 18], [1, 6, 18], [1, 7, 18], [7, 7, 18], [1, 8, 18], [2, 7, 18], [2, 8, 18], [4, 11, 18], [4, 12, 18], [18, 19, 19], [18, 20, 20], [18, 21, 21], [16, 18, 20], [16, 18, 21], [17, 17, 19], [17, 19, 22], [17, 19, 23], [20, 21, 21], [0, 0, 21], [4, 4, 21], [5, 5, 21], [6, 6, 21], [8, 8, 21], [14, 14, 21], [1, 5, 21], [1, 6, 21], [1, 7, 21], [7, 7, 21], [1, 8, 21], [2, 7, 21], [2, 8, 21], [4, 11, 21], [4, 12, 21], [14, 18, 21], [14, 19, 21], [21, 22, 22], [21, 23, 23], [17, 21, 22], [17, 21, 23], [13, 13, 22], [18, 18, 22], [19, 19, 22], [14, 18, 22], [14, 19, 22], [22, 23, 23], [15, 20, 23], [20, 20, 23], [15, 21, 23], [21, 21, 23]], "stats": {"rows": 984, "rank": 933, "columns": 1362, "seconds": 0.003829000052064657, "solver": "sparse rows and derivation DAG"}}

==> anc/controlled/identification_artifacts/pair_0_20_upper.json <==
{"kind": "f2-roots-refutation-v1", "graph": {"n": 24, "edges": [[0, 4], [0, 5], [0, 6], [0, 8], [0, 14], [0, 15], [1, 5], [1, 6], [1, 7], [1, 8], [2, 7], [2, 8], [2, 9], [2, 10], [3, 9], [3, 10], [3, 11], [3, 12], [4, 11], [4, 12], [5, 6], [7, 14], [7, 15], [9, 10], [11, 12], [13, 17], [13, 18], [13, 19], [14, 18], [14, 19], [15, 20], [15, 21], [16, 20], [16, 21], [16, 22], [16, 23], [17, 22], [17, 23], [18, 19], [20, 21], [22, 23]]}, "coefficient_degree": 4, "terms": [[1, [0]], [1, [0, 0, 1, 1]], [1, [0, 1, 1, 7]], [1, [0, 1, 1, 13]], [1, [0, 1, 1, 16]], [1, [1, 1, 7, 13]], [1, [1, 1, 7, 16]], [1, [13]], [1, [14]], [1, [15]], [1, [16]], [2, [0, 0, 1, 1]], [2, [0, 0, 1, 5]], [2, [0, 0, 1, 7]], [2, [0, 0, 1, 14]], [2, [0, 0, 1, 15]], [2, [0, 0, 5, 7]], [2, [0, 0, 5, 14]], [2, [0, 0, 5, 15]], [2, [0, 1, 1, 7]], [2, [0, 1, 1, 13]], [2, [0, 1, 1, 16]], [2, [0, 1, 5, 7]], [2, [0, 1, 5, 13]], [2, [0, 1, 5, 16]], [2, [0, 1, 7, 13]], [2, [0, 1, 7, 16]], [2, [0, 5, 7, 13]], [2, [0, 5, 7, 16]], [2, [1, 1, 7, 13]], [2, [1, 1, 7, 16]], [2, [1, 5, 7, 13]], [2, [1, 5, 7, 16]], [4, [0, 0, 7, 13]], [4, [0, 0, 13, 13]], [4, [0, 7, 13, 13]], [4, [0, 7, 13, 16]], [4, [0, 13, 13, 16]], [4, [1]], [4, [7]], [4, [7, 7, 13, 16]], [4, [16]], [5, [0]], [5, [0, 7, 16, 22]], [5, [0, 7, 16, 23]], [5, [1]], [5, [1, 1, 16, 22]], [5, [1, 1, 16, 23]], [5, [1, 7, 16, 22]], [5, [1, 7, 16, 23]], [6, [0]], [6, [0, 0, 1, 13]], [6, [0, 0, 1, 14]], [6, [0, 0, 1, 15]], [6, [0, 0, 1, 16]], [6, [0, 0, 7, 13]], [6, [0, 0, 7, 16]], [6, [1]], [6, [7]], [6, [13]], [6, [16]], [7, [0, 0, 1, 5]], [7, [0, 0, 1, 7]], [7, [0, 0, 1, 13]], [7, [0, 0, 1, 16]], [7, [0, 0, 5, 7]], [7, [0, 0, 5, 14]], [7, [0, 0, 5, 15]], [7, [0, 0, 7, 13]], [7, [0, 0, 7, 16]], [7, [0, 1, 5, 7]], [7, [0, 1, 5, 13]], [7, [0, 1, 5, 16]], [7, [0, 1, 7, 13]], [7, [0, 1, 7, 16]], [7, [0, 5, 7, 13]], [7, [0, 5, 7, 16]], [7, [1]], [7, [1, 5, 7, 13]], [7, [1, 5, 7, 16]], [7, [7]], [7, [14]], [7, [15]], [8, [0]], [8, [0, 0, 16, 22]], [8, [0, 0, 16, 23]], [8, [0, 15, 16, 22]], [8, [0, 15, 16, 23]], [8, [13]], [8, [14]], [8, [16]], [20, [0, 0, 1, 1]], [20, [0, 0, 1, 13]], [20, [0, 0, 1, 14]], [20, [0, 0, 1, 15]], [20, [0, 0, 1, 16]], [20, [0, 0, 7, 13]], [20, [0, 0, 7, 16]], [20, [0, 1, 1, 7]], [20, [0, 1, 1, 13]], [20, [0, 1, 1, 16]], [20, [1]], [20, [1, 1, 7, 13]], [20, [1, 1, 7, 16]], [20, [7]], [20, [14]], [20, [15]], [21, [0, 0, 13, 16]], [21, [0, 7, 13, 16]], [21, [1]], [21, [7]], [21, [7, 13, 13, 16]], [21, [13]], [21, [16]], [22, [0]], [22, [0, 0, 16, 22]], [22, [0, 0, 16, 23]], [22, [0, 7, 16, 22]], [22, [0, 7, 16, 23]], [22, [1]], [25, [0, 13, 13, 22]], [25, [0, 13, 13, 23]], [25, [7, 13, 13, 22]], [25, [7, 13, 13, 23]], [26, [0, 0, 7, 13]], [26, [0, 0, 13, 13]], [26, [0, 0, 13, 16]], [26, [0, 0, 14, 14]], [26, [0, 7, 13, 13]], [26, [0, 13, 13, 16]], [26, [7, 7, 13, 16]], [26, [7, 13, 13, 16]], [26, [13]], [27, [0, 0, 7, 14]], [27, [0, 0, 7, 18]], [27, [0, 0, 14, 14]], [27, [0, 0, 14, 16]], [27, [0, 0, 14, 18]], [27, [0, 0, 16, 18]], [27, [0, 7, 13, 14]], [27, [0, 7, 13, 18]], [27, [0, 13, 14, 16]], [27, [0, 13, 16, 18]], [27, [7, 7, 14, 16]], [27, [7, 7, 16, 18]], [27, [7, 13, 14, 16]], [27, [7, 13, 16, 18]], [27, [14]], [27, [18]], [28, [0, 0, 7, 14]], [28, [0, 0, 13, 13]], [28, [0, 0, 13, 14]], [28, [0, 0, 14, 16]], [28, [0, 7, 13, 14]], [28, [0, 13, 14, 16]], [28, [7, 7, 14, 16]], [28, [7, 13, 14, 16]], [28, [14]], [29, [0, 0, 7, 13]], [29, [0, 0, 7, 18]], [29, [0, 0, 13, 14]], [29, [0, 0, 13, 16]], [29, [0, 0, 14, 18]], [29, [0, 0, 16, 18]], [29, [0, 7, 13, 13]], [29, [0, 7, 13, 18]], [29, [0, 13, 13, 16]], [29, [0, 13, 16, 18]], [29, [7, 7, 13, 16]], [29, [7, 7, 16, 18]], [29, [7, 13, 13, 16]], [29, [7, 13, 16, 18]], [29, [13]], [29, [18]], [30, [0, 0, 15, 22]], [30, [0, 0, 15, 23]], [30, [0, 7, 16, 16]], [30, [1, 1, 15, 22]], [30, [1, 1, 15, 23]], [30, [1, 7, 15, 22]], [30, [1, 7, 15, 23]], [31, [0, 0, 16, 22]], [31, [0, 0, 16, 23]], [31, [0, 0, 20, 22]], [31, [0, 0, 20, 23]], [31, [0, 7, 15, 16]], [31, [0, 7, 15, 20]], [31, [0, 7, 16, 16]], [31, [0, 7, 16, 20]], [31, [1, 1, 16, 22]], [31, [1, 1, 16, 23]], [31, [1, 1, 20, 22]], [31, [1, 1, 20, 23]], [31, [1, 7, 16, 22]], [31, [1, 7, 16, 23]], [31, [1, 7, 20, 22]], [31, [1, 7, 20, 23]], [32, [0, 0, 16, 22]], [32, [0, 0, 16, 23]], [32, [0, 7, 15, 15]], [32, [1, 1, 16, 22]], [32, [1, 1, 16, 23]], [32, [1, 7, 16, 22]], [32, [1, 7, 16, 23]], [33, [0, 0, 15, 22]], [33, [0, 0, 15, 23]], [33, [0, 0, 20, 22]], [33, [0, 0, 20, 23]], [33, [0, 7, 15, 15]], [33, [0, 7, 15, 16]], [33, [0, 7, 15, 20]], [33, [0, 7, 16, 20]], [33, [1, 1, 15, 22]], [33, [1, 1, 15, 23]], [33, [1, 1, 20, 22]], [33, [1, 1, 20, 23]], [33, [1, 7, 15, 22]], [33, [1, 7, 15, 23]], [33, [1, 7, 20, 22]], [33, [1, 7, 20, 23]], [34, [0]], [34, [0, 0, 15, 23]], [34, [0, 13, 13, 16]], [34, [0, 13, 13, 17]], [34, [0, 13, 13, 23]], [34, [0, 13, 16, 23]], [34, [1, 1, 15, 23]], [34, [1, 7, 15, 23]], [34, [7]], [34, [7, 13, 13, 16]], [34, [7, 13, 13, 17]], [34, [7, 13, 13, 23]], [34, [7, 13, 16, 23]], [35, [0]], [35, [0, 0, 15, 22]], [35, [0, 13, 13, 16]], [35, [0, 13, 13, 17]], [35, [0, 13, 13, 22]], [35, [0, 13, 16, 22]], [35, [1, 1, 15, 22]], [35, [1, 7, 15, 22]], [35, [7]], [35, [7, 13, 13, 16]], [35, [7, 13, 13, 17]], [35, [7, 13, 13, 22]], [35, [7, 13, 16, 22]], [36, [0]], [36, [0, 13, 13, 16]], [36, [0, 13, 13, 17]], [36, [7]], [36, [7, 13, 13, 16]], [36, [7, 13, 13, 17]], [37, [0]], [37, [0, 13, 13, 16]], [37, [0, 13, 13, 17]], [37, [7]], [37, [7, 13, 13, 16]], [37, [7, 13, 13, 17]], [38, [0, 0, 7, 13]], [38, [0, 0, 7, 14]], [38, [0, 0, 13, 14]], [38, [0, 0, 13, 16]], [38, [0, 0, 14, 14]], [38, [0, 0, 14, 16]], [38, [0, 7, 13, 13]], [38, [0, 7, 13, 14]], [38, [0, 13, 13, 16]], [38, [0, 13, 14, 16]], [38, [7, 7, 13, 16]], [38, [7, 7, 14, 16]], [38, [7, 13, 13, 16]], [38, [7, 13, 14, 16]], [38, [13]], [38, [14]], [39, [0, 0, 15, 22]], [39, [0, 0, 15, 23]], [39, [0, 0, 16, 22]], [39, [0, 0, 16, 23]], [39, [0, 7, 15, 15]], [39, [0, 7, 16, 16]], [39, [1, 1, 15, 22]], [39, [1, 1, 15, 23]], [39, [1, 1, 16, 22]], [39, [1, 1, 16, 23]], [39, [1, 7, 15, 22]], [39, [1, 7, 15, 23]], [39, [1, 7, 16, 22]], [39, [1, 7, 16, 23]], [40, [0, 0, 15, 22]], [40, [0, 13, 13, 22]], [40, [0, 13, 16, 22]], [40, [1, 1, 15, 22]], [40, [1, 7, 15, 22]], [40, [7, 13, 13, 22]], [40, [7, 13, 16, 22]]]}

==> anc/controlled/identification_artifacts/pair_0_21_lower1.json <==
{"graph": {"n": 24, "edges": [[0, 4], [0, 5], [0, 6], [0, 15], [0, 16], [0, 21], [1, 5], [1, 6], [1, 7], [1, 8], [2, 7], [2, 8], [2, 9], [2, 10], [3, 9], [3, 10], [3, 11], [3, 12], [4, 11], [4, 12], [5, 6], [7, 14], [7, 15], [8, 20], [9, 10], [11, 12], [13, 17], [13, 18], [13, 19], [14, 18], [14, 19], [14, 20], [15, 20], [15, 21], [16, 21], [16, 22], [16, 23], [17, 22], [17, 23], [18, 19], [22, 23]]}, "coefficient_degree": 1, "kind": "f2-roots-obstruction-v1", "status": "OPEN", "values": [[], [0, 4, 4], [0, 5, 5], [0, 0, 6], [0, 15, 15], [0, 16, 16], [0, 0, 21], [0, 1, 5], [0, 4, 11], [0, 4, 12], [0, 5, 6], [0, 7, 15], [0, 15, 20], [0, 15, 21], [0, 16, 21], [0, 22, 22], [0, 23, 23], [0, 17, 22], [0, 17, 23], [1, 5, 5], [1, 1, 6], [1, 7, 7], [1, 8, 8], [1, 2, 7], [1, 2, 8], [1, 5, 6], [1, 14, 14], [1, 7, 15], [1, 20, 20], [1, 14, 18], [1, 14, 19], [1, 15, 20], [2, 7, 7], [2, 8, 8], [2, 9, 9], [2, 2, 10], [2, 3, 9], [2, 14, 14], [2, 7, 15], [2, 20, 20], [2, 9, 10], [2, 14, 18], [2, 14, 19], [2, 15, 20], [3, 9, 9], [3, 3, 10], [3, 11, 11], [3, 3, 12], [3, 4, 11], [3, 9, 10], [3, 11, 12], [4, 11, 11], [4, 4, 12], [4, 11, 12], [5, 6, 6], [4, 4, 6], [6, 15, 15], [6, 16, 16], [6, 21, 21], [6, 7, 7], [6, 8, 8], [2, 6, 7], [2, 6, 8], [4, 6, 11], [4, 6, 12], [6, 14, 14], [6, 20, 20], [6, 14, 18], [6, 14, 19], [6, 22, 22], [6, 23, 23], [6, 17, 22], [6, 17, 23], [7, 15, 15], [7, 14, 14], [7, 14, 18], [7, 14, 19], [7, 14, 20], [7, 15, 20], [7, 15, 21], [8, 20, 20], [8, 14, 20], [8, 15, 20], [9, 10, 10], [1, 7, 10], [7, 7, 10], [1, 8, 10], [8, 8, 10], [10, 11, 11], [10, 12, 12], [4, 10, 11], [4, 10, 12], [10, 14, 14], [7, 10, 15], [10, 20, 20], [10, 14, 18], [10, 14, 19], [10, 15, 20], [0, 0, 11], [5, 5, 11], [6, 6, 11], [11, 15, 15], [11, 16, 16], [11, 21, 21], [1, 5, 11], [1, 6, 11], [11, 12, 12], [7, 11, 15], [11, 15, 20], [11, 22, 22], [11, 23, 23], [11, 17, 22], [11, 17, 23], [2, 9, 12], [9, 9, 12], [2, 10, 12], [10, 10, 12], [13, 17, 17], [13, 18, 18], [13, 13, 19], [13, 14, 18], [13, 17, 22], [13, 17, 23], [13, 18, 19], [14, 20, 20], [14, 18, 18], [14, 14, 19], [14, 15, 20], [14, 18, 19], [15, 21, 21], [1, 1, 15], [1, 5, 15], [1, 6, 15], [1, 8, 15], [2, 2, 15], [2, 8, 15], [9, 9, 15], [10, 10, 15], [3, 9, 15], [3, 10, 15], [15, 20, 20], [15, 16, 21], [16, 21, 21], [16, 22, 22], [16, 16, 23], [16, 17, 22], [16, 22, 23], [17, 22, 22], [17, 17, 23], [17, 22, 23], [1, 7, 18], [7, 7, 18], [2, 7, 18], [7, 15, 18], [18, 19, 19], [17, 17, 19], [14, 19, 20], [17, 19, 22], [17, 19, 23], [0, 0, 20], [4, 4, 20], [5, 5, 20], [6, 6, 20], [16, 16, 20], [20, 21, 21], [1, 5, 20], [1, 6, 20], [1, 7, 20], [7, 7, 20], [2, 7, 20], [4, 11, 20], [4, 12, 20], [13, 19, 20], [19, 19, 20], [15, 20, 21], [20, 22, 22], [20, 23, 23], [17, 20, 22], [17, 20, 23], [18, 19, 20], [4, 4, 21], [5, 5, 21], [6, 6, 21], [1, 5, 21], [1, 6, 21], [1, 7, 21], [7, 7, 21], [2, 7, 21], [4, 11, 21], [4, 12, 21], [14, 14, 21], [8, 20, 21], [20, 20, 21], [14, 18, 21], [14, 19, 21], [13, 13, 22], [18, 18, 22], [19, 19, 22], [14, 18, 22], [14, 19, 22], [22, 23, 23], [0, 0, 23], [4, 4, 23], [5, 5, 23], [6, 6, 23], [15, 15, 23], [21, 21, 23], [1, 5, 23], [1, 6, 23], [4, 11, 23], [4, 12, 23], [7, 15, 23], [15, 20, 23]], "stats": {"rows": 984, "rank": 935, "columns": 1362, "seconds": 0.0037469000089913607, "solver": "sparse rows and derivation DAG"}}

==> anc/controlled/identification_artifacts/pair_0_21_upper.json <==
{"kind": "f2-roots-refutation-v1", "graph": {"n": 24, "edges": [[0, 4], [0, 5], [0, 6], [0, 15], [0, 16], [0, 21], [1, 5], [1, 6], [1, 7], [1, 8], [2, 7], [2, 8], [2, 9], [2, 10], [3, 9], [3, 10], [3, 11], [3, 12], [4, 11], [4, 12], [5, 6], [7, 14], [7, 15], [8, 20], [9, 10], [11, 12], [13, 17], [13, 18], [13, 19], [14, 18], [14, 19], [14, 20], [15, 20], [15, 21], [16, 21], [16, 22], [16, 23], [17, 22], [17, 23], [18, 19], [22, 23]]}, "coefficient_degree": 4, "terms": [[0, [0, 0, 11, 13]], [0, [0, 0, 12, 13]], [1, [0, 0, 2, 2]], [1, [0, 0, 2, 15]], [1, [0, 0, 7, 13]], [1, [0, 0, 13, 15]], [1, [0, 1, 1, 2]], [1, [0, 1, 1, 7]], [1, [0, 1, 1, 13]], [1, [0, 1, 1, 14]], [1, [1, 1, 2, 2]], [1, [1, 1, 2, 14]], [1, [1, 1, 2, 15]], [1, [1, 1, 13, 13]], [1, [1, 1, 13, 15]], [1, [7]], [1, [14]], [1, [15]], [2, [0, 0, 1, 2]], [2, [0, 0, 1, 13]], [2, [0, 0, 1, 15]], [2, [0, 0, 2, 5]], [2, [0, 0, 5, 13]], [2, [0, 0, 5, 15]], [2, [0, 1, 1, 2]], [2, [0, 1, 1, 7]], [2, [0, 1, 1, 13]], [2, [0, 1, 1, 14]], [2, [0, 1, 2, 5]], [2, [0, 1, 2, 14]], [2, [0, 1, 5, 7]], [2, [0, 1, 5, 13]], [2, [0, 1, 5, 14]], [2, [0, 1, 7, 13]], [2, [0, 1, 13, 13]], [2, [0, 2, 5, 14]], [2, [0, 5, 7, 13]], [2, [0, 5, 13, 13]], [2, [1, 1, 2, 2]], [2, [1, 1, 2, 14]], [2, [1, 1, 2, 15]], [2, [1, 1, 13, 13]], [2, [1, 1, 13, 15]], [2, [1, 2, 2, 5]], [2, [1, 2, 5, 14]], [2, [1, 2, 5, 15]], [2, [1, 5, 13, 13]], [2, [1, 5, 13, 15]], [3, [0, 0, 1, 1]], [3, [0, 0, 1, 2]], [3, [0, 0, 1, 13]], [3, [0, 0, 2, 7]], [3, [0, 0, 2, 13]], [3, [0, 0, 2, 16]], [3, [0, 0, 7, 13]], [3, [0, 1, 1, 7]], [3, [0, 1, 1, 13]], [3, [0, 1, 7, 13]], [3, [0, 2, 2, 13]], [3, [0, 2, 7, 13]], [3, [0, 2, 13, 16]], [3, [1, 1, 2, 7]], [3, [1, 1, 2, 8]], [3, [1, 1, 7, 13]], [3, [1, 1, 8, 13]], [3, [2]], [3, [2, 2, 7, 13]], [3, [2, 2, 8, 13]], [3, [8]], [3, [13]], [4, [0, 0, 2, 13]], [4, [0, 0, 2, 15]], [4, [0, 0, 2, 17]], [4, [0, 2, 13, 13]], [4, [0, 2, 13, 15]], [4, [0, 2, 13, 17]], [5, [0, 0, 2, 15]], [5, [0, 0, 2, 16]], [5, [0, 2, 13, 15]], [5, [0, 2, 13, 16]], [6, [0, 0, 1, 7]], [6, [0, 0, 1, 14]], [6, [0, 0, 1, 15]], [6, [0, 0, 2, 2]], [6, [0, 0, 2, 14]], [6, [0, 0, 2, 15]], [6, [0, 0, 13, 13]], [6, [0, 0, 13, 15]], [6, [0, 1, 2, 2]], [6, [0, 1, 2, 15]], [6, [0, 1, 7, 13]], [6, [0, 1, 13, 15]], [6, [2]], [6, [7]], [6, [13]], [6, [14]], [7, [0, 0, 1, 2]], [7, [0, 0, 1, 7]], [7, [0, 0, 1, 13]], [7, [0, 0, 1, 14]], [7, [0, 0, 2, 5]], [7, [0, 0, 2, 14]], [7, [0, 0, 5, 13]], [7, [0, 0, 5, 15]], [7, [0, 0, 7, 13]], [7, [0, 0, 13, 13]], [7, [0, 1, 2, 2]], [7, [0, 1, 2, 5]], [7, [0, 1, 2, 14]], [7, [0, 1, 2, 15]], [7, [0, 1, 5, 7]], [7, [0, 1, 5, 13]], [7, [0, 1, 5, 14]], [7, [0, 1, 13, 13]], [7, [0, 1, 13, 15]], [7, [0, 2, 5, 14]], [7, [0, 5, 7, 13]], [7, [0, 5, 13, 13]], [7, [1, 2, 2, 5]], [7, [1, 2, 5, 14]], [7, [1, 2, 5, 15]], [7, [1, 5, 13, 13]], [7, [1, 5, 13, 15]], [7, [2]], [7, [13]], [7, [15]], [8, [0, 0, 1, 1]], [8, [0, 0, 1, 2]], [8, [0, 0, 2, 13]], [8, [0, 0, 2, 15]], [8, [0, 1, 2, 13]], [8, [0, 2, 2, 13]], [8, [0, 2, 13, 15]], [8, [1]], [8, [1, 1, 2, 8]], [8, [1, 1, 2, 13]], [8, [1, 1, 8, 13]], [8, [1, 2, 13, 13]], [8, [1, 2, 13, 14]], [8, [2]], [8, [2, 2, 8, 13]], [8, [2, 2, 13, 13]], [8, [8]], [8, [14]], [9, [0, 0, 1, 1]], [9, [0, 0, 1, 13]], [9, [0, 0, 2, 13]], [9, [0, 1, 1, 15]], [9, [0, 1, 13, 15]], [9, [0, 2, 13, 15]], [9, [1]], [9, [1, 1, 2, 13]], [9, [1, 1, 2, 14]], [9, [1, 1, 2, 15]], [9, [1, 1, 7, 13]], [9, [1, 1, 7, 14]], [9, [1, 2, 7, 13]], [9, [1, 2, 13, 14]], [9, [1, 2, 13, 15]], [9, [1, 7, 13, 14]], [9, [2, 2, 13, 14]], [9, [2, 2, 13, 15]], [9, [2, 7, 13, 14]], [9, [7]], [9, [13]], [10, [0]], [10, [0, 0, 1, 13]], [10, [0, 0, 2, 13]], [10, [0, 0, 13, 15]], [10, [0, 1, 1, 13]], [10, [0, 1, 1, 15]], [10, [0, 1, 2, 13]], [10, [0, 1, 13, 15]], [10, [1]], [10, [1, 1, 2, 13]], [10, [1, 1, 2, 14]], [10, [1, 1, 13, 13]], [10, [1, 2, 13, 13]], [10, [1, 2, 13, 14]], [10, [2]], [10, [13]], [10, [15]], [11, [0, 0, 1, 1]], [11, [0, 0, 1, 13]], [11, [0, 0, 2, 13]], [11, [0, 1, 1, 15]], [11, [0, 1, 13, 15]], [11, [0, 2, 13, 15]], [11, [1]], [11, [1, 1, 2, 13]], [11, [1, 1, 7, 13]], [11, [1, 1, 7, 14]], [11, [1, 1, 13, 14]], [11, [1, 1, 13, 15]], [11, [1, 2, 7, 13]], [11, [1, 2, 13, 14]], [11, [1, 2, 13, 15]], [11, [1, 7, 13, 14]], [11, [2, 7, 13, 14]], [11, [7]], [11, [13]], [11, [14]], [11, [15]], [12, [0, 3, 3, 13]], [12, [2, 2, 11, 13]], [12, [2, 2, 12, 13]], [13, [0, 2, 3, 13]], [13, [0, 2, 9, 13]], [13, [0, 3, 3, 13]], [13, [0, 3, 9, 13]], [13, [2, 3, 11, 13]], [13, [2, 3, 12, 13]], [13, [2, 9, 11, 13]], [13, [2, 9, 12, 13]], [14, [0, 2, 2, 13]], [14, [2, 3, 11, 13]], [14, [2, 3, 12, 13]], [15, [0, 2, 2, 13]], [15, [0, 2, 3, 13]], [15, [0, 2, 9, 13]], [15, [0, 3, 9, 13]], [15, [2, 2, 11, 13]], [15, [2, 2, 12, 13]], [15, [2, 9, 11, 13]], [15, [2, 9, 12, 13]], [16, [0, 0, 3, 13]], [16, [0, 0, 4, 13]], [16, [0, 0, 12, 13]], [16, [0, 3, 12, 13]], [16, [2, 2, 12, 13]], [16, [13]], [17, [0, 0, 3, 13]], [17, [0, 0, 4, 13]], [17, [0, 0, 11, 13]], [17, [0, 3, 11, 13]], [17, [2, 2, 11, 13]], [17, [13]], [18, [0, 0, 3, 13]], [18, [0, 0, 4, 13]], [18, [13]], [19, [0, 0, 3, 13]], [19, [0, 0, 4, 13]], [19, [13]], [20, [0, 0, 1, 7]], [20, [0, 0, 1, 14]], [20, [0, 0, 1, 15]], [20, [0, 0, 2, 14]], [20, [0, 0, 7, 13]], [20, [0, 0, 13, 13]], [20, [0, 1, 1, 2]], [20, [0, 1, 1, 7]], [20, [0, 1, 1, 13]], [20, [0, 1, 1, 14]], [20, [0, 1, 2, 2]], [20, [0, 1, 2, 15]], [20, [0, 1, 7, 13]], [20, [0, 1, 13, 15]], [20, [1, 1, 2, 2]], [20, [1, 1, 2, 14]], [20, [1, 1, 2, 15]], [20, [1, 1, 13, 13]], [20, [1, 1, 13, 15]], [20, [2]], [20, [13]], [20, [15]], [21, [0]], [21, [0, 7, 7, 13]], [21, [0, 7, 13, 13]], [21, [1, 1, 2, 8]], [21, [1, 1, 2, 15]], [21, [1, 1, 7, 13]], [21, [1, 1, 8, 13]], [21, [1, 1, 13, 13]], [21, [1, 1, 13, 15]], [21, [2, 2, 7, 13]], [21, [2, 2, 8, 13]], [21, [2, 2, 13, 13]], [21, [2, 2, 13, 15]], [21, [8]], [21, [15]], [22, [0, 0, 1, 1]], [22, [0, 0, 1, 2]], [22, [0, 0, 1, 13]], [22, [0, 0, 2, 7]], [22, [0, 0, 7, 13]], [22, [0, 1, 1, 7]], [22, [0, 1, 1, 13]], [22, [0, 1, 7, 13]], [22, [0, 2, 2, 13]], [22, [0, 2, 7, 13]], [22, [1, 1, 2, 7]], [22, [1, 1, 2, 14]], [22, [1, 1, 7, 13]], [22, [1, 1, 13, 14]], [22, [2, 2, 7, 13]], [22, [2, 2, 13, 14]], [22, [13]], [22, [14]], [23, [1, 1, 2, 14]], [23, [1, 1, 2, 15]], [23, [1, 1, 13, 14]], [23, [1, 1, 13, 15]], [23, [2, 2, 13, 14]], [23, [2, 2, 13, 15]], [23, [14]], [23, [15]], [24, [0, 2, 2, 13]], [24, [0, 3, 3, 13]], [24, [2, 2, 11, 13]], [24, [2, 2, 12, 13]], [24, [2, 3, 11, 13]], [24, [2, 3, 12, 13]], [25, [0, 0, 11, 13]], [25, [0, 3, 11, 13]], [25, [2, 2, 11, 13]], [26, [0, 0, 2, 16]], [26, [0, 2, 16, 16]], [26, [2, 13, 13, 16]], [26, [2, 13, 16, 16]], [27, [0]], [27, [0, 0, 14, 14]], [27, [0, 2, 14, 14]], [27, [0, 7, 7, 13]], [27, [0, 7, 13, 13]], [27, [1, 1, 7, 13]], [27, [1, 1, 13, 13]], [27, [2, 2, 7, 13]], [27, [2, 2, 13, 13]], [28, [0, 0, 13, 14]], [28, [0, 0, 13, 18]], [28, [0, 0, 14, 14]], [28, [0, 0, 14, 18]], [28, [0, 2, 13, 14]], [28, [0, 2, 13, 18]], [28, [0, 2, 14, 14]], [28, [0, 2, 14, 18]], [28, [0, 7, 7, 14]], [28, [0, 7, 7, 18]], [28, [0, 7, 13, 14]], [28, [0, 7, 13, 18]], [28, [0, 13, 13, 14]], [28, [0, 13, 13, 18]], [28, [1, 1, 7, 14]], [28, [1, 1, 7, 18]], [28, [1, 1, 13, 14]], [28, [1, 1, 13, 18]], [28, [2, 2, 7, 14]], [28, [2, 2, 7, 18]], [28, [2, 2, 13, 14]], [28, [2, 2, 13, 18]], [29, [0, 0, 13, 13]], [29, [0, 2, 13, 13]], [29, [0, 7, 7, 14]], [29, [0, 7, 13, 14]], [29, [0, 13, 13, 14]], [29, [1, 1, 7, 14]], [29, [1, 1, 13, 14]], [29, [2, 2, 7, 14]], [29, [2, 2, 13, 14]], [30, [0]], [30, [0, 0, 13, 13]], [30, [0, 0, 13, 14]], [30, [0, 0, 13, 18]], [30, [0, 0, 14, 18]], [30, [0, 2, 13, 13]], [30, [0, 2, 13, 14]], [30, [0, 2, 13, 18]], [30, [0, 2, 14, 18]], [30, [0, 7, 7, 13]], [30, [0, 7, 7, 18]], [30, [0, 7, 13, 13]], [30, [0, 7, 13, 18]], [30, [0, 13, 13, 18]], [30, [1, 1, 7, 13]], [30, [1, 1, 7, 18]], [30, [1, 1, 13, 13]], [30, [1, 1, 13, 18]], [30, [2, 2, 7, 13]], [30, [2, 2, 7, 18]], [30, [2, 2, 13, 13]], [30, [2, 2, 13, 18]], [31, [1, 1, 2, 8]], [31, [1, 1, 2, 15]], [31, [1, 1, 8, 13]], [31, [1, 1, 13, 15]], [31, [2, 2, 8, 13]], [31, [2, 2, 13, 15]], [31, [8]], [31, [15]], [32, [1, 1, 2, 8]], [32, [1, 1, 2, 14]], [32, [1, 1, 8, 13]], [32, [1, 1, 13, 14]], [32, [2, 2, 8, 13]], [32, [2, 2, 13, 14]], [32, [8]], [32, [14]], [33, [0, 0, 2, 13]], [33, [0, 0, 2, 16]], [33, [0, 2, 13, 16]], [33, [2]], [34, [0, 0, 2, 13]], [34, [0, 0, 2, 15]], [34, [0, 2, 13, 15]], [34, [2]], [35, [0, 0, 2, 16]], [35, [0, 2, 16, 16]], [35, [2, 13, 13, 16]], [35, [2, 13, 16, 16]], [36, [0, 0, 2, 17]], [36, [0, 0, 2, 22]], [36, [0, 2, 16, 17]], [36, [0, 2, 16, 22]], [36, [2, 13, 13, 17]], [36, [2, 13, 13, 22]], [36, [2, 13, 16, 17]], [36, [2, 13, 16, 22]], [37, [0, 0, 2, 17]], [37, [0, 2, 16, 17]], [37, [2, 13, 13, 17]], [37, [2, 13, 16, 17]], [38, [0, 0, 2, 16]], [38, [0, 0, 2, 22]], [38, [0, 2, 16, 16]], [38, [0, 2, 16, 22]], [38, [2, 13, 13, 16]], [38, [2, 13, 13, 22]], [38, [2, 13, 16, 16]], [38, [2, 13, 16, 22]], [39, [0]], [39, [0, 0, 13, 13]], [39, [0, 0, 14, 14]], [39, [0, 2, 13, 13]], [39, [0, 2, 14, 14]], [39, [0, 7, 7, 13]], [39, [0, 7, 7, 14]], [39, [0, 7, 13, 13]], [39, [0, 7, 13, 14]], [39, [0, 13, 13, 14]], [39, [1, 1, 7, 13]], [39, [1, 1, 7, 14]], [39, [1, 1, 13, 13]], [39, [1, 1, 13, 14]], [39, [2, 2, 7, 13]], [39, [2, 2, 7, 14]], [39, [2, 2, 13, 13]], [39, [2, 2, 13, 14]], [40, [0, 0, 2, 16]], [40, [0, 0, 2, 17]], [40, [0, 2, 16, 16]], [40, [0, 2, 16, 17]], [40, [2, 13, 13, 16]], [40, [2, 13, 13, 17]], [40, [2, 13, 16, 16]], [40, [2, 13, 16, 17]]]}

==> anc/controlled/identification_artifacts/pair_0_23_lower1.json <==
{"graph": {"n": 24, "edges": [[0, 4], [0, 5], [0, 6], [0, 16], [0, 17], [0, 23], [1, 5], [1, 6], [1, 7], [1, 8], [2, 7], [2, 8], [2, 9], [2, 10], [3, 9], [3, 10], [3, 11], [3, 12], [4, 11], [4, 12], [5, 6], [7, 14], [7, 15], [8, 20], [9, 10], [11, 12], [13, 17], [13, 18], [13, 19], [14, 18], [14, 19], [14, 20], [15, 20], [15, 21], [15, 22], [16, 21], [16, 22], [16, 23], [17, 23], [18, 19], [21, 22]]}, "coefficient_degree": 1, "kind": "f2-roots-obstruction-v1", "status": "OPEN", "values": [[], [0, 4, 4], [0, 5, 5], [0, 0, 6], [0, 16, 16], [0, 17, 17], [0, 0, 23], [0, 1, 5], [0, 4, 11], [0, 4, 12], [0, 5, 6], [0, 13, 17], [0, 16, 21], [0, 16, 22], [0, 16, 23], [0, 17, 23], [1, 5, 5], [1, 1, 6], [1, 7, 7], [1, 8, 8], [1, 2, 7], [1, 2, 8], [1, 5, 6], [1, 14, 14], [1, 15, 15], [1, 20, 20], [1, 14, 18], [1, 14, 19], [1, 21, 21], [1, 22, 22], [1, 16, 21], [1, 16, 22], [2, 7, 7], [2, 8, 8], [2, 9, 9], [2, 2, 10], [2, 3, 9], [2, 14, 14], [2, 15, 15], [2, 20, 20], [2, 9, 10], [2, 14, 18], [2, 14, 19], [2, 21, 21], [2, 22, 22], [2, 16, 21], [2, 16, 22], [3, 9, 9], [3, 3, 10], [3, 11, 11], [3, 3, 12], [3, 4, 11], [3, 9, 10], [3, 11, 12], [4, 11, 11], [4, 4, 12], [4, 11, 12], [5, 6, 6], [4, 4, 6], [6, 16, 16], [6, 17, 17], [6, 23, 23], [6, 7, 7], [6, 8, 8], [2, 6, 7], [2, 6, 8], [4, 6, 11], [4, 6, 12], [6, 14, 14], [6, 15, 15], [6, 20, 20], [6, 13, 17], [6, 14, 18], [6, 14, 19], [6, 21, 21], [6, 22, 22], [7, 14, 14], [7, 15, 15], [7, 14, 18], [7, 14, 19], [7, 14, 20], [7, 15, 20], [7, 21, 21], [7, 22, 22], [7, 16, 21], [7, 16, 22], [8, 20, 20], [8, 14, 20], [8, 15, 20], [9, 10, 10], [1, 7, 10], [7, 7, 10], [1, 8, 10], [8, 8, 10], [10, 11, 11], [10, 12, 12], [4, 10, 11], [4, 10, 12], [10, 14, 14], [10, 15, 15], [10, 20, 20], [10, 14, 18], [10, 14, 19], [10, 21, 21], [10, 22, 22], [10, 16, 21], [10, 16, 22], [0, 0, 11], [5, 5, 11], [6, 6, 11], [11, 16, 16], [11, 17, 17], [11, 23, 23], [1, 5, 11], [1, 6, 11], [11, 12, 12], [11, 13, 17], [11, 16, 21], [11, 16, 22], [2, 9, 12], [9, 9, 12], [2, 10, 12], [10, 10, 12], [13, 17, 17], [13, 18, 18], [13, 13, 19], [13, 14, 18], [13, 17, 23], [13, 18, 19], [14, 20, 20], [14, 18, 18], [14, 14, 19], [14, 15, 20], [14, 18, 19], [15, 20, 20], [15, 21, 21], [15, 15, 22], [15, 16, 21], [15, 21, 22], [16, 23, 23], [16, 21, 21], [16, 16, 22], [16, 17, 23], [16, 21, 22], [17, 23, 23], [1, 7, 18], [7, 7, 18], [2, 7, 18], [15, 15, 18], [18, 19, 19], [15, 18, 20], [18, 21, 21], [18, 22, 22], [16, 18, 21], [16, 18, 22], [0, 17, 19], [17, 17, 19], [14, 19, 20], [17, 19, 23], [1, 7, 20], [7, 7, 20], [2, 7, 20], [13, 19, 20], [19, 19, 20], [18, 19, 20], [0, 0, 21], [4, 4, 21], [5, 5, 21], [6, 6, 21], [17, 17, 21], [21, 23, 23], [1, 5, 21], [1, 6, 21], [4, 11, 21], [4, 12, 21], [13, 17, 21], [21, 22, 22], [16, 21, 23], [1, 7, 22], [7, 7, 22], [2, 7, 22], [14, 14, 22], [8, 20, 22], [20, 20, 22], [14, 18, 22], [14, 19, 22], [16, 22, 23], [4, 4, 23], [5, 5, 23], [6, 6, 23], [1, 5, 23], [1, 6, 23], [4, 11, 23], [4, 12, 23], [13, 13, 23], [18, 18, 23], [19, 19, 23], [14, 18, 23], [14, 19, 23], [15, 21, 23], [21, 21, 23], [15, 22, 23], [22, 22, 23]], "stats": {"rows": 984, "rank": 935, "columns": 1362, "seconds": 0.004058900056406856, "solver": "sparse rows and derivation DAG"}}

==> anc/controlled/identification_artifacts/pair_0_23_upper.json <==
{"kind": "f2-roots-refutation-v1", "graph": {"n": 24, "edges": [[0, 4], [0, 5], [0, 6], [0, 16], [0, 17], [0, 23], [1, 5], [1, 6], [1, 7], [1, 8], [2, 7], [2, 8], [2, 9], [2, 10], [3, 9], [3, 10], [3, 11], [3, 12], [4, 11], [4, 12], [5, 6], [7, 14], [7, 15], [8, 20], [9, 10], [11, 12], [13, 17], [13, 18], [13, 19], [14, 18], [14, 19], [14, 20], [15, 20], [15, 21], [15, 22], [16, 21], [16, 22], [16, 23], [17, 23], [18, 19], [21, 22]]}, "coefficient_degree": 4, "terms": [[0, [0, 0, 11, 13]], [0, [0, 0, 12, 13]], [1, [0, 0, 1, 1]], [1, [0, 0, 2, 2]], [1, [0, 0, 2, 13]], [1, [0, 0, 2, 14]], [1, [0, 0, 2, 17]], [1, [0, 0, 13, 14]], [1, [0, 0, 14, 17]], [1, [0, 1, 1, 2]], [1, [0, 1, 1, 7]], [1, [0, 1, 1, 15]], [1, [0, 2, 2, 13]], [1, [0, 2, 2, 17]], [1, [0, 2, 2, 21]], [1, [0, 2, 2, 22]], [1, [0, 2, 13, 14]], [1, [0, 2, 14, 17]], [1, [0, 7, 13, 21]], [1, [0, 7, 13, 22]], [1, [1, 1, 2, 13]], [1, [1, 1, 2, 16]], [1, [1, 1, 7, 13]], [1, [1, 1, 7, 14]], [1, [1, 1, 14, 16]], [1, [15]], [2, [0, 0, 1, 1]], [2, [0, 0, 1, 2]], [2, [0, 0, 1, 5]], [2, [0, 0, 1, 7]], [2, [0, 0, 2, 5]], [2, [0, 0, 5, 7]], [2, [0, 1, 1, 2]], [2, [0, 1, 1, 7]], [2, [0, 1, 1, 15]], [2, [0, 1, 2, 2]], [2, [0, 1, 2, 5]], [2, [0, 1, 2, 14]], [2, [0, 1, 2, 16]], [2, [0, 1, 2, 17]], [2, [0, 1, 5, 7]], [2, [0, 1, 5, 15]], [2, [0, 1, 7, 13]], [2, [0, 1, 7, 14]], [2, [0, 1, 13, 14]], [2, [0, 1, 14, 16]], [2, [0, 1, 14, 17]], [2, [0, 2, 2, 5]], [2, [0, 2, 5, 14]], [2, [0, 2, 5, 16]], [2, [0, 2, 5, 17]], [2, [0, 5, 7, 13]], [2, [0, 5, 7, 14]], [2, [0, 5, 13, 14]], [2, [0, 5, 14, 16]], [2, [0, 5, 14, 17]], [2, [1]], [2, [1, 1, 2, 13]], [2, [1, 1, 2, 16]], [2, [1, 1, 7, 13]], [2, [1, 1, 7, 14]], [2, [1, 1, 14, 16]], [2, [1, 2, 2, 13]], [2, [1, 2, 2, 17]], [2, [1, 2, 2, 21]], [2, [1, 2, 2, 22]], [2, [1, 2, 5, 13]], [2, [1, 2, 5, 16]], [2, [1, 2, 13, 14]], [2, [1, 2, 14, 17]], [2, [1, 5, 7, 13]], [2, [1, 5, 7, 14]], [2, [1, 5, 14, 16]], [2, [1, 7, 13, 21]], [2, [1, 7, 13, 22]], [2, [2, 2, 5, 13]], [2, [2, 2, 5, 17]], [2, [2, 2, 5, 21]], [2, [2, 2, 5, 22]], [2, [2, 5, 13, 14]], [2, [2, 5, 14, 17]], [2, [5]], [2, [5, 7, 13, 21]], [2, [5, 7, 13, 22]], [3, [0]], [3, [0, 0, 1, 2]], [3, [0, 0, 1, 15]], [3, [0, 0, 1, 17]], [3, [0, 0, 2, 14]], [3, [0, 0, 7, 15]], [3, [0, 0, 7, 21]], [3, [0, 0, 7, 22]], [3, [0, 0, 13, 17]], [3, [0, 0, 14, 17]], [3, [0, 0, 15, 15]], [3, [0, 1, 1, 15]], [3, [0, 1, 1, 21]], [3, [0, 1, 1, 22]], [3, [0, 1, 2, 17]], [3, [0, 1, 7, 15]], [3, [0, 1, 7, 21]], [3, [0, 1, 7, 22]], [3, [0, 1, 15, 15]], [3, [0, 2, 14, 17]], [3, [1]], [3, [1, 1, 2, 15]], [3, [1, 1, 7, 15]], [3, [1, 1, 8, 15]], [3, [1, 2, 2, 21]], [3, [1, 2, 2, 22]], [3, [1, 2, 7, 15]], [3, [1, 7, 13, 21]], [3, [1, 7, 13, 22]], [3, [2, 2, 7, 15]], [3, [2, 2, 8, 15]], [3, [2, 2, 15, 15]], [3, [13]], [3, [14]], [3, [17]], [4, [0, 0, 1, 2]], [4, [0, 0, 1, 14]], [4, [0, 0, 1, 16]], [4, [0, 0, 13, 16]], [4, [0, 0, 14, 16]], [4, [0, 1, 2, 14]], [4, [0, 1, 2, 16]], [4, [0, 1, 7, 7]], [4, [0, 1, 7, 14]], [4, [0, 1, 13, 14]], [4, [0, 2, 2, 14]], [4, [0, 2, 7, 7]], [4, [0, 2, 7, 14]], [4, [0, 2, 13, 14]], [4, [0, 2, 14, 16]], [4, [1]], [4, [1, 2, 7, 7]], [4, [1, 2, 7, 14]], [4, [1, 2, 13, 14]], [4, [2, 2, 7, 7]], [4, [2, 2, 7, 14]], [4, [2, 2, 13, 14]], [4, [13]], [4, [14]], [4, [16]], [5, [0, 0, 1, 16]], [5, [0, 0, 1, 17]], [5, [0, 0, 13, 16]], [5, [0, 0, 13, 17]], [5, [0, 0, 14, 16]], [5, [0, 0, 14, 17]], [5, [0, 1, 2, 16]], [5, [0, 1, 2, 17]], [5, [0, 2, 14, 16]], [5, [0, 2, 14, 17]], [5, [16]], [5, [17]], [6, [0]], [6, [0, 0, 1, 15]], [6, [0, 0, 2, 13]], [6, [0, 0, 2, 16]], [6, [0, 0, 7, 13]], [6, [0, 0, 7, 14]], [6, [0, 0, 14, 16]], [6, [0, 1, 2, 2]], [6, [0, 1, 2, 13]], [6, [0, 1, 2, 14]], [6, [0, 1, 2, 17]], [6, [0, 1, 13, 14]], [6, [0, 1, 14, 17]], [6, [1, 2, 2, 13]], [6, [1, 2, 2, 17]], [6, [1, 2, 2, 21]], [6, [1, 2, 2, 22]], [6, [1, 2, 13, 14]], [6, [1, 2, 14, 17]], [6, [1, 7, 13, 21]], [6, [1, 7, 13, 22]], [6, [2]], [6, [7]], [6, [15]], [7, [0]], [7, [0, 0, 1, 2]], [7, [0, 0, 1, 5]], [7, [0, 0, 1, 7]], [7, [0, 0, 1, 15]], [7, [0, 0, 2, 2]], [7, [0, 0, 2, 5]], [7, [0, 0, 2, 14]], [7, [0, 0, 2, 16]], [7, [0, 0, 2, 17]], [7, [0, 0, 5, 7]], [7, [0, 0, 7, 13]], [7, [0, 0, 7, 14]], [7, [0, 0, 13, 14]], [7, [0, 0, 14, 16]], [7, [0, 0, 14, 17]], [7, [0, 1, 2, 5]], [7, [0, 1, 2, 13]], [7, [0, 1, 2, 16]], [7, [0, 1, 5, 7]], [7, [0, 1, 5, 15]], [7, [0, 1, 7, 13]], [7, [0, 1, 7, 14]], [7, [0, 1, 14, 16]], [7, [0, 2, 2, 5]], [7, [0, 2, 2, 13]], [7, [0, 2, 2, 17]], [7, [0, 2, 2, 21]], [7, [0, 2, 2, 22]], [7, [0, 2, 5, 14]], [7, [0, 2, 5, 16]], [7, [0, 2, 5, 17]], [7, [0, 2, 13, 14]], [7, [0, 2, 14, 17]], [7, [0, 5, 7, 13]], [7, [0, 5, 7, 14]], [7, [0, 5, 13, 14]], [7, [0, 5, 14, 16]], [7, [0, 5, 14, 17]], [7, [0, 7, 13, 21]], [7, [0, 7, 13, 22]], [7, [1]], [7, [1, 2, 5, 13]], [7, [1, 2, 5, 16]], [7, [1, 5, 7, 13]], [7, [1, 5, 7, 14]], [7, [1, 5, 14, 16]], [7, [2]], [7, [2, 2, 5, 13]], [7, [2, 2, 5, 17]], [7, [2, 2, 5, 21]], [7, [2, 2, 5, 22]], [7, [2, 5, 13, 14]], [7, [2, 5, 14, 17]], [7, [5]], [7, [5, 7, 13, 21]], [7, [5, 7, 13, 22]], [7, [7]], [8, [0]], [8, [0, 0, 1, 1]], [8, [0, 0, 1, 2]], [8, [0, 0, 1, 15]], [8, [0, 0, 2, 13]], [8, [0, 0, 2, 14]], [8, [0, 0, 2, 17]], [8, [0, 0, 13, 14]], [8, [0, 0, 14, 17]], [8, [0, 0, 15, 16]], [8, [0, 0, 15, 21]], [8, [0, 0, 15, 22]], [8, [0, 1, 1, 21]], [8, [0, 1, 1, 22]], [8, [0, 1, 2, 16]], [8, [0, 1, 2, 21]], [8, [0, 1, 2, 22]], [8, [0, 1, 13, 21]], [8, [0, 1, 13, 22]], [8, [0, 2, 2, 13]], [8, [0, 2, 2, 14]], [8, [0, 2, 2, 15]], [8, [0, 2, 2, 16]], [8, [0, 2, 2, 17]], [8, [0, 2, 13, 14]], [8, [0, 2, 14, 17]], [8, [1, 1, 8, 16]], [8, [1, 2, 15, 16]], [8, [2, 2, 8, 16]], [8, [2, 2, 14, 16]], [8, [21]], [8, [22]], [9, [0, 0, 1, 15]], [9, [0, 0, 2, 15]], [9, [0, 1, 2, 14]], [9, [0, 1, 2, 15]], [9, [0, 1, 7, 14]], [9, [0, 1, 7, 15]], [9, [0, 1, 15, 16]], [9, [0, 2, 2, 14]], [9, [0, 2, 2, 15]], [9, [0, 2, 7, 14]], [9, [0, 2, 7, 15]], [9, [0, 2, 15, 16]], [9, [1, 1, 2, 16]], [9, [1, 1, 7, 16]], [9, [1, 2, 7, 16]], [9, [1, 2, 14, 16]], [9, [1, 2, 15, 16]], [9, [1, 7, 14, 16]], [9, [2, 2, 14, 16]], [9, [2, 2, 15, 16]], [9, [2, 7, 14, 16]], [9, [16]], [10, [0, 0, 1, 1]], [10, [0, 0, 1, 13]], [10, [0, 0, 1, 15]], [10, [0, 0, 1, 17]], [10, [0, 0, 2, 14]], [10, [0, 0, 13, 14]], [10, [0, 0, 14, 17]], [10, [0, 1, 1, 14]], [10, [0, 1, 1, 15]], [10, [0, 1, 1, 16]], [10, [0, 1, 1, 21]], [10, [0, 1, 1, 22]], [10, [0, 1, 2, 13]], [10, [0, 1, 2, 16]], [10, [0, 1, 2, 17]], [10, [0, 1, 15, 16]], [10, [0, 1, 15, 21]], [10, [0, 1, 15, 22]], [10, [0, 2, 13, 14]], [10, [0, 2, 14, 17]], [10, [1, 1, 2, 16]], [10, [1, 1, 14, 16]], [10, [16]], [11, [0, 0, 1, 15]], [11, [0, 0, 2, 15]], [11, [0, 1, 1, 14]], [11, [0, 1, 1, 15]], [11, [0, 1, 2, 14]], [11, [0, 1, 2, 15]], [11, [0, 1, 7, 14]], [11, [0, 1, 7, 15]], [11, [0, 1, 15, 16]], [11, [0, 2, 7, 14]], [11, [0, 2, 7, 15]], [11, [0, 2, 15, 16]], [11, [1, 1, 2, 16]], [11, [1, 1, 7, 16]], [11, [1, 1, 14, 16]], [11, [1, 1, 15, 16]], [11, [1, 2, 7, 16]], [11, [1, 2, 14, 16]], [11, [1, 2, 15, 16]], [11, [1, 7, 14, 16]], [11, [2, 7, 14, 16]], [11, [16]], [12, [0, 3, 3, 13]], [12, [2, 2, 11, 13]], [12, [2, 2, 12, 13]], [13, [0, 2, 3, 13]], [13, [0, 2, 9, 13]], [13, [0, 3, 3, 13]], [13, [0, 3, 9, 13]], [13, [2, 3, 11, 13]], [13, [2, 3, 12, 13]], [13, [2, 9, 11, 13]], [13, [2, 9, 12, 13]], [14, [0, 2, 2, 13]], [14, [2, 3, 11, 13]], [14, [2, 3, 12, 13]], [15, [0, 2, 2, 13]], [15, [0, 2, 3, 13]], [15, [0, 2, 9, 13]], [15, [0, 3, 9, 13]], [15, [2, 2, 11, 13]], [15, [2, 2, 12, 13]], [15, [2, 9, 11, 13]], [15, [2, 9, 12, 13]], [16, [0, 0, 3, 13]], [16, [0, 0, 4, 13]], [16, [0, 0, 12, 13]], [16, [0, 3, 12, 13]], [16, [2, 2, 12, 13]], [16, [13]], [17, [0, 0, 3, 13]], [17, [0, 0, 4, 13]], [17, [0, 0, 11, 13]], [17, [0, 3, 11, 13]], [17, [2, 2, 11, 13]], [17, [13]], [18, [0, 0, 3, 13]], [18, [0, 0, 4, 13]], [18, [13]], [19, [0, 0, 3, 13]], [19, [0, 0, 4, 13]], [19, [13]], [20, [0]], [20, [0, 0, 1, 1]], [20, [0, 0, 1, 15]], [20, [0, 0, 2, 2]], [20, [0, 0, 2, 14]], [20, [0, 0, 2, 16]], [20, [0, 0, 2, 17]], [20, [0, 0, 7, 13]], [20, [0, 0, 7, 14]], [20, [0, 0, 13, 14]], [20, [0, 0, 14, 16]], [20, [0, 0, 14, 17]], [20, [0, 1, 1, 2]], [20, [0, 1, 1, 7]], [20, [0, 1, 1, 15]], [20, [0, 1, 2, 2]], [20, [0, 1, 2, 13]], [20, [0, 1, 2, 14]], [20, [0, 1, 2, 17]], [20, [0, 1, 13, 14]], [20, [0, 1, 14, 17]], [20, [0, 2, 2, 13]], [20, [0, 2, 2, 17]], [20, [0, 2, 2, 21]], [20, [0, 2, 2, 22]], [20, [0, 2, 13, 14]], [20, [0, 2, 14, 17]], [20, [0, 7, 13, 21]], [20, [0, 7, 13, 22]], [20, [1, 1, 2, 13]], [20, [1, 1, 2, 16]], [20, [1, 1, 7, 13]], [20, [1, 1, 7, 14]], [20, [1, 1, 14, 16]], [20, [1, 2, 2, 13]], [20, [1, 2, 2, 17]], [20, [1, 2, 2, 21]], [20, [1, 2, 2, 22]], [20, [1, 2, 13, 14]], [20, [1, 2, 14, 17]], [20, [1, 7, 13, 21]], [20, [1, 7, 13, 22]], [20, [2]], [20, [7]], [21, [0, 0, 1, 13]], [21, [0, 0, 2, 13]], [21, [0, 1, 1, 8]], [21, [0, 1, 1, 15]], [21, [0, 1, 2, 13]], [21, [0, 1, 13, 13]], [21, [0, 1, 13, 17]], [21, [0, 2, 2, 8]], [21, [0, 2, 2, 13]], [21, [0, 2, 2, 15]], [21, [0, 2, 13, 13]], [21, [0, 2, 13, 17]], [21, [0, 7, 7, 13]], [21, [0, 7, 13, 13]], [21, [1, 1, 8, 16]], [21, [1, 1, 15, 16]], [21, [1, 2, 13, 13]], [21, [1, 2, 13, 17]], [21, [2]], [21, [2, 2, 8, 16]], [21, [2, 2, 13, 13]], [21, [2, 2, 13, 17]], [21, [2, 2, 15, 16]], [22, [0]], [22, [0, 0, 2, 2]], [22, [0, 0, 7, 16]], [22, [0, 0, 7, 21]], [22, [0, 0, 7, 22]], [22, [0, 1, 1, 8]], [22, [0, 1, 1, 14]], [22, [0, 1, 1, 16]], [22, [0, 1, 2, 21]], [22, [0, 1, 2, 22]], [22, [0, 1, 7, 16]], [22, [0, 1, 7, 21]], [22, [0, 1, 7, 22]], [22, [0, 1, 13, 21]], [22, [0, 1, 13, 22]], [22, [0, 2, 2, 8]], [22, [0, 2, 2, 14]], [22, [0, 2, 2, 16]], [22, [1]], [22, [1, 1, 2, 16]], [22, [1, 1, 7, 16]], [22, [1, 1, 14, 16]], [22, [1, 2, 7, 16]], [22, [2, 2, 7, 16]], [22, [2, 2, 14, 16]], [22, [16]], [22, [21]], [22, [22]], [23, [0, 1, 1, 14]], [23, [0, 1, 1, 15]], [23, [0, 2, 2, 14]], [23, [0, 2, 2, 15]], [23, [1, 1, 14, 16]], [23, [1, 1, 15, 16]], [23, [2, 2, 14, 16]], [23, [2, 2, 15, 16]], [24, [0, 2, 2, 13]], [24, [0, 3, 3, 13]], [24, [2, 2, 11, 13]], [24, [2, 2, 12, 13]], [24, [2, 3, 11, 13]], [24, [2, 3, 12, 13]], [25, [0, 0, 11, 13]], [25, [0, 3, 11, 13]], [25, [2, 2, 11, 13]], [26, [0]], [26, [0, 0, 1, 14]], [26, [0, 0, 2, 14]], [26, [0, 1, 2, 14]], [26, [0, 1, 7, 7]], [26, [0, 1, 7, 14]], [26, [0, 1, 13, 14]], [26, [0, 2, 2, 14]], [26, [0, 2, 7, 7]], [26, [0, 2, 7, 14]], [26, [0, 2, 13, 14]], [26, [1, 2, 7, 7]], [26, [1, 2, 7, 14]], [26, [1, 2, 13, 14]], [26, [2, 2, 7, 7]], [26, [2, 2, 7, 14]], [26, [2, 2, 13, 14]], [27, [0, 0, 1, 13]], [27, [0, 0, 2, 13]], [27, [0, 0, 14, 14]], [27, [0, 1, 2, 13]], [27, [0, 1, 13, 13]], [27, [0, 1, 13, 17]], [27, [0, 2, 2, 13]], [27, [0, 2, 13, 13]], [27, [0, 2, 13, 17]], [27, [0, 7, 7, 13]], [27, [0, 7, 13, 13]], [27, [1, 2, 13, 13]], [27, [1, 2, 13, 17]], [27, [2]], [27, [2, 2, 13, 13]], [27, [2, 2, 13, 17]], [27, [2, 2, 14, 14]], [28, [0, 0, 1, 14]], [28, [0, 0, 1, 18]], [28, [0, 0, 2, 14]], [28, [0, 0, 2, 18]], [28, [0, 0, 13, 14]], [28, [0, 0, 13, 18]], [28, [0, 0, 14, 14]], [28, [0, 0, 14, 18]], [28, [0, 1, 2, 14]], [28, [0, 1, 2, 18]], [28, [0, 1, 13, 14]], [28, [0, 1, 13, 18]], [28, [0, 1, 14, 17]], [28, [0, 1, 17, 18]], [28, [0, 2, 2, 14]], [28, [0, 2, 2, 18]], [28, [0, 2, 13, 14]], [28, [0, 2, 13, 18]], [28, [0, 2, 14, 17]], [28, [0, 2, 17, 18]], [28, [0, 7, 7, 14]], [28, [0, 7, 7, 18]], [28, [0, 7, 13, 14]], [28, [0, 7, 13, 18]], [28, [1, 2, 13, 14]], [28, [1, 2, 13, 18]], [28, [1, 2, 14, 17]], [28, [1, 2, 17, 18]], [28, [2, 2, 14, 14]], [28, [2, 2, 14, 17]], [28, [2, 2, 14, 18]], [28, [2, 2, 17, 18]], [28, [2, 13, 13, 14]], [28, [2, 13, 13, 18]], [29, [0, 0, 1, 14]], [29, [0, 0, 2, 14]], [29, [0, 0, 13, 13]], [29, [0, 1, 2, 14]], [29, [0, 1, 13, 14]], [29, [0, 1, 14, 17]], [29, [0, 2, 2, 14]], [29, [0, 2, 13, 14]], [29, [0, 2, 14, 17]], [29, [0, 7, 7, 14]], [29, [0, 7, 13, 14]], [29, [1, 2, 13, 14]], [29, [1, 2, 14, 17]], [29, [2, 2, 13, 13]], [29, [2, 2, 13, 14]], [29, [2, 2, 14, 17]], [29, [2, 13, 13, 14]], [30, [0, 0, 1, 13]], [30, [0, 0, 1, 18]], [30, [0, 0, 2, 13]], [30, [0, 0, 2, 18]], [30, [0, 0, 13, 13]], [30, [0, 0, 13, 14]], [30, [0, 0, 13, 18]], [30, [0, 0, 14, 18]], [30, [0, 1, 2, 13]], [30, [0, 1, 2, 18]], [30, [0, 1, 13, 13]], [30, [0, 1, 13, 17]], [30, [0, 1, 13, 18]], [30, [0, 1, 17, 18]], [30, [0, 2, 2, 13]], [30, [0, 2, 2, 18]], [30, [0, 2, 13, 13]], [30, [0, 2, 13, 17]], [30, [0, 2, 13, 18]], [30, [0, 2, 17, 18]], [30, [0, 7, 7, 13]], [30, [0, 7, 7, 18]], [30, [0, 7, 13, 13]], [30, [0, 7, 13, 18]], [30, [1, 2, 13, 13]], [30, [1, 2, 13, 17]], [30, [1, 2, 13, 18]], [30, [1, 2, 17, 18]], [30, [2]], [30, [2, 2, 13, 14]], [30, [2, 2, 13, 17]], [30, [2, 2, 14, 18]], [30, [2, 2, 17, 18]], [30, [2, 13, 13, 18]], [31, [0, 1, 1, 8]], [31, [0, 1, 1, 15]], [31, [0, 2, 2, 8]], [31, [0, 2, 2, 15]], [31, [1, 1, 8, 16]], [31, [1, 1, 15, 16]], [31, [2, 2, 8, 16]], [31, [2, 2, 15, 16]], [32, [0, 1, 1, 8]], [32, [0, 1, 1, 14]], [32, [0, 2, 2, 8]], [32, [0, 2, 2, 14]], [32, [1, 1, 8, 16]], [32, [1, 1, 14, 16]], [32, [2, 2, 8, 16]], [32, [2, 2, 14, 16]], [33, [0, 0, 1, 1]], [33, [0, 0, 1, 7]], [33, [0, 0, 1, 15]], [33, [0, 0, 7, 16]], [33, [0, 0, 15, 15]], [33, [0, 0, 15, 22]], [33, [0, 0, 16, 16]], [33, [0, 1, 1, 16]], [33, [0, 1, 1, 22]], [33, [0, 1, 2, 2]], [33, [0, 1, 2, 22]], [33, [0, 1, 7, 13]], [33, [0, 1, 7, 16]], [33, [0, 1, 13, 22]], [33, [0, 1, 15, 15]], [33, [0, 2, 15, 22]], [33, [0, 13, 15, 22]], [33, [0, 13, 16, 16]], [33, [1, 1, 2, 15]], [33, [1, 1, 7, 15]], [33, [1, 1, 8, 15]], [33, [1, 2, 2, 15]], [33, [1, 2, 2, 16]], [33, [1, 2, 2, 22]], [33, [1, 2, 7, 15]], [33, [1, 7, 13, 15]], [33, [1, 7, 13, 16]], [33, [1, 7, 13, 22]], [33, [2, 2, 7, 15]], [33, [2, 2, 8, 15]], [33, [2, 2, 15, 15]], [33, [7]], [33, [22]], [34, [0, 0, 1, 1]], [34, [0, 0, 1, 7]], [34, [0, 0, 1, 16]], [34, [0, 0, 1, 21]], [34, [0, 0, 7, 15]], [34, [0, 0, 7, 21]], [34, [0, 0, 15, 21]], [34, [0, 0, 16, 16]], [34, [0, 0, 16, 21]], [34, [0, 1, 1, 15]], [34, [0, 1, 2, 2]], [34, [0, 1, 2, 21]], [34, [0, 1, 7, 13]], [34, [0, 1, 7, 15]], [34, [0, 1, 7, 21]], [34, [0, 1, 13, 21]], [34, [0, 1, 15, 16]], [34, [0, 1, 15, 21]], [34, [0, 2, 15, 21]], [34, [0, 13, 15, 16]], [34, [0, 13, 16, 16]], [34, [0, 13, 16, 21]], [34, [1, 1, 2, 16]], [34, [1, 1, 2, 21]], [34, [1, 1, 7, 16]], [34, [1, 1, 7, 21]], [34, [1, 1, 8, 16]], [34, [1, 1, 8, 21]], [34, [1, 2, 2, 15]], [34, [1, 2, 2, 16]], [34, [1, 2, 2, 21]], [34, [1, 2, 7, 16]], [34, [1, 2, 7, 21]], [34, [1, 7, 13, 15]], [34, [1, 7, 13, 16]], [34, [1, 7, 13, 21]], [34, [2, 2, 7, 16]], [34, [2, 2, 7, 21]], [34, [2, 2, 8, 16]], [34, [2, 2, 8, 21]], [34, [2, 2, 15, 16]], [34, [2, 2, 15, 21]], [34, [7]], [34, [21]], [35, [0, 0, 1, 1]], [35, [0, 0, 1, 7]], [35, [0, 0, 1, 16]], [35, [0, 0, 7, 15]], [35, [0, 0, 15, 15]], [35, [0, 0, 15, 16]], [35, [0, 1, 1, 15]], [35, [0, 1, 2, 2]], [35, [0, 1, 7, 13]], [35, [0, 1, 7, 15]], [35, [0, 1, 15, 16]], [35, [0, 13, 15, 15]], [35, [1, 1, 2, 16]], [35, [1, 1, 7, 16]], [35, [1, 1, 8, 16]], [35, [1, 2, 2, 15]], [35, [1, 2, 2, 16]], [35, [1, 2, 7, 16]], [35, [1, 7, 13, 15]], [35, [1, 7, 13, 16]], [35, [2, 2, 7, 16]], [35, [2, 2, 8, 16]], [35, [2, 2, 15, 16]], [35, [7]], [36, [0, 0, 1, 1]], [36, [0, 0, 1, 7]], [36, [0, 0, 1, 15]], [36, [0, 0, 1, 21]], [36, [0, 0, 7, 16]], [36, [0, 0, 7, 21]], [36, [0, 0, 15, 16]], [36, [0, 0, 16, 21]], [36, [0, 1, 1, 16]], [36, [0, 1, 1, 21]], [36, [0, 1, 2, 2]], [36, [0, 1, 7, 13]], [36, [0, 1, 7, 16]], [36, [0, 1, 7, 21]], [36, [0, 1, 15, 15]], [36, [0, 1, 15, 21]], [36, [0, 13, 15, 15]], [36, [0, 13, 15, 16]], [36, [0, 13, 15, 21]], [36, [0, 13, 16, 21]], [36, [1, 1, 2, 15]], [36, [1, 1, 2, 21]], [36, [1, 1, 7, 15]], [36, [1, 1, 7, 21]], [36, [1, 1, 8, 15]], [36, [1, 1, 8, 21]], [36, [1, 2, 2, 15]], [36, [1, 2, 2, 16]], [36, [1, 2, 7, 15]], [36, [1, 2, 7, 21]], [36, [1, 7, 13, 15]], [36, [1, 7, 13, 16]], [36, [2, 2, 7, 15]], [36, [2, 2, 7, 21]], [36, [2, 2, 8, 15]], [36, [2, 2, 8, 21]], [36, [2, 2, 15, 15]], [36, [2, 2, 15, 21]], [36, [7]], [37, [0]], [37, [0, 0, 1, 2]], [37, [0, 0, 1, 17]], [37, [0, 0, 2, 14]], [37, [0, 0, 13, 17]], [37, [0, 0, 14, 17]], [37, [0, 1, 2, 17]], [37, [0, 2, 14, 17]], [37, [1]], [37, [13]], [37, [14]], [37, [17]], [38, [0]], [38, [0, 0, 1, 2]], [38, [0, 0, 1, 16]], [38, [0, 0, 2, 14]], [38, [0, 0, 13, 16]], [38, [0, 0, 14, 16]], [38, [0, 1, 2, 16]], [38, [0, 2, 14, 16]], [38, [1]], [38, [13]], [38, [14]], [38, [16]], [39, [0, 0, 1, 13]], [39, [0, 0, 1, 14]], [39, [0, 0, 2, 13]], [39, [0, 0, 2, 14]], [39, [0, 0, 13, 13]], [39, [0, 0, 14, 14]], [39, [0, 1, 2, 13]], [39, [0, 1, 2, 14]], [39, [0, 1, 13, 13]], [39, [0, 1, 13, 14]], [39, [0, 1, 13, 17]], [39, [0, 1, 14, 17]], [39, [0, 2, 2, 13]], [39, [0, 2, 2, 14]], [39, [0, 2, 13, 13]], [39, [0, 2, 13, 14]], [39, [0, 2, 13, 17]], [39, [0, 2, 14, 17]], [39, [0, 7, 7, 13]], [39, [0, 7, 7, 14]], [39, [0, 7, 13, 13]], [39, [0, 7, 13, 14]], [39, [1, 2, 13, 13]], [39, [1, 2, 13, 14]], [39, [1, 2, 13, 17]], [39, [1, 2, 14, 17]], [39, [2]], [39, [2, 2, 13, 14]], [39, [2, 2, 13, 17]], [39, [2, 2, 14, 14]], [39, [2, 2, 14, 17]], [39, [2, 13, 13, 14]], [40, [0, 0, 1, 15]], [40, [0, 0, 1, 16]], [40, [0, 0, 7, 15]], [40, [0, 0, 7, 16]], [40, [0, 0, 15, 16]], [40, [0, 0, 15, 21]], [40, [0, 0, 16, 16]], [40, [0, 1, 1, 15]], [40, [0, 1, 1, 16]], [40, [0, 1, 1, 21]], [40, [0, 1, 2, 21]], [40, [0, 1, 7, 15]], [40, [0, 1, 7, 16]], [40, [0, 1, 13, 21]], [40, [0, 1, 15, 15]], [40, [0, 1, 15, 16]], [40, [0, 2, 15, 21]], [40, [0, 13, 15, 15]], [40, [0, 13, 15, 21]], [40, [0, 13, 16, 16]], [40, [1, 1, 2, 15]], [40, [1, 1, 2, 16]], [40, [1, 1, 7, 15]], [40, [1, 1, 7, 16]], [40, [1, 1, 8, 15]], [40, [1, 1, 8, 16]], [40, [1, 2, 2, 21]], [40, [1, 2, 7, 15]], [40, [1, 2, 7, 16]], [40, [1, 7, 13, 21]], [40, [2, 2, 7, 15]], [40, [2, 2, 7, 16]], [40, [2, 2, 8, 15]], [40, [2, 2, 8, 16]], [40, [2, 2, 15, 15]], [40, [2, 2, 15, 16]], [40, [21]]]}

==> anc/controlled/identification_artifacts/pair_0_2_lower1.json <==
{"graph": {"n": 24, "edges": [[0, 3], [0, 4], [0, 5], [0, 6], [0, 7], [0, 8], [0, 9], [1, 4], [1, 5], [1, 6], [1, 7], [2, 8], [2, 9], [2, 10], [2, 11], [3, 10], [3, 11], [4, 5], [6, 13], [6, 14], [7, 19], [8, 9], [10, 11], [12, 16], [12, 17], [12, 18], [13, 17], [13, 18], [13, 19], [14, 19], [14, 20], [14, 21], [15, 20], [15, 21], [15, 22], [15, 23], [16, 22], [16, 23], [17, 18], [20, 21], [22, 23]]}, "coefficient_degree": 1, "kind": "f2-roots-obstruction-v1", "status": "OPEN", "values": [[], [0, 3, 3], [0, 4, 4], [0, 0, 5], [0, 6, 6], [0, 7, 7], [0, 8, 8], [0, 0, 9], [0, 1, 4], [0, 1, 6], [0, 1, 7], [0, 2, 8], [0, 3, 10], [0, 3, 11], [0, 4, 5], [0, 13, 13], [0, 14, 14], [0, 19, 19], [0, 8, 9], [0, 13, 17], [0, 13, 18], [0, 20, 20], [0, 21, 21], [0, 15, 20], [0, 15, 21], [1, 4, 4], [1, 6, 6], [1, 7, 7], [1, 1, 5], [1, 4, 5], [1, 13, 13], [1, 14, 14], [1, 19, 19], [1, 13, 17], [1, 13, 18], [1, 20, 20], [1, 21, 21], [1, 15, 20], [1, 15, 21], [2, 8, 8], [2, 2, 9], [2, 10, 10], [2, 2, 11], [2, 3, 10], [2, 8, 9], [2, 10, 11], [3, 10, 10], [3, 3, 11], [3, 10, 11], [4, 5, 5], [3, 3, 5], [5, 6, 6], [5, 7, 7], [5, 8, 8], [5, 9, 9], [2, 5, 8], [2, 5, 9], [3, 5, 10], [3, 5, 11], [5, 13, 13], [5, 14, 14], [5, 19, 19], [5, 13, 17], [5, 13, 18], [5, 20, 20], [5, 21, 21], [5, 15, 20], [5, 15, 21], [6, 13, 13], [6, 14, 14], [6, 13, 17], [6, 13, 18], [6, 13, 19], [6, 14, 19], [6, 20, 20], [6, 21, 21], [6, 15, 20], [6, 15, 21], [7, 19, 19], [7, 13, 19], [7, 14, 19], [8, 9, 9], [3, 3, 9], [4, 4, 9], [5, 5, 9], [6, 6, 9], [7, 7, 9], [1, 4, 9], [1, 5, 9], [1, 6, 9], [1, 7, 9], [9, 10, 10], [9, 11, 11], [9, 13, 13], [9, 14, 14], [9, 19, 19], [9, 13, 17], [9, 13, 18], [9, 20, 20], [9, 21, 21], [9, 15, 20], [9, 15, 21], [0, 0, 10], [4, 4, 10], [5, 5, 10], [6, 6, 10], [7, 7, 10], [0, 8, 10], [0, 9, 10], [1, 4, 10], [1, 5, 10], [1, 6, 10], [1, 7, 10], [10, 11, 11], [10, 13, 13], [10, 14, 14], [10, 19, 19], [10, 13, 17], [10, 13, 18], [10, 20, 20], [10, 21, 21], [10, 15, 20], [10, 15, 21], [0, 8, 11], [8, 8, 11], [0, 9, 11], [9, 9, 11], [12, 16, 16], [12, 17, 17], [12, 12, 18], [12, 13, 17], [12, 16, 22], [12, 16, 23], [12, 17, 18], [13, 19, 19], [13, 17, 17], [13, 13, 18], [13, 14, 19], [13, 17, 18], [14, 19, 19], [14, 20, 20], [14, 14, 21], [14, 15, 20], [14, 20, 21], [15, 20, 20], [15, 15, 21], [15, 22, 22], [15, 15, 23], [15, 16, 22], [15, 20, 21], [15, 22, 23], [16, 22, 22], [16, 16, 23], [16, 22, 23], [0, 6, 17], [6, 6, 17], [1, 6, 17], [14, 14, 17], [17, 18, 18], [14, 17, 19], [17, 20, 20], [17, 21, 21], [15, 17, 20], [15, 17, 21], [16, 16, 18], [13, 18, 19], [16, 18, 22], [16, 18, 23], [0, 6, 19], [6, 6, 19], [1, 6, 19], [12, 18, 19], [18, 18, 19], [17, 18, 19], [20, 21, 21], [0, 6, 21], [6, 6, 21], [1, 6, 21], [13, 13, 21], [7, 19, 21], [19, 19, 21], [13, 17, 21], [13, 18, 21], [21, 22, 22], [21, 23, 23], [16, 21, 22], [16, 21, 23], [12, 12, 22], [17, 17, 22], [18, 18, 22], [13, 17, 22], [13, 18, 22], [22, 23, 23], [14, 20, 23], [20, 20, 23], [14, 21, 23], [21, 21, 23]], "stats": {"rows": 984, "rank": 931, "columns": 1359, "seconds": 0.004308100091293454, "solver": "sparse rows and derivation DAG"}}

==> anc/controlled/identification_artifacts/pair_0_2_upper.json <==
{"kind": "f2-roots-refutation-v1", "graph": {"n": 24, "edges": [[0, 3], [0, 4], [0, 5], [0, 6], [0, 7], [0, 8], [0, 9], [1, 4], [1, 5], [1, 6], [1, 7], [2, 8], [2, 9], [2, 10], [2, 11], [3, 10], [3, 11], [4, 5], [6, 13], [6, 14], [7, 19], [8, 9], [10, 11], [12, 16], [12, 17], [12, 18], [13, 17], [13, 18], [13, 19], [14, 19], [14, 20], [14, 21], [15, 20], [15, 21], [15, 22], [15, 23], [16, 22], [16, 23], [17, 18], [20, 21], [22, 23]]}, "coefficient_degree": 4, "terms": [[0, [2]], [5, [0, 0, 2, 2]], [5, [3]], [6, [0, 0, 2, 2]], [6, [0, 0, 2, 3]], [6, [0, 0, 2, 8]], [6, [0, 0, 3, 8]], [6, [2]], [6, [8]], [11, [0]], [11, [0, 0, 2, 3]], [12, [0]], [12, [0, 0, 2, 8]], [12, [0, 0, 3, 8]], [12, [2]], [12, [3]], [12, [8]], [13, [2]], [14, [3]], [14, [10]], [15, [3]], [16, [2]], [16, [10]], [21, [0]], [21, [0, 0, 2, 2]], [21, [0, 0, 2, 3]], [21, [3]], [22, [2]], [22, [3]]]}

==> anc/controlled/identification_artifacts/pair_0_3_upper.json <==
{"graph": {"n": 24, "edges": [[0, 3], [0, 4], [0, 5], [0, 8], [0, 9], [0, 10], [0, 11], [1, 4], [1, 5], [1, 6], [1, 7], [2, 6], [2, 7], [2, 8], [2, 9], [3, 10], [3, 11], [4, 5], [6, 13], [6, 14], [7, 19], [8, 9], [10, 11], [12, 16], [12, 17], [12, 18], [13, 17], [13, 18], [13, 19], [14, 19], [14, 20], [14, 21], [15, 20], [15, 21], [15, 22], [15, 23], [16, 22], [16, 23], [17, 18], [20, 21], [22, 23]]}, "coefficient_degree": 1, "kind": "f2-roots-refutation-v1", "status": "UNSAT", "terms": [[0, [0]], [5, [0]], [16, [0]], [22, [0]], [6, [3]], [15, [3]], [22, [3]], [6, [10]], [16, [10]]], "stats": {"rows": 427, "rank": 407, "columns": 594, "seconds": 0.0018126999493688345, "solver": "sparse rows and derivation DAG"}}

==> anc/controlled/identification_artifacts/pair_0_7_upper.json <==
{"graph": {"n": 24, "edges": [[0, 1], [0, 2], [0, 4], [0, 5], [0, 6], [0, 13], [0, 14], [1, 5], [1, 6], [1, 7], [2, 7], [2, 8], [2, 9], [3, 8], [3, 9], [3, 10], [3, 11], [4, 10], [4, 11], [5, 6], [7, 19], [8, 9], [10, 11], [12, 16], [12, 17], [12, 18], [13, 17], [13, 18], [13, 19], [14, 19], [14, 20], [14, 21], [15, 20], [15, 21], [15, 22], [15, 23], [16, 22], [16, 23], [17, 18], [20, 21], [22, 23]]}, "coefficient_degree": 1, "kind": "f2-roots-refutation-v1", "status": "UNSAT", "terms": [[0, [0]], [3, [0]], [8, [0]], [19, [0]], [4, [1]], [7, [1]], [19, [1]], [4, [5]], [8, [5]]], "stats": {"rows": 214, "rank": 209, "columns": 312, "seconds": 0.0007839999161660671, "solver": "sparse rows and derivation DAG"}}

==> anc/controlled/identification_artifacts/pair_0_8_upper.json <==
{"graph": {"n": 24, "edges": [[0, 1], [0, 2], [0, 4], [0, 5], [0, 6], [0, 19], [1, 5], [1, 6], [1, 7], [2, 7], [2, 8], [2, 9], [3, 8], [3, 9], [3, 10], [3, 11], [4, 10], [4, 11], [5, 6], [7, 13], [7, 14], [8, 9], [10, 11], [12, 16], [12, 17], [12, 18], [13, 17], [13, 18], [13, 19], [14, 19], [14, 20], [14, 21], [15, 20], [15, 21], [15, 22], [15, 23], [16, 22], [16, 23], [17, 18], [20, 21], [22, 23]]}, "coefficient_degree": 1, "kind": "f2-roots-refutation-v1", "status": "UNSAT", "terms": [[0, [0]], [3, [0]], [7, [0]], [18, [0]], [4, [1]], [6, [1]], [18, [1]], [4, [5]], [7, [5]]], "stats": {"rows": 213, "rank": 208, "columns": 310, "seconds": 0.0008225999772548676, "solver": "sparse rows and derivation DAG"}}

==> anc/controlled/identification_artifacts/pair_0_9_lower1.json <==
{"graph": {"n": 24, "edges": [[0, 2], [0, 3], [0, 4], [0, 5], [0, 6], [0, 9], [1, 5], [1, 6], [1, 7], [1, 8], [2, 7], [2, 8], [2, 9], [3, 9], [3, 10], [3, 11], [4, 10], [4, 11], [5, 6], [7, 13], [7, 14], [8, 19], [10, 11], [12, 16], [12, 17], [12, 18], [13, 17], [13, 18], [13, 19], [14, 19], [14, 20], [14, 21], [15, 20], [15, 21], [15, 22], [15, 23], [16, 22], [16, 23], [17, 18], [20, 21], [22, 23]]}, "coefficient_degree": 1, "kind": "f2-roots-obstruction-v1", "status": "OPEN", "values": [[], [0, 2, 2], [0, 3, 3], [0, 4, 4], [0, 5, 5], [0, 0, 6], [0, 0, 9], [0, 1, 5], [0, 2, 7], [0, 2, 8], [0, 2, 9], [0, 3, 9], [0, 10, 10], [0, 11, 11], [0, 5, 6], [1, 5, 5], [1, 1, 6], [1, 7, 7], [1, 8, 8], [1, 2, 7], [1, 2, 8], [1, 5, 6], [1, 13, 13], [1, 14, 14], [1, 19, 19], [1, 13, 17], [1, 13, 18], [1, 20, 20], [1, 21, 21], [1, 15, 20], [1, 15, 21], [2, 9, 9], [2, 7, 7], [2, 8, 8], [2, 3, 9], [2, 13, 13], [2, 14, 14], [2, 19, 19], [2, 13, 17], [2, 13, 18], [2, 20, 20], [2, 21, 21], [2, 15, 20], [2, 15, 21], [3, 9, 9], [3, 10, 10], [3, 3, 11], [3, 4, 10], [3, 10, 11], [4, 10, 10], [4, 4, 11], [4, 10, 11], [5, 6, 6], [2, 2, 6], [3, 3, 6], [4, 4, 6], [6, 9, 9], [6, 7, 7], [6, 8, 8], [6, 10, 10], [6, 11, 11], [6, 13, 13], [6, 14, 14], [6, 19, 19], [6, 13, 17], [6, 13, 18], [6, 20, 20], [6, 21, 21], [6, 15, 20], [6, 15, 21], [0, 0, 7], [3, 3, 7], [4, 4, 7], [0, 5, 7], [0, 6, 7], [7, 9, 9], [2, 7, 9], [7, 10, 10], [7, 11, 11], [7, 13, 13], [7, 14, 14], [7, 13, 17], [7, 13, 18], [7, 13, 19], [7, 14, 19], [7, 20, 20], [7, 21, 21], [7, 15, 20], [7, 15, 21], [0, 0, 8], [3, 3, 8], [4, 4, 8], [0, 5, 8], [0, 6, 8], [8, 9, 9], [2, 8, 9], [8, 10, 10], [8, 11, 11], [8, 19, 19], [8, 13, 19], [8, 14, 19], [4, 4, 9], [5, 5, 9], [6, 6, 9], [1, 5, 9], [1, 6, 9], [1, 7, 9], [7, 7, 9], [1, 8, 9], [8, 8, 9], [4, 9, 10], [4, 9, 11], [9, 13, 13], [9, 14, 14], [9, 19, 19], [9, 13, 17], [9, 13, 18], [9, 20, 20], [9, 21, 21], [9, 15, 20], [9, 15, 21], [10, 11, 11], [0, 0, 11], [2, 2, 11], [5, 5, 11], [6, 6, 11], [9, 9, 11], [1, 5, 11], [1, 6, 11], [2, 7, 11], [2, 8, 11], [12, 16, 16], [12, 17, 17], [12, 12, 18], [12, 13, 17], [12, 16, 22], [12, 16, 23], [12, 17, 18], [13, 19, 19], [13, 17, 17], [13, 13, 18], [13, 14, 19], [13, 17, 18], [14, 19, 19], [14, 20, 20], [14, 14, 21], [14, 15, 20], [14, 20, 21], [15, 20, 20], [15, 15, 21], [15, 22, 22], [15, 15, 23], [15, 16, 22], [15, 20, 21], [15, 22, 23], [16, 22, 22], [16, 16, 23], [16, 22, 23], [1, 7, 17], [7, 7, 17], [2, 7, 17], [14, 14, 17], [17, 18, 18], [14, 17, 19], [17, 20, 20], [17, 21, 21], [15, 17, 20], [15, 17, 21], [16, 16, 18], [13, 18, 19], [16, 18, 22], [16, 18, 23], [1, 7, 19], [7, 7, 19], [2, 7, 19], [12, 18, 19], [18, 18, 19], [17, 18, 19], [20, 21, 21], [1, 7, 21], [7, 7, 21], [2, 7, 21], [13, 13, 21], [8, 19, 21], [19, 19, 21], [13, 17, 21], [13, 18, 21], [21, 22, 22], [21, 23, 23], [16, 21, 22], [16, 21, 23], [12, 12, 22], [17, 17, 22], [18, 18, 22], [13, 17, 22], [13, 18, 22], [22, 23, 23], [14, 20, 23], [20, 20, 23], [14, 21, 23], [21, 21, 23]], "stats": {"rows": 984, "rank": 933, "columns": 1362, "seconds": 0.004509499995037913, "solver": "sparse rows and derivation DAG"}}

==> anc/controlled/identification_artifacts/pair_0_9_upper.json <==
{"kind": "f2-roots-refutation-v1", "graph": {"n": 24, "edges": [[0, 2], [0, 3], [0, 4], [0, 5], [0, 6], [0, 9], [1, 5], [1, 6], [1, 7], [1, 8], [2, 7], [2, 8], [2, 9], [3, 9], [3, 10], [3, 11], [4, 10], [4, 11], [5, 6], [7, 13], [7, 14], [8, 19], [10, 11], [12, 16], [12, 17], [12, 18], [13, 17], [13, 18], [13, 19], [14, 19], [14, 20], [14, 21], [15, 20], [15, 21], [15, 22], [15, 23], [16, 22], [16, 23], [17, 18], [20, 21], [22, 23]]}, "coefficient_degree": 4, "terms": [[0, [0, 0, 1, 22]], [0, [0, 0, 1, 23]], [0, [0, 0, 7, 22]], [0, [0, 0, 7, 23]], [0, [0, 0, 14, 22]], [0, [0, 0, 14, 23]], [0, [0, 1, 12, 12]], [0, [0, 1, 12, 14]], [0, [0, 1, 13, 22]], [0, [0, 1, 13, 23]], [0, [0, 7, 14, 22]], [0, [0, 7, 14, 23]], [0, [1]], [0, [13]], [0, [22]], [0, [23]], [3, [0]], [3, [0, 0, 2, 22]], [3, [0, 0, 2, 23]], [3, [0, 0, 7, 22]], [3, [0, 0, 7, 23]], [3, [0, 0, 14, 22]], [3, [0, 0, 14, 23]], [3, [0, 1, 1, 13]], [3, [0, 1, 1, 22]], [3, [0, 1, 1, 23]], [3, [0, 2, 12, 12]], [3, [0, 2, 12, 14]], [3, [0, 2, 13, 22]], [3, [0, 2, 13, 23]], [3, [0, 7, 14, 22]], [3, [0, 7, 14, 23]], [3, [1, 1, 7, 12]], [3, [1, 1, 7, 13]], [3, [1, 1, 7, 14]], [3, [1, 1, 7, 22]], [3, [1, 1, 7, 23]], [3, [1, 1, 12, 12]], [3, [1, 1, 12, 13]], [3, [2]], [3, [7]], [3, [12]], [3, [13]], [3, [14]], [4, [0, 0, 1, 2]], [4, [0, 0, 1, 7]], [4, [0, 0, 1, 12]], [4, [0, 0, 1, 14]], [4, [0, 0, 1, 22]], [4, [0, 0, 1, 23]], [4, [0, 0, 2, 5]], [4, [0, 0, 5, 7]], [4, [0, 0, 5, 12]], [4, [0, 0, 5, 14]], [4, [0, 0, 5, 22]], [4, [0, 0, 5, 23]], [4, [0, 1, 1, 13]], [4, [0, 1, 1, 22]], [4, [0, 1, 1, 23]], [4, [0, 1, 2, 22]], [4, [0, 1, 2, 23]], [4, [0, 1, 5, 13]], [4, [0, 1, 5, 22]], [4, [0, 1, 5, 23]], [4, [0, 1, 7, 12]], [4, [0, 1, 7, 13]], [4, [0, 1, 7, 14]], [4, [0, 1, 12, 12]], [4, [0, 1, 12, 13]], [4, [0, 1, 14, 22]], [4, [0, 1, 14, 23]], [4, [0, 2, 5, 22]], [4, [0, 2, 5, 23]], [4, [0, 5, 7, 12]], [4, [0, 5, 7, 13]], [4, [0, 5, 7, 14]], [4, [0, 5, 12, 12]], [4, [0, 5, 12, 13]], [4, [0, 5, 14, 22]], [4, [0, 5, 14, 23]], [4, [1]], [4, [1, 1, 7, 12]], [4, [1, 1, 7, 13]], [4, [1, 1, 7, 14]], [4, [1, 1, 7, 22]], [4, [1, 1, 7, 23]], [4, [1, 1, 12, 12]], [4, [1, 1, 12, 13]], [4, [1, 2, 12, 12]], [4, [1, 2, 12, 14]], [4, [1, 2, 13, 22]], [4, [1, 2, 13, 23]], [4, [1, 5, 7, 12]], [4, [1, 5, 7, 13]], [4, [1, 5, 7, 14]], [4, [1, 5, 7, 22]], [4, [1, 5, 7, 23]], [4, [1, 5, 12, 12]], [4, [1, 5, 12, 13]], [4, [1, 7, 14, 22]], [4, [1, 7, 14, 23]], [4, [2, 5, 12, 12]], [4, [2, 5, 12, 14]], [4, [2, 5, 13, 22]], [4, [2, 5, 13, 23]], [4, [5]], [4, [5, 7, 14, 22]], [4, [5, 7, 14, 23]], [6, [0, 0, 1, 2]], [6, [0, 0, 1, 7]], [6, [0, 0, 1, 12]], [6, [0, 0, 1, 13]], [6, [0, 0, 1, 14]], [6, [0, 0, 7, 12]], [6, [0, 0, 7, 13]], [6, [0, 0, 7, 14]], [6, [0, 0, 7, 22]], [6, [0, 0, 7, 23]], [6, [0, 0, 12, 12]], [6, [0, 0, 12, 13]], [6, [0, 1, 2, 22]], [6, [0, 1, 2, 23]], [6, [0, 1, 7, 22]], [6, [0, 1, 7, 23]], [6, [0, 1, 14, 22]], [6, [0, 1, 14, 23]], [6, [1]], [6, [1, 2, 12, 12]], [6, [1, 2, 12, 14]], [6, [1, 2, 13, 22]], [6, [1, 2, 13, 23]], [6, [1, 7, 14, 22]], [6, [1, 7, 14, 23]], [6, [13]], [6, [22]], [6, [23]], [7, [0]], [7, [0, 0, 1, 13]], [7, [0, 0, 1, 22]], [7, [0, 0, 1, 23]], [7, [0, 0, 2, 5]], [7, [0, 0, 2, 22]], [7, [0, 0, 2, 23]], [7, [0, 0, 5, 7]], [7, [0, 0, 5, 12]], [7, [0, 0, 5, 14]], [7, [0, 0, 5, 22]], [7, [0, 0, 5, 23]], [7, [0, 0, 7, 12]], [7, [0, 0, 7, 13]], [7, [0, 0, 7, 14]], [7, [0, 0, 12, 12]], [7, [0, 0, 12, 13]], [7, [0, 0, 14, 22]], [7, [0, 0, 14, 23]], [7, [0, 1, 5, 13]], [7, [0, 1, 5, 22]], [7, [0, 1, 5, 23]], [7, [0, 1, 7, 12]], [7, [0, 1, 7, 13]], [7, [0, 1, 7, 14]], [7, [0, 1, 7, 22]], [7, [0, 1, 7, 23]], [7, [0, 1, 12, 12]], [7, [0, 1, 12, 13]], [7, [0, 2, 5, 22]], [7, [0, 2, 5, 23]], [7, [0, 2, 12, 12]], [7, [0, 2, 12, 14]], [7, [0, 2, 13, 22]], [7, [0, 2, 13, 23]], [7, [0, 5, 7, 12]], [7, [0, 5, 7, 13]], [7, [0, 5, 7, 14]], [7, [0, 5, 12, 12]], [7, [0, 5, 12, 13]], [7, [0, 5, 14, 22]], [7, [0, 5, 14, 23]], [7, [0, 7, 14, 22]], [7, [0, 7, 14, 23]], [7, [1, 5, 7, 12]], [7, [1, 5, 7, 13]], [7, [1, 5, 7, 14]], [7, [1, 5, 7, 22]], [7, [1, 5, 7, 23]], [7, [1, 5, 12, 12]], [7, [1, 5, 12, 13]], [7, [2]], [7, [2, 5, 12, 12]], [7, [2, 5, 12, 14]], [7, [2, 5, 13, 22]], [7, [2, 5, 13, 23]], [7, [5]], [7, [5, 7, 14, 22]], [7, [5, 7, 14, 23]], [7, [7]], [7, [12]], [7, [14]], [7, [22]], [7, [23]], [8, [0]], [8, [0, 0, 1, 22]], [8, [0, 0, 1, 23]], [8, [0, 0, 2, 22]], [8, [0, 0, 2, 23]], [8, [0, 0, 14, 22]], [8, [0, 0, 14, 23]], [8, [0, 1, 12, 13]], [8, [0, 1, 12, 14]], [8, [0, 1, 13, 22]], [8, [0, 1, 13, 23]], [8, [0, 2, 2, 13]], [8, [0, 2, 2, 14]], [8, [0, 2, 12, 12]], [8, [0, 2, 12, 13]], [8, [0, 2, 14, 22]], [8, [0, 2, 14, 23]], [8, [1]], [8, [2]], [8, [2, 2, 12, 13]], [8, [2, 2, 12, 14]], [8, [2, 2, 13, 22]], [8, [2, 2, 13, 23]], [8, [2, 2, 14, 22]], [8, [2, 2, 14, 23]], [8, [12]], [8, [13]], [8, [14]], [9, [0, 1, 2, 13]], [9, [0, 1, 2, 14]], [9, [0, 1, 7, 13]], [9, [0, 1, 7, 14]], [9, [0, 2, 2, 13]], [9, [0, 2, 2, 14]], [9, [0, 2, 7, 13]], [9, [0, 2, 7, 14]], [9, [0, 2, 12, 13]], [9, [0, 2, 12, 14]], [9, [0, 2, 13, 22]], [9, [0, 2, 13, 23]], [9, [0, 2, 14, 22]], [9, [0, 2, 14, 23]], [9, [0, 7, 12, 13]], [9, [0, 7, 12, 14]], [9, [0, 7, 13, 22]], [9, [0, 7, 13, 23]], [9, [0, 7, 14, 22]], [9, [0, 7, 14, 23]], [9, [1, 2, 12, 13]], [9, [1, 2, 12, 14]], [9, [1, 2, 13, 22]], [9, [1, 2, 13, 23]], [9, [1, 2, 14, 22]], [9, [1, 2, 14, 23]], [9, [1, 7, 12, 13]], [9, [1, 7, 12, 14]], [9, [1, 7, 13, 22]], [9, [1, 7, 13, 23]], [9, [1, 7, 14, 22]], [9, [1, 7, 14, 23]], [9, [2, 2, 12, 13]], [9, [2, 2, 12, 14]], [9, [2, 2, 13, 22]], [9, [2, 2, 13, 23]], [9, [2, 2, 14, 22]], [9, [2, 2, 14, 23]], [9, [2, 7, 12, 13]], [9, [2, 7, 12, 14]], [9, [2, 7, 13, 22]], [9, [2, 7, 13, 23]], [9, [2, 7, 14, 22]], [9, [2, 7, 14, 23]], [10, [0, 0, 1, 22]], [10, [0, 0, 1, 23]], [10, [0, 0, 2, 22]], [10, [0, 0, 2, 23]], [10, [0, 0, 14, 22]], [10, [0, 0, 14, 23]], [10, [0, 1, 1, 13]], [10, [0, 1, 1, 14]], [10, [0, 1, 12, 12]], [10, [0, 1, 12, 13]], [10, [0, 1, 14, 22]], [10, [0, 1, 14, 23]], [10, [0, 2, 12, 13]], [10, [0, 2, 12, 14]], [10, [0, 2, 13, 22]], [10, [0, 2, 13, 23]], [10, [1]], [10, [1, 1, 12, 13]], [10, [1, 1, 12, 14]], [10, [1, 1, 13, 22]], [10, [1, 1, 13, 23]], [10, [1, 1, 14, 22]], [10, [1, 1, 14, 23]], [10, [13]], [10, [22]], [10, [23]], [11, [0, 1, 1, 13]], [11, [0, 1, 1, 14]], [11, [0, 1, 2, 13]], [11, [0, 1, 2, 14]], [11, [0, 1, 7, 13]], [11, [0, 1, 7, 14]], [11, [0, 1, 12, 13]], [11, [0, 1, 12, 14]], [11, [0, 1, 13, 22]], [11, [0, 1, 13, 23]], [11, [0, 1, 14, 22]], [11, [0, 1, 14, 23]], [11, [0, 2, 7, 13]], [11, [0, 2, 7, 14]], [11, [0, 7, 12, 13]], [11, [0, 7, 12, 14]], [11, [0, 7, 13, 22]], [11, [0, 7, 13, 23]], [11, [0, 7, 14, 22]], [11, [0, 7, 14, 23]], [11, [1, 1, 12, 13]], [11, [1, 1, 12, 14]], [11, [1, 1, 13, 22]], [11, [1, 1, 13, 23]], [11, [1, 1, 14, 22]], [11, [1, 1, 14, 23]], [11, [1, 2, 12, 13]], [11, [1, 2, 12, 14]], [11, [1, 2, 13, 22]], [11, [1, 2, 13, 23]], [11, [1, 2, 14, 22]], [11, [1, 2, 14, 23]], [11, [1, 7, 12, 13]], [11, [1, 7, 12, 14]], [11, [1, 7, 13, 22]], [11, [1, 7, 13, 23]], [11, [1, 7, 14, 22]], [11, [1, 7, 14, 23]], [11, [2, 7, 12, 13]], [11, [2, 7, 12, 14]], [11, [2, 7, 13, 22]], [11, [2, 7, 13, 23]], [11, [2, 7, 14, 22]], [11, [2, 7, 14, 23]], [18, [0]], [18, [0, 0, 1, 2]], [18, [0, 0, 1, 7]], [18, [0, 0, 1, 12]], [18, [0, 0, 1, 13]], [18, [0, 0, 1, 14]], [18, [0, 0, 2, 22]], [18, [0, 0, 2, 23]], [18, [0, 0, 7, 12]], [18, [0, 0, 7, 13]], [18, [0, 0, 7, 14]], [18, [0, 0, 12, 12]], [18, [0, 0, 12, 13]], [18, [0, 0, 14, 22]], [18, [0, 0, 14, 23]], [18, [0, 1, 1, 13]], [18, [0, 1, 1, 22]], [18, [0, 1, 1, 23]], [18, [0, 1, 2, 22]], [18, [0, 1, 2, 23]], [18, [0, 1, 7, 22]], [18, [0, 1, 7, 23]], [18, [0, 1, 14, 22]], [18, [0, 1, 14, 23]], [18, [0, 2, 12, 12]], [18, [0, 2, 12, 14]], [18, [0, 2, 13, 22]], [18, [0, 2, 13, 23]], [18, [0, 7, 14, 22]], [18, [0, 7, 14, 23]], [18, [1]], [18, [1, 1, 7, 12]], [18, [1, 1, 7, 13]], [18, [1, 1, 7, 14]], [18, [1, 1, 7, 22]], [18, [1, 1, 7, 23]], [18, [1, 1, 12, 12]], [18, [1, 1, 12, 13]], [18, [1, 2, 12, 12]], [18, [1, 2, 12, 14]], [18, [1, 2, 13, 22]], [18, [1, 2, 13, 23]], [18, [1, 7, 14, 22]], [18, [1, 7, 14, 23]], [18, [2]], [18, [7]], [18, [12]], [18, [14]], [18, [22]], [18, [23]], [19, [0, 1, 1, 8]], [19, [0, 1, 1, 14]], [19, [0, 1, 7, 12]], [19, [0, 1, 8, 12]], [19, [0, 1, 8, 22]], [19, [0, 1, 8, 23]], [19, [0, 1, 12, 12]], [19, [0, 1, 12, 14]], [19, [0, 1, 14, 22]], [19, [0, 1, 14, 23]], [19, [0, 2, 2, 8]], [19, [0, 2, 2, 14]], [19, [0, 2, 7, 12]], [19, [0, 2, 8, 12]], [19, [0, 2, 8, 22]], [19, [0, 2, 8, 23]], [19, [0, 2, 12, 12]], [19, [0, 2, 12, 14]], [19, [0, 2, 14, 22]], [19, [0, 2, 14, 23]], [19, [0, 7, 7, 12]], [19, [0, 7, 12, 12]], [19, [1, 1, 8, 12]], [19, [1, 1, 8, 22]], [19, [1, 1, 8, 23]], [19, [1, 1, 12, 14]], [19, [1, 1, 14, 22]], [19, [1, 1, 14, 23]], [19, [2]], [19, [2, 2, 8, 12]], [19, [2, 2, 8, 22]], [19, [2, 2, 8, 23]], [19, [2, 2, 12, 14]], [19, [2, 2, 14, 22]], [19, [2, 2, 14, 23]], [19, [7, 7, 12, 14]], [19, [7, 12, 12, 14]], [19, [14]], [20, [0]], [20, [0, 1, 1, 8]], [20, [0, 1, 1, 13]], [20, [0, 1, 8, 12]], [20, [0, 1, 8, 22]], [20, [0, 1, 8, 23]], [20, [0, 1, 12, 13]], [20, [0, 1, 13, 22]], [20, [0, 1, 13, 23]], [20, [0, 2, 2, 8]], [20, [0, 2, 2, 13]], [20, [0, 2, 8, 12]], [20, [0, 2, 8, 22]], [20, [0, 2, 8, 23]], [20, [0, 2, 12, 13]], [20, [0, 2, 13, 22]], [20, [0, 2, 13, 23]], [20, [0, 7, 7, 15]], [20, [0, 7, 15, 15]], [20, [1, 1, 8, 12]], [20, [1, 1, 8, 22]], [20, [1, 1, 8, 23]], [20, [1, 1, 12, 13]], [20, [1, 1, 13, 22]], [20, [1, 1, 13, 23]], [20, [2, 2, 8, 12]], [20, [2, 2, 8, 22]], [20, [2, 2, 8, 23]], [20, [2, 2, 12, 13]], [20, [2, 2, 13, 22]], [20, [2, 2, 13, 23]], [20, [12, 12, 15, 22]], [20, [12, 12, 15, 23]], [21, [0, 1, 1, 13]], [21, [0, 1, 1, 14]], [21, [0, 1, 12, 13]], [21, [0, 1, 12, 14]], [21, [0, 1, 13, 22]], [21, [0, 1, 13, 23]], [21, [0, 1, 14, 22]], [21, [0, 1, 14, 23]], [21, [0, 2, 2, 13]], [21, [0, 2, 2, 14]], [21, [0, 2, 12, 13]], [21, [0, 2, 12, 14]], [21, [0, 2, 13, 22]], [21, [0, 2, 13, 23]], [21, [0, 2, 14, 22]], [21, [0, 2, 14, 23]], [21, [1, 1, 12, 13]], [21, [1, 1, 12, 14]], [21, [1, 1, 13, 22]], [21, [1, 1, 13, 23]], [21, [1, 1, 14, 22]], [21, [1, 1, 14, 23]], [21, [2, 2, 12, 13]], [21, [2, 2, 12, 14]], [21, [2, 2, 13, 22]], [21, [2, 2, 13, 23]], [21, [2, 2, 14, 22]], [21, [2, 2, 14, 23]], [23, [7, 7, 12, 22]], [23, [7, 7, 12, 23]], [23, [7, 12, 14, 22]], [23, [7, 12, 14, 23]], [24, [0, 1, 7, 12]], [24, [0, 1, 12, 12]], [24, [0, 2, 7, 12]], [24, [0, 2, 12, 12]], [24, [0, 2, 13, 13]], [24, [0, 7, 7, 12]], [24, [0, 7, 12, 12]], [24, [2]], [24, [2, 13, 13, 15]], [24, [7, 7, 12, 14]], [24, [7, 12, 12, 14]], [24, [14]], [25, [0, 1, 7, 13]], [25, [0, 1, 7, 17]], [25, [0, 1, 12, 13]], [25, [0, 1, 12, 17]], [25, [0, 2, 7, 13]], [25, [0, 2, 7, 17]], [25, [0, 2, 13, 13]], [25, [0, 2, 13, 17]], [25, [0, 7, 7, 13]], [25, [0, 7, 7, 17]], [25, [0, 7, 12, 13]], [25, [0, 7, 12, 17]], [25, [2, 12, 12, 13]], [25, [2, 12, 12, 17]], [25, [2, 12, 13, 15]], [25, [2, 12, 15, 17]], [25, [2, 13, 13, 15]], [25, [2, 13, 15, 17]], [25, [7, 7, 13, 14]], [25, [7, 7, 14, 17]], [25, [7, 12, 13, 14]], [25, [7, 12, 14, 17]], [25, [12, 12, 13, 14]], [25, [12, 12, 14, 17]], [26, [0, 1, 7, 13]], [26, [0, 1, 12, 13]], [26, [0, 2, 7, 13]], [26, [0, 2, 12, 12]], [26, [0, 2, 12, 13]], [26, [0, 7, 7, 13]], [26, [0, 7, 12, 13]], [26, [2, 12, 12, 13]], [26, [2, 12, 12, 15]], [26, [7, 7, 13, 14]], [26, [7, 12, 13, 14]], [26, [12, 12, 13, 14]], [27, [0, 1, 7, 12]], [27, [0, 1, 7, 17]], [27, [0, 1, 12, 12]], [27, [0, 1, 12, 17]], [27, [0, 2, 7, 12]], [27, [0, 2, 7, 17]], [27, [0, 2, 12, 13]], [27, [0, 2, 13, 17]], [27, [0, 7, 7, 12]], [27, [0, 7, 7, 17]], [27, [0, 7, 12, 12]], [27, [0, 7, 12, 17]], [27, [2]], [27, [2, 12, 12, 15]], [27, [2, 12, 12, 17]], [27, [2, 12, 13, 15]], [27, [2, 12, 15, 17]], [27, [2, 13, 15, 17]], [27, [7, 7, 12, 14]], [27, [7, 7, 14, 17]], [27, [7, 12, 12, 14]], [27, [7, 12, 14, 17]], [27, [12, 12, 14, 17]], [27, [14]], [28, [0, 1, 1, 8]], [28, [0, 1, 1, 14]], [28, [0, 1, 8, 12]], [28, [0, 1, 8, 22]], [28, [0, 1, 8, 23]], [28, [0, 1, 12, 14]], [28, [0, 1, 14, 22]], [28, [0, 1, 14, 23]], [28, [0, 2, 2, 8]], [28, [0, 2, 2, 14]], [28, [0, 2, 8, 12]], [28, [0, 2, 8, 22]], [28, [0, 2, 8, 23]], [28, [0, 2, 12, 14]], [28, [0, 2, 14, 22]], [28, [0, 2, 14, 23]], [28, [1, 1, 8, 12]], [28, [1, 1, 8, 22]], [28, [1, 1, 8, 23]], [28, [1, 1, 12, 14]], [28, [1, 1, 14, 22]], [28, [1, 1, 14, 23]], [28, [2, 2, 8, 12]], [28, [2, 2, 8, 22]], [28, [2, 2, 8, 23]], [28, [2, 2, 12, 14]], [28, [2, 2, 14, 22]], [28, [2, 2, 14, 23]], [29, [0, 1, 1, 8]], [29, [0, 1, 1, 13]], [29, [0, 1, 8, 12]], [29, [0, 1, 8, 22]], [29, [0, 1, 8, 23]], [29, [0, 1, 12, 13]], [29, [0, 1, 13, 22]], [29, [0, 1, 13, 23]], [29, [0, 2, 2, 8]], [29, [0, 2, 2, 13]], [29, [0, 2, 8, 12]], [29, [0, 2, 8, 22]], [29, [0, 2, 8, 23]], [29, [0, 2, 12, 13]], [29, [0, 2, 13, 22]], [29, [0, 2, 13, 23]], [29, [1, 1, 8, 12]], [29, [1, 1, 8, 22]], [29, [1, 1, 8, 23]], [29, [1, 1, 12, 13]], [29, [1, 1, 13, 22]], [29, [1, 1, 13, 23]], [29, [2, 2, 8, 12]], [29, [2, 2, 8, 22]], [29, [2, 2, 8, 23]], [29, [2, 2, 12, 13]], [29, [2, 2, 13, 22]], [29, [2, 2, 13, 23]], [30, [0]], [30, [0, 2, 15, 15]], [30, [0, 7, 7, 14]], [30, [0, 7, 14, 14]], [30, [0, 14, 15, 15]], [30, [2, 12, 15, 15]], [30, [12, 12, 14, 22]], [30, [12, 12, 14, 23]], [31, [0, 2, 14, 15]], [31, [0, 2, 14, 20]], [31, [0, 2, 15, 15]], [31, [0, 2, 15, 20]], [31, [0, 7, 7, 15]], [31, [0, 7, 7, 20]], [31, [0, 7, 14, 15]], [31, [0, 7, 14, 20]], [31, [0, 14, 15, 15]], [31, [0, 14, 15, 20]], [31, [2, 12, 14, 15]], [31, [2, 12, 14, 20]], [31, [2, 12, 15, 15]], [31, [2, 12, 15, 20]], [31, [12, 12, 15, 22]], [31, [12, 12, 15, 23]], [31, [12, 12, 20, 22]], [31, [12, 12, 20, 23]], [32, [0]], [32, [0, 2, 14, 14]], [32, [0, 7, 7, 15]], [32, [0, 7, 14, 15]], [32, [0, 14, 14, 15]], [32, [2, 12, 14, 14]], [32, [12, 12, 15, 22]], [32, [12, 12, 15, 23]], [33, [0, 2, 14, 14]], [33, [0, 2, 14, 15]], [33, [0, 2, 14, 20]], [33, [0, 2, 15, 20]], [33, [0, 7, 7, 14]], [33, [0, 7, 7, 20]], [33, [0, 7, 14, 14]], [33, [0, 7, 14, 20]], [33, [0, 14, 14, 15]], [33, [0, 14, 15, 20]], [33, [2, 12, 14, 14]], [33, [2, 12, 14, 15]], [33, [2, 12, 14, 20]], [33, [2, 12, 15, 20]], [33, [12, 12, 14, 22]], [33, [12, 12, 14, 23]], [33, [12, 12, 20, 22]], [33, [12, 12, 20, 23]], [34, [0, 2, 15, 23]], [34, [0, 14, 15, 23]], [34, [2, 13, 15, 23]], [34, [7, 7, 12, 12]], [34, [7, 7, 12, 15]], [34, [7, 7, 12, 16]], [34, [7, 7, 12, 23]], [34, [7, 12, 12, 14]], [34, [7, 12, 14, 15]], [34, [7, 12, 14, 16]], [34, [7, 12, 14, 23]], [34, [12, 12, 14, 23]], [35, [0, 2, 15, 22]], [35, [0, 14, 15, 22]], [35, [2, 13, 15, 22]], [35, [7, 7, 12, 12]], [35, [7, 7, 12, 15]], [35, [7, 7, 12, 16]], [35, [7, 7, 12, 22]], [35, [7, 12, 12, 14]], [35, [7, 12, 14, 15]], [35, [7, 12, 14, 16]], [35, [7, 12, 14, 22]], [35, [12, 12, 14, 22]], [36, [7, 7, 12, 12]], [36, [7, 7, 12, 15]], [36, [7, 7, 12, 16]], [36, [7, 12, 12, 14]], [36, [7, 12, 14, 15]], [36, [7, 12, 14, 16]], [37, [7, 7, 12, 12]], [37, [7, 7, 12, 15]], [37, [7, 7, 12, 16]], [37, [7, 12, 12, 14]], [37, [7, 12, 14, 15]], [37, [7, 12, 14, 16]], [38, [0, 1, 7, 12]], [38, [0, 1, 7, 13]], [38, [0, 1, 12, 12]], [38, [0, 1, 12, 13]], [38, [0, 2, 7, 12]], [38, [0, 2, 7, 13]], [38, [0, 2, 12, 13]], [38, [0, 2, 13, 13]], [38, [0, 7, 7, 12]], [38, [0, 7, 7, 13]], [38, [0, 7, 12, 12]], [38, [0, 7, 12, 13]], [38, [2]], [38, [2, 12, 12, 13]], [38, [2, 12, 12, 15]], [38, [2, 13, 13, 15]], [38, [7, 7, 12, 14]], [38, [7, 7, 13, 14]], [38, [7, 12, 12, 14]], [38, [7, 12, 13, 14]], [38, [12, 12, 13, 14]], [38, [14]], [39, [0, 2, 14, 14]], [39, [0, 2, 15, 15]], [39, [0, 7, 7, 14]], [39, [0, 7, 7, 15]], [39, [0, 7, 14, 14]], [39, [0, 7, 14, 15]], [39, [0, 14, 14, 15]], [39, [0, 14, 15, 15]], [39, [2, 12, 14, 14]], [39, [2, 12, 15, 15]], [39, [12, 12, 14, 22]], [39, [12, 12, 14, 23]], [39, [12, 12, 15, 22]], [39, [12, 12, 15, 23]], [40, [0, 2, 15, 22]], [40, [0, 14, 15, 22]], [40, [2, 13, 15, 22]], [40, [7, 7, 12, 22]], [40, [7, 12, 14, 22]], [40, [12, 12, 14, 22]]]}

==> anc/controlled/identification_artifacts/pair_11_23_lower1.json <==
{"graph": {"n": 24, "edges": [[0, 4], [0, 5], [0, 6], [1, 5], [1, 6], [1, 7], [1, 8], [2, 7], [2, 8], [2, 9], [2, 10], [3, 9], [3, 10], [3, 11], [3, 12], [4, 11], [4, 12], [5, 6], [7, 14], [7, 15], [8, 20], [9, 10], [11, 12], [11, 16], [11, 17], [11, 23], [13, 17], [13, 18], [13, 19], [14, 18], [14, 19], [14, 20], [15, 20], [15, 21], [15, 22], [16, 21], [16, 22], [16, 23], [17, 23], [18, 19], [21, 22]]}, "coefficient_degree": 1, "kind": "f2-roots-obstruction-v1", "status": "OPEN", "values": [[], [0, 4, 4], [0, 5, 5], [0, 0, 6], [0, 1, 5], [0, 4, 11], [0, 4, 12], [0, 5, 6], [1, 5, 5], [1, 1, 6], [1, 7, 7], [1, 8, 8], [1, 2, 7], [1, 2, 8], [1, 5, 6], [1, 14, 14], [1, 15, 15], [1, 20, 20], [1, 14, 18], [1, 14, 19], [1, 21, 21], [1, 22, 22], [1, 16, 21], [1, 16, 22], [2, 7, 7], [2, 8, 8], [2, 9, 9], [2, 2, 10], [2, 3, 9], [2, 14, 14], [2, 15, 15], [2, 20, 20], [2, 9, 10], [2, 14, 18], [2, 14, 19], [2, 21, 21], [2, 22, 22], [2, 16, 21], [2, 16, 22], [3, 9, 9], [3, 3, 10], [3, 11, 11], [3, 3, 12], [3, 4, 11], [3, 9, 10], [3, 11, 12], [3, 16, 16], [3, 17, 17], [3, 23, 23], [3, 13, 17], [3, 16, 21], [3, 16, 22], [4, 11, 11], [4, 4, 12], [4, 11, 12], [4, 16, 16], [4, 17, 17], [4, 23, 23], [4, 13, 17], [4, 16, 21], [4, 16, 22], [5, 6, 6], [4, 4, 6], [6, 7, 7], [6, 8, 8], [2, 6, 7], [2, 6, 8], [4, 6, 11], [4, 6, 12], [6, 14, 14], [6, 15, 15], [6, 20, 20], [6, 14, 18], [6, 14, 19], [6, 21, 21], [6, 22, 22], [6, 16, 21], [6, 16, 22], [7, 14, 14], [7, 15, 15], [7, 14, 18], [7, 14, 19], [7, 14, 20], [7, 15, 20], [7, 21, 21], [7, 22, 22], [7, 16, 21], [7, 16, 22], [8, 20, 20], [8, 14, 20], [8, 15, 20], [9, 10, 10], [1, 7, 10], [7, 7, 10], [1, 8, 10], [8, 8, 10], [10, 11, 11], [10, 12, 12], [4, 10, 11], [4, 10, 12], [10, 14, 14], [10, 15, 15], [10, 20, 20], [10, 16, 16], [10, 17, 17], [10, 23, 23], [10, 13, 17], [10, 14, 18], [10, 14, 19], [10, 21, 21], [10, 22, 22], [0, 0, 11], [5, 5, 11], [6, 6, 11], [1, 5, 11], [1, 6, 11], [11, 12, 12], [11, 16, 16], [11, 17, 17], [11, 11, 23], [11, 13, 17], [11, 16, 21], [11, 16, 22], [11, 16, 23], [11, 17, 23], [2, 9, 12], [9, 9, 12], [2, 10, 12], [10, 10, 12], [13, 17, 17], [13, 18, 18], [13, 13, 19], [13, 14, 18], [13, 17, 23], [13, 18, 19], [14, 20, 20], [14, 18, 18], [14, 14, 19], [14, 15, 20], [14, 18, 19], [15, 20, 20], [15, 21, 21], [15, 15, 22], [15, 16, 21], [15, 21, 22], [16, 23, 23], [16, 21, 21], [16, 16, 22], [16, 17, 23], [16, 21, 22], [17, 23, 23], [1, 7, 18], [7, 7, 18], [2, 7, 18], [15, 15, 18], [18, 19, 19], [15, 18, 20], [18, 21, 21], [18, 22, 22], [16, 18, 21], [16, 18, 22], [11, 17, 19], [17, 17, 19], [14, 19, 20], [17, 19, 23], [1, 7, 20], [7, 7, 20], [2, 7, 20], [13, 19, 20], [19, 19, 20], [18, 19, 20], [3, 11, 21], [11, 11, 21], [4, 11, 21], [11, 12, 21], [17, 17, 21], [21, 23, 23], [13, 17, 21], [21, 22, 22], [16, 21, 23], [1, 7, 22], [7, 7, 22], [2, 7, 22], [14, 14, 22], [8, 20, 22], [20, 20, 22], [14, 18, 22], [14, 19, 22], [16, 22, 23], [0, 4, 23], [4, 4, 23], [3, 3, 23], [3, 9, 23], [3, 10, 23], [12, 12, 23], [13, 13, 23], [18, 18, 23], [19, 19, 23], [14, 18, 23], [14, 19, 23], [15, 21, 23], [21, 21, 23], [15, 22, 23], [22, 22, 23]], "stats": {"rows": 984, "rank": 935, "columns": 1362, "seconds": 0.008090199902653694, "solver": "sparse rows and derivation DAG"}}

==> anc/controlled/identification_artifacts/pair_11_23_upper.json <==
{"kind": "f2-roots-refutation-v1", "graph": {"n": 24, "edges": [[0, 4], [0, 5], [0, 6], [1, 5], [1, 6], [1, 7], [1, 8], [2, 7], [2, 8], [2, 9], [2, 10], [3, 9], [3, 10], [3, 11], [3, 12], [4, 11], [4, 12], [5, 6], [7, 14], [7, 15], [8, 20], [9, 10], [11, 12], [11, 16], [11, 17], [11, 23], [13, 17], [13, 18], [13, 19], [14, 18], [14, 19], [14, 20], [15, 20], [15, 21], [15, 22], [16, 21], [16, 22], [16, 23], [17, 23], [18, 19], [21, 22]]}, "coefficient_degree": 7, "terms": [[0, [0, 7, 8, 20]], [0, [0, 8, 8, 20]], [1, [0, 0, 1, 4, 7, 8, 20]], [1, [0, 0, 1, 4, 8, 8, 20]], [1, [0, 0, 4, 6, 7, 8, 20]], [1, [0, 0, 4, 6, 8, 8, 20]], [1, [0, 1, 1, 4, 7, 8, 20]], [1, [0, 1, 1, 4, 8, 8, 20]], [1, [0, 1, 4, 6, 7, 8, 20]], [1, [0, 1, 4, 6, 8, 8, 20]], [2, [0, 1, 1, 4, 7, 8, 20]], [2, [0, 1, 1, 4, 8, 8, 20]], [3, [0, 0, 1, 4, 7, 8, 20]], [3, [0, 0, 1, 4, 8, 8, 20]], [3, [0, 0, 4, 6, 7, 8, 20]], [3, [0, 0, 4, 6, 8, 8, 20]], [3, [0, 1, 4, 6, 7, 8, 20]], [3, [0, 1, 4, 6, 8, 8, 20]], [3, [4, 7, 8, 20]], [3, [4, 8, 8, 20]], [4, [4, 7, 8, 20]], [4, [4, 8, 8, 20]], [5, [0, 1, 2, 4, 7, 8, 20]], [5, [0, 1, 2, 4, 8, 8, 20]], [5, [0, 1, 4, 7, 8, 8, 20]], [5, [0, 1, 4, 20]], [5, [0, 2, 2, 4, 7, 8, 20]], [5, [0, 2, 2, 4, 8, 8, 20]], [5, [0, 2, 4, 7, 8, 8, 20]], [5, [0, 2, 4, 20]], [6, [0, 2, 2, 4, 7, 8, 20]], [6, [0, 2, 2, 4, 8, 8, 20]], [7, [0, 1, 1, 4, 7, 8, 20]], [7, [0, 1, 1, 4, 8, 8, 20]], [7, [0, 1, 2, 4, 7, 8, 20]], [7, [0, 1, 2, 4, 8, 8, 20]], [7, [0, 1, 4, 7, 8, 8, 20]], [7, [0, 1, 4, 20]], [7, [0, 2, 4, 7, 8, 8, 20]], [7, [0, 2, 4, 20]], [8, [0, 1, 1, 4, 7, 8, 20]], [8, [0, 1, 1, 4, 8, 8, 20]], [9, [0, 2, 3, 4, 7, 8, 20]], [9, [0, 2, 3, 4, 8, 8, 20]], [9, [0, 2, 4, 7, 8, 10, 20]], [9, [0, 2, 4, 8, 8, 10, 20]], [9, [0, 3, 3, 4, 7, 8, 20]], [9, [0, 3, 3, 4, 8, 8, 20]], [9, [0, 3, 4, 7, 8, 10, 20]], [9, [0, 3, 4, 8, 8, 10, 20]], [10, [0, 3, 3, 4, 7, 8, 20]], [10, [0, 3, 3, 4, 8, 8, 20]], [11, [0, 2, 2, 4, 7, 8, 20]], [11, [0, 2, 2, 4, 8, 8, 20]], [11, [0, 2, 3, 4, 7, 8, 20]], [11, [0, 2, 3, 4, 8, 8, 20]], [11, [0, 2, 4, 7, 8, 10, 20]], [11, [0, 2, 4, 8, 8, 10, 20]], [11, [0, 3, 4, 7, 8, 10, 20]], [11, [0, 3, 4, 8, 8, 10, 20]], [12, [0, 2, 2, 4, 7, 8, 20]], [12, [0, 2, 2, 4, 8, 8, 20]], [13, [0, 3, 4, 4, 7, 8, 20]], [13, [0, 3, 4, 4, 8, 8, 20]], [13, [0, 3, 4, 7, 8, 12, 20]], [13, [0, 3, 4, 8, 8, 12, 20]], [13, [0, 4, 4, 7, 8, 12, 20]], [13, [0, 4, 4, 8, 8, 12, 20]], [13, [0, 7, 8, 20]], [13, [0, 8, 8, 20]], [14, [0, 7, 8, 20]], [14, [0, 8, 8, 20]], [15, [0, 3, 3, 4, 7, 8, 20]], [15, [0, 3, 3, 4, 8, 8, 20]], [15, [0, 3, 4, 4, 7, 8, 20]], [15, [0, 3, 4, 4, 8, 8, 20]], [15, [0, 3, 4, 7, 8, 12, 20]], [15, [0, 3, 4, 8, 8, 12, 20]], [15, [0, 4, 4, 7, 8, 12, 20]], [15, [0, 4, 4, 8, 8, 12, 20]], [16, [0, 3, 3, 4, 7, 8, 20]], [16, [0, 3, 3, 4, 8, 8, 20]], [17, [0, 1, 1, 4, 7, 8, 20]], [17, [0, 1, 1, 4, 8, 8, 20]], [17, [4, 7, 8, 20]], [17, [4, 8, 8, 20]], [18, [7, 8, 13, 14, 15, 17, 20]], [18, [7, 8, 13, 14, 17, 20, 20]], [18, [7, 8, 13, 15, 15, 17, 20]], [18, [7, 8, 13, 15, 17, 20, 20]], [18, [8, 13, 14, 15, 17, 20, 20]], [18, [8, 13, 14, 17]], [18, [8, 13, 15, 15, 17, 20, 20]], [18, [8, 13, 15, 17]], [19, [7, 8, 13, 14, 14, 17, 20]], [19, [7, 8, 13, 14, 15, 17, 20]], [19, [7, 8, 13, 14, 17, 20, 20]], [19, [7, 8, 13, 15, 17, 20, 20]], [19, [8, 13, 14, 14, 17, 20, 20]], [19, [8, 13, 14, 15, 17, 20, 20]], [19, [8, 13, 14, 17]], [19, [8, 13, 15, 17]], [20, [8]], [21, [0, 2, 2, 4, 7, 8, 20]], [21, [0, 2, 2, 4, 8, 8, 20]], [21, [0, 3, 3, 4, 7, 8, 20]], [21, [0, 3, 3, 4, 8, 8, 20]], [22, [0, 3, 3, 4, 7, 8, 20]], [22, [0, 3, 3, 4, 8, 8, 20]], [22, [0, 7, 8, 20]], [22, [0, 8, 8, 20]], [23, [7, 8, 13, 16, 17, 17, 20]], [23, [7, 8, 13, 16, 17, 20, 23]], [23, [7, 8, 13, 17, 17, 20, 23]], [23, [7, 8, 13, 20]], [23, [8, 13, 16, 17, 17, 20, 20]], [23, [8, 13, 16, 17, 20, 20, 23]], [23, [8, 13, 17, 17, 20, 20, 23]], [23, [8, 13, 20, 20]], [24, [7, 8, 13, 16, 16, 17, 20]], [24, [7, 8, 13, 16, 17, 17, 20]], [24, [7, 8, 13, 16, 17, 20, 23]], [24, [7, 8, 13, 17, 17, 20, 23]], [24, [8, 13, 16, 16, 17, 20, 20]], [24, [8, 13, 16, 17, 17, 20, 20]], [24, [8, 13, 16, 17, 20, 20, 23]], [24, [8, 13, 17, 17, 20, 20, 23]], [25, [7, 8, 13, 16, 16, 17, 20]], [25, [7, 8, 13, 20]], [25, [8, 13, 16, 16, 17, 20, 20]], [25, [8, 13, 20, 20]], [26, [7, 8, 13, 20]], [26, [8, 13, 20, 20]], [27, [7, 8, 13, 13, 14, 17, 20]], [27, [7, 8, 13, 13, 17, 19, 20]], [27, [7, 8, 13, 14, 14, 17, 20]], [27, [7, 8, 13, 14, 17, 19, 20]], [27, [8, 13, 13, 14, 17, 20, 20]], [27, [8, 13, 13, 17, 19, 20, 20]], [27, [8, 13, 14, 14, 17, 20, 20]], [27, [8, 13, 14, 17, 19, 20, 20]], [28, [7, 8, 13, 14, 14, 17, 20]], [28, [8, 13, 14, 14, 17, 20, 20]], [29, [7, 8, 13, 13, 14, 17, 20]], [29, [7, 8, 13, 13, 17, 19, 20]], [29, [7, 8, 13, 14, 17, 19, 20]], [29, [7, 8, 17, 20]], [29, [8, 13, 13, 14, 17, 20, 20]], [29, [8, 13, 13, 17, 19, 20, 20]], [29, [8, 13, 14, 17, 19, 20, 20]], [29, [8, 17, 20, 20]], [30, [7, 8, 17, 20]], [30, [8, 17, 20, 20]], [31, [7, 8, 13, 15, 15, 17, 20]], [31, [8, 13, 15, 15, 17, 20, 20]], [32, [7, 8, 13, 14, 14, 17, 20]], [32, [8, 13, 14, 14, 17, 20, 20]], [33, [7, 8, 13, 15, 16, 17, 20]], [33, [7, 8, 13, 15, 17, 20, 22]], [33, [7, 8, 13, 16, 16, 17, 20]], [33, [7, 8, 13, 16, 17, 20, 22]], [33, [8, 13, 15, 16, 17, 20, 20]], [33, [8, 13, 15, 17, 20, 20, 22]], [33, [8, 13, 16, 16, 17, 20, 20]], [33, [8, 13, 16, 17, 20, 20, 22]], [34, [7, 8, 13, 16, 16, 17, 20]], [34, [8, 13, 16, 16, 17, 20, 20]], [35, [7, 8, 13, 15, 15, 17, 20]], [35, [7, 8, 13, 15, 16, 17, 20]], [35, [7, 8, 13, 15, 17, 20, 22]], [35, [7, 8, 13, 16, 17, 20, 22]], [35, [8, 13, 15, 15, 17, 20, 20]], [35, [8, 13, 15, 16, 17, 20, 20]], [35, [8, 13, 15, 17, 20, 20, 22]], [35, [8, 13, 16, 17, 20, 20, 22]], [36, [7, 8, 13, 15, 15, 17, 20]], [36, [8, 13, 15, 15, 17, 20, 20]], [37, [7, 8, 13, 20]], [37, [8, 13, 20, 20]], [38, [7, 8, 13, 16, 16, 17, 20]], [38, [8, 13, 16, 16, 17, 20, 20]], [39, [7, 8, 13, 14, 14, 17, 20]], [39, [7, 8, 17, 20]], [39, [8, 13, 14, 14, 17, 20, 20]], [39, [8, 17, 20, 20]], [40, [7, 8, 13, 15, 15, 17, 20]], [40, [7, 8, 13, 16, 16, 17, 20]], [40, [8, 13, 15, 15, 17, 20, 20]], [40, [8, 13, 16, 16, 17, 20, 20]]]}

==> anc/controlled/identification_artifacts/pair_1_11_lower1.json <==
{"graph": {"n": 24, "edges": [[0, 4], [0, 5], [0, 6], [1, 3], [1, 4], [1, 5], [1, 6], [1, 7], [1, 8], [1, 11], [2, 7], [2, 8], [2, 9], [2, 10], [3, 9], [3, 10], [3, 11], [4, 11], [5, 6], [7, 13], [7, 14], [8, 19], [9, 10], [12, 16], [12, 17], [12, 18], [13, 17], [13, 18], [13, 19], [14, 19], [14, 20], [14, 21], [15, 20], [15, 21], [15, 22], [15, 23], [16, 22], [16, 23], [17, 18], [20, 21], [22, 23]]}, "coefficient_degree": 1, "kind": "f2-roots-obstruction-v1", "status": "OPEN", "values": [[], [0, 4, 4], [0, 5, 5], [0, 0, 6], [0, 1, 4], [0, 1, 5], [0, 4, 11], [0, 5, 6], [1, 4, 4], [1, 5, 5], [1, 3, 3], [1, 1, 6], [1, 7, 7], [1, 8, 8], [1, 1, 11], [1, 2, 7], [1, 2, 8], [1, 3, 9], [1, 3, 10], [1, 3, 11], [1, 4, 11], [1, 5, 6], [1, 13, 13], [1, 14, 14], [1, 19, 19], [1, 13, 17], [1, 13, 18], [1, 20, 20], [1, 21, 21], [1, 15, 20], [1, 15, 21], [2, 7, 7], [2, 8, 8], [2, 9, 9], [2, 2, 10], [2, 3, 9], [2, 13, 13], [2, 14, 14], [2, 19, 19], [2, 9, 10], [2, 13, 17], [2, 13, 18], [2, 20, 20], [2, 21, 21], [2, 15, 20], [2, 15, 21], [3, 11, 11], [3, 9, 9], [3, 3, 10], [3, 4, 11], [3, 9, 10], [4, 11, 11], [5, 6, 6], [4, 4, 6], [3, 3, 6], [6, 7, 7], [6, 8, 8], [6, 11, 11], [2, 6, 7], [2, 6, 8], [3, 6, 9], [3, 6, 10], [6, 13, 13], [6, 14, 14], [6, 19, 19], [6, 13, 17], [6, 13, 18], [6, 20, 20], [6, 21, 21], [6, 15, 20], [6, 15, 21], [7, 13, 13], [7, 14, 14], [7, 13, 17], [7, 13, 18], [7, 13, 19], [7, 14, 19], [7, 20, 20], [7, 21, 21], [7, 15, 20], [7, 15, 21], [8, 19, 19], [8, 13, 19], [8, 14, 19], [1, 1, 9], [1, 4, 9], [1, 5, 9], [1, 6, 9], [1, 7, 9], [1, 8, 9], [9, 11, 11], [9, 10, 10], [3, 9, 11], [4, 9, 11], [1, 7, 10], [7, 7, 10], [1, 8, 10], [8, 8, 10], [3, 10, 11], [10, 13, 13], [10, 14, 14], [10, 19, 19], [10, 13, 17], [10, 13, 18], [10, 20, 20], [10, 21, 21], [10, 15, 20], [10, 15, 21], [0, 0, 11], [5, 5, 11], [6, 6, 11], [7, 7, 11], [8, 8, 11], [2, 7, 11], [2, 8, 11], [2, 9, 11], [9, 9, 11], [2, 10, 11], [10, 10, 11], [11, 13, 13], [11, 14, 14], [11, 19, 19], [11, 13, 17], [11, 13, 18], [11, 20, 20], [11, 21, 21], [11, 15, 20], [11, 15, 21], [12, 16, 16], [12, 17, 17], [12, 12, 18], [12, 13, 17], [12, 16, 22], [12, 16, 23], [12, 17, 18], [13, 19, 19], [13, 17, 17], [13, 13, 18], [13, 14, 19], [13, 17, 18], [14, 19, 19], [14, 20, 20], [14, 14, 21], [14, 15, 20], [14, 20, 21], [15, 20, 20], [15, 15, 21], [15, 22, 22], [15, 15, 23], [15, 16, 22], [15, 20, 21], [15, 22, 23], [16, 22, 22], [16, 16, 23], [16, 22, 23], [1, 7, 17], [7, 7, 17], [2, 7, 17], [14, 14, 17], [17, 18, 18], [14, 17, 19], [17, 20, 20], [17, 21, 21], [15, 17, 20], [15, 17, 21], [16, 16, 18], [13, 18, 19], [16, 18, 22], [16, 18, 23], [1, 7, 19], [7, 7, 19], [2, 7, 19], [12, 18, 19], [18, 18, 19], [17, 18, 19], [20, 21, 21], [1, 7, 21], [7, 7, 21], [2, 7, 21], [13, 13, 21], [8, 19, 21], [19, 19, 21], [13, 17, 21], [13, 18, 21], [21, 22, 22], [21, 23, 23], [16, 21, 22], [16, 21, 23], [12, 12, 22], [17, 17, 22], [18, 18, 22], [13, 17, 22], [13, 18, 22], [22, 23, 23], [14, 20, 23], [20, 20, 23], [14, 21, 23], [21, 21, 23]], "stats": {"rows": 984, "rank": 933, "columns": 1359, "seconds": 0.004148500040173531, "solver": "sparse rows and derivation DAG"}}

==> anc/controlled/identification_artifacts/pair_1_11_upper.json <==
{"kind": "f2-roots-refutation-v1", "graph": {"n": 24, "edges": [[0, 4], [0, 5], [0, 6], [1, 3], [1, 4], [1, 5], [1, 6], [1, 7], [1, 8], [1, 11], [2, 7], [2, 8], [2, 9], [2, 10], [3, 9], [3, 10], [3, 11], [4, 11], [5, 6], [7, 13], [7, 14], [8, 19], [9, 10], [12, 16], [12, 17], [12, 18], [13, 17], [13, 18], [13, 19], [14, 19], [14, 20], [14, 21], [15, 20], [15, 21], [15, 22], [15, 23], [16, 22], [16, 23], [17, 18], [20, 21], [22, 23]]}, "coefficient_degree": 4, "terms": [[3, [1]], [3, [1, 1, 2, 2]], [3, [1, 1, 2, 12]], [3, [1, 1, 2, 13]], [3, [1, 1, 2, 14]], [3, [1, 1, 2, 22]], [3, [1, 1, 2, 23]], [3, [1, 2, 2, 12]], [3, [1, 2, 2, 13]], [3, [1, 2, 2, 14]], [3, [1, 2, 2, 22]], [3, [1, 2, 2, 23]], [3, [1, 2, 7, 12]], [3, [1, 2, 7, 14]], [3, [1, 2, 7, 22]], [3, [1, 2, 7, 23]], [3, [1, 2, 14, 22]], [3, [1, 2, 14, 23]], [3, [2]], [3, [2, 2, 14, 22]], [3, [2, 2, 14, 23]], [3, [2, 7, 14, 22]], [3, [2, 7, 14, 23]], [3, [13]], [7, [1, 1, 14, 22]], [7, [1, 1, 14, 23]], [7, [1, 2, 3, 12]], [7, [1, 2, 3, 14]], [7, [1, 2, 3, 22]], [7, [1, 2, 3, 23]], [7, [2]], [7, [2, 2, 12, 13]], [7, [2, 2, 12, 14]], [7, [2, 2, 13, 22]], [7, [2, 2, 13, 23]], [7, [2, 2, 14, 22]], [7, [2, 2, 14, 23]], [7, [2, 3, 14, 22]], [7, [2, 3, 14, 23]], [7, [13]], [8, [1, 2, 12, 13]], [8, [1, 2, 12, 14]], [8, [1, 2, 13, 22]], [8, [1, 2, 13, 23]], [8, [1, 2, 14, 22]], [8, [1, 2, 14, 23]], [8, [1, 7, 12, 13]], [8, [1, 7, 12, 14]], [8, [1, 7, 13, 22]], [8, [1, 7, 13, 23]], [8, [1, 7, 14, 22]], [8, [1, 7, 14, 23]], [8, [2, 2, 12, 13]], [8, [2, 2, 12, 14]], [8, [2, 2, 13, 22]], [8, [2, 2, 13, 23]], [8, [2, 2, 14, 22]], [8, [2, 2, 14, 23]], [8, [2, 7, 12, 13]], [8, [2, 7, 12, 14]], [8, [2, 7, 13, 22]], [8, [2, 7, 13, 23]], [8, [2, 7, 14, 22]], [8, [2, 7, 14, 23]], [10, [1]], [10, [1, 1, 12, 13]], [10, [1, 1, 12, 14]], [10, [1, 1, 13, 22]], [10, [1, 1, 13, 23]], [10, [1, 2, 3, 12]], [10, [1, 2, 3, 14]], [10, [1, 2, 3, 22]], [10, [1, 2, 3, 23]], [10, [2, 3, 14, 22]], [10, [2, 3, 14, 23]], [10, [12]], [10, [13]], [10, [14]], [10, [22]], [10, [23]], [11, [1, 1, 12, 13]], [11, [1, 1, 12, 14]], [11, [1, 1, 13, 22]], [11, [1, 1, 13, 23]], [11, [1, 1, 14, 22]], [11, [1, 1, 14, 23]], [11, [1, 2, 12, 13]], [11, [1, 2, 12, 14]], [11, [1, 2, 13, 22]], [11, [1, 2, 13, 23]], [11, [1, 2, 14, 22]], [11, [1, 2, 14, 23]], [11, [1, 7, 12, 13]], [11, [1, 7, 12, 14]], [11, [1, 7, 13, 22]], [11, [1, 7, 13, 23]], [11, [1, 7, 14, 22]], [11, [1, 7, 14, 23]], [11, [2, 7, 12, 13]], [11, [2, 7, 12, 14]], [11, [2, 7, 13, 22]], [11, [2, 7, 13, 23]], [11, [2, 7, 14, 22]], [11, [2, 7, 14, 23]], [12, [1]], [12, [1, 1, 2, 2]], [12, [1, 1, 2, 12]], [12, [1, 1, 2, 13]], [12, [1, 1, 2, 14]], [12, [1, 1, 2, 22]], [12, [1, 1, 2, 23]], [12, [1, 2, 2, 12]], [12, [1, 2, 2, 13]], [12, [1, 2, 2, 14]], [12, [1, 2, 2, 22]], [12, [1, 2, 2, 23]], [12, [1, 2, 7, 12]], [12, [1, 2, 7, 14]], [12, [1, 2, 7, 22]], [12, [1, 2, 7, 23]], [12, [1, 2, 14, 22]], [12, [1, 2, 14, 23]], [12, [2]], [12, [2, 2, 14, 22]], [12, [2, 2, 14, 23]], [12, [2, 7, 14, 22]], [12, [2, 7, 14, 23]], [12, [13]], [13, [1, 1, 2, 3]], [13, [1, 1, 2, 9]], [13, [1, 1, 3, 12]], [13, [1, 1, 3, 13]], [13, [1, 1, 3, 14]], [13, [1, 1, 3, 22]], [13, [1, 1, 3, 23]], [13, [1, 1, 9, 12]], [13, [1, 1, 9, 13]], [13, [1, 1, 9, 14]], [13, [1, 1, 9, 22]], [13, [1, 1, 9, 23]], [13, [1, 2, 2, 3]], [13, [1, 2, 2, 9]], [13, [1, 2, 3, 12]], [13, [1, 2, 3, 13]], [13, [1, 2, 3, 14]], [13, [1, 2, 3, 22]], [13, [1, 2, 3, 23]], [13, [1, 2, 9, 12]], [13, [1, 2, 9, 13]], [13, [1, 2, 9, 14]], [13, [1, 2, 9, 22]], [13, [1, 2, 9, 23]], [13, [1, 3, 7, 12]], [13, [1, 3, 7, 14]], [13, [1, 3, 7, 22]], [13, [1, 3, 7, 23]], [13, [1, 3, 14, 22]], [13, [1, 3, 14, 23]], [13, [1, 7, 9, 12]], [13, [1, 7, 9, 14]], [13, [1, 7, 9, 22]], [13, [1, 7, 9, 23]], [13, [1, 9, 14, 22]], [13, [1, 9, 14, 23]], [13, [2, 2, 3, 13]], [13, [2, 2, 9, 13]], [13, [2, 3, 14, 22]], [13, [2, 3, 14, 23]], [13, [2, 9, 14, 22]], [13, [2, 9, 14, 23]], [13, [3]], [13, [3, 7, 14, 22]], [13, [3, 7, 14, 23]], [13, [7, 9, 14, 22]], [13, [7, 9, 14, 23]], [13, [9]], [14, [1, 1, 2, 3]], [14, [1, 1, 3, 12]], [14, [1, 1, 3, 13]], [14, [1, 1, 3, 14]], [14, [1, 1, 3, 22]], [14, [1, 1, 3, 23]], [14, [1, 2, 2, 3]], [14, [1, 2, 3, 12]], [14, [1, 2, 3, 13]], [14, [1, 2, 3, 14]], [14, [1, 2, 3, 22]], [14, [1, 2, 3, 23]], [14, [1, 3, 7, 12]], [14, [1, 3, 7, 14]], [14, [1, 3, 7, 22]], [14, [1, 3, 7, 23]], [14, [1, 3, 14, 22]], [14, [1, 3, 14, 23]], [14, [2, 2, 3, 13]], [14, [2, 3, 14, 22]], [14, [2, 3, 14, 23]], [14, [3]], [14, [3, 7, 14, 22]], [14, [3, 7, 14, 23]], [15, [1]], [15, [1, 1, 2, 2]], [15, [1, 1, 2, 9]], [15, [1, 1, 2, 12]], [15, [1, 1, 2, 13]], [15, [1, 1, 2, 14]], [15, [1, 1, 2, 22]], [15, [1, 1, 2, 23]], [15, [1, 1, 9, 12]], [15, [1, 1, 9, 13]], [15, [1, 1, 9, 14]], [15, [1, 1, 9, 22]], [15, [1, 1, 9, 23]], [15, [1, 2, 2, 9]], [15, [1, 2, 2, 12]], [15, [1, 2, 2, 13]], [15, [1, 2, 2, 14]], [15, [1, 2, 2, 22]], [15, [1, 2, 2, 23]], [15, [1, 2, 7, 12]], [15, [1, 2, 7, 14]], [15, [1, 2, 7, 22]], [15, [1, 2, 7, 23]], [15, [1, 2, 9, 12]], [15, [1, 2, 9, 13]], [15, [1, 2, 9, 14]], [15, [1, 2, 9, 22]], [15, [1, 2, 9, 23]], [15, [1, 2, 14, 22]], [15, [1, 2, 14, 23]], [15, [1, 7, 9, 12]], [15, [1, 7, 9, 14]], [15, [1, 7, 9, 22]], [15, [1, 7, 9, 23]], [15, [1, 9, 14, 22]], [15, [1, 9, 14, 23]], [15, [2]], [15, [2, 2, 9, 13]], [15, [2, 2, 14, 22]], [15, [2, 2, 14, 23]], [15, [2, 7, 14, 22]], [15, [2, 7, 14, 23]], [15, [2, 9, 14, 22]], [15, [2, 9, 14, 23]], [15, [7, 9, 14, 22]], [15, [7, 9, 14, 23]], [15, [9]], [15, [13]], [19, [1]], [19, [1, 1, 8, 12]], [19, [1, 1, 8, 22]], [19, [1, 1, 8, 23]], [19, [1, 1, 12, 14]], [19, [1, 1, 14, 22]], [19, [1, 1, 14, 23]], [19, [2]], [19, [2, 2, 8, 12]], [19, [2, 2, 8, 22]], [19, [2, 2, 8, 23]], [19, [2, 2, 12, 14]], [19, [2, 2, 14, 22]], [19, [2, 2, 14, 23]], [19, [7, 7, 12, 14]], [19, [7, 12, 12, 14]], [19, [14]], [20, [1, 1, 8, 12]], [20, [1, 1, 8, 22]], [20, [1, 1, 8, 23]], [20, [1, 1, 12, 13]], [20, [1, 1, 13, 22]], [20, [1, 1, 13, 23]], [20, [2, 2, 8, 12]], [20, [2, 2, 8, 22]], [20, [2, 2, 8, 23]], [20, [2, 2, 12, 13]], [20, [2, 2, 13, 22]], [20, [2, 2, 13, 23]], [20, [12, 12, 15, 22]], [20, [12, 12, 15, 23]], [21, [1, 1, 12, 13]], [21, [1, 1, 12, 14]], [21, [1, 1, 13, 22]], [21, [1, 1, 13, 23]], [21, [1, 1, 14, 22]], [21, [1, 1, 14, 23]], [21, [2, 2, 12, 13]], [21, [2, 2, 12, 14]], [21, [2, 2, 13, 22]], [21, [2, 2, 13, 23]], [21, [2, 2, 14, 22]], [21, [2, 2, 14, 23]], [22, [1]], [22, [1, 1, 2, 2]], [22, [1, 1, 2, 3]], [22, [1, 1, 2, 12]], [22, [1, 1, 2, 13]], [22, [1, 1, 2, 14]], [22, [1, 1, 2, 22]], [22, [1, 1, 2, 23]], [22, [1, 1, 3, 12]], [22, [1, 1, 3, 13]], [22, [1, 1, 3, 14]], [22, [1, 1, 3, 22]], [22, [1, 1, 3, 23]], [22, [1, 2, 2, 3]], [22, [1, 2, 2, 12]], [22, [1, 2, 2, 13]], [22, [1, 2, 2, 14]], [22, [1, 2, 2, 22]], [22, [1, 2, 2, 23]], [22, [1, 2, 3, 12]], [22, [1, 2, 3, 13]], [22, [1, 2, 3, 14]], [22, [1, 2, 3, 22]], [22, [1, 2, 3, 23]], [22, [1, 2, 7, 12]], [22, [1, 2, 7, 14]], [22, [1, 2, 7, 22]], [22, [1, 2, 7, 23]], [22, [1, 2, 14, 22]], [22, [1, 2, 14, 23]], [22, [1, 3, 7, 12]], [22, [1, 3, 7, 14]], [22, [1, 3, 7, 22]], [22, [1, 3, 7, 23]], [22, [1, 3, 14, 22]], [22, [1, 3, 14, 23]], [22, [2]], [22, [2, 2, 3, 13]], [22, [2, 2, 14, 22]], [22, [2, 2, 14, 23]], [22, [2, 3, 14, 22]], [22, [2, 3, 14, 23]], [22, [2, 7, 14, 22]], [22, [2, 7, 14, 23]], [22, [3]], [22, [3, 7, 14, 22]], [22, [3, 7, 14, 23]], [22, [13]], [23, [7, 7, 12, 22]], [23, [7, 7, 12, 23]], [23, [7, 12, 14, 22]], [23, [7, 12, 14, 23]], [24, [1]], [24, [1, 2, 13, 13]], [24, [1, 13, 13, 15]], [24, [2]], [24, [2, 13, 13, 15]], [24, [7, 7, 12, 14]], [24, [7, 12, 12, 14]], [24, [14]], [25, [1, 2, 12, 13]], [25, [1, 2, 12, 17]], [25, [1, 2, 13, 13]], [25, [1, 2, 13, 17]], [25, [1, 12, 12, 13]], [25, [1, 12, 12, 17]], [25, [1, 12, 13, 15]], [25, [1, 12, 15, 17]], [25, [1, 13, 13, 15]], [25, [1, 13, 15, 17]], [25, [2, 12, 12, 13]], [25, [2, 12, 12, 17]], [25, [2, 12, 13, 15]], [25, [2, 12, 15, 17]], [25, [2, 13, 13, 15]], [25, [2, 13, 15, 17]], [25, [7, 7, 13, 14]], [25, [7, 7, 14, 17]], [25, [7, 12, 13, 14]], [25, [7, 12, 14, 17]], [25, [12, 12, 13, 14]], [25, [12, 12, 14, 17]], [26, [1, 2, 12, 12]], [26, [1, 12, 12, 13]], [26, [1, 12, 12, 15]], [26, [2, 12, 12, 13]], [26, [2, 12, 12, 15]], [26, [7, 7, 13, 14]], [26, [7, 12, 13, 14]], [26, [12, 12, 13, 14]], [27, [1]], [27, [1, 2, 12, 12]], [27, [1, 2, 12, 13]], [27, [1, 2, 12, 17]], [27, [1, 2, 13, 17]], [27, [1, 12, 12, 15]], [27, [1, 12, 12, 17]], [27, [1, 12, 13, 15]], [27, [1, 12, 15, 17]], [27, [1, 13, 15, 17]], [27, [2]], [27, [2, 12, 12, 15]], [27, [2, 12, 12, 17]], [27, [2, 12, 13, 15]], [27, [2, 12, 15, 17]], [27, [2, 13, 15, 17]], [27, [7, 7, 12, 14]], [27, [7, 7, 14, 17]], [27, [7, 12, 12, 14]], [27, [7, 12, 14, 17]], [27, [12, 12, 14, 17]], [27, [14]], [28, [1, 1, 8, 12]], [28, [1, 1, 8, 22]], [28, [1, 1, 8, 23]], [28, [1, 1, 12, 14]], [28, [1, 1, 14, 22]], [28, [1, 1, 14, 23]], [28, [2, 2, 8, 12]], [28, [2, 2, 8, 22]], [28, [2, 2, 8, 23]], [28, [2, 2, 12, 14]], [28, [2, 2, 14, 22]], [28, [2, 2, 14, 23]], [29, [1, 1, 8, 12]], [29, [1, 1, 8, 22]], [29, [1, 1, 8, 23]], [29, [1, 1, 12, 13]], [29, [1, 1, 13, 22]], [29, [1, 1, 13, 23]], [29, [2, 2, 8, 12]], [29, [2, 2, 8, 22]], [29, [2, 2, 8, 23]], [29, [2, 2, 12, 13]], [29, [2, 2, 13, 22]], [29, [2, 2, 13, 23]], [30, [1, 2, 15, 15]], [30, [1, 12, 15, 15]], [30, [2, 12, 15, 15]], [30, [12, 12, 14, 22]], [30, [12, 12, 14, 23]], [31, [1, 2, 14, 15]], [31, [1, 2, 14, 20]], [31, [1, 2, 15, 15]], [31, [1, 2, 15, 20]], [31, [1, 12, 14, 15]], [31, [1, 12, 14, 20]], [31, [1, 12, 15, 15]], [31, [1, 12, 15, 20]], [31, [2, 12, 14, 15]], [31, [2, 12, 14, 20]], [31, [2, 12, 15, 15]], [31, [2, 12, 15, 20]], [31, [12, 12, 15, 22]], [31, [12, 12, 15, 23]], [31, [12, 12, 20, 22]], [31, [12, 12, 20, 23]], [32, [1, 2, 14, 14]], [32, [1, 12, 14, 14]], [32, [2, 12, 14, 14]], [32, [12, 12, 15, 22]], [32, [12, 12, 15, 23]], [33, [1, 2, 14, 14]], [33, [1, 2, 14, 15]], [33, [1, 2, 14, 20]], [33, [1, 2, 15, 20]], [33, [1, 12, 14, 14]], [33, [1, 12, 14, 15]], [33, [1, 12, 14, 20]], [33, [1, 12, 15, 20]], [33, [2, 12, 14, 14]], [33, [2, 12, 14, 15]], [33, [2, 12, 14, 20]], [33, [2, 12, 15, 20]], [33, [12, 12, 14, 22]], [33, [12, 12, 14, 23]], [33, [12, 12, 20, 22]], [33, [12, 12, 20, 23]], [34, [1, 2, 15, 23]], [34, [1, 13, 15, 23]], [34, [2, 13, 15, 23]], [34, [7, 7, 12, 12]], [34, [7, 7, 12, 15]], [34, [7, 7, 12, 16]], [34, [7, 7, 12, 23]], [34, [7, 12, 12, 14]], [34, [7, 12, 14, 15]], [34, [7, 12, 14, 16]], [34, [7, 12, 14, 23]], [34, [12, 12, 14, 23]], [35, [1, 2, 15, 22]], [35, [1, 13, 15, 22]], [35, [2, 13, 15, 22]], [35, [7, 7, 12, 12]], [35, [7, 7, 12, 15]], [35, [7, 7, 12, 16]], [35, [7, 7, 12, 22]], [35, [7, 12, 12, 14]], [35, [7, 12, 14, 15]], [35, [7, 12, 14, 16]], [35, [7, 12, 14, 22]], [35, [12, 12, 14, 22]], [36, [7, 7, 12, 12]], [36, [7, 7, 12, 15]], [36, [7, 7, 12, 16]], [36, [7, 12, 12, 14]], [36, [7, 12, 14, 15]], [36, [7, 12, 14, 16]], [37, [7, 7, 12, 12]], [37, [7, 7, 12, 15]], [37, [7, 7, 12, 16]], [37, [7, 12, 12, 14]], [37, [7, 12, 14, 15]], [37, [7, 12, 14, 16]], [38, [1]], [38, [1, 2, 12, 12]], [38, [1, 2, 13, 13]], [38, [1, 12, 12, 13]], [38, [1, 12, 12, 15]], [38, [1, 13, 13, 15]], [38, [2]], [38, [2, 12, 12, 13]], [38, [2, 12, 12, 15]], [38, [2, 13, 13, 15]], [38, [7, 7, 12, 14]], [38, [7, 7, 13, 14]], [38, [7, 12, 12, 14]], [38, [7, 12, 13, 14]], [38, [12, 12, 13, 14]], [38, [14]], [39, [1, 2, 14, 14]], [39, [1, 2, 15, 15]], [39, [1, 12, 14, 14]], [39, [1, 12, 15, 15]], [39, [2, 12, 14, 14]], [39, [2, 12, 15, 15]], [39, [12, 12, 14, 22]], [39, [12, 12, 14, 23]], [39, [12, 12, 15, 22]], [39, [12, 12, 15, 23]], [40, [1, 2, 15, 22]], [40, [1, 13, 15, 22]], [40, [2, 13, 15, 22]], [40, [7, 7, 12, 22]], [40, [7, 12, 14, 22]], [40, [12, 12, 14, 22]]]}

==> anc/controlled/identification_artifacts/pair_1_14_lower1.json <==
{"graph": {"n": 24, "edges": [[0, 4], [0, 5], [0, 6], [1, 5], [1, 6], [1, 7], [1, 8], [1, 17], [1, 18], [1, 19], [2, 7], [2, 8], [2, 9], [2, 10], [3, 9], [3, 10], [3, 11], [3, 12], [4, 11], [4, 12], [5, 6], [7, 14], [8, 19], [9, 10], [11, 12], [13, 16], [13, 17], [13, 18], [14, 19], [14, 20], [14, 21], [15, 20], [15, 21], [15, 22], [15, 23], [16, 22], [16, 23], [17, 18], [20, 21], [22, 23]]}, "coefficient_degree": 1, "kind": "f2-roots-obstruction-v1", "status": "OPEN", "values": [[], [0, 4, 4], [0, 5, 5], [0, 0, 6], [0, 1, 5], [0, 4, 11], [0, 4, 12], [0, 5, 6], [1, 5, 5], [1, 1, 6], [1, 7, 7], [1, 8, 8], [1, 17, 17], [1, 1, 18], [1, 1, 19], [1, 2, 7], [1, 2, 8], [1, 5, 6], [1, 14, 14], [1, 8, 19], [1, 13, 17], [1, 14, 19], [1, 20, 20], [1, 21, 21], [1, 15, 20], [1, 15, 21], [1, 17, 18], [2, 7, 7], [2, 8, 8], [2, 9, 9], [2, 2, 10], [2, 3, 9], [2, 14, 14], [2, 8, 19], [2, 9, 10], [2, 14, 19], [2, 20, 20], [2, 21, 21], [2, 15, 20], [2, 15, 21], [3, 9, 9], [3, 3, 10], [3, 11, 11], [3, 3, 12], [3, 4, 11], [3, 9, 10], [3, 11, 12], [4, 11, 11], [4, 4, 12], [4, 11, 12], [5, 6, 6], [4, 4, 6], [6, 7, 7], [6, 8, 8], [6, 17, 17], [6, 18, 18], [6, 19, 19], [2, 6, 7], [2, 6, 8], [4, 6, 11], [4, 6, 12], [6, 14, 14], [6, 13, 17], [6, 13, 18], [6, 20, 20], [6, 21, 21], [6, 15, 20], [6, 15, 21], [7, 14, 14], [7, 14, 19], [7, 20, 20], [7, 21, 21], [7, 15, 20], [7, 15, 21], [8, 19, 19], [8, 14, 19], [9, 10, 10], [1, 7, 10], [7, 7, 10], [1, 8, 10], [8, 8, 10], [10, 11, 11], [10, 12, 12], [4, 10, 11], [4, 10, 12], [10, 14, 14], [8, 10, 19], [10, 14, 19], [10, 20, 20], [10, 21, 21], [10, 15, 20], [10, 15, 21], [0, 0, 11], [5, 5, 11], [6, 6, 11], [1, 5, 11], [1, 6, 11], [11, 12, 12], [2, 9, 12], [9, 9, 12], [2, 10, 12], [10, 10, 12], [13, 17, 17], [13, 16, 16], [13, 13, 18], [13, 16, 22], [13, 16, 23], [13, 17, 18], [14, 19, 19], [14, 20, 20], [14, 14, 21], [14, 15, 20], [14, 20, 21], [15, 20, 20], [15, 15, 21], [15, 22, 22], [15, 15, 23], [15, 16, 22], [15, 20, 21], [15, 22, 23], [16, 22, 22], [16, 16, 23], [16, 22, 23], [17, 18, 18], [0, 5, 18], [5, 5, 18], [0, 6, 18], [6, 6, 18], [7, 7, 18], [8, 8, 18], [18, 19, 19], [2, 7, 18], [2, 8, 18], [14, 14, 18], [16, 16, 18], [18, 20, 20], [18, 21, 21], [15, 18, 20], [15, 18, 21], [16, 18, 22], [16, 18, 23], [0, 5, 19], [5, 5, 19], [0, 6, 19], [6, 6, 19], [7, 7, 19], [17, 17, 19], [18, 18, 19], [2, 2, 19], [9, 9, 19], [10, 10, 19], [3, 9, 19], [3, 10, 19], [13, 17, 19], [13, 18, 19], [20, 21, 21], [1, 7, 21], [7, 7, 21], [1, 19, 21], [19, 19, 21], [2, 7, 21], [8, 19, 21], [21, 22, 22], [21, 23, 23], [16, 21, 22], [16, 21, 23], [13, 13, 22], [13, 17, 22], [13, 18, 22], [22, 23, 23], [14, 20, 23], [20, 20, 23], [14, 21, 23], [21, 21, 23]], "stats": {"rows": 960, "rank": 912, "columns": 1344, "seconds": 0.003966100048273802, "solver": "sparse rows and derivation DAG"}}

==> anc/controlled/identification_artifacts/pair_1_14_upper.json <==
{"kind": "f2-roots-refutation-v1", "graph": {"n": 24, "edges": [[0, 4], [0, 5], [0, 6], [1, 5], [1, 6], [1, 7], [1, 8], [1, 17], [1, 18], [1, 19], [2, 7], [2, 8], [2, 9], [2, 10], [3, 9], [3, 10], [3, 11], [3, 12], [4, 11], [4, 12], [5, 6], [7, 14], [8, 19], [9, 10], [11, 12], [13, 16], [13, 17], [13, 18], [14, 19], [14, 20], [14, 21], [15, 20], [15, 21], [15, 22], [15, 23], [16, 22], [16, 23], [17, 18], [20, 21], [22, 23]]}, "coefficient_degree": 4, "terms": [[0, [0, 1, 7, 11]], [0, [0, 1, 7, 12]], [0, [0, 1, 8, 11]], [0, [0, 1, 8, 12]], [0, [0, 2, 7, 11]], [0, [0, 2, 7, 12]], [0, [0, 2, 8, 11]], [0, [0, 2, 8, 12]], [0, [1, 1, 7, 11]], [0, [1, 1, 7, 12]], [0, [1, 1, 8, 11]], [0, [1, 1, 8, 12]], [1, [0]], [1, [0, 0, 7, 11]], [1, [0, 0, 7, 12]], [1, [0, 0, 8, 11]], [1, [0, 0, 8, 12]], [1, [0, 1, 1, 13]], [1, [0, 1, 1, 14]], [1, [0, 1, 1, 15]], [1, [1, 1, 3, 7]], [1, [1, 1, 3, 8]], [1, [1, 1, 7, 13]], [1, [1, 1, 7, 15]], [1, [1, 1, 8, 13]], [1, [1, 1, 8, 15]], [1, [1, 1, 15, 22]], [1, [1, 1, 15, 23]], [2, [0, 0, 1, 13]], [2, [0, 0, 1, 14]], [2, [0, 0, 1, 15]], [2, [0, 0, 5, 13]], [2, [0, 0, 5, 14]], [2, [0, 0, 5, 15]], [2, [0, 1, 1, 13]], [2, [0, 1, 1, 14]], [2, [0, 1, 1, 15]], [2, [0, 1, 3, 7]], [2, [0, 1, 3, 8]], [2, [0, 1, 5, 13]], [2, [0, 1, 5, 14]], [2, [0, 1, 5, 15]], [2, [0, 1, 7, 11]], [2, [0, 1, 7, 12]], [2, [0, 1, 7, 13]], [2, [0, 1, 7, 15]], [2, [0, 1, 8, 11]], [2, [0, 1, 8, 12]], [2, [0, 1, 8, 13]], [2, [0, 1, 8, 15]], [2, [0, 1, 15, 22]], [2, [0, 1, 15, 23]], [2, [0, 3, 5, 7]], [2, [0, 3, 5, 8]], [2, [0, 5, 7, 11]], [2, [0, 5, 7, 12]], [2, [0, 5, 7, 13]], [2, [0, 5, 7, 15]], [2, [0, 5, 8, 11]], [2, [0, 5, 8, 12]], [2, [0, 5, 8, 13]], [2, [0, 5, 8, 15]], [2, [0, 5, 15, 22]], [2, [0, 5, 15, 23]], [2, [1]], [2, [1, 1, 3, 7]], [2, [1, 1, 3, 8]], [2, [1, 1, 7, 13]], [2, [1, 1, 7, 15]], [2, [1, 1, 8, 13]], [2, [1, 1, 8, 15]], [2, [1, 1, 15, 22]], [2, [1, 1, 15, 23]], [2, [1, 3, 5, 7]], [2, [1, 3, 5, 8]], [2, [1, 5, 7, 13]], [2, [1, 5, 7, 15]], [2, [1, 5, 8, 13]], [2, [1, 5, 8, 15]], [2, [1, 5, 15, 22]], [2, [1, 5, 15, 23]], [2, [5]], [3, [0, 0, 3, 7]], [3, [0, 0, 3, 8]], [3, [0, 0, 7, 13]], [3, [0, 0, 7, 15]], [3, [0, 0, 8, 13]], [3, [0, 0, 8, 15]], [3, [0, 0, 15, 22]], [3, [0, 0, 15, 23]], [3, [0, 1, 7, 11]], [3, [0, 1, 7, 12]], [3, [0, 1, 8, 11]], [3, [0, 1, 8, 12]], [3, [1]], [3, [13]], [3, [14]], [3, [15]], [4, [0]], [4, [0, 0, 1, 13]], [4, [0, 0, 1, 14]], [4, [0, 0, 1, 15]], [4, [0, 0, 3, 7]], [4, [0, 0, 3, 8]], [4, [0, 0, 5, 13]], [4, [0, 0, 5, 14]], [4, [0, 0, 5, 15]], [4, [0, 0, 7, 11]], [4, [0, 0, 7, 12]], [4, [0, 0, 7, 13]], [4, [0, 0, 7, 15]], [4, [0, 0, 8, 11]], [4, [0, 0, 8, 12]], [4, [0, 0, 8, 13]], [4, [0, 0, 8, 15]], [4, [0, 0, 15, 22]], [4, [0, 0, 15, 23]], [4, [0, 1, 3, 7]], [4, [0, 1, 3, 8]], [4, [0, 1, 5, 13]], [4, [0, 1, 5, 14]], [4, [0, 1, 5, 15]], [4, [0, 1, 7, 13]], [4, [0, 1, 7, 15]], [4, [0, 1, 8, 13]], [4, [0, 1, 8, 15]], [4, [0, 1, 15, 22]], [4, [0, 1, 15, 23]], [4, [0, 3, 5, 7]], [4, [0, 3, 5, 8]], [4, [0, 5, 7, 11]], [4, [0, 5, 7, 12]], [4, [0, 5, 7, 13]], [4, [0, 5, 7, 15]], [4, [0, 5, 8, 11]], [4, [0, 5, 8, 12]], [4, [0, 5, 8, 13]], [4, [0, 5, 8, 15]], [4, [0, 5, 15, 22]], [4, [0, 5, 15, 23]], [4, [1, 3, 5, 7]], [4, [1, 3, 5, 8]], [4, [1, 5, 7, 13]], [4, [1, 5, 7, 15]], [4, [1, 5, 8, 13]], [4, [1, 5, 8, 15]], [4, [1, 5, 15, 22]], [4, [1, 5, 15, 23]], [4, [5]], [4, [13]], [4, [14]], [4, [15]], [5, [0]], [5, [0, 0, 3, 11]], [5, [0, 0, 3, 12]], [5, [0, 1, 1, 3]], [5, [0, 1, 1, 14]], [5, [0, 1, 2, 3]], [5, [0, 1, 3, 11]], [5, [0, 1, 3, 12]], [5, [0, 1, 8, 14]], [5, [0, 2, 3, 3]], [5, [0, 2, 3, 11]], [5, [0, 2, 3, 12]], [5, [1]], [5, [1, 1, 15, 22]], [5, [1, 1, 15, 23]], [5, [1, 14, 15, 22]], [5, [1, 14, 15, 23]], [5, [11]], [5, [12]], [6, [0]], [6, [0, 0, 3, 11]], [6, [0, 0, 3, 12]], [6, [0, 1, 1, 3]], [6, [0, 1, 1, 7]], [6, [0, 1, 2, 3]], [6, [0, 1, 3, 11]], [6, [0, 1, 3, 12]], [6, [0, 1, 7, 14]], [6, [0, 2, 3, 3]], [6, [0, 2, 3, 11]], [6, [0, 2, 3, 12]], [6, [1, 15, 19, 22]], [6, [1, 15, 19, 23]], [6, [11]], [6, [12]], [6, [19]], [7, [0]], [7, [0, 0, 13, 13]], [7, [0, 7, 13, 13]], [7, [0, 8, 13, 13]], [7, [0, 13, 13, 15]], [7, [7]], [7, [7, 13, 13, 15]], [7, [8]], [7, [8, 13, 13, 15]], [8, [0, 0, 1, 13]], [8, [0, 0, 1, 17]], [8, [0, 0, 13, 13]], [8, [0, 0, 13, 17]], [8, [0, 1, 1, 13]], [8, [0, 1, 1, 17]], [8, [0, 1, 7, 13]], [8, [0, 1, 7, 17]], [8, [0, 1, 8, 13]], [8, [0, 1, 8, 17]], [8, [0, 1, 13, 15]], [8, [0, 1, 15, 17]], [8, [0, 7, 13, 13]], [8, [0, 7, 13, 17]], [8, [0, 8, 13, 13]], [8, [0, 8, 13, 17]], [8, [0, 13, 13, 15]], [8, [0, 13, 15, 17]], [8, [1, 1, 7, 13]], [8, [1, 1, 7, 17]], [8, [1, 1, 8, 13]], [8, [1, 1, 8, 17]], [8, [1, 7, 13, 15]], [8, [1, 7, 15, 17]], [8, [1, 8, 13, 15]], [8, [1, 8, 15, 17]], [8, [7, 13, 13, 15]], [8, [7, 13, 15, 17]], [8, [8, 13, 13, 15]], [8, [8, 13, 15, 17]], [9, [0, 1, 7, 8]], [9, [0, 1, 7, 14]], [9, [1, 1, 15, 22]], [9, [1, 1, 15, 23]], [9, [1, 8, 15, 22]], [9, [1, 8, 15, 23]], [9, [1, 13, 13, 22]], [9, [1, 13, 13, 23]], [9, [1, 13, 15, 22]], [9, [1, 13, 15, 23]], [9, [1, 14, 15, 22]], [9, [1, 14, 15, 23]], [9, [8]], [10, [0]], [10, [0, 0, 3, 11]], [10, [0, 0, 3, 12]], [10, [0, 1, 1, 3]], [10, [0, 1, 2, 3]], [10, [0, 1, 3, 11]], [10, [0, 1, 3, 12]], [10, [0, 2, 3, 3]], [10, [0, 2, 3, 11]], [10, [0, 2, 3, 12]], [10, [11]], [10, [12]], [11, [0]], [11, [0, 0, 3, 11]], [11, [0, 0, 3, 12]], [11, [0, 1, 1, 3]], [11, [0, 1, 2, 3]], [11, [0, 1, 3, 11]], [11, [0, 1, 3, 12]], [11, [0, 2, 3, 3]], [11, [0, 2, 3, 11]], [11, [0, 2, 3, 12]], [11, [11]], [11, [12]], [12, [0, 1, 2, 7]], [12, [0, 1, 2, 8]], [12, [0, 2, 2, 7]], [12, [0, 2, 2, 8]], [12, [0, 2, 7, 11]], [12, [0, 2, 7, 12]], [12, [0, 2, 8, 11]], [12, [0, 2, 8, 12]], [12, [0, 3, 3, 7]], [12, [0, 3, 3, 8]], [13, [0, 1, 3, 7]], [13, [0, 1, 3, 8]], [13, [0, 1, 7, 9]], [13, [0, 1, 8, 9]], [13, [0, 3, 3, 7]], [13, [0, 3, 3, 8]], [13, [0, 3, 7, 9]], [13, [0, 3, 7, 11]], [13, [0, 3, 7, 12]], [13, [0, 3, 8, 9]], [13, [0, 3, 8, 11]], [13, [0, 3, 8, 12]], [13, [0, 7, 9, 11]], [13, [0, 7, 9, 12]], [13, [0, 8, 9, 11]], [13, [0, 8, 9, 12]], [14, [0, 1, 3, 7]], [14, [0, 1, 3, 8]], [14, [0, 2, 2, 7]], [14, [0, 2, 2, 8]], [14, [0, 2, 3, 7]], [14, [0, 2, 3, 8]], [14, [0, 3, 7, 11]], [14, [0, 3, 7, 12]], [14, [0, 3, 8, 11]], [14, [0, 3, 8, 12]], [15, [0, 1, 2, 7]], [15, [0, 1, 2, 8]], [15, [0, 1, 7, 9]], [15, [0, 1, 8, 9]], [15, [0, 2, 3, 7]], [15, [0, 2, 3, 8]], [15, [0, 2, 7, 11]], [15, [0, 2, 7, 12]], [15, [0, 2, 8, 11]], [15, [0, 2, 8, 12]], [15, [0, 3, 7, 9]], [15, [0, 3, 8, 9]], [15, [0, 7, 9, 11]], [15, [0, 7, 9, 12]], [15, [0, 8, 9, 11]], [15, [0, 8, 9, 12]], [16, [0, 0, 1, 7]], [16, [0, 0, 1, 8]], [16, [0, 0, 2, 7]], [16, [0, 0, 2, 8]], [16, [0, 1, 1, 7]], [16, [0, 1, 1, 8]], [16, [0, 1, 3, 7]], [16, [0, 1, 3, 8]], [16, [0, 1, 4, 7]], [16, [0, 1, 4, 8]], [16, [0, 1, 7, 12]], [16, [0, 1, 8, 12]], [16, [0, 2, 3, 7]], [16, [0, 2, 3, 8]], [16, [0, 2, 4, 7]], [16, [0, 2, 4, 8]], [16, [1, 1, 3, 7]], [16, [1, 1, 3, 8]], [16, [1, 1, 4, 7]], [16, [1, 1, 4, 8]], [16, [1, 1, 7, 12]], [16, [1, 1, 8, 12]], [16, [1, 3, 7, 12]], [16, [1, 3, 8, 12]], [17, [0, 0, 1, 7]], [17, [0, 0, 1, 8]], [17, [0, 0, 2, 7]], [17, [0, 0, 2, 8]], [17, [0, 1, 1, 7]], [17, [0, 1, 1, 8]], [17, [0, 1, 3, 7]], [17, [0, 1, 3, 8]], [17, [0, 1, 4, 7]], [17, [0, 1, 4, 8]], [17, [0, 1, 7, 11]], [17, [0, 1, 8, 11]], [17, [0, 2, 3, 7]], [17, [0, 2, 3, 8]], [17, [0, 2, 4, 7]], [17, [0, 2, 4, 8]], [17, [1, 1, 3, 7]], [17, [1, 1, 3, 8]], [17, [1, 1, 4, 7]], [17, [1, 1, 4, 8]], [17, [1, 1, 7, 11]], [17, [1, 1, 8, 11]], [17, [1, 3, 7, 11]], [17, [1, 3, 8, 11]], [18, [0, 0, 1, 7]], [18, [0, 0, 1, 8]], [18, [0, 0, 2, 7]], [18, [0, 0, 2, 8]], [18, [0, 1, 1, 7]], [18, [0, 1, 1, 8]], [18, [0, 1, 3, 7]], [18, [0, 1, 3, 8]], [18, [0, 1, 4, 7]], [18, [0, 1, 4, 8]], [18, [0, 2, 3, 7]], [18, [0, 2, 3, 8]], [18, [0, 2, 4, 7]], [18, [0, 2, 4, 8]], [18, [1, 1, 3, 7]], [18, [1, 1, 3, 8]], [18, [1, 1, 4, 7]], [18, [1, 1, 4, 8]], [19, [0, 0, 1, 7]], [19, [0, 0, 1, 8]], [19, [0, 0, 2, 7]], [19, [0, 0, 2, 8]], [19, [0, 1, 1, 7]], [19, [0, 1, 1, 8]], [19, [0, 1, 3, 7]], [19, [0, 1, 3, 8]], [19, [0, 1, 4, 7]], [19, [0, 1, 4, 8]], [19, [0, 2, 3, 7]], [19, [0, 2, 3, 8]], [19, [0, 2, 4, 7]], [19, [0, 2, 4, 8]], [19, [1, 1, 3, 7]], [19, [1, 1, 3, 8]], [19, [1, 1, 4, 7]], [19, [1, 1, 4, 8]], [20, [0]], [20, [0, 0, 3, 7]], [20, [0, 0, 3, 8]], [20, [0, 0, 7, 11]], [20, [0, 0, 7, 12]], [20, [0, 0, 7, 13]], [20, [0, 0, 7, 15]], [20, [0, 0, 8, 11]], [20, [0, 0, 8, 12]], [20, [0, 0, 8, 13]], [20, [0, 0, 8, 15]], [20, [0, 0, 15, 22]], [20, [0, 0, 15, 23]], [20, [0, 1, 1, 13]], [20, [0, 1, 1, 14]], [20, [0, 1, 1, 15]], [20, [0, 1, 7, 11]], [20, [0, 1, 7, 12]], [20, [0, 1, 8, 11]], [20, [0, 1, 8, 12]], [20, [1]], [20, [1, 1, 3, 7]], [20, [1, 1, 3, 8]], [20, [1, 1, 7, 13]], [20, [1, 1, 7, 15]], [20, [1, 1, 8, 13]], [20, [1, 1, 8, 15]], [20, [1, 1, 15, 22]], [20, [1, 1, 15, 23]], [20, [13]], [20, [14]], [20, [15]], [21, [0, 1, 1, 7]], [21, [0, 1, 7, 8]], [21, [1, 1, 15, 22]], [21, [1, 1, 15, 23]], [21, [1, 7, 15, 22]], [21, [1, 7, 15, 23]], [21, [1, 13, 13, 22]], [21, [1, 13, 13, 23]], [21, [1, 13, 15, 22]], [21, [1, 13, 15, 23]], [22, [0, 1, 1, 7]], [22, [0, 1, 7, 14]], [22, [1, 8, 15, 22]], [22, [1, 8, 15, 23]], [22, [8]], [23, [0, 1, 2, 7]], [23, [0, 1, 2, 8]], [23, [0, 1, 3, 7]], [23, [0, 1, 3, 8]], [23, [0, 2, 3, 7]], [23, [0, 2, 3, 8]], [23, [0, 2, 7, 11]], [23, [0, 2, 7, 12]], [23, [0, 2, 8, 11]], [23, [0, 2, 8, 12]], [23, [0, 3, 3, 7]], [23, [0, 3, 3, 8]], [23, [0, 3, 7, 11]], [23, [0, 3, 7, 12]], [23, [0, 3, 8, 11]], [23, [0, 3, 8, 12]], [24, [0, 1, 7, 11]], [24, [0, 1, 8, 11]], [24, [1, 1, 7, 11]], [24, [1, 1, 8, 11]], [24, [1, 3, 7, 11]], [24, [1, 3, 8, 11]], [25, [0, 13, 13, 22]], [25, [0, 13, 13, 23]], [25, [1, 1, 19, 22]], [25, [1, 1, 19, 23]], [25, [1, 7, 7, 22]], [25, [1, 7, 7, 23]], [25, [1, 7, 14, 22]], [25, [1, 7, 14, 23]], [25, [1, 14, 19, 22]], [25, [1, 14, 19, 23]], [25, [7, 13, 13, 22]], [25, [7, 13, 13, 23]], [25, [8, 13, 13, 22]], [25, [8, 13, 13, 23]], [25, [22]], [25, [23]], [26, [0, 0, 1, 1]], [26, [0, 1, 1, 7]], [26, [0, 1, 1, 8]], [26, [0, 1, 1, 13]], [26, [0, 1, 1, 15]], [26, [1, 1, 7, 13]], [26, [1, 1, 7, 15]], [26, [1, 1, 8, 13]], [26, [1, 1, 8, 15]], [27, [0]], [27, [0, 0, 1, 1]], [27, [0, 0, 1, 13]], [27, [0, 0, 1, 17]], [27, [0, 0, 13, 17]], [27, [0, 1, 1, 7]], [27, [0, 1, 1, 8]], [27, [0, 1, 1, 15]], [27, [0, 1, 1, 17]], [27, [0, 1, 7, 13]], [27, [0, 1, 7, 17]], [27, [0, 1, 8, 13]], [27, [0, 1, 8, 17]], [27, [0, 1, 13, 15]], [27, [0, 1, 15, 17]], [27, [0, 7, 13, 17]], [27, [0, 8, 13, 17]], [27, [0, 13, 15, 17]], [27, [1, 1, 7, 15]], [27, [1, 1, 7, 17]], [27, [1, 1, 8, 15]], [27, [1, 1, 8, 17]], [27, [1, 7, 13, 15]], [27, [1, 7, 15, 17]], [27, [1, 8, 13, 15]], [27, [1, 8, 15, 17]], [27, [7]], [27, [7, 13, 15, 17]], [27, [8]], [27, [8, 13, 15, 17]], [28, [0, 1, 1, 7]], [28, [0, 1, 7, 8]], [28, [1, 1, 15, 22]], [28, [1, 1, 15, 23]], [28, [1, 13, 13, 22]], [28, [1, 13, 13, 23]], [28, [1, 13, 15, 22]], [28, [1, 13, 15, 23]], [28, [1, 14, 15, 22]], [28, [1, 14, 15, 23]], [29, [0, 0, 15, 15]], [29, [0, 7, 15, 15]], [29, [0, 8, 15, 15]], [29, [1, 7, 14, 22]], [29, [1, 7, 14, 23]], [29, [1, 14, 19, 22]], [29, [1, 14, 19, 23]], [30, [0, 0, 14, 15]], [30, [0, 0, 14, 20]], [30, [0, 0, 15, 15]], [30, [0, 0, 15, 20]], [30, [0, 7, 14, 15]], [30, [0, 7, 14, 20]], [30, [0, 7, 15, 15]], [30, [0, 7, 15, 20]], [30, [0, 8, 14, 15]], [30, [0, 8, 14, 20]], [30, [0, 8, 15, 15]], [30, [0, 8, 15, 20]], [30, [1, 7, 15, 22]], [30, [1, 7, 15, 23]], [30, [1, 7, 20, 22]], [30, [1, 7, 20, 23]], [30, [1, 15, 19, 22]], [30, [1, 15, 19, 23]], [30, [1, 19, 20, 22]], [30, [1, 19, 20, 23]], [31, [0, 0, 14, 14]], [31, [0, 7, 14, 14]], [31, [0, 8, 14, 14]], [31, [1, 7, 15, 22]], [31, [1, 7, 15, 23]], [31, [1, 15, 19, 22]], [31, [1, 15, 19, 23]], [32, [0, 0, 14, 14]], [32, [0, 0, 14, 15]], [32, [0, 0, 14, 20]], [32, [0, 0, 15, 20]], [32, [0, 7, 14, 14]], [32, [0, 7, 14, 15]], [32, [0, 7, 14, 20]], [32, [0, 7, 15, 20]], [32, [0, 8, 14, 14]], [32, [0, 8, 14, 15]], [32, [0, 8, 14, 20]], [32, [0, 8, 15, 20]], [32, [1, 7, 14, 22]], [32, [1, 7, 14, 23]], [32, [1, 7, 20, 22]], [32, [1, 7, 20, 23]], [32, [1, 14, 19, 22]], [32, [1, 14, 19, 23]], [32, [1, 19, 20, 22]], [32, [1, 19, 20, 23]], [33, [0]], [33, [0, 13, 13, 15]], [33, [0, 13, 13, 16]], [33, [0, 13, 13, 23]], [33, [0, 13, 15, 23]], [33, [1, 1, 13, 19]], [33, [1, 1, 15, 19]], [33, [1, 1, 16, 19]], [33, [1, 1, 19, 23]], [33, [1, 7, 7, 13]], [33, [1, 7, 7, 15]], [33, [1, 7, 7, 16]], [33, [1, 7, 7, 23]], [33, [1, 7, 13, 14]], [33, [1, 7, 14, 15]], [33, [1, 7, 14, 16]], [33, [1, 13, 14, 19]], [33, [1, 14, 15, 19]], [33, [1, 14, 16, 19]], [33, [7]], [33, [7, 13, 13, 15]], [33, [7, 13, 13, 16]], [33, [7, 13, 13, 23]], [33, [7, 13, 15, 23]], [33, [8]], [33, [8, 13, 13, 15]], [33, [8, 13, 13, 16]], [33, [8, 13, 13, 23]], [33, [8, 13, 15, 23]], [33, [13]], [33, [15]], [33, [16]], [33, [23]], [34, [0]], [34, [0, 13, 13, 15]], [34, [0, 13, 13, 16]], [34, [0, 13, 13, 22]], [34, [0, 13, 15, 22]], [34, [1, 1, 13, 19]], [34, [1, 1, 15, 19]], [34, [1, 1, 16, 19]], [34, [1, 1, 19, 22]], [34, [1, 7, 7, 13]], [34, [1, 7, 7, 15]], [34, [1, 7, 7, 16]], [34, [1, 7, 7, 22]], [34, [1, 7, 13, 14]], [34, [1, 7, 14, 15]], [34, [1, 7, 14, 16]], [34, [1, 13, 14, 19]], [34, [1, 14, 15, 19]], [34, [1, 14, 16, 19]], [34, [7]], [34, [7, 13, 13, 15]], [34, [7, 13, 13, 16]], [34, [7, 13, 13, 22]], [34, [7, 13, 15, 22]], [34, [8]], [34, [8, 13, 13, 15]], [34, [8, 13, 13, 16]], [34, [8, 13, 13, 22]], [34, [8, 13, 15, 22]], [34, [13]], [34, [15]], [34, [16]], [34, [22]], [35, [0]], [35, [0, 13, 13, 15]], [35, [0, 13, 13, 16]], [35, [1, 1, 13, 19]], [35, [1, 1, 15, 19]], [35, [1, 1, 16, 19]], [35, [1, 7, 7, 13]], [35, [1, 7, 7, 15]], [35, [1, 7, 7, 16]], [35, [1, 7, 13, 14]], [35, [1, 7, 14, 15]], [35, [1, 7, 14, 16]], [35, [1, 13, 14, 19]], [35, [1, 14, 15, 19]], [35, [1, 14, 16, 19]], [35, [7]], [35, [7, 13, 13, 15]], [35, [7, 13, 13, 16]], [35, [8]], [35, [8, 13, 13, 15]], [35, [8, 13, 13, 16]], [35, [13]], [35, [15]], [35, [16]], [36, [0]], [36, [0, 13, 13, 15]], [36, [0, 13, 13, 16]], [36, [1, 1, 13, 19]], [36, [1, 1, 15, 19]], [36, [1, 1, 16, 19]], [36, [1, 7, 7, 13]], [36, [1, 7, 7, 15]], [36, [1, 7, 7, 16]], [36, [1, 7, 13, 14]], [36, [1, 7, 14, 15]], [36, [1, 7, 14, 16]], [36, [1, 13, 14, 19]], [36, [1, 14, 15, 19]], [36, [1, 14, 16, 19]], [36, [7]], [36, [7, 13, 13, 15]], [36, [7, 13, 13, 16]], [36, [8]], [36, [8, 13, 13, 15]], [36, [8, 13, 13, 16]], [36, [13]], [36, [15]], [36, [16]], [37, [0]], [37, [0, 0, 1, 1]], [37, [0, 0, 13, 13]], [37, [0, 1, 1, 7]], [37, [0, 1, 1, 8]], [37, [0, 1, 1, 13]], [37, [0, 1, 1, 15]], [37, [0, 7, 13, 13]], [37, [0, 8, 13, 13]], [37, [0, 13, 13, 15]], [37, [1, 1, 7, 13]], [37, [1, 1, 7, 15]], [37, [1, 1, 8, 13]], [37, [1, 1, 8, 15]], [37, [7]], [37, [7, 13, 13, 15]], [37, [8]], [37, [8, 13, 13, 15]], [38, [0, 0, 14, 14]], [38, [0, 0, 15, 15]], [38, [0, 7, 14, 14]], [38, [0, 7, 15, 15]], [38, [0, 8, 14, 14]], [38, [0, 8, 15, 15]], [38, [1, 7, 14, 22]], [38, [1, 7, 14, 23]], [38, [1, 7, 15, 22]], [38, [1, 7, 15, 23]], [38, [1, 14, 19, 22]], [38, [1, 14, 19, 23]], [38, [1, 15, 19, 22]], [38, [1, 15, 19, 23]], [39, [0, 13, 13, 22]], [39, [0, 13, 15, 22]], [39, [1, 1, 19, 22]], [39, [1, 7, 7, 22]], [39, [7, 13, 13, 22]], [39, [7, 13, 15, 22]], [39, [8, 13, 13, 22]], [39, [8, 13, 15, 22]], [39, [22]]]}

==> anc/controlled/identification_artifacts/pair_1_15_lower1.json <==
{"graph": {"n": 24, "edges": [[0, 4], [0, 5], [0, 6], [1, 5], [1, 6], [1, 7], [1, 8], [1, 19], [1, 20], [1, 21], [2, 7], [2, 8], [2, 9], [2, 10], [3, 9], [3, 10], [3, 11], [3, 12], [4, 11], [4, 12], [5, 6], [7, 14], [8, 19], [9, 10], [11, 12], [13, 16], [13, 17], [13, 18], [14, 17], [14, 18], [14, 19], [15, 20], [15, 21], [15, 22], [15, 23], [16, 22], [16, 23], [17, 18], [20, 21], [22, 23]]}, "coefficient_degree": 1, "kind": "f2-roots-obstruction-v1", "status": "OPEN", "values": [[], [0, 4, 4], [0, 5, 5], [0, 0, 6], [0, 1, 5], [0, 4, 11], [0, 4, 12], [0, 5, 6], [1, 5, 5], [1, 1, 6], [1, 7, 7], [1, 8, 8], [1, 1, 19], [1, 20, 20], [1, 1, 21], [1, 2, 7], [1, 2, 8], [1, 5, 6], [1, 14, 14], [1, 8, 19], [1, 14, 17], [1, 14, 18], [1, 14, 19], [1, 15, 20], [1, 20, 21], [2, 7, 7], [2, 8, 8], [2, 9, 9], [2, 2, 10], [2, 3, 9], [2, 14, 14], [2, 8, 19], [2, 9, 10], [2, 14, 17], [2, 14, 18], [2, 14, 19], [3, 9, 9], [3, 3, 10], [3, 11, 11], [3, 3, 12], [3, 4, 11], [3, 9, 10], [3, 11, 12], [4, 11, 11], [4, 4, 12], [4, 11, 12], [5, 6, 6], [4, 4, 6], [6, 7, 7], [6, 8, 8], [6, 19, 19], [6, 20, 20], [6, 21, 21], [2, 6, 7], [2, 6, 8], [4, 6, 11], [4, 6, 12], [6, 14, 14], [6, 14, 17], [6, 14, 18], [6, 15, 20], [6, 15, 21], [7, 14, 14], [7, 14, 17], [7, 14, 18], [7, 14, 19], [8, 19, 19], [8, 14, 19], [9, 10, 10], [1, 7, 10], [7, 7, 10], [1, 8, 10], [8, 8, 10], [10, 11, 11], [10, 12, 12], [4, 10, 11], [4, 10, 12], [10, 14, 14], [8, 10, 19], [10, 14, 17], [10, 14, 18], [10, 14, 19], [0, 0, 11], [5, 5, 11], [6, 6, 11], [1, 5, 11], [1, 6, 11], [11, 12, 12], [2, 9, 12], [9, 9, 12], [2, 10, 12], [10, 10, 12], [13, 16, 16], [13, 17, 17], [13, 13, 18], [13, 14, 17], [13, 16, 22], [13, 16, 23], [13, 17, 18], [14, 19, 19], [14, 17, 17], [14, 14, 18], [14, 17, 18], [15, 20, 20], [15, 15, 21], [15, 22, 22], [15, 15, 23], [15, 16, 22], [15, 20, 21], [15, 22, 23], [16, 22, 22], [16, 16, 23], [16, 22, 23], [1, 7, 17], [7, 7, 17], [2, 7, 17], [17, 18, 18], [16, 16, 18], [14, 18, 19], [16, 18, 22], [16, 18, 23], [0, 5, 19], [5, 5, 19], [0, 6, 19], [6, 6, 19], [7, 7, 19], [19, 20, 20], [19, 21, 21], [2, 2, 19], [9, 9, 19], [10, 10, 19], [3, 9, 19], [3, 10, 19], [13, 18, 19], [18, 18, 19], [15, 19, 20], [15, 19, 21], [17, 18, 19], [20, 21, 21], [0, 5, 21], [5, 5, 21], [0, 6, 21], [6, 6, 21], [7, 7, 21], [8, 8, 21], [19, 19, 21], [2, 7, 21], [2, 8, 21], [14, 14, 21], [14, 17, 21], [14, 18, 21], [21, 22, 22], [21, 23, 23], [16, 21, 22], [16, 21, 23], [13, 13, 22], [17, 17, 22], [18, 18, 22], [14, 17, 22], [14, 18, 22], [22, 23, 23], [1, 20, 23], [20, 20, 23], [1, 21, 23], [21, 21, 23]], "stats": {"rows": 960, "rank": 912, "columns": 1344, "seconds": 0.003674300154671073, "solver": "sparse rows and derivation DAG"}}

==> anc/controlled/identification_artifacts/pair_1_15_upper.json <==
{"kind": "f2-roots-refutation-v1", "graph": {"n": 24, "edges": [[0, 4], [0, 5], [0, 6], [1, 5], [1, 6], [1, 7], [1, 8], [1, 19], [1, 20], [1, 21], [2, 7], [2, 8], [2, 9], [2, 10], [3, 9], [3, 10], [3, 11], [3, 12], [4, 11], [4, 12], [5, 6], [7, 14], [8, 19], [9, 10], [11, 12], [13, 16], [13, 17], [13, 18], [14, 17], [14, 18], [14, 19], [15, 20], [15, 21], [15, 22], [15, 23], [16, 22], [16, 23], [17, 18], [20, 21], [22, 23]]}, "coefficient_degree": 4, "terms": [[0, [0, 0, 11, 13]], [0, [0, 0, 12, 13]], [0, [0, 1, 1, 11]], [0, [0, 1, 1, 12]], [0, [0, 1, 8, 11]], [0, [0, 1, 8, 12]], [0, [0, 2, 2, 11]], [0, [0, 2, 2, 12]], [0, [0, 2, 8, 11]], [0, [0, 2, 8, 12]], [0, [1, 1, 2, 11]], [0, [1, 1, 2, 12]], [0, [1, 1, 8, 11]], [0, [1, 1, 8, 12]], [1, [0, 0, 1, 1]], [1, [0, 0, 2, 11]], [1, [0, 0, 2, 12]], [1, [0, 0, 8, 11]], [1, [0, 0, 8, 12]], [1, [0, 0, 8, 13]], [1, [0, 0, 8, 15]], [1, [0, 0, 13, 19]], [1, [0, 0, 15, 19]], [1, [0, 1, 1, 14]], [1, [0, 1, 1, 17]], [1, [0, 1, 1, 18]], [1, [1, 1, 2, 2]], [1, [1, 1, 2, 3]], [1, [1, 1, 2, 14]], [1, [1, 1, 3, 8]], [1, [1, 1, 7, 14]], [1, [1, 1, 7, 15]], [1, [1, 1, 8, 13]], [1, [1, 1, 8, 15]], [1, [1, 1, 13, 13]], [1, [1, 1, 13, 14]], [1, [1, 1, 15, 17]], [1, [1, 1, 15, 18]], [1, [2]], [1, [8]], [1, [13]], [1, [14]], [1, [19]], [2, [0, 0, 1, 1]], [2, [0, 0, 1, 2]], [2, [0, 0, 1, 5]], [2, [0, 0, 1, 8]], [2, [0, 0, 1, 13]], [2, [0, 0, 1, 17]], [2, [0, 0, 1, 18]], [2, [0, 0, 1, 19]], [2, [0, 0, 2, 5]], [2, [0, 0, 5, 8]], [2, [0, 0, 5, 13]], [2, [0, 0, 5, 17]], [2, [0, 0, 5, 18]], [2, [0, 0, 5, 19]], [2, [0, 1, 1, 14]], [2, [0, 1, 1, 17]], [2, [0, 1, 1, 18]], [2, [0, 1, 2, 2]], [2, [0, 1, 2, 3]], [2, [0, 1, 2, 11]], [2, [0, 1, 2, 12]], [2, [0, 1, 2, 14]], [2, [0, 1, 3, 8]], [2, [0, 1, 5, 14]], [2, [0, 1, 5, 17]], [2, [0, 1, 5, 18]], [2, [0, 1, 7, 14]], [2, [0, 1, 7, 15]], [2, [0, 1, 8, 11]], [2, [0, 1, 8, 12]], [2, [0, 1, 13, 13]], [2, [0, 1, 13, 14]], [2, [0, 1, 13, 19]], [2, [0, 1, 15, 17]], [2, [0, 1, 15, 18]], [2, [0, 1, 15, 19]], [2, [0, 2, 2, 5]], [2, [0, 2, 3, 5]], [2, [0, 2, 5, 11]], [2, [0, 2, 5, 12]], [2, [0, 2, 5, 14]], [2, [0, 3, 5, 8]], [2, [0, 5, 7, 14]], [2, [0, 5, 7, 15]], [2, [0, 5, 8, 11]], [2, [0, 5, 8, 12]], [2, [0, 5, 13, 13]], [2, [0, 5, 13, 14]], [2, [0, 5, 13, 19]], [2, [0, 5, 15, 17]], [2, [0, 5, 15, 18]], [2, [0, 5, 15, 19]], [2, [1]], [2, [1, 1, 2, 2]], [2, [1, 1, 2, 3]], [2, [1, 1, 2, 14]], [2, [1, 1, 3, 8]], [2, [1, 1, 7, 14]], [2, [1, 1, 7, 15]], [2, [1, 1, 8, 13]], [2, [1, 1, 8, 15]], [2, [1, 1, 13, 13]], [2, [1, 1, 13, 14]], [2, [1, 1, 15, 17]], [2, [1, 1, 15, 18]], [2, [1, 2, 2, 5]], [2, [1, 2, 3, 5]], [2, [1, 2, 5, 14]], [2, [1, 3, 5, 8]], [2, [1, 5, 7, 14]], [2, [1, 5, 7, 15]], [2, [1, 5, 8, 13]], [2, [1, 5, 8, 15]], [2, [1, 5, 13, 13]], [2, [1, 5, 13, 14]], [2, [1, 5, 15, 17]], [2, [1, 5, 15, 18]], [2, [5]], [3, [0]], [3, [0, 0, 1, 2]], [3, [0, 0, 1, 8]], [3, [0, 0, 1, 13]], [3, [0, 0, 1, 14]], [3, [0, 0, 1, 19]], [3, [0, 0, 2, 2]], [3, [0, 0, 2, 3]], [3, [0, 0, 2, 14]], [3, [0, 0, 3, 8]], [3, [0, 0, 7, 14]], [3, [0, 0, 7, 15]], [3, [0, 0, 8, 13]], [3, [0, 0, 8, 15]], [3, [0, 0, 13, 13]], [3, [0, 0, 13, 14]], [3, [0, 0, 15, 17]], [3, [0, 0, 15, 18]], [3, [0, 1, 2, 11]], [3, [0, 1, 2, 12]], [3, [0, 1, 8, 11]], [3, [0, 1, 8, 12]], [3, [0, 1, 8, 13]], [3, [0, 1, 8, 15]], [3, [0, 1, 13, 19]], [3, [0, 1, 15, 19]], [3, [14]], [3, [17]], [3, [18]], [4, [0]], [4, [0, 0, 1, 5]], [4, [0, 0, 1, 14]], [4, [0, 0, 1, 17]], [4, [0, 0, 1, 18]], [4, [0, 0, 2, 2]], [4, [0, 0, 2, 3]], [4, [0, 0, 2, 5]], [4, [0, 0, 2, 11]], [4, [0, 0, 2, 12]], [4, [0, 0, 2, 14]], [4, [0, 0, 3, 8]], [4, [0, 0, 5, 8]], [4, [0, 0, 5, 13]], [4, [0, 0, 5, 17]], [4, [0, 0, 5, 18]], [4, [0, 0, 5, 19]], [4, [0, 0, 7, 14]], [4, [0, 0, 7, 15]], [4, [0, 0, 8, 11]], [4, [0, 0, 8, 12]], [4, [0, 0, 13, 13]], [4, [0, 0, 13, 14]], [4, [0, 0, 13, 19]], [4, [0, 0, 15, 17]], [4, [0, 0, 15, 18]], [4, [0, 0, 15, 19]], [4, [0, 1, 2, 2]], [4, [0, 1, 2, 3]], [4, [0, 1, 2, 14]], [4, [0, 1, 3, 8]], [4, [0, 1, 5, 14]], [4, [0, 1, 5, 17]], [4, [0, 1, 5, 18]], [4, [0, 1, 7, 14]], [4, [0, 1, 7, 15]], [4, [0, 1, 8, 13]], [4, [0, 1, 8, 15]], [4, [0, 1, 13, 13]], [4, [0, 1, 13, 14]], [4, [0, 1, 15, 17]], [4, [0, 1, 15, 18]], [4, [0, 2, 2, 5]], [4, [0, 2, 3, 5]], [4, [0, 2, 5, 11]], [4, [0, 2, 5, 12]], [4, [0, 2, 5, 14]], [4, [0, 3, 5, 8]], [4, [0, 5, 7, 14]], [4, [0, 5, 7, 15]], [4, [0, 5, 8, 11]], [4, [0, 5, 8, 12]], [4, [0, 5, 13, 13]], [4, [0, 5, 13, 14]], [4, [0, 5, 13, 19]], [4, [0, 5, 15, 17]], [4, [0, 5, 15, 18]], [4, [0, 5, 15, 19]], [4, [1]], [4, [1, 2, 2, 5]], [4, [1, 2, 3, 5]], [4, [1, 2, 5, 14]], [4, [1, 3, 5, 8]], [4, [1, 5, 7, 14]], [4, [1, 5, 7, 15]], [4, [1, 5, 8, 13]], [4, [1, 5, 8, 15]], [4, [1, 5, 13, 13]], [4, [1, 5, 13, 14]], [4, [1, 5, 15, 17]], [4, [1, 5, 15, 18]], [4, [2]], [4, [5]], [4, [8]], [4, [13]], [4, [17]], [4, [18]], [4, [19]], [5, [0, 1, 1, 17]], [5, [0, 1, 1, 18]], [5, [0, 1, 13, 17]], [5, [0, 1, 13, 18]], [5, [1]], [5, [1, 1, 2, 8]], [5, [1, 1, 2, 14]], [5, [1, 1, 8, 13]], [5, [1, 1, 13, 14]], [5, [1, 1, 15, 17]], [5, [1, 1, 15, 18]], [5, [1, 2, 2, 13]], [5, [1, 2, 13, 13]], [5, [1, 2, 13, 14]], [5, [1, 13, 15, 17]], [5, [1, 13, 15, 18]], [5, [2, 2, 8, 13]], [5, [2, 2, 13, 13]], [5, [2, 2, 13, 14]], [5, [8]], [5, [13]], [5, [14]], [6, [0]], [6, [0, 0, 3, 11]], [6, [0, 0, 3, 12]], [6, [0, 0, 13, 19]], [6, [0, 0, 15, 19]], [6, [0, 1, 1, 3]], [6, [0, 1, 2, 3]], [6, [0, 1, 3, 11]], [6, [0, 1, 3, 12]], [6, [0, 1, 17, 19]], [6, [0, 1, 18, 19]], [6, [0, 2, 3, 3]], [6, [0, 2, 3, 11]], [6, [0, 2, 3, 12]], [6, [1, 1, 2, 13]], [6, [1, 1, 2, 14]], [6, [1, 1, 7, 13]], [6, [1, 1, 7, 14]], [6, [1, 2, 2, 13]], [6, [1, 2, 7, 13]], [6, [1, 2, 13, 14]], [6, [1, 7, 13, 14]], [6, [1, 13, 13, 19]], [6, [1, 15, 17, 19]], [6, [1, 15, 18, 19]], [6, [2]], [6, [2, 2, 13, 14]], [6, [2, 7, 13, 14]], [6, [7]], [6, [11]], [6, [12]], [6, [19]], [7, [0, 0, 8, 13]], [7, [0, 0, 8, 15]], [7, [0, 1, 1, 17]], [7, [0, 1, 1, 18]], [7, [0, 1, 8, 17]], [7, [0, 1, 8, 18]], [7, [0, 1, 13, 17]], [7, [0, 1, 13, 18]], [7, [1]], [7, [1, 1, 2, 8]], [7, [1, 1, 2, 14]], [7, [1, 1, 8, 13]], [7, [1, 1, 13, 17]], [7, [1, 1, 14, 17]], [7, [1, 1, 15, 17]], [7, [1, 1, 15, 18]], [7, [1, 8, 13, 13]], [7, [1, 8, 15, 17]], [7, [1, 8, 15, 18]], [7, [1, 13, 15, 17]], [7, [1, 13, 15, 18]], [7, [2, 2, 8, 13]], [7, [2, 2, 13, 14]], [7, [13]], [8, [0, 0, 15, 15]], [8, [0, 7, 15, 15]], [8, [0, 8, 15, 15]], [8, [0, 13, 15, 15]], [8, [1, 1, 2, 22]], [8, [1, 1, 2, 23]], [8, [1, 1, 8, 22]], [8, [1, 1, 8, 23]], [8, [2, 13, 15, 15]], [8, [7, 13, 15, 15]], [9, [0, 0, 1, 15]], [9, [0, 0, 1, 20]], [9, [0, 0, 15, 15]], [9, [0, 0, 15, 20]], [9, [0, 1, 7, 15]], [9, [0, 1, 7, 20]], [9, [0, 1, 8, 15]], [9, [0, 1, 8, 20]], [9, [0, 1, 13, 15]], [9, [0, 1, 13, 20]], [9, [0, 7, 15, 15]], [9, [0, 7, 15, 20]], [9, [0, 8, 15, 15]], [9, [0, 8, 15, 20]], [9, [0, 13, 15, 15]], [9, [0, 13, 15, 20]], [9, [1, 2, 13, 15]], [9, [1, 2, 13, 20]], [9, [1, 2, 15, 22]], [9, [1, 2, 15, 23]], [9, [1, 2, 20, 22]], [9, [1, 2, 20, 23]], [9, [1, 7, 13, 15]], [9, [1, 7, 13, 20]], [9, [1, 8, 15, 22]], [9, [1, 8, 15, 23]], [9, [1, 8, 20, 22]], [9, [1, 8, 20, 23]], [9, [2, 13, 15, 15]], [9, [2, 13, 15, 20]], [9, [7, 13, 15, 15]], [9, [7, 13, 15, 20]], [10, [1, 1, 2, 14]], [10, [1, 1, 13, 13]], [10, [1, 2, 13, 13]], [10, [1, 2, 13, 14]], [10, [2]], [10, [13]], [11, [0]], [11, [0, 0, 3, 11]], [11, [0, 0, 3, 12]], [11, [0, 1, 1, 3]], [11, [0, 1, 2, 3]], [11, [0, 1, 3, 11]], [11, [0, 1, 3, 12]], [11, [0, 2, 3, 3]], [11, [0, 2, 3, 11]], [11, [0, 2, 3, 12]], [11, [1]], [11, [1, 1, 2, 13]], [11, [1, 1, 7, 13]], [11, [1, 1, 7, 14]], [11, [1, 1, 13, 14]], [11, [1, 2, 7, 13]], [11, [1, 2, 13, 14]], [11, [1, 7, 13, 14]], [11, [2, 7, 13, 14]], [11, [7]], [11, [11]], [11, [12]], [11, [13]], [11, [14]], [12, [0]], [12, [0, 1, 1, 2]], [12, [0, 1, 2, 8]], [12, [0, 1, 2, 11]], [12, [0, 1, 2, 12]], [12, [0, 2, 2, 8]], [12, [0, 2, 3, 3]], [12, [0, 2, 8, 11]], [12, [0, 2, 8, 12]], [12, [0, 3, 3, 8]], [12, [0, 3, 3, 13]], [12, [2, 2, 11, 13]], [12, [2, 2, 12, 13]], [13, [0, 1, 1, 3]], [13, [0, 1, 1, 9]], [13, [0, 1, 3, 8]], [13, [0, 1, 3, 11]], [13, [0, 1, 3, 12]], [13, [0, 1, 8, 9]], [13, [0, 1, 9, 11]], [13, [0, 1, 9, 12]], [13, [0, 2, 3, 3]], [13, [0, 2, 3, 9]], [13, [0, 2, 3, 13]], [13, [0, 2, 9, 13]], [13, [0, 3, 3, 8]], [13, [0, 3, 3, 13]], [13, [0, 3, 8, 9]], [13, [0, 3, 8, 11]], [13, [0, 3, 8, 12]], [13, [0, 3, 9, 13]], [13, [0, 8, 9, 11]], [13, [0, 8, 9, 12]], [13, [2, 3, 11, 13]], [13, [2, 3, 12, 13]], [13, [2, 9, 11, 13]], [13, [2, 9, 12, 13]], [14, [0]], [14, [0, 1, 1, 3]], [14, [0, 1, 3, 8]], [14, [0, 1, 3, 11]], [14, [0, 1, 3, 12]], [14, [0, 2, 2, 3]], [14, [0, 2, 2, 8]], [14, [0, 2, 2, 13]], [14, [0, 2, 3, 8]], [14, [0, 3, 8, 11]], [14, [0, 3, 8, 12]], [14, [2, 3, 11, 13]], [14, [2, 3, 12, 13]], [15, [0, 1, 1, 2]], [15, [0, 1, 1, 9]], [15, [0, 1, 2, 8]], [15, [0, 1, 2, 11]], [15, [0, 1, 2, 12]], [15, [0, 1, 8, 9]], [15, [0, 1, 9, 11]], [15, [0, 1, 9, 12]], [15, [0, 2, 2, 3]], [15, [0, 2, 2, 13]], [15, [0, 2, 3, 8]], [15, [0, 2, 3, 9]], [15, [0, 2, 3, 13]], [15, [0, 2, 8, 11]], [15, [0, 2, 8, 12]], [15, [0, 2, 9, 13]], [15, [0, 3, 8, 9]], [15, [0, 3, 9, 13]], [15, [0, 8, 9, 11]], [15, [0, 8, 9, 12]], [15, [2, 2, 11, 13]], [15, [2, 2, 12, 13]], [15, [2, 9, 11, 13]], [15, [2, 9, 12, 13]], [16, [0, 0, 1, 1]], [16, [0, 0, 1, 8]], [16, [0, 0, 2, 2]], [16, [0, 0, 2, 8]], [16, [0, 0, 3, 13]], [16, [0, 0, 4, 13]], [16, [0, 0, 12, 13]], [16, [0, 1, 1, 2]], [16, [0, 1, 1, 3]], [16, [0, 1, 1, 4]], [16, [0, 1, 1, 8]], [16, [0, 1, 1, 12]], [16, [0, 1, 2, 12]], [16, [0, 1, 3, 8]], [16, [0, 1, 4, 8]], [16, [0, 1, 8, 12]], [16, [0, 2, 2, 3]], [16, [0, 2, 2, 4]], [16, [0, 2, 2, 12]], [16, [0, 2, 3, 8]], [16, [0, 2, 4, 8]], [16, [0, 3, 12, 13]], [16, [1, 1, 2, 3]], [16, [1, 1, 2, 4]], [16, [1, 1, 2, 12]], [16, [1, 1, 3, 8]], [16, [1, 1, 4, 8]], [16, [1, 1, 8, 12]], [16, [1, 2, 3, 12]], [16, [1, 3, 8, 12]], [16, [2, 2, 12, 13]], [16, [13]], [17, [0, 0, 1, 1]], [17, [0, 0, 1, 8]], [17, [0, 0, 2, 2]], [17, [0, 0, 2, 8]], [17, [0, 0, 3, 13]], [17, [0, 0, 4, 13]], [17, [0, 0, 11, 13]], [17, [0, 1, 1, 2]], [17, [0, 1, 1, 3]], [17, [0, 1, 1, 4]], [17, [0, 1, 1, 8]], [17, [0, 1, 1, 11]], [17, [0, 1, 2, 11]], [17, [0, 1, 3, 8]], [17, [0, 1, 4, 8]], [17, [0, 1, 8, 11]], [17, [0, 2, 2, 3]], [17, [0, 2, 2, 4]], [17, [0, 2, 2, 11]], [17, [0, 2, 3, 8]], [17, [0, 2, 4, 8]], [17, [0, 3, 11, 13]], [17, [1, 1, 2, 3]], [17, [1, 1, 2, 4]], [17, [1, 1, 2, 11]], [17, [1, 1, 3, 8]], [17, [1, 1, 4, 8]], [17, [1, 1, 8, 11]], [17, [1, 2, 3, 11]], [17, [1, 3, 8, 11]], [17, [2, 2, 11, 13]], [17, [13]], [18, [0, 0, 1, 1]], [18, [0, 0, 1, 8]], [18, [0, 0, 2, 2]], [18, [0, 0, 2, 8]], [18, [0, 0, 3, 13]], [18, [0, 0, 4, 13]], [18, [0, 1, 1, 2]], [18, [0, 1, 1, 3]], [18, [0, 1, 1, 4]], [18, [0, 1, 1, 8]], [18, [0, 1, 3, 8]], [18, [0, 1, 4, 8]], [18, [0, 2, 2, 3]], [18, [0, 2, 2, 4]], [18, [0, 2, 3, 8]], [18, [0, 2, 4, 8]], [18, [1, 1, 2, 3]], [18, [1, 1, 2, 4]], [18, [1, 1, 3, 8]], [18, [1, 1, 4, 8]], [18, [13]], [19, [0, 0, 1, 1]], [19, [0, 0, 1, 8]], [19, [0, 0, 2, 2]], [19, [0, 0, 2, 8]], [19, [0, 0, 3, 13]], [19, [0, 0, 4, 13]], [19, [0, 1, 1, 2]], [19, [0, 1, 1, 3]], [19, [0, 1, 1, 4]], [19, [0, 1, 1, 8]], [19, [0, 1, 3, 8]], [19, [0, 1, 4, 8]], [19, [0, 2, 2, 3]], [19, [0, 2, 2, 4]], [19, [0, 2, 3, 8]], [19, [0, 2, 4, 8]], [19, [1, 1, 2, 3]], [19, [1, 1, 2, 4]], [19, [1, 1, 3, 8]], [19, [1, 1, 4, 8]], [19, [13]], [20, [0]], [20, [0, 0, 1, 1]], [20, [0, 0, 1, 2]], [20, [0, 0, 1, 8]], [20, [0, 0, 1, 13]], [20, [0, 0, 1, 14]], [20, [0, 0, 1, 19]], [20, [0, 0, 2, 2]], [20, [0, 0, 2, 3]], [20, [0, 0, 2, 11]], [20, [0, 0, 2, 12]], [20, [0, 0, 2, 14]], [20, [0, 0, 3, 8]], [20, [0, 0, 7, 14]], [20, [0, 0, 7, 15]], [20, [0, 0, 8, 11]], [20, [0, 0, 8, 12]], [20, [0, 0, 13, 13]], [20, [0, 0, 13, 14]], [20, [0, 0, 13, 19]], [20, [0, 0, 15, 17]], [20, [0, 0, 15, 18]], [20, [0, 0, 15, 19]], [20, [0, 1, 1, 14]], [20, [0, 1, 1, 17]], [20, [0, 1, 1, 18]], [20, [0, 1, 2, 11]], [20, [0, 1, 2, 12]], [20, [0, 1, 8, 11]], [20, [0, 1, 8, 12]], [20, [0, 1, 8, 13]], [20, [0, 1, 8, 15]], [20, [0, 1, 13, 19]], [20, [0, 1, 15, 19]], [20, [1, 1, 2, 2]], [20, [1, 1, 2, 3]], [20, [1, 1, 2, 14]], [20, [1, 1, 3, 8]], [20, [1, 1, 7, 14]], [20, [1, 1, 7, 15]], [20, [1, 1, 8, 13]], [20, [1, 1, 8, 15]], [20, [1, 1, 13, 13]], [20, [1, 1, 13, 14]], [20, [1, 1, 15, 17]], [20, [1, 1, 15, 18]], [20, [2]], [20, [8]], [20, [13]], [20, [17]], [20, [18]], [20, [19]], [21, [0, 1, 1, 17]], [21, [0, 1, 1, 18]], [21, [0, 1, 7, 17]], [21, [0, 1, 7, 18]], [21, [0, 7, 7, 13]], [21, [0, 7, 13, 13]], [21, [1]], [21, [1, 1, 2, 8]], [21, [1, 1, 7, 13]], [21, [1, 1, 8, 13]], [21, [1, 1, 13, 13]], [21, [1, 1, 15, 17]], [21, [1, 1, 15, 18]], [21, [1, 2, 2, 13]], [21, [1, 7, 15, 17]], [21, [1, 7, 15, 18]], [21, [2]], [21, [2, 2, 7, 13]], [21, [2, 2, 8, 13]], [21, [2, 2, 13, 13]], [21, [7]], [21, [8]], [22, [0, 0, 8, 13]], [22, [0, 0, 8, 15]], [22, [0, 1, 8, 17]], [22, [0, 1, 8, 18]], [22, [1]], [22, [1, 1, 2, 14]], [22, [1, 1, 13, 14]], [22, [1, 2, 2, 13]], [22, [1, 8, 13, 13]], [22, [1, 8, 15, 17]], [22, [1, 8, 15, 18]], [22, [2]], [22, [2, 2, 13, 14]], [22, [8]], [22, [13]], [22, [14]], [23, [0, 1, 1, 2]], [23, [0, 1, 1, 3]], [23, [0, 1, 2, 8]], [23, [0, 1, 2, 11]], [23, [0, 1, 2, 12]], [23, [0, 1, 3, 8]], [23, [0, 1, 3, 11]], [23, [0, 1, 3, 12]], [23, [0, 2, 2, 3]], [23, [0, 2, 2, 13]], [23, [0, 2, 3, 3]], [23, [0, 2, 3, 8]], [23, [0, 2, 8, 11]], [23, [0, 2, 8, 12]], [23, [0, 3, 3, 8]], [23, [0, 3, 3, 13]], [23, [0, 3, 8, 11]], [23, [0, 3, 8, 12]], [23, [2, 2, 11, 13]], [23, [2, 2, 12, 13]], [23, [2, 3, 11, 13]], [23, [2, 3, 12, 13]], [24, [0, 0, 11, 13]], [24, [0, 1, 1, 11]], [24, [0, 1, 2, 11]], [24, [0, 1, 8, 11]], [24, [0, 2, 2, 11]], [24, [0, 3, 11, 13]], [24, [1, 1, 2, 11]], [24, [1, 1, 8, 11]], [24, [1, 2, 3, 11]], [24, [1, 3, 8, 11]], [24, [2, 2, 11, 13]], [25, [2, 13, 13, 22]], [25, [2, 13, 13, 23]], [25, [8, 13, 13, 22]], [25, [8, 13, 13, 23]], [26, [0, 0, 13, 18]], [26, [0, 0, 14, 14]], [26, [0, 1, 1, 7]], [26, [0, 1, 1, 19]], [26, [0, 1, 7, 7]], [26, [0, 1, 7, 13]], [26, [0, 1, 7, 14]], [26, [0, 1, 7, 18]], [26, [0, 1, 13, 13]], [26, [0, 1, 13, 14]], [26, [0, 1, 13, 19]], [26, [0, 1, 18, 19]], [26, [0, 2, 14, 14]], [26, [0, 7, 7, 13]], [26, [0, 7, 13, 13]], [26, [0, 7, 13, 18]], [26, [0, 8, 13, 18]], [26, [0, 13, 15, 18]], [26, [1]], [26, [1, 1, 7, 13]], [26, [1, 1, 7, 15]], [26, [1, 1, 13, 13]], [26, [1, 1, 13, 14]], [26, [1, 1, 13, 19]], [26, [1, 1, 14, 19]], [26, [1, 1, 15, 19]], [26, [1, 7, 7, 15]], [26, [1, 7, 13, 15]], [26, [1, 7, 14, 15]], [26, [1, 7, 15, 18]], [26, [1, 13, 13, 15]], [26, [1, 13, 14, 15]], [26, [1, 13, 15, 19]], [26, [1, 15, 18, 19]], [26, [2, 2, 7, 13]], [26, [2, 2, 13, 13]], [26, [7]], [26, [7, 13, 15, 18]], [26, [8, 13, 15, 18]], [26, [19]], [27, [0, 0, 13, 14]], [27, [0, 0, 14, 14]], [27, [0, 0, 14, 17]], [27, [0, 1, 1, 7]], [27, [0, 1, 1, 19]], [27, [0, 1, 7, 7]], [27, [0, 1, 7, 13]], [27, [0, 1, 7, 14]], [27, [0, 1, 7, 17]], [27, [0, 1, 13, 13]], [27, [0, 1, 13, 14]], [27, [0, 1, 13, 19]], [27, [0, 1, 17, 19]], [27, [0, 2, 13, 14]], [27, [0, 2, 13, 17]], [27, [0, 2, 14, 14]], [27, [0, 2, 14, 17]], [27, [0, 7, 7, 14]], [27, [0, 7, 7, 17]], [27, [0, 7, 13, 14]], [27, [0, 8, 13, 17]], [27, [0, 13, 15, 17]], [27, [1, 1, 7, 14]], [27, [1, 1, 7, 15]], [27, [1, 1, 7, 17]], [27, [1, 1, 14, 19]], [27, [1, 1, 15, 19]], [27, [1, 1, 17, 19]], [27, [1, 7, 7, 15]], [27, [1, 7, 13, 15]], [27, [1, 7, 14, 15]], [27, [1, 7, 15, 17]], [27, [1, 13, 13, 15]], [27, [1, 13, 14, 15]], [27, [1, 13, 15, 19]], [27, [1, 15, 17, 19]], [27, [2, 2, 7, 14]], [27, [2, 2, 7, 17]], [27, [2, 2, 13, 14]], [27, [2, 2, 13, 17]], [27, [7, 13, 13, 14]], [27, [7, 13, 13, 17]], [27, [7, 13, 15, 17]], [27, [8, 13, 15, 17]], [28, [0, 0, 13, 13]], [28, [0, 1, 1, 7]], [28, [0, 1, 1, 19]], [28, [0, 1, 7, 7]], [28, [0, 1, 7, 13]], [28, [0, 1, 7, 14]], [28, [0, 1, 13, 13]], [28, [0, 1, 13, 14]], [28, [0, 1, 13, 19]], [28, [0, 2, 13, 13]], [28, [0, 7, 7, 14]], [28, [0, 7, 13, 14]], [28, [1]], [28, [1, 1, 7, 14]], [28, [1, 1, 7, 15]], [28, [1, 1, 13, 13]], [28, [1, 1, 13, 14]], [28, [1, 1, 15, 19]], [28, [1, 7, 7, 15]], [28, [1, 7, 13, 15]], [28, [1, 7, 14, 15]], [28, [1, 13, 13, 15]], [28, [1, 13, 14, 15]], [28, [1, 13, 15, 19]], [28, [2, 2, 7, 14]], [28, [2, 2, 13, 14]], [28, [7, 13, 13, 14]], [28, [19]], [29, [0, 0, 13, 13]], [29, [0, 0, 13, 14]], [29, [0, 0, 13, 17]], [29, [0, 0, 14, 17]], [29, [0, 1, 1, 7]], [29, [0, 1, 1, 19]], [29, [0, 1, 7, 7]], [29, [0, 1, 7, 13]], [29, [0, 1, 7, 14]], [29, [0, 1, 13, 13]], [29, [0, 1, 13, 14]], [29, [0, 1, 13, 19]], [29, [0, 2, 13, 13]], [29, [0, 2, 13, 14]], [29, [0, 2, 13, 17]], [29, [0, 2, 14, 17]], [29, [0, 7, 7, 13]], [29, [0, 7, 7, 17]], [29, [0, 7, 13, 13]], [29, [0, 7, 13, 17]], [29, [1, 1, 7, 13]], [29, [1, 1, 7, 15]], [29, [1, 1, 7, 17]], [29, [1, 1, 13, 19]], [29, [1, 1, 15, 19]], [29, [1, 1, 17, 19]], [29, [1, 7, 7, 15]], [29, [1, 7, 13, 15]], [29, [1, 7, 14, 15]], [29, [1, 13, 13, 15]], [29, [1, 13, 14, 15]], [29, [1, 13, 15, 19]], [29, [2, 2, 7, 13]], [29, [2, 2, 7, 17]], [29, [2, 2, 13, 13]], [29, [2, 2, 13, 17]], [29, [7]], [29, [7, 13, 13, 17]], [30, [0, 1, 1, 17]], [30, [0, 1, 1, 18]], [30, [0, 1, 13, 17]], [30, [0, 1, 13, 18]], [30, [1, 1, 2, 8]], [30, [1, 1, 8, 13]], [30, [1, 1, 13, 14]], [30, [1, 1, 13, 17]], [30, [1, 1, 14, 17]], [30, [1, 1, 15, 17]], [30, [1, 1, 15, 18]], [30, [1, 2, 2, 13]], [30, [1, 13, 15, 17]], [30, [1, 13, 15, 18]], [30, [2]], [30, [2, 2, 8, 13]], [30, [8]], [30, [14]], [31, [0, 0, 1, 1]], [31, [0, 1, 1, 7]], [31, [0, 1, 1, 8]], [31, [0, 1, 1, 13]], [31, [1, 1, 2, 13]], [31, [1, 1, 7, 13]], [31, [1, 2, 15, 22]], [31, [1, 2, 15, 23]], [31, [1, 8, 15, 22]], [31, [1, 8, 15, 23]], [32, [0, 0, 1, 1]], [32, [0, 0, 1, 15]], [32, [0, 0, 1, 20]], [32, [0, 0, 15, 20]], [32, [0, 1, 1, 7]], [32, [0, 1, 1, 8]], [32, [0, 1, 1, 13]], [32, [0, 1, 7, 15]], [32, [0, 1, 7, 20]], [32, [0, 1, 8, 15]], [32, [0, 1, 8, 20]], [32, [0, 1, 13, 15]], [32, [0, 1, 13, 20]], [32, [0, 7, 15, 20]], [32, [0, 8, 15, 20]], [32, [0, 13, 15, 20]], [32, [1, 1, 2, 13]], [32, [1, 1, 2, 22]], [32, [1, 1, 2, 23]], [32, [1, 1, 7, 13]], [32, [1, 1, 8, 22]], [32, [1, 1, 8, 23]], [32, [1, 2, 13, 15]], [32, [1, 2, 13, 20]], [32, [1, 2, 20, 22]], [32, [1, 2, 20, 23]], [32, [1, 7, 13, 15]], [32, [1, 7, 13, 20]], [32, [1, 8, 20, 22]], [32, [1, 8, 20, 23]], [32, [2, 13, 15, 20]], [32, [7, 13, 15, 20]], [33, [1, 1, 2, 23]], [33, [1, 1, 8, 23]], [33, [2]], [33, [2, 13, 13, 15]], [33, [2, 13, 13, 16]], [33, [2, 13, 13, 23]], [33, [2, 13, 15, 23]], [33, [8]], [33, [8, 13, 13, 15]], [33, [8, 13, 13, 16]], [33, [8, 13, 13, 23]], [33, [8, 13, 15, 23]], [34, [1, 1, 2, 22]], [34, [1, 1, 8, 22]], [34, [2]], [34, [2, 13, 13, 15]], [34, [2, 13, 13, 16]], [34, [2, 13, 13, 22]], [34, [2, 13, 15, 22]], [34, [8]], [34, [8, 13, 13, 15]], [34, [8, 13, 13, 16]], [34, [8, 13, 13, 22]], [34, [8, 13, 15, 22]], [35, [2]], [35, [2, 13, 13, 15]], [35, [2, 13, 13, 16]], [35, [8]], [35, [8, 13, 13, 15]], [35, [8, 13, 13, 16]], [36, [2]], [36, [2, 13, 13, 15]], [36, [2, 13, 13, 16]], [36, [8]], [36, [8, 13, 13, 15]], [36, [8, 13, 13, 16]], [37, [0, 0, 13, 13]], [37, [0, 0, 13, 17]], [37, [0, 0, 14, 14]], [37, [0, 1, 7, 17]], [37, [0, 1, 17, 19]], [37, [0, 2, 13, 13]], [37, [0, 2, 14, 14]], [37, [0, 7, 7, 13]], [37, [0, 7, 7, 14]], [37, [0, 7, 13, 13]], [37, [0, 7, 13, 14]], [37, [0, 7, 13, 17]], [37, [0, 8, 13, 17]], [37, [0, 13, 15, 17]], [37, [1, 1, 7, 13]], [37, [1, 1, 7, 14]], [37, [1, 1, 13, 19]], [37, [1, 1, 14, 19]], [37, [1, 7, 15, 17]], [37, [1, 15, 17, 19]], [37, [2, 2, 7, 13]], [37, [2, 2, 7, 14]], [37, [2, 2, 13, 13]], [37, [2, 2, 13, 14]], [37, [7]], [37, [7, 13, 13, 14]], [37, [7, 13, 15, 17]], [37, [8, 13, 15, 17]], [38, [0, 0, 1, 1]], [38, [0, 0, 15, 15]], [38, [0, 1, 1, 7]], [38, [0, 1, 1, 8]], [38, [0, 1, 1, 13]], [38, [0, 7, 15, 15]], [38, [0, 8, 15, 15]], [38, [0, 13, 15, 15]], [38, [1, 1, 2, 13]], [38, [1, 1, 2, 22]], [38, [1, 1, 2, 23]], [38, [1, 1, 7, 13]], [38, [1, 1, 8, 22]], [38, [1, 1, 8, 23]], [38, [1, 2, 15, 22]], [38, [1, 2, 15, 23]], [38, [1, 8, 15, 22]], [38, [1, 8, 15, 23]], [38, [2, 13, 15, 15]], [38, [7, 13, 15, 15]], [39, [1, 1, 2, 22]], [39, [1, 1, 8, 22]], [39, [2, 13, 13, 22]], [39, [2, 13, 15, 22]], [39, [8, 13, 13, 22]], [39, [8, 13, 15, 22]]]}

==> anc/controlled/identification_artifacts/pair_1_16_lower1.json <==
{"graph": {"n": 24, "edges": [[0, 4], [0, 5], [0, 6], [1, 5], [1, 6], [1, 7], [1, 8], [1, 20], [1, 21], [1, 22], [1, 23], [2, 7], [2, 8], [2, 9], [2, 10], [3, 9], [3, 10], [3, 11], [3, 12], [4, 11], [4, 12], [5, 6], [7, 14], [7, 15], [8, 19], [9, 10], [11, 12], [13, 16], [13, 17], [13, 18], [14, 17], [14, 18], [14, 19], [15, 19], [15, 20], [15, 21], [16, 22], [16, 23], [17, 18], [20, 21], [22, 23]]}, "coefficient_degree": 1, "kind": "f2-roots-obstruction-v1", "status": "OPEN", "values": [[], [0, 4, 4], [0, 5, 5], [0, 0, 6], [0, 1, 5], [0, 4, 11], [0, 4, 12], [0, 5, 6], [1, 5, 5], [1, 1, 6], [1, 7, 7], [1, 8, 8], [1, 20, 20], [1, 1, 21], [1, 22, 22], [1, 1, 23], [1, 2, 7], [1, 2, 8], [1, 5, 6], [1, 14, 14], [1, 15, 15], [1, 19, 19], [1, 14, 17], [1, 14, 18], [1, 15, 21], [1, 16, 22], [1, 20, 21], [1, 22, 23], [2, 7, 7], [2, 8, 8], [2, 9, 9], [2, 2, 10], [2, 3, 9], [2, 14, 14], [2, 15, 15], [2, 19, 19], [2, 9, 10], [2, 14, 17], [2, 14, 18], [2, 15, 20], [2, 15, 21], [3, 9, 9], [3, 3, 10], [3, 11, 11], [3, 3, 12], [3, 4, 11], [3, 9, 10], [3, 11, 12], [4, 11, 11], [4, 4, 12], [4, 11, 12], [5, 6, 6], [4, 4, 6], [6, 7, 7], [6, 8, 8], [6, 20, 20], [6, 21, 21], [6, 22, 22], [6, 23, 23], [2, 6, 7], [2, 6, 8], [4, 6, 11], [4, 6, 12], [6, 14, 14], [6, 15, 15], [6, 19, 19], [6, 14, 17], [6, 14, 18], [6, 16, 22], [6, 16, 23], [7, 14, 14], [7, 7, 15], [7, 14, 17], [7, 14, 18], [7, 14, 19], [8, 19, 19], [8, 14, 19], [8, 15, 19], [9, 10, 10], [1, 7, 10], [7, 7, 10], [1, 8, 10], [8, 8, 10], [10, 11, 11], [10, 12, 12], [4, 10, 11], [4, 10, 12], [10, 14, 14], [10, 15, 15], [10, 19, 19], [10, 14, 17], [10, 14, 18], [10, 15, 20], [10, 15, 21], [0, 0, 11], [5, 5, 11], [6, 6, 11], [1, 5, 11], [1, 6, 11], [11, 12, 12], [2, 9, 12], [9, 9, 12], [2, 10, 12], [10, 10, 12], [13, 16, 16], [13, 17, 17], [13, 13, 18], [13, 14, 17], [13, 16, 22], [13, 16, 23], [13, 17, 18], [14, 19, 19], [14, 17, 17], [14, 14, 18], [14, 15, 19], [14, 17, 18], [1, 1, 15], [1, 5, 15], [1, 6, 15], [8, 8, 15], [15, 20, 20], [15, 22, 22], [15, 23, 23], [2, 2, 15], [9, 9, 15], [10, 10, 15], [3, 9, 15], [3, 10, 15], [14, 14, 15], [14, 15, 17], [14, 15, 18], [15, 15, 19], [15, 15, 21], [15, 16, 22], [15, 16, 23], [15, 20, 21], [16, 22, 22], [16, 16, 23], [16, 22, 23], [1, 7, 17], [7, 7, 17], [2, 7, 17], [15, 15, 17], [17, 18, 18], [15, 17, 19], [15, 17, 20], [15, 17, 21], [16, 16, 18], [14, 18, 19], [16, 18, 22], [16, 18, 23], [1, 7, 19], [7, 7, 19], [2, 7, 19], [13, 18, 19], [18, 18, 19], [15, 19, 20], [15, 19, 21], [17, 18, 19], [20, 21, 21], [8, 19, 20], [19, 19, 20], [14, 19, 20], [0, 5, 21], [5, 5, 21], [0, 6, 21], [6, 6, 21], [7, 7, 21], [8, 8, 21], [21, 22, 22], [21, 23, 23], [2, 7, 21], [2, 8, 21], [14, 14, 21], [8, 19, 21], [14, 17, 21], [14, 18, 21], [14, 19, 21], [16, 21, 22], [16, 21, 23], [22, 23, 23], [13, 13, 22], [17, 17, 22], [18, 18, 22], [14, 17, 22], [14, 18, 22], [0, 5, 23], [5, 5, 23], [0, 6, 23], [6, 6, 23], [7, 7, 23], [8, 8, 23], [20, 20, 23], [21, 21, 23], [2, 7, 23], [2, 8, 23], [14, 14, 23], [15, 15, 23], [19, 19, 23], [14, 17, 23], [14, 18, 23]], "stats": {"rows": 984, "rank": 933, "columns": 1355, "seconds": 0.004427100066095591, "solver": "sparse rows and derivation DAG"}}

==> anc/controlled/identification_artifacts/pair_1_16_upper.json <==
{"kind": "f2-roots-refutation-v1", "graph": {"n": 24, "edges": [[0, 4], [0, 5], [0, 6], [1, 5], [1, 6], [1, 7], [1, 8], [1, 20], [1, 21], [1, 22], [1, 23], [2, 7], [2, 8], [2, 9], [2, 10], [3, 9], [3, 10], [3, 11], [3, 12], [4, 11], [4, 12], [5, 6], [7, 14], [7, 15], [8, 19], [9, 10], [11, 12], [13, 16], [13, 17], [13, 18], [14, 17], [14, 18], [14, 19], [15, 19], [15, 20], [15, 21], [16, 22], [16, 23], [17, 18], [20, 21], [22, 23]]}, "coefficient_degree": 4, "terms": [[0, [0, 0, 7, 11]], [0, [0, 0, 7, 12]], [0, [0, 1, 1, 11]], [0, [0, 1, 1, 12]], [0, [0, 1, 8, 11]], [0, [0, 1, 8, 12]], [0, [0, 2, 2, 11]], [0, [0, 2, 2, 12]], [0, [0, 2, 8, 11]], [0, [0, 2, 8, 12]], [0, [1, 1, 2, 11]], [0, [1, 1, 2, 12]], [0, [1, 1, 8, 11]], [0, [1, 1, 8, 12]], [0, [11]], [0, [12]], [1, [0]], [1, [0, 0, 1, 1]], [1, [0, 0, 2, 11]], [1, [0, 0, 2, 12]], [1, [0, 0, 7, 22]], [1, [0, 0, 7, 23]], [1, [0, 0, 8, 11]], [1, [0, 0, 8, 12]], [1, [0, 1, 1, 2]], [1, [0, 1, 1, 13]], [1, [0, 1, 1, 14]], [1, [1, 1, 2, 3]], [1, [1, 1, 2, 7]], [1, [1, 1, 2, 13]], [1, [1, 1, 2, 14]], [1, [1, 1, 3, 8]], [1, [1, 1, 7, 13]], [1, [1, 1, 7, 14]], [1, [1, 1, 8, 14]], [1, [8]], [2, [0, 0, 1, 1]], [2, [0, 0, 1, 2]], [2, [0, 0, 1, 5]], [2, [0, 0, 1, 8]], [2, [0, 0, 1, 13]], [2, [0, 0, 1, 14]], [2, [0, 0, 2, 5]], [2, [0, 0, 5, 8]], [2, [0, 0, 5, 13]], [2, [0, 0, 5, 14]], [2, [0, 1, 1, 2]], [2, [0, 1, 1, 13]], [2, [0, 1, 1, 14]], [2, [0, 1, 2, 3]], [2, [0, 1, 2, 5]], [2, [0, 1, 2, 7]], [2, [0, 1, 2, 11]], [2, [0, 1, 2, 12]], [2, [0, 1, 2, 13]], [2, [0, 1, 2, 14]], [2, [0, 1, 3, 8]], [2, [0, 1, 5, 13]], [2, [0, 1, 5, 14]], [2, [0, 1, 7, 13]], [2, [0, 1, 7, 14]], [2, [0, 1, 7, 22]], [2, [0, 1, 7, 23]], [2, [0, 1, 8, 11]], [2, [0, 1, 8, 12]], [2, [0, 1, 8, 14]], [2, [0, 2, 3, 5]], [2, [0, 2, 5, 7]], [2, [0, 2, 5, 11]], [2, [0, 2, 5, 12]], [2, [0, 2, 5, 13]], [2, [0, 2, 5, 14]], [2, [0, 3, 5, 8]], [2, [0, 5, 7, 13]], [2, [0, 5, 7, 14]], [2, [0, 5, 7, 22]], [2, [0, 5, 7, 23]], [2, [0, 5, 8, 11]], [2, [0, 5, 8, 12]], [2, [0, 5, 8, 14]], [2, [1, 1, 2, 3]], [2, [1, 1, 2, 7]], [2, [1, 1, 2, 13]], [2, [1, 1, 2, 14]], [2, [1, 1, 3, 8]], [2, [1, 1, 7, 13]], [2, [1, 1, 7, 14]], [2, [1, 1, 8, 14]], [2, [1, 2, 3, 5]], [2, [1, 2, 5, 7]], [2, [1, 2, 5, 13]], [2, [1, 2, 5, 14]], [2, [1, 3, 5, 8]], [2, [1, 5, 7, 13]], [2, [1, 5, 7, 14]], [2, [1, 5, 8, 14]], [3, [0]], [3, [0, 0, 1, 8]], [3, [0, 0, 2, 3]], [3, [0, 0, 2, 7]], [3, [0, 0, 2, 13]], [3, [0, 0, 2, 14]], [3, [0, 0, 3, 8]], [3, [0, 0, 7, 13]], [3, [0, 0, 7, 14]], [3, [0, 0, 8, 14]], [3, [0, 1, 2, 11]], [3, [0, 1, 2, 12]], [3, [0, 1, 7, 22]], [3, [0, 1, 7, 23]], [3, [0, 1, 8, 11]], [3, [0, 1, 8, 12]], [3, [1]], [3, [2]], [3, [13]], [3, [14]], [4, [0, 0, 1, 2]], [4, [0, 0, 1, 5]], [4, [0, 0, 1, 13]], [4, [0, 0, 1, 14]], [4, [0, 0, 2, 3]], [4, [0, 0, 2, 5]], [4, [0, 0, 2, 7]], [4, [0, 0, 2, 11]], [4, [0, 0, 2, 12]], [4, [0, 0, 2, 13]], [4, [0, 0, 2, 14]], [4, [0, 0, 3, 8]], [4, [0, 0, 5, 8]], [4, [0, 0, 5, 13]], [4, [0, 0, 5, 14]], [4, [0, 0, 7, 13]], [4, [0, 0, 7, 14]], [4, [0, 0, 7, 22]], [4, [0, 0, 7, 23]], [4, [0, 0, 8, 11]], [4, [0, 0, 8, 12]], [4, [0, 0, 8, 14]], [4, [0, 1, 2, 3]], [4, [0, 1, 2, 5]], [4, [0, 1, 2, 7]], [4, [0, 1, 2, 13]], [4, [0, 1, 2, 14]], [4, [0, 1, 3, 8]], [4, [0, 1, 5, 13]], [4, [0, 1, 5, 14]], [4, [0, 1, 7, 13]], [4, [0, 1, 7, 14]], [4, [0, 1, 8, 14]], [4, [0, 2, 3, 5]], [4, [0, 2, 5, 7]], [4, [0, 2, 5, 11]], [4, [0, 2, 5, 12]], [4, [0, 2, 5, 13]], [4, [0, 2, 5, 14]], [4, [0, 3, 5, 8]], [4, [0, 5, 7, 13]], [4, [0, 5, 7, 14]], [4, [0, 5, 7, 22]], [4, [0, 5, 7, 23]], [4, [0, 5, 8, 11]], [4, [0, 5, 8, 12]], [4, [0, 5, 8, 14]], [4, [1]], [4, [1, 2, 3, 5]], [4, [1, 2, 5, 7]], [4, [1, 2, 5, 13]], [4, [1, 2, 5, 14]], [4, [1, 3, 5, 8]], [4, [1, 5, 7, 13]], [4, [1, 5, 7, 14]], [4, [1, 5, 8, 14]], [4, [2]], [4, [8]], [4, [13]], [4, [14]], [6, [0]], [6, [0, 0, 3, 11]], [6, [0, 0, 3, 12]], [6, [0, 1, 1, 2]], [6, [0, 1, 1, 3]], [6, [0, 1, 2, 3]], [6, [0, 1, 2, 7]], [6, [0, 1, 3, 11]], [6, [0, 1, 3, 12]], [6, [0, 1, 7, 7]], [6, [0, 1, 7, 15]], [6, [0, 2, 2, 14]], [6, [0, 2, 2, 15]], [6, [0, 2, 3, 3]], [6, [0, 2, 3, 11]], [6, [0, 2, 3, 12]], [6, [0, 2, 7, 7]], [6, [0, 2, 7, 14]], [6, [0, 2, 7, 15]], [6, [0, 2, 14, 15]], [6, [0, 7, 14, 15]], [6, [1, 1, 2, 14]], [6, [1, 1, 2, 15]], [6, [1, 1, 7, 14]], [6, [1, 1, 7, 15]], [6, [1, 1, 7, 17]], [6, [1, 1, 7, 18]], [6, [1, 1, 13, 14]], [6, [1, 1, 15, 17]], [6, [1, 1, 15, 18]], [6, [1, 2, 7, 17]], [6, [1, 2, 7, 18]], [6, [1, 2, 13, 15]], [6, [1, 2, 13, 17]], [6, [1, 2, 13, 18]], [6, [1, 7, 13, 14]], [6, [2]], [6, [2, 2, 13, 14]], [6, [2, 2, 13, 15]], [6, [2, 7, 13, 14]], [6, [2, 7, 13, 15]], [6, [7]], [6, [11]], [6, [12]], [6, [14]], [6, [15]], [7, [0, 1, 1, 2]], [7, [0, 1, 1, 7]], [7, [0, 1, 1, 14]], [7, [0, 1, 2, 7]], [7, [0, 1, 2, 14]], [7, [0, 1, 7, 8]], [7, [1, 1, 2, 2]], [7, [1, 1, 7, 17]], [7, [1, 1, 7, 18]], [7, [1, 1, 8, 17]], [7, [1, 1, 8, 18]], [7, [1, 2, 2, 7]], [7, [1, 2, 2, 13]], [7, [1, 7, 8, 13]], [7, [8]], [7, [17]], [7, [18]], [8, [0, 1, 2, 15]], [8, [0, 1, 2, 20]], [8, [0, 1, 7, 15]], [8, [0, 1, 7, 20]], [8, [0, 1, 14, 15]], [8, [0, 1, 14, 20]], [8, [0, 2, 7, 15]], [8, [0, 2, 7, 20]], [8, [0, 2, 14, 15]], [8, [0, 2, 14, 20]], [8, [0, 7, 8, 15]], [8, [0, 7, 8, 20]], [8, [1, 1, 8, 15]], [8, [1, 1, 8, 20]], [8, [1, 1, 15, 17]], [8, [1, 1, 15, 18]], [8, [1, 1, 17, 20]], [8, [1, 1, 18, 20]], [8, [1, 2, 2, 15]], [8, [1, 2, 2, 20]], [8, [1, 7, 15, 17]], [8, [1, 7, 15, 18]], [8, [1, 7, 17, 20]], [8, [1, 7, 18, 20]], [8, [1, 8, 15, 17]], [8, [1, 8, 15, 18]], [8, [1, 8, 17, 20]], [8, [1, 8, 18, 20]], [8, [2, 2, 7, 15]], [8, [2, 2, 7, 20]], [8, [2, 2, 13, 15]], [8, [2, 2, 13, 20]], [8, [7, 8, 13, 15]], [8, [7, 8, 13, 20]], [9, [0]], [9, [0, 0, 7, 23]], [9, [0, 1, 1, 13]], [9, [0, 1, 13, 13]], [9, [1, 1, 7, 17]], [9, [1, 1, 7, 18]], [9, [1, 1, 8, 13]], [9, [1, 7, 13, 17]], [9, [1, 7, 13, 18]], [9, [1, 7, 16, 17]], [9, [1, 7, 16, 18]], [9, [1, 7, 17, 23]], [9, [1, 7, 18, 23]], [9, [1, 8, 13, 13]], [9, [2, 2, 17, 23]], [9, [2, 2, 18, 23]], [9, [2, 7, 17, 23]], [9, [2, 7, 18, 23]], [9, [8]], [9, [23]], [10, [0, 0, 7, 22]], [10, [0, 1, 1, 16]], [10, [0, 1, 1, 22]], [10, [0, 1, 13, 16]], [10, [0, 1, 13, 22]], [10, [0, 13, 13, 16]], [10, [0, 13, 13, 22]], [10, [1, 1, 7, 17]], [10, [1, 1, 7, 18]], [10, [1, 1, 8, 16]], [10, [1, 1, 8, 22]], [10, [1, 7, 13, 17]], [10, [1, 7, 13, 18]], [10, [1, 7, 16, 17]], [10, [1, 7, 16, 18]], [10, [1, 7, 17, 22]], [10, [1, 7, 18, 22]], [10, [1, 8, 13, 16]], [10, [1, 8, 13, 22]], [10, [2, 2, 17, 22]], [10, [2, 2, 18, 22]], [10, [2, 7, 17, 22]], [10, [2, 7, 18, 22]], [10, [8, 13, 13, 16]], [10, [8, 13, 13, 22]], [10, [22]], [11, [0, 1, 1, 8]], [11, [0, 1, 1, 14]], [11, [0, 1, 1, 15]], [11, [0, 1, 2, 8]], [11, [0, 1, 14, 15]], [11, [0, 2, 2, 14]], [11, [0, 2, 2, 15]], [11, [0, 2, 8, 14]], [11, [0, 2, 14, 15]], [11, [1, 1, 2, 2]], [11, [1, 1, 2, 14]], [11, [1, 1, 2, 15]], [11, [1, 1, 2, 17]], [11, [1, 1, 2, 18]], [11, [1, 1, 13, 14]], [11, [1, 1, 13, 15]], [11, [1, 1, 13, 17]], [11, [1, 1, 13, 18]], [11, [1, 1, 17, 22]], [11, [1, 1, 17, 23]], [11, [1, 1, 18, 22]], [11, [1, 1, 18, 23]], [11, [1, 2, 2, 13]], [11, [1, 2, 2, 15]], [11, [1, 2, 2, 17]], [11, [1, 2, 2, 18]], [11, [1, 2, 8, 17]], [11, [1, 2, 8, 18]], [11, [1, 2, 13, 17]], [11, [1, 2, 13, 18]], [11, [1, 8, 13, 14]], [11, [1, 8, 13, 17]], [11, [1, 8, 13, 18]], [11, [2]], [11, [2, 2, 13, 14]], [11, [2, 2, 13, 15]], [11, [2, 2, 13, 17]], [11, [2, 2, 13, 18]], [11, [8]], [11, [14]], [12, [0]], [12, [0, 0, 3, 11]], [12, [0, 0, 3, 12]], [12, [0, 1, 1, 2]], [12, [0, 1, 1, 3]], [12, [0, 1, 2, 3]], [12, [0, 1, 2, 7]], [12, [0, 1, 2, 14]], [12, [0, 1, 2, 15]], [12, [0, 1, 3, 11]], [12, [0, 1, 3, 12]], [12, [0, 1, 14, 15]], [12, [0, 2, 3, 3]], [12, [0, 2, 3, 11]], [12, [0, 2, 3, 12]], [12, [0, 2, 7, 15]], [12, [0, 7, 14, 15]], [12, [1, 1, 7, 14]], [12, [1, 1, 7, 15]], [12, [1, 1, 7, 17]], [12, [1, 1, 7, 18]], [12, [1, 1, 13, 15]], [12, [1, 1, 13, 17]], [12, [1, 1, 13, 18]], [12, [1, 2, 7, 17]], [12, [1, 2, 7, 18]], [12, [1, 2, 13, 15]], [12, [1, 2, 13, 17]], [12, [1, 2, 13, 18]], [12, [1, 7, 13, 15]], [12, [2]], [12, [2, 7, 13, 14]], [12, [2, 7, 13, 15]], [12, [7]], [12, [11]], [12, [12]], [12, [14]], [12, [15]], [13, [0]], [13, [0, 0, 3, 3]], [13, [0, 1, 1, 2]], [13, [0, 1, 2, 8]], [13, [0, 1, 2, 11]], [13, [0, 1, 2, 12]], [13, [0, 2, 2, 8]], [13, [0, 2, 2, 11]], [13, [0, 2, 2, 12]], [13, [0, 2, 3, 3]], [13, [0, 2, 8, 11]], [13, [0, 2, 8, 12]], [13, [0, 3, 3, 7]], [13, [0, 3, 3, 8]], [13, [2, 2, 7, 11]], [13, [2, 2, 7, 12]], [14, [0, 0, 2, 3]], [14, [0, 0, 2, 9]], [14, [0, 0, 3, 3]], [14, [0, 0, 3, 9]], [14, [0, 1, 1, 3]], [14, [0, 1, 1, 9]], [14, [0, 1, 3, 8]], [14, [0, 1, 3, 11]], [14, [0, 1, 3, 12]], [14, [0, 1, 8, 9]], [14, [0, 1, 9, 11]], [14, [0, 1, 9, 12]], [14, [0, 2, 3, 3]], [14, [0, 2, 3, 7]], [14, [0, 2, 3, 9]], [14, [0, 2, 3, 11]], [14, [0, 2, 3, 12]], [14, [0, 2, 7, 9]], [14, [0, 2, 9, 11]], [14, [0, 2, 9, 12]], [14, [0, 3, 3, 7]], [14, [0, 3, 3, 8]], [14, [0, 3, 7, 9]], [14, [0, 3, 8, 9]], [14, [0, 3, 8, 11]], [14, [0, 3, 8, 12]], [14, [0, 8, 9, 11]], [14, [0, 8, 9, 12]], [14, [2, 3, 7, 11]], [14, [2, 3, 7, 12]], [14, [2, 7, 9, 11]], [14, [2, 7, 9, 12]], [15, [0]], [15, [0, 0, 2, 2]], [15, [0, 1, 1, 3]], [15, [0, 1, 3, 8]], [15, [0, 1, 3, 11]], [15, [0, 1, 3, 12]], [15, [0, 2, 2, 3]], [15, [0, 2, 2, 7]], [15, [0, 2, 2, 8]], [15, [0, 2, 3, 8]], [15, [0, 2, 3, 11]], [15, [0, 2, 3, 12]], [15, [0, 3, 8, 11]], [15, [0, 3, 8, 12]], [15, [2, 3, 7, 11]], [15, [2, 3, 7, 12]], [16, [0, 0, 2, 2]], [16, [0, 0, 2, 3]], [16, [0, 0, 2, 9]], [16, [0, 0, 3, 9]], [16, [0, 1, 1, 2]], [16, [0, 1, 1, 9]], [16, [0, 1, 2, 8]], [16, [0, 1, 2, 11]], [16, [0, 1, 2, 12]], [16, [0, 1, 8, 9]], [16, [0, 1, 9, 11]], [16, [0, 1, 9, 12]], [16, [0, 2, 2, 3]], [16, [0, 2, 2, 7]], [16, [0, 2, 2, 11]], [16, [0, 2, 2, 12]], [16, [0, 2, 3, 7]], [16, [0, 2, 3, 8]], [16, [0, 2, 3, 9]], [16, [0, 2, 7, 9]], [16, [0, 2, 8, 11]], [16, [0, 2, 8, 12]], [16, [0, 2, 9, 11]], [16, [0, 2, 9, 12]], [16, [0, 3, 7, 9]], [16, [0, 3, 8, 9]], [16, [0, 8, 9, 11]], [16, [0, 8, 9, 12]], [16, [2, 2, 7, 11]], [16, [2, 2, 7, 12]], [16, [2, 7, 9, 11]], [16, [2, 7, 9, 12]], [17, [0]], [17, [0, 0, 1, 1]], [17, [0, 0, 1, 8]], [17, [0, 0, 2, 2]], [17, [0, 0, 2, 8]], [17, [0, 0, 3, 7]], [17, [0, 0, 3, 12]], [17, [0, 0, 4, 7]], [17, [0, 0, 7, 12]], [17, [0, 1, 1, 2]], [17, [0, 1, 1, 3]], [17, [0, 1, 1, 4]], [17, [0, 1, 1, 8]], [17, [0, 1, 1, 12]], [17, [0, 1, 2, 12]], [17, [0, 1, 3, 8]], [17, [0, 1, 4, 8]], [17, [0, 1, 8, 12]], [17, [0, 2, 2, 3]], [17, [0, 2, 2, 4]], [17, [0, 2, 3, 8]], [17, [0, 2, 4, 8]], [17, [0, 3, 7, 12]], [17, [1, 1, 2, 3]], [17, [1, 1, 2, 4]], [17, [1, 1, 2, 12]], [17, [1, 1, 3, 8]], [17, [1, 1, 4, 8]], [17, [1, 1, 8, 12]], [17, [1, 2, 3, 12]], [17, [1, 3, 8, 12]], [17, [2, 2, 7, 12]], [17, [3]], [17, [4]], [17, [7]], [17, [12]], [18, [0]], [18, [0, 0, 1, 1]], [18, [0, 0, 1, 8]], [18, [0, 0, 2, 2]], [18, [0, 0, 2, 8]], [18, [0, 0, 3, 7]], [18, [0, 0, 3, 11]], [18, [0, 0, 4, 7]], [18, [0, 0, 7, 11]], [18, [0, 1, 1, 2]], [18, [0, 1, 1, 3]], [18, [0, 1, 1, 4]], [18, [0, 1, 1, 8]], [18, [0, 1, 1, 11]], [18, [0, 1, 2, 11]], [18, [0, 1, 3, 8]], [18, [0, 1, 4, 8]], [18, [0, 1, 8, 11]], [18, [0, 2, 2, 3]], [18, [0, 2, 2, 4]], [18, [0, 2, 3, 8]], [18, [0, 2, 4, 8]], [18, [0, 3, 7, 11]], [18, [1, 1, 2, 3]], [18, [1, 1, 2, 4]], [18, [1, 1, 2, 11]], [18, [1, 1, 3, 8]], [18, [1, 1, 4, 8]], [18, [1, 1, 8, 11]], [18, [1, 2, 3, 11]], [18, [1, 3, 8, 11]], [18, [2, 2, 7, 11]], [18, [3]], [18, [4]], [18, [7]], [18, [11]], [19, [0]], [19, [0, 0, 1, 1]], [19, [0, 0, 1, 8]], [19, [0, 0, 2, 2]], [19, [0, 0, 2, 8]], [19, [0, 0, 3, 7]], [19, [0, 0, 4, 7]], [19, [0, 1, 1, 2]], [19, [0, 1, 1, 3]], [19, [0, 1, 1, 4]], [19, [0, 1, 1, 8]], [19, [0, 1, 3, 8]], [19, [0, 1, 4, 8]], [19, [0, 2, 2, 3]], [19, [0, 2, 2, 4]], [19, [0, 2, 3, 8]], [19, [0, 2, 4, 8]], [19, [1, 1, 2, 3]], [19, [1, 1, 2, 4]], [19, [1, 1, 3, 8]], [19, [1, 1, 4, 8]], [19, [3]], [19, [4]], [19, [7]], [20, [0]], [20, [0, 0, 1, 1]], [20, [0, 0, 1, 8]], [20, [0, 0, 2, 2]], [20, [0, 0, 2, 8]], [20, [0, 0, 3, 7]], [20, [0, 0, 4, 7]], [20, [0, 1, 1, 2]], [20, [0, 1, 1, 3]], [20, [0, 1, 1, 4]], [20, [0, 1, 1, 8]], [20, [0, 1, 3, 8]], [20, [0, 1, 4, 8]], [20, [0, 2, 2, 3]], [20, [0, 2, 2, 4]], [20, [0, 2, 3, 8]], [20, [0, 2, 4, 8]], [20, [1, 1, 2, 3]], [20, [1, 1, 2, 4]], [20, [1, 1, 3, 8]], [20, [1, 1, 4, 8]], [20, [3]], [20, [4]], [20, [7]], [21, [0, 0, 1, 1]], [21, [0, 0, 1, 8]], [21, [0, 0, 2, 3]], [21, [0, 0, 2, 7]], [21, [0, 0, 2, 11]], [21, [0, 0, 2, 12]], [21, [0, 0, 2, 13]], [21, [0, 0, 2, 14]], [21, [0, 0, 3, 8]], [21, [0, 0, 7, 13]], [21, [0, 0, 7, 14]], [21, [0, 0, 7, 22]], [21, [0, 0, 7, 23]], [21, [0, 0, 8, 11]], [21, [0, 0, 8, 12]], [21, [0, 0, 8, 14]], [21, [0, 1, 1, 2]], [21, [0, 1, 1, 13]], [21, [0, 1, 1, 14]], [21, [0, 1, 2, 11]], [21, [0, 1, 2, 12]], [21, [0, 1, 7, 22]], [21, [0, 1, 7, 23]], [21, [0, 1, 8, 11]], [21, [0, 1, 8, 12]], [21, [1]], [21, [1, 1, 2, 3]], [21, [1, 1, 2, 7]], [21, [1, 1, 2, 13]], [21, [1, 1, 2, 14]], [21, [1, 1, 3, 8]], [21, [1, 1, 7, 13]], [21, [1, 1, 7, 14]], [21, [1, 1, 8, 14]], [21, [2]], [21, [8]], [21, [13]], [21, [14]], [22, [0]], [22, [0, 1, 2, 8]], [22, [0, 1, 2, 15]], [22, [0, 1, 7, 7]], [22, [0, 1, 7, 8]], [22, [0, 1, 8, 8]], [22, [0, 2, 2, 8]], [22, [0, 2, 2, 15]], [22, [0, 2, 7, 7]], [22, [0, 2, 7, 15]], [22, [0, 2, 8, 8]], [22, [0, 7, 7, 13]], [22, [0, 7, 13, 13]], [22, [1, 1, 2, 8]], [22, [1, 1, 2, 15]], [22, [1, 1, 2, 17]], [22, [1, 1, 2, 18]], [22, [1, 1, 8, 13]], [22, [1, 1, 13, 15]], [22, [1, 1, 15, 17]], [22, [1, 1, 15, 18]], [22, [1, 1, 17, 22]], [22, [1, 1, 17, 23]], [22, [1, 1, 18, 22]], [22, [1, 1, 18, 23]], [22, [1, 2, 2, 17]], [22, [1, 2, 2, 18]], [22, [1, 2, 7, 17]], [22, [1, 2, 7, 18]], [22, [1, 2, 8, 17]], [22, [1, 2, 8, 18]], [22, [1, 7, 8, 13]], [22, [1, 7, 8, 17]], [22, [1, 7, 8, 18]], [22, [1, 7, 13, 15]], [22, [2]], [22, [2, 2, 7, 17]], [22, [2, 2, 7, 18]], [22, [2, 2, 8, 13]], [22, [2, 2, 13, 15]], [22, [7]], [22, [7, 7, 8, 13]], [22, [7, 8, 13, 13]], [22, [17]], [22, [18]], [23, [0, 1, 1, 2]], [23, [0, 1, 1, 7]], [23, [0, 1, 1, 14]], [23, [0, 1, 2, 7]], [23, [0, 1, 2, 8]], [23, [0, 1, 7, 14]], [23, [0, 1, 8, 14]], [23, [0, 1, 14, 14]], [23, [0, 2, 2, 8]], [23, [0, 2, 2, 14]], [23, [0, 2, 8, 14]], [23, [0, 2, 14, 14]], [23, [1, 1, 2, 2]], [23, [1, 1, 2, 8]], [23, [1, 1, 2, 14]], [23, [1, 1, 7, 17]], [23, [1, 1, 7, 18]], [23, [1, 1, 8, 13]], [23, [1, 1, 13, 14]], [23, [1, 1, 14, 17]], [23, [1, 1, 14, 18]], [23, [1, 2, 2, 7]], [23, [1, 2, 2, 13]], [23, [1, 7, 13, 14]], [23, [2, 2, 8, 13]], [23, [2, 2, 13, 14]], [23, [8]], [23, [17]], [23, [18]], [24, [0, 1, 2, 14]], [24, [0, 1, 2, 15]], [24, [0, 1, 7, 14]], [24, [0, 1, 7, 15]], [24, [0, 1, 14, 14]], [24, [0, 1, 14, 15]], [24, [0, 2, 2, 14]], [24, [0, 2, 2, 15]], [24, [0, 2, 14, 14]], [24, [0, 2, 14, 15]], [24, [1, 1, 2, 14]], [24, [1, 1, 2, 15]], [24, [1, 1, 13, 14]], [24, [1, 1, 13, 15]], [24, [1, 1, 14, 17]], [24, [1, 1, 14, 18]], [24, [1, 1, 15, 17]], [24, [1, 1, 15, 18]], [24, [1, 7, 13, 14]], [24, [1, 7, 13, 15]], [24, [2, 2, 13, 14]], [24, [2, 2, 13, 15]], [25, [0, 0, 2, 2]], [25, [0, 0, 3, 3]], [25, [0, 1, 1, 2]], [25, [0, 1, 1, 3]], [25, [0, 1, 2, 8]], [25, [0, 1, 2, 11]], [25, [0, 1, 2, 12]], [25, [0, 1, 3, 8]], [25, [0, 1, 3, 11]], [25, [0, 1, 3, 12]], [25, [0, 2, 2, 3]], [25, [0, 2, 2, 7]], [25, [0, 2, 2, 11]], [25, [0, 2, 2, 12]], [25, [0, 2, 3, 3]], [25, [0, 2, 3, 8]], [25, [0, 2, 3, 11]], [25, [0, 2, 3, 12]], [25, [0, 2, 8, 11]], [25, [0, 2, 8, 12]], [25, [0, 3, 3, 7]], [25, [0, 3, 3, 8]], [25, [0, 3, 8, 11]], [25, [0, 3, 8, 12]], [25, [2, 2, 7, 11]], [25, [2, 2, 7, 12]], [25, [2, 3, 7, 11]], [25, [2, 3, 7, 12]], [26, [0, 0, 3, 11]], [26, [0, 0, 7, 11]], [26, [0, 1, 1, 11]], [26, [0, 1, 2, 11]], [26, [0, 1, 8, 11]], [26, [0, 3, 7, 11]], [26, [1, 1, 2, 11]], [26, [1, 1, 8, 11]], [26, [1, 2, 3, 11]], [26, [1, 3, 8, 11]], [26, [2, 2, 7, 11]], [26, [11]], [27, [0]], [27, [0, 1, 1, 13]], [27, [0, 1, 13, 13]], [27, [1, 1, 8, 13]], [27, [1, 7, 17, 22]], [27, [1, 7, 17, 23]], [27, [1, 7, 18, 22]], [27, [1, 7, 18, 23]], [27, [1, 8, 13, 13]], [27, [8]], [28, [0]], [28, [0, 0, 14, 14]], [28, [0, 2, 14, 14]], [28, [0, 7, 7, 13]], [28, [0, 7, 13, 13]], [28, [1, 1, 2, 7]], [28, [1, 1, 2, 13]], [28, [1, 1, 2, 14]], [28, [1, 1, 2, 18]], [28, [1, 1, 7, 7]], [28, [1, 1, 7, 22]], [28, [1, 1, 7, 23]], [28, [1, 1, 8, 8]], [28, [1, 1, 8, 13]], [28, [1, 1, 8, 14]], [28, [1, 1, 8, 18]], [28, [1, 1, 13, 22]], [28, [1, 1, 13, 23]], [28, [1, 1, 14, 22]], [28, [1, 1, 14, 23]], [28, [1, 1, 18, 22]], [28, [1, 1, 18, 23]], [28, [1, 2, 2, 7]], [28, [1, 2, 2, 13]], [28, [1, 2, 2, 14]], [28, [1, 2, 2, 18]], [28, [1, 2, 7, 7]], [28, [1, 2, 7, 8]], [28, [1, 2, 7, 13]], [28, [1, 2, 7, 14]], [28, [1, 2, 7, 18]], [28, [1, 2, 8, 13]], [28, [1, 2, 8, 14]], [28, [1, 2, 8, 18]], [28, [1, 7, 7, 8]], [28, [1, 7, 8, 13]], [28, [1, 7, 8, 14]], [28, [1, 7, 8, 18]], [28, [1, 7, 18, 22]], [28, [1, 7, 18, 23]], [28, [2]], [28, [2, 2, 7, 7]], [28, [2, 2, 7, 13]], [28, [2, 2, 7, 14]], [28, [2, 2, 7, 18]], [28, [7, 7, 8, 13]], [28, [7, 8, 13, 13]], [28, [7, 8, 13, 18]], [28, [13]], [28, [14]], [28, [18]], [29, [0, 0, 13, 14]], [29, [0, 0, 13, 17]], [29, [0, 0, 14, 14]], [29, [0, 0, 14, 17]], [29, [0, 2, 13, 14]], [29, [0, 2, 13, 17]], [29, [0, 2, 14, 14]], [29, [0, 2, 14, 17]], [29, [0, 7, 7, 14]], [29, [0, 7, 7, 17]], [29, [0, 7, 13, 14]], [29, [0, 7, 13, 17]], [29, [0, 13, 13, 14]], [29, [0, 13, 13, 17]], [29, [1, 1, 2, 7]], [29, [1, 1, 2, 13]], [29, [1, 1, 2, 14]], [29, [1, 1, 2, 17]], [29, [1, 1, 7, 7]], [29, [1, 1, 7, 22]], [29, [1, 1, 7, 23]], [29, [1, 1, 8, 8]], [29, [1, 1, 8, 13]], [29, [1, 1, 8, 14]], [29, [1, 1, 8, 17]], [29, [1, 1, 13, 22]], [29, [1, 1, 13, 23]], [29, [1, 1, 14, 22]], [29, [1, 1, 14, 23]], [29, [1, 1, 17, 22]], [29, [1, 1, 17, 23]], [29, [1, 2, 2, 7]], [29, [1, 2, 2, 13]], [29, [1, 2, 2, 14]], [29, [1, 2, 2, 17]], [29, [1, 2, 7, 7]], [29, [1, 2, 7, 8]], [29, [1, 2, 7, 13]], [29, [1, 2, 7, 14]], [29, [1, 2, 7, 17]], [29, [1, 2, 8, 13]], [29, [1, 2, 8, 14]], [29, [1, 2, 8, 17]], [29, [1, 7, 7, 8]], [29, [1, 7, 8, 13]], [29, [1, 7, 8, 14]], [29, [1, 7, 8, 17]], [29, [1, 7, 17, 22]], [29, [1, 7, 17, 23]], [29, [2, 2, 7, 7]], [29, [2, 2, 7, 13]], [29, [2, 2, 7, 14]], [29, [2, 2, 7, 17]], [29, [2, 13, 13, 14]], [29, [2, 13, 13, 17]], [29, [7]], [29, [7, 7, 8, 14]], [29, [7, 7, 8, 17]], [29, [7, 8, 13, 14]], [29, [7, 13, 13, 14]], [29, [7, 13, 13, 17]], [29, [13]], [29, [14]], [29, [17]], [30, [0, 0, 13, 13]], [30, [0, 2, 13, 13]], [30, [0, 7, 7, 14]], [30, [0, 7, 13, 14]], [30, [0, 13, 13, 14]], [30, [1, 1, 2, 7]], [30, [1, 1, 2, 13]], [30, [1, 1, 2, 14]], [30, [1, 1, 7, 7]], [30, [1, 1, 7, 22]], [30, [1, 1, 7, 23]], [30, [1, 1, 8, 8]], [30, [1, 1, 8, 13]], [30, [1, 1, 8, 14]], [30, [1, 1, 13, 22]], [30, [1, 1, 13, 23]], [30, [1, 1, 14, 22]], [30, [1, 1, 14, 23]], [30, [1, 2, 2, 7]], [30, [1, 2, 2, 13]], [30, [1, 2, 2, 14]], [30, [1, 2, 7, 7]], [30, [1, 2, 7, 8]], [30, [1, 2, 7, 13]], [30, [1, 2, 7, 14]], [30, [1, 2, 8, 13]], [30, [1, 2, 8, 14]], [30, [1, 7, 7, 8]], [30, [1, 7, 8, 13]], [30, [1, 7, 8, 14]], [30, [2, 2, 7, 7]], [30, [2, 2, 7, 13]], [30, [2, 2, 7, 14]], [30, [2, 13, 13, 14]], [30, [7]], [30, [7, 7, 8, 14]], [30, [7, 8, 13, 14]], [30, [7, 13, 13, 14]], [30, [13]], [30, [14]], [31, [0]], [31, [0, 0, 13, 13]], [31, [0, 0, 13, 14]], [31, [0, 0, 13, 17]], [31, [0, 0, 14, 17]], [31, [0, 2, 13, 13]], [31, [0, 2, 13, 14]], [31, [0, 2, 13, 17]], [31, [0, 2, 14, 17]], [31, [0, 7, 7, 13]], [31, [0, 7, 7, 17]], [31, [0, 7, 13, 13]], [31, [0, 7, 13, 17]], [31, [0, 13, 13, 17]], [31, [1, 1, 2, 7]], [31, [1, 1, 2, 13]], [31, [1, 1, 2, 14]], [31, [1, 1, 7, 7]], [31, [1, 1, 7, 22]], [31, [1, 1, 7, 23]], [31, [1, 1, 8, 8]], [31, [1, 1, 8, 13]], [31, [1, 1, 8, 14]], [31, [1, 1, 13, 22]], [31, [1, 1, 13, 23]], [31, [1, 1, 14, 22]], [31, [1, 1, 14, 23]], [31, [1, 2, 2, 7]], [31, [1, 2, 2, 13]], [31, [1, 2, 2, 14]], [31, [1, 2, 7, 7]], [31, [1, 2, 7, 8]], [31, [1, 2, 7, 13]], [31, [1, 2, 7, 14]], [31, [1, 2, 8, 13]], [31, [1, 2, 8, 14]], [31, [1, 7, 7, 8]], [31, [1, 7, 8, 13]], [31, [1, 7, 8, 14]], [31, [2]], [31, [2, 2, 7, 7]], [31, [2, 2, 7, 13]], [31, [2, 2, 7, 14]], [31, [2, 13, 13, 17]], [31, [7, 7, 8, 13]], [31, [7, 7, 8, 17]], [31, [7, 8, 13, 13]], [31, [7, 8, 13, 17]], [31, [7, 13, 13, 17]], [31, [13]], [31, [14]], [32, [0, 1, 2, 8]], [32, [0, 1, 2, 15]], [32, [0, 1, 7, 8]], [32, [0, 1, 7, 15]], [32, [0, 1, 8, 14]], [32, [0, 1, 14, 15]], [32, [0, 2, 2, 8]], [32, [0, 2, 2, 15]], [32, [0, 2, 8, 14]], [32, [0, 2, 14, 15]], [32, [1, 1, 2, 8]], [32, [1, 1, 2, 15]], [32, [1, 1, 8, 13]], [32, [1, 1, 8, 17]], [32, [1, 1, 8, 18]], [32, [1, 1, 13, 15]], [32, [1, 1, 15, 17]], [32, [1, 1, 15, 18]], [32, [1, 7, 8, 13]], [32, [1, 7, 13, 15]], [32, [2, 2, 8, 13]], [32, [2, 2, 13, 15]], [33, [0, 1, 2, 8]], [33, [0, 1, 2, 14]], [33, [0, 1, 7, 8]], [33, [0, 1, 7, 14]], [33, [0, 1, 8, 14]], [33, [0, 1, 14, 14]], [33, [0, 2, 2, 8]], [33, [0, 2, 2, 14]], [33, [0, 2, 8, 14]], [33, [0, 2, 14, 14]], [33, [1, 1, 2, 8]], [33, [1, 1, 2, 14]], [33, [1, 1, 8, 13]], [33, [1, 1, 8, 17]], [33, [1, 1, 8, 18]], [33, [1, 1, 13, 14]], [33, [1, 1, 14, 17]], [33, [1, 1, 14, 18]], [33, [1, 7, 8, 13]], [33, [1, 7, 13, 14]], [33, [2, 2, 8, 13]], [33, [2, 2, 13, 14]], [34, [0, 1, 2, 15]], [34, [0, 1, 7, 15]], [34, [0, 1, 14, 15]], [34, [0, 2, 7, 15]], [34, [0, 2, 14, 15]], [34, [0, 7, 8, 15]], [34, [1, 1, 8, 15]], [34, [1, 1, 15, 17]], [34, [1, 1, 15, 18]], [34, [1, 2, 2, 15]], [34, [1, 7, 15, 17]], [34, [1, 7, 15, 18]], [34, [1, 8, 15, 17]], [34, [1, 8, 15, 18]], [34, [2, 2, 7, 15]], [34, [2, 2, 13, 15]], [34, [7, 8, 13, 15]], [35, [0, 1, 1, 2]], [35, [0, 1, 1, 7]], [35, [0, 1, 1, 14]], [35, [0, 1, 2, 7]], [35, [0, 1, 2, 14]], [35, [0, 1, 2, 20]], [35, [0, 1, 7, 8]], [35, [0, 1, 7, 20]], [35, [0, 1, 14, 20]], [35, [0, 2, 7, 20]], [35, [0, 2, 14, 20]], [35, [0, 7, 8, 20]], [35, [1, 1, 2, 2]], [35, [1, 1, 7, 17]], [35, [1, 1, 7, 18]], [35, [1, 1, 8, 17]], [35, [1, 1, 8, 18]], [35, [1, 1, 8, 20]], [35, [1, 1, 17, 20]], [35, [1, 1, 18, 20]], [35, [1, 2, 2, 7]], [35, [1, 2, 2, 13]], [35, [1, 2, 2, 20]], [35, [1, 7, 8, 13]], [35, [1, 7, 17, 20]], [35, [1, 7, 18, 20]], [35, [1, 8, 17, 20]], [35, [1, 8, 18, 20]], [35, [2, 2, 7, 20]], [35, [2, 2, 13, 20]], [35, [7, 8, 13, 20]], [35, [8]], [35, [17]], [35, [18]], [36, [0, 1, 1, 16]], [36, [0, 1, 13, 16]], [36, [0, 13, 13, 16]], [36, [1, 1, 7, 17]], [36, [1, 1, 7, 18]], [36, [1, 1, 8, 16]], [36, [1, 7, 13, 17]], [36, [1, 7, 13, 18]], [36, [1, 7, 16, 17]], [36, [1, 7, 16, 18]], [36, [1, 8, 13, 16]], [36, [8, 13, 13, 16]], [37, [0]], [37, [0, 1, 1, 13]], [37, [0, 1, 1, 22]], [37, [0, 1, 13, 13]], [37, [0, 1, 13, 22]], [37, [0, 13, 13, 22]], [37, [1, 1, 7, 17]], [37, [1, 1, 7, 18]], [37, [1, 1, 8, 13]], [37, [1, 1, 8, 22]], [37, [1, 7, 13, 17]], [37, [1, 7, 13, 18]], [37, [1, 7, 16, 17]], [37, [1, 7, 16, 18]], [37, [1, 8, 13, 13]], [37, [1, 8, 13, 22]], [37, [8]], [37, [8, 13, 13, 22]], [38, [0]], [38, [0, 0, 13, 13]], [38, [0, 0, 14, 14]], [38, [0, 2, 13, 13]], [38, [0, 2, 14, 14]], [38, [0, 7, 7, 13]], [38, [0, 7, 7, 14]], [38, [0, 7, 13, 13]], [38, [0, 7, 13, 14]], [38, [0, 13, 13, 14]], [38, [1, 1, 2, 17]], [38, [1, 1, 8, 17]], [38, [1, 1, 17, 22]], [38, [1, 1, 17, 23]], [38, [1, 2, 2, 17]], [38, [1, 2, 7, 17]], [38, [1, 2, 8, 17]], [38, [1, 7, 8, 17]], [38, [1, 7, 17, 22]], [38, [1, 7, 17, 23]], [38, [2]], [38, [2, 2, 7, 17]], [38, [2, 13, 13, 14]], [38, [7]], [38, [7, 7, 8, 13]], [38, [7, 7, 8, 14]], [38, [7, 8, 13, 13]], [38, [7, 8, 13, 14]], [38, [7, 8, 13, 17]], [38, [7, 13, 13, 14]], [38, [17]], [39, [0, 1, 1, 2]], [39, [0, 1, 1, 7]], [39, [0, 1, 1, 14]], [39, [0, 1, 2, 7]], [39, [0, 1, 2, 14]], [39, [0, 1, 2, 15]], [39, [0, 1, 7, 8]], [39, [0, 1, 7, 15]], [39, [0, 1, 14, 15]], [39, [0, 2, 7, 15]], [39, [0, 2, 14, 15]], [39, [0, 7, 8, 15]], [39, [1, 1, 2, 2]], [39, [1, 1, 7, 17]], [39, [1, 1, 7, 18]], [39, [1, 1, 8, 15]], [39, [1, 1, 8, 17]], [39, [1, 1, 8, 18]], [39, [1, 1, 15, 17]], [39, [1, 1, 15, 18]], [39, [1, 2, 2, 7]], [39, [1, 2, 2, 13]], [39, [1, 2, 2, 15]], [39, [1, 7, 8, 13]], [39, [1, 7, 15, 17]], [39, [1, 7, 15, 18]], [39, [1, 8, 15, 17]], [39, [1, 8, 15, 18]], [39, [2, 2, 7, 15]], [39, [2, 2, 13, 15]], [39, [7, 8, 13, 15]], [39, [8]], [39, [17]], [39, [18]], [40, [0]], [40, [0, 0, 7, 22]], [40, [0, 1, 1, 13]], [40, [0, 1, 1, 16]], [40, [0, 1, 13, 13]], [40, [0, 1, 13, 16]], [40, [0, 13, 13, 16]], [40, [1, 1, 8, 13]], [40, [1, 1, 8, 16]], [40, [1, 7, 17, 22]], [40, [1, 7, 18, 22]], [40, [1, 8, 13, 13]], [40, [1, 8, 13, 16]], [40, [2, 2, 17, 22]], [40, [2, 2, 18, 22]], [40, [2, 7, 17, 22]], [40, [2, 7, 18, 22]], [40, [8]], [40, [8, 13, 13, 16]], [40, [22]]]}

==> anc/controlled/identification_artifacts/pair_1_17_lower1.json <==
{"graph": {"n": 24, "edges": [[0, 4], [0, 5], [0, 6], [1, 5], [1, 6], [1, 7], [1, 8], [1, 13], [1, 22], [1, 23], [2, 7], [2, 8], [2, 9], [2, 10], [3, 9], [3, 10], [3, 11], [3, 12], [4, 11], [4, 12], [5, 6], [7, 14], [7, 15], [8, 19], [9, 10], [11, 12], [13, 17], [13, 18], [14, 17], [14, 18], [14, 19], [15, 19], [15, 20], [15, 21], [16, 20], [16, 21], [16, 22], [16, 23], [17, 18], [20, 21], [22, 23]]}, "coefficient_degree": 1, "kind": "f2-roots-obstruction-v1", "status": "OPEN", "values": [[], [0, 4, 4], [0, 5, 5], [0, 0, 6], [0, 1, 5], [0, 4, 11], [0, 4, 12], [0, 5, 6], [1, 5, 5], [1, 1, 6], [1, 7, 7], [1, 8, 8], [1, 13, 13], [1, 22, 22], [1, 1, 23], [1, 2, 7], [1, 2, 8], [1, 5, 6], [1, 14, 14], [1, 15, 15], [1, 19, 19], [1, 17, 17], [1, 18, 18], [1, 20, 20], [1, 21, 21], [1, 16, 20], [1, 16, 21], [1, 16, 22], [1, 22, 23], [2, 7, 7], [2, 8, 8], [2, 9, 9], [2, 2, 10], [2, 3, 9], [2, 14, 14], [2, 15, 15], [2, 19, 19], [2, 9, 10], [2, 14, 17], [2, 14, 18], [2, 20, 20], [2, 21, 21], [2, 16, 20], [2, 16, 21], [3, 9, 9], [3, 3, 10], [3, 11, 11], [3, 3, 12], [3, 4, 11], [3, 9, 10], [3, 11, 12], [4, 11, 11], [4, 4, 12], [4, 11, 12], [5, 6, 6], [4, 4, 6], [6, 7, 7], [6, 8, 8], [6, 13, 13], [6, 22, 22], [6, 23, 23], [2, 6, 7], [2, 6, 8], [4, 6, 11], [4, 6, 12], [6, 14, 14], [6, 15, 15], [6, 19, 19], [6, 17, 17], [6, 18, 18], [6, 20, 20], [6, 21, 21], [6, 16, 20], [6, 16, 21], [6, 16, 22], [6, 16, 23], [7, 14, 14], [7, 15, 15], [7, 14, 17], [7, 14, 18], [7, 14, 19], [7, 15, 19], [7, 20, 20], [7, 21, 21], [7, 16, 20], [7, 16, 21], [8, 19, 19], [8, 14, 19], [8, 15, 19], [9, 10, 10], [1, 7, 10], [7, 7, 10], [1, 8, 10], [8, 8, 10], [10, 11, 11], [10, 12, 12], [4, 10, 11], [4, 10, 12], [10, 14, 14], [10, 15, 15], [10, 19, 19], [10, 14, 17], [10, 14, 18], [10, 20, 20], [10, 21, 21], [10, 16, 20], [10, 16, 21], [0, 0, 11], [5, 5, 11], [6, 6, 11], [1, 5, 11], [1, 6, 11], [11, 12, 12], [2, 9, 12], [9, 9, 12], [2, 10, 12], [10, 10, 12], [13, 17, 17], [13, 13, 18], [13, 14, 17], [13, 17, 18], [14, 19, 19], [14, 17, 17], [14, 14, 18], [14, 15, 19], [14, 17, 18], [15, 19, 19], [15, 20, 20], [15, 15, 21], [15, 16, 20], [15, 20, 21], [16, 22, 22], [16, 20, 20], [16, 16, 21], [16, 16, 23], [16, 20, 21], [16, 22, 23], [1, 7, 17], [7, 7, 17], [2, 7, 17], [15, 15, 17], [17, 18, 18], [15, 17, 19], [17, 20, 20], [17, 21, 21], [16, 17, 20], [16, 17, 21], [1, 1, 18], [1, 5, 18], [1, 6, 18], [1, 7, 18], [8, 8, 18], [18, 22, 22], [18, 23, 23], [2, 8, 18], [18, 19, 19], [15, 18, 19], [16, 18, 22], [16, 18, 23], [1, 7, 19], [7, 7, 19], [2, 7, 19], [20, 21, 21], [1, 7, 21], [7, 7, 21], [2, 7, 21], [14, 14, 21], [8, 19, 21], [19, 19, 21], [14, 17, 21], [14, 18, 21], [16, 21, 22], [16, 21, 23], [22, 23, 23], [15, 21, 22], [21, 21, 22], [20, 21, 22], [0, 5, 23], [5, 5, 23], [0, 6, 23], [6, 6, 23], [7, 7, 23], [8, 8, 23], [13, 13, 23], [2, 7, 23], [2, 8, 23], [14, 14, 23], [15, 15, 23], [19, 19, 23], [17, 17, 23], [18, 18, 23], [20, 20, 23], [15, 21, 23], [20, 21, 23]], "stats": {"rows": 984, "rank": 935, "columns": 1359, "seconds": 0.003916900139302015, "solver": "sparse rows and derivation DAG"}}

==> anc/controlled/identification_artifacts/pair_1_17_upper.json <==
{"kind": "f2-roots-refutation-v1", "graph": {"n": 24, "edges": [[0, 4], [0, 5], [0, 6], [1, 5], [1, 6], [1, 7], [1, 8], [1, 13], [1, 22], [1, 23], [2, 7], [2, 8], [2, 9], [2, 10], [3, 9], [3, 10], [3, 11], [3, 12], [4, 11], [4, 12], [5, 6], [7, 14], [7, 15], [8, 19], [9, 10], [11, 12], [13, 17], [13, 18], [14, 17], [14, 18], [14, 19], [15, 19], [15, 20], [15, 21], [16, 20], [16, 21], [16, 22], [16, 23], [17, 18], [20, 21], [22, 23]]}, "coefficient_degree": 4, "terms": [[0, [0, 0, 7, 11]], [0, [0, 0, 7, 12]], [0, [0, 1, 1, 11]], [0, [0, 1, 1, 12]], [0, [0, 1, 8, 11]], [0, [0, 1, 8, 12]], [0, [0, 2, 2, 11]], [0, [0, 2, 2, 12]], [0, [0, 2, 8, 11]], [0, [0, 2, 8, 12]], [0, [1, 1, 2, 11]], [0, [1, 1, 2, 12]], [0, [1, 1, 8, 11]], [0, [1, 1, 8, 12]], [0, [11]], [0, [12]], [1, [0, 0, 2, 11]], [1, [0, 0, 2, 12]], [1, [0, 0, 2, 22]], [1, [0, 0, 2, 23]], [1, [0, 0, 7, 22]], [1, [0, 0, 7, 23]], [1, [0, 0, 8, 11]], [1, [0, 0, 8, 12]], [1, [0, 0, 8, 22]], [1, [0, 0, 8, 23]], [1, [0, 0, 14, 22]], [1, [0, 0, 14, 23]], [1, [0, 1, 1, 8]], [1, [0, 1, 1, 14]], [1, [1, 1, 2, 2]], [1, [1, 1, 2, 3]], [1, [1, 1, 2, 7]], [1, [1, 1, 2, 13]], [1, [1, 1, 3, 8]], [1, [1, 1, 7, 8]], [1, [1, 1, 7, 13]], [1, [1, 1, 7, 14]], [1, [1, 1, 8, 14]], [1, [13]], [1, [14]], [2, [0, 0, 1, 8]], [2, [0, 0, 1, 13]], [2, [0, 0, 5, 8]], [2, [0, 0, 5, 13]], [2, [0, 1, 1, 8]], [2, [0, 1, 1, 14]], [2, [0, 1, 2, 2]], [2, [0, 1, 2, 3]], [2, [0, 1, 2, 7]], [2, [0, 1, 2, 11]], [2, [0, 1, 2, 12]], [2, [0, 1, 2, 13]], [2, [0, 1, 2, 22]], [2, [0, 1, 2, 23]], [2, [0, 1, 3, 8]], [2, [0, 1, 5, 8]], [2, [0, 1, 5, 14]], [2, [0, 1, 7, 8]], [2, [0, 1, 7, 13]], [2, [0, 1, 7, 14]], [2, [0, 1, 7, 22]], [2, [0, 1, 7, 23]], [2, [0, 1, 8, 11]], [2, [0, 1, 8, 12]], [2, [0, 1, 8, 14]], [2, [0, 1, 8, 22]], [2, [0, 1, 8, 23]], [2, [0, 1, 14, 22]], [2, [0, 1, 14, 23]], [2, [0, 2, 2, 5]], [2, [0, 2, 3, 5]], [2, [0, 2, 5, 7]], [2, [0, 2, 5, 11]], [2, [0, 2, 5, 12]], [2, [0, 2, 5, 13]], [2, [0, 2, 5, 22]], [2, [0, 2, 5, 23]], [2, [0, 3, 5, 8]], [2, [0, 5, 7, 8]], [2, [0, 5, 7, 13]], [2, [0, 5, 7, 14]], [2, [0, 5, 7, 22]], [2, [0, 5, 7, 23]], [2, [0, 5, 8, 11]], [2, [0, 5, 8, 12]], [2, [0, 5, 8, 14]], [2, [0, 5, 8, 22]], [2, [0, 5, 8, 23]], [2, [0, 5, 14, 22]], [2, [0, 5, 14, 23]], [2, [1, 1, 2, 2]], [2, [1, 1, 2, 3]], [2, [1, 1, 2, 7]], [2, [1, 1, 2, 13]], [2, [1, 1, 3, 8]], [2, [1, 1, 7, 8]], [2, [1, 1, 7, 13]], [2, [1, 1, 7, 14]], [2, [1, 1, 8, 14]], [2, [1, 2, 2, 5]], [2, [1, 2, 3, 5]], [2, [1, 2, 5, 7]], [2, [1, 2, 5, 13]], [2, [1, 3, 5, 8]], [2, [1, 5, 7, 8]], [2, [1, 5, 7, 13]], [2, [1, 5, 7, 14]], [2, [1, 5, 8, 14]], [3, [0, 0, 1, 13]], [3, [0, 0, 1, 14]], [3, [0, 0, 2, 2]], [3, [0, 0, 2, 3]], [3, [0, 0, 2, 7]], [3, [0, 0, 2, 13]], [3, [0, 0, 3, 8]], [3, [0, 0, 7, 8]], [3, [0, 0, 7, 13]], [3, [0, 0, 7, 14]], [3, [0, 0, 8, 14]], [3, [0, 1, 2, 11]], [3, [0, 1, 2, 12]], [3, [0, 1, 2, 22]], [3, [0, 1, 2, 23]], [3, [0, 1, 7, 22]], [3, [0, 1, 7, 23]], [3, [0, 1, 8, 11]], [3, [0, 1, 8, 12]], [3, [0, 1, 8, 22]], [3, [0, 1, 8, 23]], [3, [0, 1, 14, 22]], [3, [0, 1, 14, 23]], [3, [8]], [3, [14]], [4, [0, 0, 1, 8]], [4, [0, 0, 1, 14]], [4, [0, 0, 2, 2]], [4, [0, 0, 2, 3]], [4, [0, 0, 2, 7]], [4, [0, 0, 2, 11]], [4, [0, 0, 2, 12]], [4, [0, 0, 2, 13]], [4, [0, 0, 2, 22]], [4, [0, 0, 2, 23]], [4, [0, 0, 3, 8]], [4, [0, 0, 5, 8]], [4, [0, 0, 5, 13]], [4, [0, 0, 7, 8]], [4, [0, 0, 7, 13]], [4, [0, 0, 7, 14]], [4, [0, 0, 7, 22]], [4, [0, 0, 7, 23]], [4, [0, 0, 8, 11]], [4, [0, 0, 8, 12]], [4, [0, 0, 8, 14]], [4, [0, 0, 8, 22]], [4, [0, 0, 8, 23]], [4, [0, 0, 14, 22]], [4, [0, 0, 14, 23]], [4, [0, 1, 2, 2]], [4, [0, 1, 2, 3]], [4, [0, 1, 2, 7]], [4, [0, 1, 2, 13]], [4, [0, 1, 3, 8]], [4, [0, 1, 5, 8]], [4, [0, 1, 5, 14]], [4, [0, 1, 7, 8]], [4, [0, 1, 7, 13]], [4, [0, 1, 7, 14]], [4, [0, 1, 8, 14]], [4, [0, 2, 2, 5]], [4, [0, 2, 3, 5]], [4, [0, 2, 5, 7]], [4, [0, 2, 5, 11]], [4, [0, 2, 5, 12]], [4, [0, 2, 5, 13]], [4, [0, 2, 5, 22]], [4, [0, 2, 5, 23]], [4, [0, 3, 5, 8]], [4, [0, 5, 7, 8]], [4, [0, 5, 7, 13]], [4, [0, 5, 7, 14]], [4, [0, 5, 7, 22]], [4, [0, 5, 7, 23]], [4, [0, 5, 8, 11]], [4, [0, 5, 8, 12]], [4, [0, 5, 8, 14]], [4, [0, 5, 8, 22]], [4, [0, 5, 8, 23]], [4, [0, 5, 14, 22]], [4, [0, 5, 14, 23]], [4, [1, 2, 2, 5]], [4, [1, 2, 3, 5]], [4, [1, 2, 5, 7]], [4, [1, 2, 5, 13]], [4, [1, 3, 5, 8]], [4, [1, 5, 7, 8]], [4, [1, 5, 7, 13]], [4, [1, 5, 7, 14]], [4, [1, 5, 8, 14]], [4, [8]], [4, [13]], [6, [0, 0, 3, 11]], [6, [0, 0, 3, 12]], [6, [0, 1, 1, 2]], [6, [0, 1, 1, 3]], [6, [0, 1, 1, 7]], [6, [0, 1, 1, 13]], [6, [0, 1, 1, 14]], [6, [0, 1, 2, 3]], [6, [0, 1, 2, 13]], [6, [0, 1, 3, 11]], [6, [0, 1, 3, 12]], [6, [0, 2, 3, 3]], [6, [0, 2, 3, 11]], [6, [0, 2, 3, 12]], [6, [0, 2, 7, 13]], [6, [0, 2, 13, 14]], [6, [1, 1, 2, 14]], [6, [1, 1, 2, 22]], [6, [1, 1, 2, 23]], [6, [1, 1, 7, 13]], [6, [1, 1, 7, 14]], [6, [1, 1, 7, 22]], [6, [1, 1, 7, 23]], [6, [1, 1, 14, 22]], [6, [1, 1, 14, 23]], [6, [1, 1, 15, 22]], [6, [1, 1, 15, 23]], [6, [1, 2, 7, 13]], [6, [1, 2, 13, 14]], [6, [11]], [6, [12]], [6, [22]], [6, [23]], [7, [0, 1, 2, 14]], [7, [0, 1, 7, 7]], [7, [0, 2, 2, 14]], [7, [0, 2, 7, 7]], [7, [0, 2, 8, 14]], [7, [0, 7, 7, 8]], [7, [1, 2, 7, 7]], [7, [1, 2, 8, 14]], [7, [2]], [7, [2, 2, 7, 7]], [7, [2, 7, 7, 14]], [7, [7, 7, 8, 14]], [7, [8]], [7, [14]], [8, [0, 0, 2, 23]], [8, [0, 0, 7, 23]], [8, [0, 0, 8, 23]], [8, [0, 0, 14, 23]], [8, [0, 1, 1, 20]], [8, [0, 1, 1, 21]], [8, [0, 7, 16, 16]], [8, [1]], [8, [1, 1, 2, 20]], [8, [1, 1, 2, 21]], [8, [1, 1, 7, 15]], [8, [1, 1, 7, 16]], [8, [1, 1, 7, 20]], [8, [1, 1, 7, 21]], [8, [1, 1, 8, 15]], [8, [1, 1, 8, 16]], [8, [1, 1, 15, 16]], [8, [1, 1, 15, 20]], [8, [1, 1, 16, 20]], [8, [1, 2, 7, 23]], [8, [1, 7, 8, 23]], [8, [1, 7, 15, 16]], [8, [1, 7, 15, 20]], [8, [1, 7, 16, 20]], [8, [1, 8, 14, 23]], [8, [1, 8, 15, 16]], [8, [1, 8, 15, 20]], [8, [1, 8, 16, 20]], [8, [2, 2, 7, 23]], [8, [2, 2, 14, 23]], [8, [2, 2, 16, 16]], [8, [2, 7, 14, 23]], [8, [7]], [8, [7, 8, 14, 23]], [8, [8]], [8, [15]], [8, [16]], [8, [23]], [9, [0, 0, 2, 22]], [9, [0, 0, 7, 22]], [9, [0, 0, 8, 22]], [9, [0, 0, 14, 22]], [9, [0, 1, 7, 16]], [9, [0, 1, 7, 22]], [9, [0, 1, 16, 20]], [9, [0, 1, 16, 21]], [9, [0, 1, 20, 22]], [9, [0, 1, 21, 22]], [9, [0, 7, 16, 16]], [9, [0, 7, 16, 22]], [9, [1]], [9, [1, 1, 7, 15]], [9, [1, 1, 7, 16]], [9, [1, 1, 8, 15]], [9, [1, 1, 8, 16]], [9, [1, 1, 15, 16]], [9, [1, 1, 15, 20]], [9, [1, 1, 16, 20]], [9, [1, 2, 2, 16]], [9, [1, 2, 2, 22]], [9, [1, 2, 7, 22]], [9, [1, 2, 16, 20]], [9, [1, 2, 16, 21]], [9, [1, 2, 20, 22]], [9, [1, 2, 21, 22]], [9, [1, 7, 8, 22]], [9, [1, 7, 15, 16]], [9, [1, 7, 15, 20]], [9, [1, 7, 16, 21]], [9, [1, 7, 20, 22]], [9, [1, 7, 21, 22]], [9, [1, 8, 14, 22]], [9, [1, 8, 15, 16]], [9, [1, 8, 15, 20]], [9, [1, 8, 16, 20]], [9, [2, 2, 7, 22]], [9, [2, 2, 14, 22]], [9, [2, 2, 16, 16]], [9, [2, 2, 16, 22]], [9, [2, 7, 14, 22]], [9, [7]], [9, [7, 8, 14, 22]], [9, [8]], [9, [15]], [9, [16]], [9, [22]], [10, [0]], [10, [0, 1, 1, 2]], [10, [0, 1, 1, 8]], [10, [0, 1, 1, 13]], [10, [0, 1, 8, 13]], [10, [0, 1, 13, 14]], [10, [0, 2, 2, 13]], [10, [0, 2, 2, 20]], [10, [0, 2, 2, 21]], [10, [0, 2, 8, 13]], [10, [0, 2, 13, 14]], [10, [0, 2, 15, 20]], [10, [0, 2, 15, 21]], [10, [0, 8, 13, 14]], [10, [1, 1, 2, 2]], [10, [1, 1, 2, 13]], [10, [1, 1, 2, 14]], [10, [1, 1, 8, 14]], [10, [1, 1, 8, 22]], [10, [1, 1, 8, 23]], [10, [1, 1, 14, 22]], [10, [1, 1, 14, 23]], [10, [1, 2, 2, 13]], [10, [1, 2, 8, 13]], [10, [1, 8, 13, 14]], [10, [2]], [10, [2, 2, 13, 14]], [10, [2, 2, 15, 20]], [10, [2, 2, 15, 21]], [10, [13]], [10, [22]], [10, [23]], [11, [0, 0, 3, 11]], [11, [0, 0, 3, 12]], [11, [0, 1, 1, 2]], [11, [0, 1, 1, 3]], [11, [0, 1, 1, 7]], [11, [0, 1, 1, 13]], [11, [0, 1, 1, 14]], [11, [0, 1, 2, 3]], [11, [0, 1, 2, 13]], [11, [0, 1, 3, 11]], [11, [0, 1, 3, 12]], [11, [0, 2, 3, 3]], [11, [0, 2, 3, 11]], [11, [0, 2, 3, 12]], [11, [0, 2, 7, 13]], [11, [0, 2, 13, 14]], [11, [1, 1, 2, 14]], [11, [1, 1, 2, 22]], [11, [1, 1, 2, 23]], [11, [1, 1, 7, 13]], [11, [1, 1, 7, 14]], [11, [1, 1, 7, 22]], [11, [1, 1, 7, 23]], [11, [1, 2, 7, 13]], [11, [1, 2, 13, 14]], [11, [11]], [11, [12]], [11, [22]], [11, [23]], [12, [0]], [12, [0, 0, 3, 3]], [12, [0, 1, 1, 2]], [12, [0, 1, 2, 8]], [12, [0, 1, 2, 11]], [12, [0, 1, 2, 12]], [12, [0, 2, 2, 8]], [12, [0, 2, 2, 11]], [12, [0, 2, 2, 12]], [12, [0, 2, 3, 3]], [12, [0, 2, 8, 11]], [12, [0, 2, 8, 12]], [12, [0, 3, 3, 7]], [12, [0, 3, 3, 8]], [12, [2, 2, 7, 11]], [12, [2, 2, 7, 12]], [13, [0, 0, 2, 3]], [13, [0, 0, 2, 9]], [13, [0, 0, 3, 3]], [13, [0, 0, 3, 9]], [13, [0, 1, 1, 3]], [13, [0, 1, 1, 9]], [13, [0, 1, 3, 8]], [13, [0, 1, 3, 11]], [13, [0, 1, 3, 12]], [13, [0, 1, 8, 9]], [13, [0, 1, 9, 11]], [13, [0, 1, 9, 12]], [13, [0, 2, 3, 3]], [13, [0, 2, 3, 7]], [13, [0, 2, 3, 9]], [13, [0, 2, 3, 11]], [13, [0, 2, 3, 12]], [13, [0, 2, 7, 9]], [13, [0, 2, 9, 11]], [13, [0, 2, 9, 12]], [13, [0, 3, 3, 7]], [13, [0, 3, 3, 8]], [13, [0, 3, 7, 9]], [13, [0, 3, 8, 9]], [13, [0, 3, 8, 11]], [13, [0, 3, 8, 12]], [13, [0, 8, 9, 11]], [13, [0, 8, 9, 12]], [13, [2, 3, 7, 11]], [13, [2, 3, 7, 12]], [13, [2, 7, 9, 11]], [13, [2, 7, 9, 12]], [14, [0]], [14, [0, 0, 2, 2]], [14, [0, 1, 1, 3]], [14, [0, 1, 3, 8]], [14, [0, 1, 3, 11]], [14, [0, 1, 3, 12]], [14, [0, 2, 2, 3]], [14, [0, 2, 2, 7]], [14, [0, 2, 2, 8]], [14, [0, 2, 3, 8]], [14, [0, 2, 3, 11]], [14, [0, 2, 3, 12]], [14, [0, 3, 8, 11]], [14, [0, 3, 8, 12]], [14, [2, 3, 7, 11]], [14, [2, 3, 7, 12]], [15, [0, 0, 2, 2]], [15, [0, 0, 2, 3]], [15, [0, 0, 2, 9]], [15, [0, 0, 3, 9]], [15, [0, 1, 1, 2]], [15, [0, 1, 1, 9]], [15, [0, 1, 2, 8]], [15, [0, 1, 2, 11]], [15, [0, 1, 2, 12]], [15, [0, 1, 8, 9]], [15, [0, 1, 9, 11]], [15, [0, 1, 9, 12]], [15, [0, 2, 2, 3]], [15, [0, 2, 2, 7]], [15, [0, 2, 2, 11]], [15, [0, 2, 2, 12]], [15, [0, 2, 3, 7]], [15, [0, 2, 3, 8]], [15, [0, 2, 3, 9]], [15, [0, 2, 7, 9]], [15, [0, 2, 8, 11]], [15, [0, 2, 8, 12]], [15, [0, 2, 9, 11]], [15, [0, 2, 9, 12]], [15, [0, 3, 7, 9]], [15, [0, 3, 8, 9]], [15, [0, 8, 9, 11]], [15, [0, 8, 9, 12]], [15, [2, 2, 7, 11]], [15, [2, 2, 7, 12]], [15, [2, 7, 9, 11]], [15, [2, 7, 9, 12]], [16, [0]], [16, [0, 0, 1, 1]], [16, [0, 0, 1, 8]], [16, [0, 0, 2, 2]], [16, [0, 0, 2, 8]], [16, [0, 0, 3, 7]], [16, [0, 0, 3, 12]], [16, [0, 0, 4, 7]], [16, [0, 0, 7, 12]], [16, [0, 1, 1, 2]], [16, [0, 1, 1, 3]], [16, [0, 1, 1, 4]], [16, [0, 1, 1, 8]], [16, [0, 1, 1, 12]], [16, [0, 1, 2, 12]], [16, [0, 1, 3, 8]], [16, [0, 1, 4, 8]], [16, [0, 1, 8, 12]], [16, [0, 2, 2, 3]], [16, [0, 2, 2, 4]], [16, [0, 2, 3, 8]], [16, [0, 2, 4, 8]], [16, [0, 3, 7, 12]], [16, [1, 1, 2, 3]], [16, [1, 1, 2, 4]], [16, [1, 1, 2, 12]], [16, [1, 1, 3, 8]], [16, [1, 1, 4, 8]], [16, [1, 1, 8, 12]], [16, [1, 2, 3, 12]], [16, [1, 3, 8, 12]], [16, [2, 2, 7, 12]], [16, [3]], [16, [4]], [16, [7]], [16, [12]], [17, [0]], [17, [0, 0, 1, 1]], [17, [0, 0, 1, 8]], [17, [0, 0, 2, 2]], [17, [0, 0, 2, 8]], [17, [0, 0, 3, 7]], [17, [0, 0, 3, 11]], [17, [0, 0, 4, 7]], [17, [0, 0, 7, 11]], [17, [0, 1, 1, 2]], [17, [0, 1, 1, 3]], [17, [0, 1, 1, 4]], [17, [0, 1, 1, 8]], [17, [0, 1, 1, 11]], [17, [0, 1, 2, 11]], [17, [0, 1, 3, 8]], [17, [0, 1, 4, 8]], [17, [0, 1, 8, 11]], [17, [0, 2, 2, 3]], [17, [0, 2, 2, 4]], [17, [0, 2, 3, 8]], [17, [0, 2, 4, 8]], [17, [0, 3, 7, 11]], [17, [1, 1, 2, 3]], [17, [1, 1, 2, 4]], [17, [1, 1, 2, 11]], [17, [1, 1, 3, 8]], [17, [1, 1, 4, 8]], [17, [1, 1, 8, 11]], [17, [1, 2, 3, 11]], [17, [1, 3, 8, 11]], [17, [2, 2, 7, 11]], [17, [3]], [17, [4]], [17, [7]], [17, [11]], [18, [0]], [18, [0, 0, 1, 1]], [18, [0, 0, 1, 8]], [18, [0, 0, 2, 2]], [18, [0, 0, 2, 8]], [18, [0, 0, 3, 7]], [18, [0, 0, 4, 7]], [18, [0, 1, 1, 2]], [18, [0, 1, 1, 3]], [18, [0, 1, 1, 4]], [18, [0, 1, 1, 8]], [18, [0, 1, 3, 8]], [18, [0, 1, 4, 8]], [18, [0, 2, 2, 3]], [18, [0, 2, 2, 4]], [18, [0, 2, 3, 8]], [18, [0, 2, 4, 8]], [18, [1, 1, 2, 3]], [18, [1, 1, 2, 4]], [18, [1, 1, 3, 8]], [18, [1, 1, 4, 8]], [18, [3]], [18, [4]], [18, [7]], [19, [0]], [19, [0, 0, 1, 1]], [19, [0, 0, 1, 8]], [19, [0, 0, 2, 2]], [19, [0, 0, 2, 8]], [19, [0, 0, 3, 7]], [19, [0, 0, 4, 7]], [19, [0, 1, 1, 2]], [19, [0, 1, 1, 3]], [19, [0, 1, 1, 4]], [19, [0, 1, 1, 8]], [19, [0, 1, 3, 8]], [19, [0, 1, 4, 8]], [19, [0, 2, 2, 3]], [19, [0, 2, 2, 4]], [19, [0, 2, 3, 8]], [19, [0, 2, 4, 8]], [19, [1, 1, 2, 3]], [19, [1, 1, 2, 4]], [19, [1, 1, 3, 8]], [19, [1, 1, 4, 8]], [19, [3]], [19, [4]], [19, [7]], [20, [0, 0, 1, 13]], [20, [0, 0, 1, 14]], [20, [0, 0, 2, 2]], [20, [0, 0, 2, 3]], [20, [0, 0, 2, 7]], [20, [0, 0, 2, 11]], [20, [0, 0, 2, 12]], [20, [0, 0, 2, 13]], [20, [0, 0, 2, 22]], [20, [0, 0, 2, 23]], [20, [0, 0, 3, 8]], [20, [0, 0, 7, 8]], [20, [0, 0, 7, 13]], [20, [0, 0, 7, 14]], [20, [0, 0, 7, 22]], [20, [0, 0, 7, 23]], [20, [0, 0, 8, 11]], [20, [0, 0, 8, 12]], [20, [0, 0, 8, 14]], [20, [0, 0, 8, 22]], [20, [0, 0, 8, 23]], [20, [0, 0, 14, 22]], [20, [0, 0, 14, 23]], [20, [0, 1, 1, 8]], [20, [0, 1, 1, 14]], [20, [0, 1, 2, 11]], [20, [0, 1, 2, 12]], [20, [0, 1, 2, 22]], [20, [0, 1, 2, 23]], [20, [0, 1, 7, 22]], [20, [0, 1, 7, 23]], [20, [0, 1, 8, 11]], [20, [0, 1, 8, 12]], [20, [0, 1, 8, 22]], [20, [0, 1, 8, 23]], [20, [0, 1, 14, 22]], [20, [0, 1, 14, 23]], [20, [1, 1, 2, 2]], [20, [1, 1, 2, 3]], [20, [1, 1, 2, 7]], [20, [1, 1, 2, 13]], [20, [1, 1, 3, 8]], [20, [1, 1, 7, 8]], [20, [1, 1, 7, 13]], [20, [1, 1, 7, 14]], [20, [1, 1, 8, 14]], [20, [8]], [20, [13]], [21, [0, 1, 2, 13]], [21, [0, 1, 7, 13]], [21, [0, 1, 13, 13]], [21, [0, 2, 2, 13]], [21, [0, 2, 7, 13]], [21, [0, 2, 8, 13]], [21, [0, 2, 13, 13]], [21, [0, 7, 8, 13]], [21, [0, 8, 13, 13]], [21, [1, 1, 8, 22]], [21, [1, 1, 8, 23]], [21, [1, 1, 15, 22]], [21, [1, 1, 15, 23]], [21, [1, 2, 7, 13]], [21, [1, 2, 8, 13]], [21, [1, 2, 13, 13]], [21, [2, 2, 7, 13]], [21, [2, 2, 13, 13]], [21, [2, 7, 13, 13]], [21, [7, 8, 13, 13]], [21, [13]], [22, [0, 2, 2, 20]], [22, [0, 2, 2, 21]], [22, [0, 2, 7, 20]], [22, [0, 2, 7, 21]], [22, [1, 1, 7, 22]], [22, [1, 1, 7, 23]], [22, [1, 1, 14, 22]], [22, [1, 1, 14, 23]], [22, [2, 2, 7, 20]], [22, [2, 2, 7, 21]], [22, [22]], [22, [23]], [23, [1, 1, 14, 22]], [23, [1, 1, 14, 23]], [23, [1, 1, 15, 22]], [23, [1, 1, 15, 23]], [24, [0, 0, 2, 2]], [24, [0, 0, 3, 3]], [24, [0, 1, 1, 2]], [24, [0, 1, 1, 3]], [24, [0, 1, 2, 8]], [24, [0, 1, 2, 11]], [24, [0, 1, 2, 12]], [24, [0, 1, 3, 8]], [24, [0, 1, 3, 11]], [24, [0, 1, 3, 12]], [24, [0, 2, 2, 3]], [24, [0, 2, 2, 7]], [24, [0, 2, 2, 11]], [24, [0, 2, 2, 12]], [24, [0, 2, 3, 3]], [24, [0, 2, 3, 8]], [24, [0, 2, 3, 11]], [24, [0, 2, 3, 12]], [24, [0, 2, 8, 11]], [24, [0, 2, 8, 12]], [24, [0, 3, 3, 7]], [24, [0, 3, 3, 8]], [24, [0, 3, 8, 11]], [24, [0, 3, 8, 12]], [24, [2, 2, 7, 11]], [24, [2, 2, 7, 12]], [24, [2, 3, 7, 11]], [24, [2, 3, 7, 12]], [25, [0, 0, 3, 11]], [25, [0, 0, 7, 11]], [25, [0, 1, 1, 11]], [25, [0, 1, 2, 11]], [25, [0, 1, 8, 11]], [25, [0, 3, 7, 11]], [25, [1, 1, 2, 11]], [25, [1, 1, 8, 11]], [25, [1, 2, 3, 11]], [25, [1, 3, 8, 11]], [25, [2, 2, 7, 11]], [25, [11]], [26, [0, 1, 2, 13]], [26, [0, 1, 7, 13]], [26, [0, 1, 13, 13]], [26, [0, 2, 2, 13]], [26, [0, 2, 7, 13]], [26, [0, 2, 8, 13]], [26, [0, 2, 13, 13]], [26, [0, 7, 8, 13]], [26, [0, 7, 14, 14]], [26, [0, 8, 13, 13]], [26, [0, 8, 14, 14]], [26, [1, 2, 7, 13]], [26, [1, 2, 8, 13]], [26, [1, 2, 13, 13]], [26, [2, 2, 7, 13]], [26, [2, 2, 13, 13]], [26, [2, 7, 13, 13]], [26, [7, 8, 13, 13]], [26, [7, 8, 14, 14]], [26, [13]], [27, [0, 1, 2, 14]], [27, [0, 1, 2, 17]], [27, [0, 1, 7, 14]], [27, [0, 1, 7, 17]], [27, [0, 1, 13, 14]], [27, [0, 1, 13, 17]], [27, [0, 2, 2, 14]], [27, [0, 2, 2, 17]], [27, [0, 2, 7, 14]], [27, [0, 2, 7, 17]], [27, [0, 2, 8, 14]], [27, [0, 2, 8, 17]], [27, [0, 2, 13, 14]], [27, [0, 2, 13, 17]], [27, [0, 7, 8, 14]], [27, [0, 7, 8, 17]], [27, [0, 7, 13, 14]], [27, [0, 7, 13, 17]], [27, [0, 7, 14, 14]], [27, [0, 7, 14, 17]], [27, [0, 8, 14, 14]], [27, [0, 8, 14, 17]], [27, [1, 2, 7, 14]], [27, [1, 2, 7, 17]], [27, [1, 2, 8, 14]], [27, [1, 2, 8, 17]], [27, [1, 2, 13, 14]], [27, [1, 2, 13, 17]], [27, [2, 2, 7, 14]], [27, [2, 2, 7, 17]], [27, [2, 2, 13, 14]], [27, [2, 2, 13, 17]], [27, [2, 7, 13, 14]], [27, [2, 7, 13, 17]], [27, [7, 8, 14, 14]], [27, [7, 8, 14, 17]], [27, [14]], [27, [17]], [28, [0, 1, 2, 14]], [28, [0, 1, 7, 14]], [28, [0, 1, 13, 14]], [28, [0, 2, 2, 14]], [28, [0, 2, 7, 14]], [28, [0, 2, 8, 14]], [28, [0, 2, 13, 14]], [28, [0, 7, 8, 14]], [28, [0, 7, 13, 13]], [28, [0, 8, 13, 13]], [28, [0, 8, 13, 14]], [28, [1, 2, 7, 14]], [28, [1, 2, 8, 14]], [28, [1, 2, 13, 14]], [28, [2, 2, 7, 14]], [28, [2, 2, 13, 14]], [28, [2, 7, 13, 14]], [28, [7, 8, 13, 13]], [28, [7, 8, 13, 14]], [28, [14]], [29, [0, 1, 2, 13]], [29, [0, 1, 2, 17]], [29, [0, 1, 7, 13]], [29, [0, 1, 7, 17]], [29, [0, 1, 13, 13]], [29, [0, 1, 13, 17]], [29, [0, 2, 2, 13]], [29, [0, 2, 2, 17]], [29, [0, 2, 7, 13]], [29, [0, 2, 7, 17]], [29, [0, 2, 8, 13]], [29, [0, 2, 8, 17]], [29, [0, 2, 13, 13]], [29, [0, 2, 13, 17]], [29, [0, 7, 8, 13]], [29, [0, 7, 8, 17]], [29, [0, 7, 13, 13]], [29, [0, 7, 13, 14]], [29, [0, 7, 13, 17]], [29, [0, 7, 14, 17]], [29, [0, 8, 13, 14]], [29, [0, 8, 14, 17]], [29, [1, 2, 7, 13]], [29, [1, 2, 7, 17]], [29, [1, 2, 8, 13]], [29, [1, 2, 8, 17]], [29, [1, 2, 13, 13]], [29, [1, 2, 13, 17]], [29, [2, 2, 7, 13]], [29, [2, 2, 7, 17]], [29, [2, 2, 13, 13]], [29, [2, 2, 13, 17]], [29, [2, 7, 13, 13]], [29, [2, 7, 13, 17]], [29, [7, 8, 13, 14]], [29, [7, 8, 14, 17]], [29, [13]], [29, [17]], [30, [1, 1, 8, 22]], [30, [1, 1, 8, 23]], [30, [1, 1, 15, 22]], [30, [1, 1, 15, 23]], [31, [1, 1, 8, 22]], [31, [1, 1, 8, 23]], [31, [1, 1, 14, 22]], [31, [1, 1, 14, 23]], [32, [0]], [32, [0, 1, 1, 15]], [32, [0, 1, 1, 16]], [32, [0, 1, 1, 21]], [32, [0, 2, 2, 21]], [32, [0, 2, 7, 21]], [32, [0, 7, 15, 21]], [32, [0, 7, 16, 16]], [32, [1, 1, 2, 15]], [32, [1, 1, 2, 16]], [32, [1, 1, 2, 21]], [32, [1, 1, 7, 15]], [32, [1, 1, 7, 16]], [32, [1, 1, 7, 21]], [32, [1, 1, 7, 22]], [32, [1, 1, 7, 23]], [32, [1, 1, 8, 22]], [32, [1, 1, 8, 23]], [32, [1, 1, 15, 22]], [32, [1, 1, 15, 23]], [32, [1, 1, 16, 22]], [32, [1, 1, 16, 23]], [32, [1, 7, 15, 22]], [32, [1, 7, 15, 23]], [32, [1, 7, 16, 22]], [32, [1, 7, 16, 23]], [32, [1, 8, 15, 22]], [32, [1, 8, 15, 23]], [32, [1, 8, 16, 22]], [32, [1, 8, 16, 23]], [32, [2]], [32, [2, 2, 7, 21]], [32, [2, 2, 15, 21]], [32, [2, 2, 16, 16]], [32, [7]], [32, [22]], [32, [23]], [33, [0]], [33, [0, 1, 1, 15]], [33, [0, 1, 1, 16]], [33, [0, 1, 1, 20]], [33, [0, 2, 2, 20]], [33, [0, 2, 7, 20]], [33, [0, 7, 15, 16]], [33, [0, 7, 16, 16]], [33, [0, 7, 16, 20]], [33, [1, 1, 2, 15]], [33, [1, 1, 2, 16]], [33, [1, 1, 2, 20]], [33, [1, 1, 7, 15]], [33, [1, 1, 7, 16]], [33, [1, 1, 7, 20]], [33, [1, 1, 16, 22]], [33, [1, 1, 16, 23]], [33, [1, 1, 20, 22]], [33, [1, 1, 20, 23]], [33, [1, 7, 16, 22]], [33, [1, 7, 16, 23]], [33, [1, 7, 20, 22]], [33, [1, 7, 20, 23]], [33, [1, 8, 16, 22]], [33, [1, 8, 16, 23]], [33, [1, 8, 20, 22]], [33, [1, 8, 20, 23]], [33, [2]], [33, [2, 2, 7, 20]], [33, [2, 2, 15, 16]], [33, [2, 2, 16, 16]], [33, [2, 2, 16, 20]], [33, [7]], [34, [0]], [34, [0, 1, 1, 15]], [34, [0, 1, 1, 16]], [34, [0, 7, 15, 15]], [34, [1, 1, 2, 15]], [34, [1, 1, 2, 16]], [34, [1, 1, 7, 15]], [34, [1, 1, 7, 16]], [34, [1, 1, 7, 22]], [34, [1, 1, 7, 23]], [34, [1, 1, 8, 22]], [34, [1, 1, 8, 23]], [34, [2]], [34, [2, 2, 15, 15]], [34, [7]], [34, [22]], [34, [23]], [35, [0]], [35, [0, 1, 1, 15]], [35, [0, 1, 1, 16]], [35, [0, 7, 15, 15]], [35, [0, 7, 15, 16]], [35, [0, 7, 15, 20]], [35, [0, 7, 16, 20]], [35, [1, 1, 2, 15]], [35, [1, 1, 2, 16]], [35, [1, 1, 7, 15]], [35, [1, 1, 7, 16]], [35, [1, 1, 15, 22]], [35, [1, 1, 15, 23]], [35, [1, 1, 20, 22]], [35, [1, 1, 20, 23]], [35, [1, 7, 15, 22]], [35, [1, 7, 15, 23]], [35, [1, 7, 20, 22]], [35, [1, 7, 20, 23]], [35, [1, 8, 15, 22]], [35, [1, 8, 15, 23]], [35, [1, 8, 20, 22]], [35, [1, 8, 20, 23]], [35, [2]], [35, [2, 2, 15, 15]], [35, [2, 2, 15, 16]], [35, [2, 2, 15, 20]], [35, [2, 2, 16, 20]], [35, [7]], [36, [0, 1, 1, 7]], [36, [0, 1, 16, 20]], [36, [0, 1, 16, 21]], [36, [1]], [36, [1, 1, 2, 2]], [36, [1, 1, 7, 15]], [36, [1, 1, 7, 16]], [36, [1, 1, 8, 15]], [36, [1, 1, 8, 16]], [36, [1, 1, 15, 16]], [36, [1, 1, 15, 20]], [36, [1, 1, 16, 20]], [36, [1, 2, 16, 20]], [36, [1, 2, 16, 21]], [36, [1, 7, 15, 16]], [36, [1, 7, 15, 20]], [36, [1, 7, 16, 21]], [36, [1, 8, 15, 16]], [36, [1, 8, 15, 20]], [36, [1, 8, 16, 20]], [36, [7]], [36, [8]], [36, [15]], [36, [16]], [37, [0, 1, 1, 7]], [37, [0, 1, 1, 20]], [37, [0, 1, 1, 21]], [37, [0, 1, 7, 16]], [37, [0, 1, 7, 22]], [37, [0, 1, 20, 22]], [37, [0, 1, 21, 22]], [37, [0, 7, 16, 22]], [37, [1]], [37, [1, 1, 2, 2]], [37, [1, 1, 2, 20]], [37, [1, 1, 2, 21]], [37, [1, 1, 7, 15]], [37, [1, 1, 7, 16]], [37, [1, 1, 7, 20]], [37, [1, 1, 7, 21]], [37, [1, 1, 8, 15]], [37, [1, 1, 8, 16]], [37, [1, 1, 15, 16]], [37, [1, 1, 15, 20]], [37, [1, 1, 16, 20]], [37, [1, 2, 2, 16]], [37, [1, 2, 2, 22]], [37, [1, 2, 20, 22]], [37, [1, 2, 21, 22]], [37, [1, 7, 15, 16]], [37, [1, 7, 15, 20]], [37, [1, 7, 16, 20]], [37, [1, 7, 20, 22]], [37, [1, 7, 21, 22]], [37, [1, 8, 15, 16]], [37, [1, 8, 15, 20]], [37, [1, 8, 16, 20]], [37, [2, 2, 16, 22]], [37, [7]], [37, [8]], [37, [15]], [37, [16]], [38, [0, 1, 2, 13]], [38, [0, 1, 2, 14]], [38, [0, 1, 7, 13]], [38, [0, 1, 7, 14]], [38, [0, 1, 13, 13]], [38, [0, 1, 13, 14]], [38, [0, 2, 2, 13]], [38, [0, 2, 2, 14]], [38, [0, 2, 7, 13]], [38, [0, 2, 7, 14]], [38, [0, 2, 8, 13]], [38, [0, 2, 8, 14]], [38, [0, 2, 13, 13]], [38, [0, 2, 13, 14]], [38, [0, 7, 8, 13]], [38, [0, 7, 8, 14]], [38, [0, 7, 13, 13]], [38, [0, 7, 14, 14]], [38, [0, 8, 13, 14]], [38, [0, 8, 14, 14]], [38, [1, 2, 7, 13]], [38, [1, 2, 7, 14]], [38, [1, 2, 8, 13]], [38, [1, 2, 8, 14]], [38, [1, 2, 13, 13]], [38, [1, 2, 13, 14]], [38, [2, 2, 7, 13]], [38, [2, 2, 7, 14]], [38, [2, 2, 13, 13]], [38, [2, 2, 13, 14]], [38, [2, 7, 13, 13]], [38, [2, 7, 13, 14]], [38, [7, 8, 13, 14]], [38, [7, 8, 14, 14]], [38, [13]], [38, [14]], [39, [0, 1, 1, 20]], [39, [0, 2, 2, 20]], [39, [0, 2, 7, 20]], [39, [0, 7, 15, 15]], [39, [0, 7, 15, 20]], [39, [0, 7, 16, 16]], [39, [1, 1, 2, 20]], [39, [1, 1, 7, 20]], [39, [1, 1, 15, 22]], [39, [1, 1, 15, 23]], [39, [1, 1, 16, 22]], [39, [1, 1, 16, 23]], [39, [1, 7, 15, 22]], [39, [1, 7, 15, 23]], [39, [1, 7, 16, 22]], [39, [1, 7, 16, 23]], [39, [1, 8, 15, 22]], [39, [1, 8, 15, 23]], [39, [1, 8, 16, 22]], [39, [1, 8, 16, 23]], [39, [2, 2, 7, 20]], [39, [2, 2, 15, 15]], [39, [2, 2, 15, 20]], [39, [2, 2, 16, 16]], [40, [0, 0, 2, 22]], [40, [0, 0, 7, 22]], [40, [0, 0, 8, 22]], [40, [0, 0, 14, 22]], [40, [0, 1, 1, 7]], [40, [0, 1, 1, 20]], [40, [0, 1, 1, 21]], [40, [0, 1, 16, 20]], [40, [0, 1, 16, 21]], [40, [0, 7, 16, 16]], [40, [1, 1, 2, 2]], [40, [1, 1, 2, 20]], [40, [1, 1, 2, 21]], [40, [1, 1, 7, 20]], [40, [1, 1, 7, 21]], [40, [1, 2, 7, 22]], [40, [1, 2, 16, 20]], [40, [1, 2, 16, 21]], [40, [1, 7, 8, 22]], [40, [1, 7, 16, 20]], [40, [1, 7, 16, 21]], [40, [1, 8, 14, 22]], [40, [2, 2, 7, 22]], [40, [2, 2, 14, 22]], [40, [2, 2, 16, 16]], [40, [2, 7, 14, 22]], [40, [7, 8, 14, 22]], [40, [22]]]}

==> anc/controlled/identification_artifacts/pair_1_18_lower1.json <==
{"graph": {"n": 24, "edges": [[0, 4], [0, 5], [0, 6], [1, 5], [1, 6], [1, 7], [1, 8], [1, 13], [1, 14], [1, 18], [2, 7], [2, 8], [2, 9], [2, 10], [3, 9], [3, 10], [3, 11], [3, 12], [4, 11], [4, 12], [5, 6], [7, 14], [7, 15], [8, 19], [9, 10], [11, 12], [13, 17], [13, 18], [14, 18], [14, 19], [15, 19], [15, 20], [15, 21], [16, 20], [16, 21], [16, 22], [16, 23], [17, 22], [17, 23], [20, 21], [22, 23]]}, "coefficient_degree": 1, "kind": "f2-roots-obstruction-v1", "status": "OPEN", "values": [[], [0, 4, 4], [0, 5, 5], [0, 0, 6], [0, 1, 5], [0, 4, 11], [0, 4, 12], [0, 5, 6], [1, 5, 5], [1, 1, 6], [1, 7, 7], [1, 8, 8], [1, 1, 13], [1, 1, 14], [1, 18, 18], [1, 2, 7], [1, 2, 8], [1, 5, 6], [1, 7, 14], [1, 15, 15], [1, 19, 19], [1, 13, 18], [1, 14, 18], [1, 14, 19], [1, 20, 20], [1, 21, 21], [1, 16, 20], [1, 16, 21], [2, 7, 7], [2, 8, 8], [2, 9, 9], [2, 2, 10], [2, 3, 9], [2, 7, 14], [2, 15, 15], [2, 19, 19], [2, 9, 10], [2, 14, 19], [2, 20, 20], [2, 21, 21], [2, 16, 20], [2, 16, 21], [3, 9, 9], [3, 3, 10], [3, 11, 11], [3, 3, 12], [3, 4, 11], [3, 9, 10], [3, 11, 12], [4, 11, 11], [4, 4, 12], [4, 11, 12], [5, 6, 6], [4, 4, 6], [6, 7, 7], [6, 8, 8], [6, 13, 13], [6, 14, 14], [6, 18, 18], [2, 6, 7], [2, 6, 8], [4, 6, 11], [4, 6, 12], [6, 15, 15], [6, 19, 19], [6, 17, 17], [6, 20, 20], [6, 21, 21], [6, 16, 20], [6, 16, 21], [6, 17, 22], [6, 17, 23], [7, 14, 14], [7, 15, 15], [7, 14, 18], [7, 14, 19], [7, 15, 19], [7, 20, 20], [7, 21, 21], [7, 16, 20], [7, 16, 21], [8, 19, 19], [8, 14, 19], [8, 15, 19], [9, 10, 10], [1, 7, 10], [7, 7, 10], [1, 8, 10], [8, 8, 10], [10, 11, 11], [10, 12, 12], [4, 10, 11], [4, 10, 12], [7, 10, 14], [10, 15, 15], [10, 19, 19], [10, 14, 19], [10, 20, 20], [10, 21, 21], [10, 16, 20], [10, 16, 21], [0, 0, 11], [5, 5, 11], [6, 6, 11], [1, 5, 11], [1, 6, 11], [11, 12, 12], [2, 9, 12], [9, 9, 12], [2, 10, 12], [10, 10, 12], [0, 5, 13], [5, 5, 13], [0, 6, 13], [6, 6, 13], [7, 7, 13], [8, 8, 13], [13, 14, 14], [2, 7, 13], [2, 8, 13], [13, 15, 15], [13, 19, 19], [13, 17, 17], [13, 13, 18], [13, 14, 18], [13, 20, 20], [13, 21, 21], [13, 16, 20], [13, 16, 21], [13, 17, 22], [13, 17, 23], [0, 5, 14], [5, 5, 14], [0, 6, 14], [6, 6, 14], [8, 8, 14], [13, 13, 14], [2, 2, 14], [9, 9, 14], [10, 10, 14], [3, 9, 14], [3, 10, 14], [14, 17, 17], [14, 14, 18], [14, 14, 19], [14, 17, 22], [14, 17, 23], [1, 8, 15], [8, 8, 15], [2, 8, 15], [15, 15, 19], [15, 20, 20], [15, 15, 21], [15, 16, 20], [15, 20, 21], [16, 20, 20], [16, 16, 21], [16, 22, 22], [16, 16, 23], [16, 17, 22], [16, 20, 21], [16, 22, 23], [17, 22, 22], [17, 17, 23], [17, 22, 23], [17, 17, 18], [14, 18, 19], [17, 18, 22], [17, 18, 23], [19, 20, 20], [19, 21, 21], [16, 19, 20], [16, 19, 21], [20, 21, 21], [1, 7, 21], [7, 7, 21], [2, 7, 21], [7, 14, 21], [8, 19, 21], [19, 19, 21], [14, 19, 21], [21, 22, 22], [21, 23, 23], [17, 21, 22], [17, 21, 23], [1, 13, 22], [13, 13, 22], [13, 18, 22], [22, 23, 23], [15, 20, 23], [20, 20, 23], [15, 21, 23], [21, 21, 23]], "stats": {"rows": 984, "rank": 933, "columns": 1360, "seconds": 0.016392200021073222, "solver": "sparse rows and derivation DAG"}}

==> anc/controlled/identification_artifacts/pair_1_18_upper.json <==
{"kind": "f2-roots-refutation-v1", "graph": {"n": 24, "edges": [[0, 4], [0, 5], [0, 6], [1, 5], [1, 6], [1, 7], [1, 8], [1, 13], [1, 14], [1, 18], [2, 7], [2, 8], [2, 9], [2, 10], [3, 9], [3, 10], [3, 11], [3, 12], [4, 11], [4, 12], [5, 6], [7, 14], [7, 15], [8, 19], [9, 10], [11, 12], [13, 17], [13, 18], [14, 18], [14, 19], [15, 19], [15, 20], [15, 21], [16, 20], [16, 21], [16, 22], [16, 23], [17, 22], [17, 23], [20, 21], [22, 23]]}, "coefficient_degree": 4, "terms": [[0, [0, 0, 11, 15]], [0, [0, 0, 12, 15]], [1, [0, 0, 1, 1]], [1, [0, 0, 2, 2]], [1, [0, 0, 2, 14]], [1, [0, 0, 7, 15]], [1, [0, 0, 13, 15]], [1, [0, 0, 14, 22]], [1, [0, 0, 14, 23]], [1, [0, 0, 16, 22]], [1, [0, 0, 16, 23]], [1, [0, 1, 1, 2]], [1, [0, 1, 1, 15]], [1, [0, 1, 1, 22]], [1, [0, 1, 1, 23]], [1, [1, 1, 2, 2]], [1, [1, 1, 2, 15]], [1, [1, 1, 2, 22]], [1, [1, 1, 2, 23]], [1, [7]], [1, [13]], [2, [0, 0, 1, 1]], [2, [0, 0, 1, 2]], [2, [0, 0, 1, 5]], [2, [0, 0, 1, 7]], [2, [0, 0, 1, 13]], [2, [0, 0, 1, 15]], [2, [0, 0, 1, 22]], [2, [0, 0, 1, 23]], [2, [0, 0, 2, 5]], [2, [0, 0, 5, 7]], [2, [0, 0, 5, 13]], [2, [0, 0, 5, 15]], [2, [0, 0, 5, 22]], [2, [0, 0, 5, 23]], [2, [0, 1, 1, 2]], [2, [0, 1, 1, 15]], [2, [0, 1, 1, 22]], [2, [0, 1, 1, 23]], [2, [0, 1, 2, 5]], [2, [0, 1, 2, 14]], [2, [0, 1, 2, 15]], [2, [0, 1, 2, 22]], [2, [0, 1, 2, 23]], [2, [0, 1, 5, 15]], [2, [0, 1, 5, 22]], [2, [0, 1, 5, 23]], [2, [0, 1, 7, 15]], [2, [0, 1, 13, 15]], [2, [0, 1, 14, 22]], [2, [0, 1, 14, 23]], [2, [0, 1, 16, 22]], [2, [0, 1, 16, 23]], [2, [0, 2, 5, 14]], [2, [0, 2, 5, 15]], [2, [0, 2, 5, 22]], [2, [0, 2, 5, 23]], [2, [0, 5, 7, 15]], [2, [0, 5, 13, 15]], [2, [0, 5, 14, 22]], [2, [0, 5, 14, 23]], [2, [0, 5, 16, 22]], [2, [0, 5, 16, 23]], [2, [1]], [2, [1, 1, 2, 2]], [2, [1, 1, 2, 15]], [2, [1, 1, 2, 22]], [2, [1, 1, 2, 23]], [2, [1, 2, 2, 5]], [2, [1, 2, 5, 15]], [2, [1, 2, 5, 22]], [2, [1, 2, 5, 23]], [2, [5]], [3, [0]], [3, [0, 0, 1, 7]], [3, [0, 0, 1, 13]], [3, [0, 0, 2, 2]], [3, [0, 0, 2, 15]], [3, [0, 0, 2, 22]], [3, [0, 0, 2, 23]], [3, [0, 1, 2, 2]], [3, [0, 1, 2, 14]], [3, [0, 1, 7, 15]], [3, [0, 1, 13, 15]], [3, [0, 1, 14, 22]], [3, [0, 1, 14, 23]], [3, [0, 1, 16, 22]], [3, [0, 1, 16, 23]], [3, [2]], [3, [15]], [3, [22]], [3, [23]], [4, [0]], [4, [0, 0, 1, 2]], [4, [0, 0, 1, 5]], [4, [0, 0, 1, 15]], [4, [0, 0, 1, 22]], [4, [0, 0, 1, 23]], [4, [0, 0, 2, 5]], [4, [0, 0, 2, 14]], [4, [0, 0, 2, 15]], [4, [0, 0, 2, 22]], [4, [0, 0, 2, 23]], [4, [0, 0, 5, 7]], [4, [0, 0, 5, 13]], [4, [0, 0, 5, 15]], [4, [0, 0, 5, 22]], [4, [0, 0, 5, 23]], [4, [0, 0, 7, 15]], [4, [0, 0, 13, 15]], [4, [0, 0, 14, 22]], [4, [0, 0, 14, 23]], [4, [0, 0, 16, 22]], [4, [0, 0, 16, 23]], [4, [0, 1, 2, 2]], [4, [0, 1, 2, 5]], [4, [0, 1, 2, 15]], [4, [0, 1, 2, 22]], [4, [0, 1, 2, 23]], [4, [0, 1, 5, 15]], [4, [0, 1, 5, 22]], [4, [0, 1, 5, 23]], [4, [0, 2, 5, 14]], [4, [0, 2, 5, 15]], [4, [0, 2, 5, 22]], [4, [0, 2, 5, 23]], [4, [0, 5, 7, 15]], [4, [0, 5, 13, 15]], [4, [0, 5, 14, 22]], [4, [0, 5, 14, 23]], [4, [0, 5, 16, 22]], [4, [0, 5, 16, 23]], [4, [1]], [4, [1, 2, 2, 5]], [4, [1, 2, 5, 15]], [4, [1, 2, 5, 22]], [4, [1, 2, 5, 23]], [4, [2]], [4, [5]], [4, [7]], [4, [13]], [4, [15]], [4, [22]], [4, [23]], [5, [0, 0, 1, 1]], [5, [0, 0, 1, 14]], [5, [0, 0, 2, 14]], [5, [0, 0, 14, 15]], [5, [0, 1, 1, 2]], [5, [0, 1, 1, 8]], [5, [0, 1, 2, 2]], [5, [0, 1, 14, 22]], [5, [0, 1, 14, 23]], [5, [0, 2, 2, 8]], [5, [0, 2, 2, 15]], [5, [1, 1, 2, 22]], [5, [1, 1, 2, 23]], [5, [1, 1, 8, 22]], [5, [1, 1, 8, 23]], [5, [1, 2, 8, 22]], [5, [1, 2, 8, 23]], [5, [1, 2, 14, 15]], [5, [1, 2, 14, 22]], [5, [1, 2, 14, 23]], [5, [1, 2, 16, 22]], [5, [1, 2, 16, 23]], [5, [1, 14, 15, 22]], [5, [1, 14, 15, 23]], [5, [1, 15, 16, 22]], [5, [1, 15, 16, 23]], [5, [2]], [5, [2, 14, 15, 22]], [5, [2, 14, 15, 23]], [5, [2, 15, 16, 22]], [5, [2, 15, 16, 23]], [5, [22]], [5, [23]], [6, [0, 1, 1, 7]], [6, [0, 1, 1, 14]], [6, [0, 1, 2, 7]], [6, [0, 1, 2, 15]], [6, [0, 1, 7, 15]], [6, [0, 2, 2, 14]], [6, [0, 2, 2, 15]], [6, [0, 2, 7, 15]], [6, [1, 1, 7, 22]], [6, [1, 1, 7, 23]], [6, [1, 1, 14, 22]], [6, [1, 1, 14, 23]], [6, [1, 2, 14, 22]], [6, [1, 2, 14, 23]], [6, [1, 2, 15, 22]], [6, [1, 2, 15, 23]], [6, [1, 7, 15, 22]], [6, [1, 7, 15, 23]], [7, [0, 0, 1, 1]], [7, [0, 0, 1, 14]], [7, [0, 0, 1, 15]], [7, [0, 0, 14, 15]], [7, [0, 0, 14, 22]], [7, [0, 0, 14, 23]], [7, [0, 0, 16, 22]], [7, [0, 0, 16, 23]], [7, [0, 1, 14, 22]], [7, [0, 1, 14, 23]], [7, [0, 1, 16, 22]], [7, [0, 1, 16, 23]], [7, [1]], [7, [1, 1, 2, 2]], [7, [1, 1, 2, 15]], [7, [1, 2, 2, 14]], [7, [1, 2, 14, 15]], [7, [1, 14, 15, 22]], [7, [1, 14, 15, 23]], [7, [1, 15, 16, 22]], [7, [1, 15, 16, 23]], [7, [2, 2, 14, 22]], [7, [2, 2, 14, 23]], [7, [2, 2, 16, 22]], [7, [2, 2, 16, 23]], [7, [2, 14, 15, 22]], [7, [2, 14, 15, 23]], [7, [2, 15, 16, 22]], [7, [2, 15, 16, 23]], [7, [14]], [8, [0]], [8, [0, 0, 1, 1]], [8, [0, 0, 1, 7]], [8, [0, 0, 1, 13]], [8, [0, 0, 1, 15]], [8, [0, 0, 1, 22]], [8, [0, 0, 1, 23]], [8, [0, 0, 2, 7]], [8, [0, 0, 7, 15]], [8, [0, 0, 13, 15]], [8, [0, 0, 13, 22]], [8, [0, 0, 13, 23]], [8, [0, 1, 1, 7]], [8, [0, 1, 1, 8]], [8, [0, 1, 1, 22]], [8, [0, 1, 1, 23]], [8, [0, 1, 2, 2]], [8, [0, 1, 7, 22]], [8, [0, 1, 7, 23]], [8, [0, 1, 13, 22]], [8, [0, 1, 13, 23]], [8, [0, 2, 2, 7]], [8, [0, 2, 2, 8]], [8, [1, 1, 2, 2]], [8, [1, 1, 2, 15]], [8, [1, 1, 8, 22]], [8, [1, 1, 8, 23]], [8, [1, 1, 15, 22]], [8, [1, 1, 15, 23]], [8, [1, 2, 2, 13]], [8, [1, 2, 2, 22]], [8, [1, 2, 2, 23]], [8, [1, 2, 7, 15]], [8, [1, 2, 8, 22]], [8, [1, 2, 8, 23]], [8, [1, 2, 13, 15]], [8, [1, 2, 15, 22]], [8, [1, 2, 15, 23]], [8, [1, 7, 15, 22]], [8, [1, 7, 15, 23]], [8, [1, 13, 15, 22]], [8, [1, 13, 15, 23]], [8, [2]], [8, [2, 2, 13, 22]], [8, [2, 2, 13, 23]], [8, [2, 7, 15, 22]], [8, [2, 7, 15, 23]], [8, [2, 13, 15, 22]], [8, [2, 13, 15, 23]], [8, [7]], [8, [13]], [9, [0, 0, 1, 13]], [9, [0, 0, 1, 14]], [9, [0, 0, 13, 15]], [9, [0, 0, 13, 22]], [9, [0, 0, 13, 23]], [9, [0, 0, 14, 15]], [9, [0, 0, 14, 22]], [9, [0, 0, 14, 23]], [9, [0, 1, 13, 22]], [9, [0, 1, 13, 23]], [9, [0, 1, 14, 22]], [9, [0, 1, 14, 23]], [9, [1, 2, 2, 13]], [9, [1, 2, 2, 14]], [9, [1, 2, 13, 15]], [9, [1, 2, 14, 15]], [9, [1, 13, 15, 22]], [9, [1, 13, 15, 23]], [9, [1, 14, 15, 22]], [9, [1, 14, 15, 23]], [9, [2, 2, 13, 22]], [9, [2, 2, 13, 23]], [9, [2, 2, 14, 22]], [9, [2, 2, 14, 23]], [9, [2, 13, 15, 22]], [9, [2, 13, 15, 23]], [9, [2, 14, 15, 22]], [9, [2, 14, 15, 23]], [9, [13]], [9, [14]], [10, [0, 0, 1, 1]], [10, [0, 1, 1, 2]], [10, [0, 1, 1, 15]], [10, [1]], [10, [1, 1, 2, 22]], [10, [1, 1, 2, 23]], [10, [1, 1, 14, 22]], [10, [1, 1, 14, 23]], [10, [1, 1, 15, 22]], [10, [1, 1, 15, 23]], [10, [1, 1, 16, 22]], [10, [1, 1, 16, 23]], [10, [1, 2, 15, 22]], [10, [1, 2, 15, 23]], [10, [14]], [10, [22]], [10, [23]], [11, [0, 1, 1, 7]], [11, [0, 1, 1, 15]], [11, [0, 1, 2, 7]], [11, [0, 1, 2, 15]], [11, [0, 1, 7, 15]], [11, [0, 2, 7, 15]], [11, [1, 1, 7, 22]], [11, [1, 1, 7, 23]], [11, [1, 1, 15, 22]], [11, [1, 1, 15, 23]], [11, [1, 7, 15, 22]], [11, [1, 7, 15, 23]], [12, [0, 3, 3, 15]], [12, [2, 2, 11, 15]], [12, [2, 2, 12, 15]], [13, [0, 2, 3, 15]], [13, [0, 2, 9, 15]], [13, [0, 3, 3, 15]], [13, [0, 3, 9, 15]], [13, [2, 3, 11, 15]], [13, [2, 3, 12, 15]], [13, [2, 9, 11, 15]], [13, [2, 9, 12, 15]], [14, [0, 2, 2, 15]], [14, [2, 3, 11, 15]], [14, [2, 3, 12, 15]], [15, [0, 2, 2, 15]], [15, [0, 2, 3, 15]], [15, [0, 2, 9, 15]], [15, [0, 3, 9, 15]], [15, [2, 2, 11, 15]], [15, [2, 2, 12, 15]], [15, [2, 9, 11, 15]], [15, [2, 9, 12, 15]], [16, [0, 0, 3, 15]], [16, [0, 0, 4, 15]], [16, [0, 0, 12, 15]], [16, [0, 3, 12, 15]], [16, [2, 2, 12, 15]], [16, [15]], [17, [0, 0, 3, 15]], [17, [0, 0, 4, 15]], [17, [0, 0, 11, 15]], [17, [0, 3, 11, 15]], [17, [2, 2, 11, 15]], [17, [15]], [18, [0, 0, 3, 15]], [18, [0, 0, 4, 15]], [18, [15]], [19, [0, 0, 3, 15]], [19, [0, 0, 4, 15]], [19, [15]], [20, [0]], [20, [0, 0, 1, 1]], [20, [0, 0, 1, 7]], [20, [0, 0, 1, 13]], [20, [0, 0, 2, 14]], [20, [0, 0, 2, 15]], [20, [0, 0, 2, 22]], [20, [0, 0, 2, 23]], [20, [0, 0, 7, 15]], [20, [0, 0, 13, 15]], [20, [0, 0, 14, 22]], [20, [0, 0, 14, 23]], [20, [0, 0, 16, 22]], [20, [0, 0, 16, 23]], [20, [0, 1, 1, 2]], [20, [0, 1, 1, 15]], [20, [0, 1, 1, 22]], [20, [0, 1, 1, 23]], [20, [0, 1, 2, 2]], [20, [0, 1, 2, 14]], [20, [0, 1, 7, 15]], [20, [0, 1, 13, 15]], [20, [0, 1, 14, 22]], [20, [0, 1, 14, 23]], [20, [0, 1, 16, 22]], [20, [0, 1, 16, 23]], [20, [1, 1, 2, 2]], [20, [1, 1, 2, 15]], [20, [1, 1, 2, 22]], [20, [1, 1, 2, 23]], [20, [2]], [20, [7]], [20, [13]], [20, [15]], [20, [22]], [20, [23]], [21, [0]], [21, [0, 0, 1, 7]], [21, [0, 0, 2, 7]], [21, [0, 0, 7, 15]], [21, [0, 1, 1, 7]], [21, [0, 1, 1, 15]], [21, [0, 1, 2, 2]], [21, [0, 1, 7, 22]], [21, [0, 1, 7, 23]], [21, [0, 2, 2, 7]], [21, [0, 2, 2, 15]], [21, [1]], [21, [1, 1, 15, 22]], [21, [1, 1, 15, 23]], [21, [1, 2, 7, 15]], [21, [1, 2, 15, 22]], [21, [1, 2, 15, 23]], [21, [1, 7, 15, 22]], [21, [1, 7, 15, 23]], [21, [2]], [21, [2, 7, 15, 22]], [21, [2, 7, 15, 23]], [21, [7]], [22, [0, 1, 1, 8]], [22, [0, 1, 1, 14]], [22, [0, 2, 2, 8]], [22, [0, 2, 2, 14]], [22, [0, 13, 13, 22]], [22, [0, 13, 13, 23]], [22, [0, 13, 16, 22]], [22, [0, 13, 16, 23]], [22, [1, 1, 8, 22]], [22, [1, 1, 8, 23]], [22, [1, 1, 14, 22]], [22, [1, 1, 14, 23]], [22, [1, 1, 16, 22]], [22, [1, 1, 16, 23]], [22, [1, 2, 8, 22]], [22, [1, 2, 8, 23]], [22, [1, 2, 14, 22]], [22, [1, 2, 14, 23]], [22, [1, 2, 16, 22]], [22, [1, 2, 16, 23]], [22, [1, 7, 16, 22]], [22, [1, 7, 16, 23]], [22, [2, 7, 16, 22]], [22, [2, 7, 16, 23]], [23, [0, 1, 1, 14]], [23, [0, 1, 1, 15]], [23, [0, 2, 2, 14]], [23, [0, 2, 2, 15]], [23, [1, 1, 14, 22]], [23, [1, 1, 14, 23]], [23, [1, 1, 15, 22]], [23, [1, 1, 15, 23]], [23, [1, 2, 14, 22]], [23, [1, 2, 14, 23]], [23, [1, 2, 15, 22]], [23, [1, 2, 15, 23]], [24, [0, 2, 2, 15]], [24, [0, 3, 3, 15]], [24, [2, 2, 11, 15]], [24, [2, 2, 12, 15]], [24, [2, 3, 11, 15]], [24, [2, 3, 12, 15]], [25, [0, 0, 11, 15]], [25, [0, 3, 11, 15]], [25, [2, 2, 11, 15]], [26, [0, 0, 1, 22]], [26, [0, 0, 1, 23]], [26, [0, 0, 13, 22]], [26, [0, 0, 13, 23]], [26, [0, 1, 1, 22]], [26, [0, 1, 1, 23]], [26, [0, 1, 13, 22]], [26, [0, 1, 13, 23]], [26, [0, 7, 7, 22]], [26, [0, 7, 7, 23]], [26, [0, 7, 15, 22]], [26, [0, 7, 15, 23]], [26, [0, 15, 15, 22]], [26, [0, 15, 15, 23]], [26, [1, 1, 15, 22]], [26, [1, 1, 15, 23]], [26, [1, 2, 2, 22]], [26, [1, 2, 2, 23]], [26, [1, 2, 15, 22]], [26, [1, 2, 15, 23]], [26, [1, 13, 15, 22]], [26, [1, 13, 15, 23]], [26, [2, 2, 13, 22]], [26, [2, 2, 13, 23]], [26, [2, 13, 15, 22]], [26, [2, 13, 15, 23]], [27, [0, 0, 1, 1]], [27, [0, 0, 1, 14]], [27, [0, 0, 1, 15]], [27, [0, 0, 1, 22]], [27, [0, 0, 1, 23]], [27, [0, 0, 14, 15]], [27, [0, 0, 14, 22]], [27, [0, 0, 14, 23]], [27, [0, 1, 1, 22]], [27, [0, 1, 1, 23]], [27, [0, 1, 14, 22]], [27, [0, 1, 14, 23]], [27, [1]], [27, [1, 1, 2, 2]], [27, [1, 1, 2, 15]], [27, [1, 1, 15, 22]], [27, [1, 1, 15, 23]], [27, [1, 2, 2, 14]], [27, [1, 2, 2, 22]], [27, [1, 2, 2, 23]], [27, [1, 2, 14, 15]], [27, [1, 2, 15, 22]], [27, [1, 2, 15, 23]], [27, [1, 14, 15, 22]], [27, [1, 14, 15, 23]], [27, [2, 2, 14, 22]], [27, [2, 2, 14, 23]], [27, [2, 14, 15, 22]], [27, [2, 14, 15, 23]], [27, [14]], [28, [0, 0, 1, 1]], [28, [0, 0, 1, 13]], [28, [0, 0, 1, 15]], [28, [0, 0, 1, 22]], [28, [0, 0, 1, 23]], [28, [0, 0, 13, 15]], [28, [0, 0, 13, 22]], [28, [0, 0, 13, 23]], [28, [0, 1, 1, 22]], [28, [0, 1, 1, 23]], [28, [0, 1, 13, 22]], [28, [0, 1, 13, 23]], [28, [1]], [28, [1, 1, 2, 2]], [28, [1, 1, 2, 15]], [28, [1, 1, 15, 22]], [28, [1, 1, 15, 23]], [28, [1, 2, 2, 13]], [28, [1, 2, 2, 22]], [28, [1, 2, 2, 23]], [28, [1, 2, 13, 15]], [28, [1, 2, 15, 22]], [28, [1, 2, 15, 23]], [28, [1, 13, 15, 22]], [28, [1, 13, 15, 23]], [28, [2, 2, 13, 22]], [28, [2, 2, 13, 23]], [28, [2, 13, 15, 22]], [28, [2, 13, 15, 23]], [28, [13]], [29, [0, 1, 1, 8]], [29, [0, 1, 1, 15]], [29, [0, 2, 2, 8]], [29, [0, 2, 2, 15]], [29, [1, 1, 8, 22]], [29, [1, 1, 8, 23]], [29, [1, 1, 15, 22]], [29, [1, 1, 15, 23]], [29, [1, 2, 8, 22]], [29, [1, 2, 8, 23]], [29, [1, 2, 15, 22]], [29, [1, 2, 15, 23]], [30, [0, 1, 1, 8]], [30, [0, 1, 1, 14]], [30, [0, 2, 2, 8]], [30, [0, 2, 2, 14]], [30, [1, 1, 8, 22]], [30, [1, 1, 8, 23]], [30, [1, 1, 14, 22]], [30, [1, 1, 14, 23]], [30, [1, 2, 8, 22]], [30, [1, 2, 8, 23]], [30, [1, 2, 14, 22]], [30, [1, 2, 14, 23]], [31, [0, 0, 16, 16]], [31, [0, 2, 16, 16]], [31, [0, 7, 16, 16]], [31, [0, 15, 15, 22]], [31, [0, 15, 15, 23]], [31, [1, 1, 15, 22]], [31, [1, 1, 15, 23]], [31, [1, 2, 15, 22]], [31, [1, 2, 15, 23]], [31, [1, 7, 15, 22]], [31, [1, 7, 15, 23]], [31, [2, 2, 16, 16]], [31, [2, 7, 15, 22]], [31, [2, 7, 15, 23]], [32, [0, 0, 15, 16]], [32, [0, 0, 15, 20]], [32, [0, 0, 16, 16]], [32, [0, 0, 16, 20]], [32, [0, 2, 15, 16]], [32, [0, 2, 15, 20]], [32, [0, 2, 16, 16]], [32, [0, 2, 16, 20]], [32, [0, 7, 15, 16]], [32, [0, 7, 15, 20]], [32, [0, 7, 16, 16]], [32, [0, 7, 16, 20]], [32, [0, 15, 16, 22]], [32, [0, 15, 16, 23]], [32, [0, 15, 20, 22]], [32, [0, 15, 20, 23]], [32, [1, 1, 16, 22]], [32, [1, 1, 16, 23]], [32, [1, 1, 20, 22]], [32, [1, 1, 20, 23]], [32, [1, 2, 16, 22]], [32, [1, 2, 16, 23]], [32, [1, 2, 20, 22]], [32, [1, 2, 20, 23]], [32, [1, 7, 16, 22]], [32, [1, 7, 16, 23]], [32, [1, 7, 20, 22]], [32, [1, 7, 20, 23]], [32, [2, 2, 15, 16]], [32, [2, 2, 15, 20]], [32, [2, 2, 16, 16]], [32, [2, 2, 16, 20]], [32, [2, 7, 16, 22]], [32, [2, 7, 16, 23]], [32, [2, 7, 20, 22]], [32, [2, 7, 20, 23]], [33, [0, 0, 15, 15]], [33, [0, 2, 15, 15]], [33, [0, 7, 15, 15]], [33, [0, 15, 16, 22]], [33, [0, 15, 16, 23]], [33, [1, 1, 16, 22]], [33, [1, 1, 16, 23]], [33, [1, 2, 16, 22]], [33, [1, 2, 16, 23]], [33, [1, 7, 16, 22]], [33, [1, 7, 16, 23]], [33, [2, 2, 15, 15]], [33, [2, 7, 16, 22]], [33, [2, 7, 16, 23]], [34, [0, 0, 15, 15]], [34, [0, 0, 15, 16]], [34, [0, 0, 15, 20]], [34, [0, 0, 16, 20]], [34, [0, 2, 15, 15]], [34, [0, 2, 15, 16]], [34, [0, 2, 15, 20]], [34, [0, 2, 16, 20]], [34, [0, 7, 15, 15]], [34, [0, 7, 15, 16]], [34, [0, 7, 15, 20]], [34, [0, 7, 16, 20]], [34, [0, 15, 15, 22]], [34, [0, 15, 15, 23]], [34, [0, 15, 20, 22]], [34, [0, 15, 20, 23]], [34, [1, 1, 15, 22]], [34, [1, 1, 15, 23]], [34, [1, 1, 20, 22]], [34, [1, 1, 20, 23]], [34, [1, 2, 15, 22]], [34, [1, 2, 15, 23]], [34, [1, 2, 20, 22]], [34, [1, 2, 20, 23]], [34, [1, 7, 15, 22]], [34, [1, 7, 15, 23]], [34, [1, 7, 20, 22]], [34, [1, 7, 20, 23]], [34, [2, 2, 15, 15]], [34, [2, 2, 15, 16]], [34, [2, 2, 15, 20]], [34, [2, 2, 16, 20]], [34, [2, 7, 15, 22]], [34, [2, 7, 15, 23]], [34, [2, 7, 20, 22]], [34, [2, 7, 20, 23]], [35, [0, 0, 1, 13]], [35, [0, 0, 1, 16]], [35, [0, 0, 1, 17]], [35, [0, 0, 1, 23]], [35, [0, 0, 13, 13]], [35, [0, 0, 13, 16]], [35, [0, 0, 13, 17]], [35, [0, 0, 13, 23]], [35, [0, 0, 16, 23]], [35, [0, 1, 1, 13]], [35, [0, 1, 1, 16]], [35, [0, 1, 1, 17]], [35, [0, 1, 1, 23]], [35, [0, 1, 13, 13]], [35, [0, 1, 13, 16]], [35, [0, 1, 13, 17]], [35, [0, 1, 13, 23]], [35, [0, 2, 16, 23]], [35, [0, 7, 7, 13]], [35, [0, 7, 7, 16]], [35, [0, 7, 7, 17]], [35, [0, 7, 7, 23]], [35, [0, 7, 13, 15]], [35, [0, 7, 15, 16]], [35, [0, 7, 15, 17]], [35, [0, 7, 15, 23]], [35, [0, 7, 16, 23]], [35, [0, 13, 15, 15]], [35, [0, 15, 15, 16]], [35, [0, 15, 15, 17]], [35, [1, 1, 13, 15]], [35, [1, 1, 15, 16]], [35, [1, 1, 15, 17]], [35, [1, 2, 2, 13]], [35, [1, 2, 2, 16]], [35, [1, 2, 2, 17]], [35, [1, 2, 2, 23]], [35, [1, 2, 13, 15]], [35, [1, 2, 15, 16]], [35, [1, 2, 15, 17]], [35, [1, 7, 15, 23]], [35, [1, 13, 13, 15]], [35, [1, 13, 15, 16]], [35, [1, 13, 15, 17]], [35, [1, 13, 15, 23]], [35, [2, 2, 13, 13]], [35, [2, 2, 13, 16]], [35, [2, 2, 13, 17]], [35, [2, 2, 13, 23]], [35, [2, 2, 16, 23]], [35, [2, 7, 15, 23]], [35, [2, 13, 13, 15]], [35, [2, 13, 15, 16]], [35, [2, 13, 15, 17]], [35, [2, 13, 15, 23]], [36, [0, 0, 1, 13]], [36, [0, 0, 1, 16]], [36, [0, 0, 1, 17]], [36, [0, 0, 1, 22]], [36, [0, 0, 13, 13]], [36, [0, 0, 13, 16]], [36, [0, 0, 13, 17]], [36, [0, 0, 13, 22]], [36, [0, 0, 16, 22]], [36, [0, 1, 1, 13]], [36, [0, 1, 1, 16]], [36, [0, 1, 1, 17]], [36, [0, 1, 1, 22]], [36, [0, 1, 13, 13]], [36, [0, 1, 13, 16]], [36, [0, 1, 13, 17]], [36, [0, 1, 13, 22]], [36, [0, 2, 16, 22]], [36, [0, 7, 7, 13]], [36, [0, 7, 7, 16]], [36, [0, 7, 7, 17]], [36, [0, 7, 7, 22]], [36, [0, 7, 13, 15]], [36, [0, 7, 15, 16]], [36, [0, 7, 15, 17]], [36, [0, 7, 15, 22]], [36, [0, 7, 16, 22]], [36, [0, 13, 15, 15]], [36, [0, 15, 15, 16]], [36, [0, 15, 15, 17]], [36, [1, 1, 13, 15]], [36, [1, 1, 15, 16]], [36, [1, 1, 15, 17]], [36, [1, 2, 2, 13]], [36, [1, 2, 2, 16]], [36, [1, 2, 2, 17]], [36, [1, 2, 2, 22]], [36, [1, 2, 13, 15]], [36, [1, 2, 15, 16]], [36, [1, 2, 15, 17]], [36, [1, 7, 15, 22]], [36, [1, 13, 13, 15]], [36, [1, 13, 15, 16]], [36, [1, 13, 15, 17]], [36, [1, 13, 15, 22]], [36, [2, 2, 13, 13]], [36, [2, 2, 13, 16]], [36, [2, 2, 13, 17]], [36, [2, 2, 13, 22]], [36, [2, 2, 16, 22]], [36, [2, 7, 15, 22]], [36, [2, 13, 13, 15]], [36, [2, 13, 15, 16]], [36, [2, 13, 15, 17]], [36, [2, 13, 15, 22]], [37, [0, 0, 1, 13]], [37, [0, 0, 1, 16]], [37, [0, 0, 1, 17]], [37, [0, 0, 13, 13]], [37, [0, 0, 13, 16]], [37, [0, 0, 13, 17]], [37, [0, 1, 1, 13]], [37, [0, 1, 1, 16]], [37, [0, 1, 1, 17]], [37, [0, 1, 13, 13]], [37, [0, 1, 13, 16]], [37, [0, 1, 13, 17]], [37, [0, 7, 7, 13]], [37, [0, 7, 7, 16]], [37, [0, 7, 7, 17]], [37, [0, 7, 13, 15]], [37, [0, 7, 15, 16]], [37, [0, 7, 15, 17]], [37, [0, 13, 15, 15]], [37, [0, 15, 15, 16]], [37, [0, 15, 15, 17]], [37, [1, 1, 13, 15]], [37, [1, 1, 15, 16]], [37, [1, 1, 15, 17]], [37, [1, 2, 2, 13]], [37, [1, 2, 2, 16]], [37, [1, 2, 2, 17]], [37, [1, 2, 13, 15]], [37, [1, 2, 15, 16]], [37, [1, 2, 15, 17]], [37, [1, 13, 13, 15]], [37, [1, 13, 15, 16]], [37, [1, 13, 15, 17]], [37, [2, 2, 13, 13]], [37, [2, 2, 13, 16]], [37, [2, 2, 13, 17]], [37, [2, 13, 13, 15]], [37, [2, 13, 15, 16]], [37, [2, 13, 15, 17]], [38, [0, 0, 1, 13]], [38, [0, 0, 1, 16]], [38, [0, 0, 1, 17]], [38, [0, 0, 13, 13]], [38, [0, 0, 13, 16]], [38, [0, 0, 13, 17]], [38, [0, 1, 1, 13]], [38, [0, 1, 1, 16]], [38, [0, 1, 1, 17]], [38, [0, 1, 13, 13]], [38, [0, 1, 13, 16]], [38, [0, 1, 13, 17]], [38, [0, 7, 7, 13]], [38, [0, 7, 7, 16]], [38, [0, 7, 7, 17]], [38, [0, 7, 13, 15]], [38, [0, 7, 15, 16]], [38, [0, 7, 15, 17]], [38, [0, 13, 15, 15]], [38, [0, 15, 15, 16]], [38, [0, 15, 15, 17]], [38, [1, 1, 13, 15]], [38, [1, 1, 15, 16]], [38, [1, 1, 15, 17]], [38, [1, 2, 2, 13]], [38, [1, 2, 2, 16]], [38, [1, 2, 2, 17]], [38, [1, 2, 13, 15]], [38, [1, 2, 15, 16]], [38, [1, 2, 15, 17]], [38, [1, 13, 13, 15]], [38, [1, 13, 15, 16]], [38, [1, 13, 15, 17]], [38, [2, 2, 13, 13]], [38, [2, 2, 13, 16]], [38, [2, 2, 13, 17]], [38, [2, 13, 13, 15]], [38, [2, 13, 15, 16]], [38, [2, 13, 15, 17]], [39, [0, 0, 15, 15]], [39, [0, 0, 16, 16]], [39, [0, 2, 15, 15]], [39, [0, 2, 16, 16]], [39, [0, 7, 15, 15]], [39, [0, 7, 16, 16]], [39, [0, 15, 15, 22]], [39, [0, 15, 15, 23]], [39, [0, 15, 16, 22]], [39, [0, 15, 16, 23]], [39, [1, 1, 15, 22]], [39, [1, 1, 15, 23]], [39, [1, 1, 16, 22]], [39, [1, 1, 16, 23]], [39, [1, 2, 15, 22]], [39, [1, 2, 15, 23]], [39, [1, 2, 16, 22]], [39, [1, 2, 16, 23]], [39, [1, 7, 15, 22]], [39, [1, 7, 15, 23]], [39, [1, 7, 16, 22]], [39, [1, 7, 16, 23]], [39, [2, 2, 15, 15]], [39, [2, 2, 16, 16]], [39, [2, 7, 15, 22]], [39, [2, 7, 15, 23]], [39, [2, 7, 16, 22]], [39, [2, 7, 16, 23]], [40, [0, 0, 1, 22]], [40, [0, 0, 13, 22]], [40, [0, 0, 16, 22]], [40, [0, 1, 1, 22]], [40, [0, 1, 13, 22]], [40, [0, 2, 16, 22]], [40, [0, 7, 7, 22]], [40, [0, 7, 15, 22]], [40, [0, 7, 16, 22]], [40, [1, 2, 2, 22]], [40, [1, 7, 15, 22]], [40, [1, 13, 15, 22]], [40, [2, 2, 13, 22]], [40, [2, 2, 16, 22]], [40, [2, 7, 15, 22]], [40, [2, 13, 15, 22]]]}

==> anc/controlled/identification_artifacts/pair_1_20_lower1.json <==
{"graph": {"n": 24, "edges": [[0, 4], [0, 5], [0, 6], [1, 5], [1, 6], [1, 7], [1, 8], [1, 14], [1, 15], [2, 7], [2, 8], [2, 9], [2, 10], [3, 9], [3, 10], [3, 11], [3, 12], [4, 11], [4, 12], [5, 6], [7, 14], [7, 15], [9, 10], [11, 12], [13, 17], [13, 18], [13, 19], [14, 18], [14, 19], [15, 20], [15, 21], [16, 20], [16, 21], [16, 22], [16, 23], [17, 22], [17, 23], [18, 19], [20, 21], [22, 23]]}, "coefficient_degree": 1, "kind": "f2-roots-obstruction-v1", "status": "OPEN", "values": [[], [0, 4, 4], [0, 5, 5], [0, 0, 6], [0, 1, 5], [0, 4, 11], [0, 4, 12], [0, 5, 6], [1, 5, 5], [1, 1, 6], [1, 7, 7], [1, 8, 8], [1, 1, 14], [1, 1, 15], [1, 2, 7], [1, 2, 8], [1, 5, 6], [1, 7, 14], [1, 7, 15], [2, 7, 7], [2, 8, 8], [2, 9, 9], [2, 2, 10], [2, 3, 9], [2, 7, 14], [2, 7, 15], [2, 9, 10], [3, 9, 9], [3, 3, 10], [3, 11, 11], [3, 3, 12], [3, 4, 11], [3, 9, 10], [3, 11, 12], [4, 11, 11], [4, 4, 12], [4, 11, 12], [5, 6, 6], [4, 4, 6], [6, 7, 7], [6, 8, 8], [6, 14, 14], [6, 15, 15], [2, 6, 7], [2, 6, 8], [4, 6, 11], [4, 6, 12], [6, 14, 18], [6, 14, 19], [6, 20, 20], [6, 21, 21], [6, 16, 20], [6, 16, 21], [7, 14, 14], [7, 15, 15], [7, 14, 18], [7, 14, 19], [7, 20, 20], [7, 21, 21], [7, 16, 20], [7, 16, 21], [9, 10, 10], [1, 7, 10], [7, 7, 10], [1, 8, 10], [8, 8, 10], [10, 11, 11], [10, 12, 12], [4, 10, 11], [4, 10, 12], [7, 10, 14], [7, 10, 15], [0, 0, 11], [5, 5, 11], [6, 6, 11], [1, 5, 11], [1, 6, 11], [11, 12, 12], [2, 9, 12], [9, 9, 12], [2, 10, 12], [10, 10, 12], [13, 17, 17], [13, 18, 18], [13, 13, 19], [13, 14, 18], [13, 17, 22], [13, 17, 23], [13, 18, 19], [0, 5, 14], [5, 5, 14], [0, 6, 14], [6, 6, 14], [8, 8, 14], [14, 15, 15], [2, 2, 14], [9, 9, 14], [10, 10, 14], [3, 9, 14], [3, 10, 14], [7, 14, 15], [14, 18, 18], [14, 14, 19], [14, 20, 20], [14, 21, 21], [14, 16, 20], [14, 16, 21], [14, 18, 19], [0, 5, 15], [5, 5, 15], [0, 6, 15], [6, 6, 15], [8, 8, 15], [14, 14, 15], [2, 2, 15], [9, 9, 15], [10, 10, 15], [3, 9, 15], [3, 10, 15], [14, 15, 18], [14, 15, 19], [15, 20, 20], [15, 15, 21], [15, 16, 20], [15, 20, 21], [16, 20, 20], [16, 16, 21], [16, 22, 22], [16, 16, 23], [16, 17, 22], [16, 20, 21], [16, 22, 23], [17, 22, 22], [17, 17, 23], [17, 22, 23], [1, 7, 18], [7, 7, 18], [2, 7, 18], [7, 15, 18], [18, 19, 19], [1, 1, 19], [1, 5, 19], [1, 6, 19], [1, 7, 19], [8, 8, 19], [15, 15, 19], [2, 8, 19], [7, 15, 19], [17, 17, 19], [19, 20, 20], [19, 21, 21], [16, 19, 20], [16, 19, 21], [17, 19, 22], [17, 19, 23], [20, 21, 21], [1, 1, 21], [1, 5, 21], [1, 6, 21], [7, 7, 21], [8, 8, 21], [14, 14, 21], [2, 7, 21], [2, 8, 21], [14, 18, 21], [14, 19, 21], [21, 22, 22], [21, 23, 23], [17, 21, 22], [17, 21, 23], [13, 13, 22], [18, 18, 22], [19, 19, 22], [14, 18, 22], [14, 19, 22], [22, 23, 23], [15, 20, 23], [20, 20, 23], [15, 21, 23], [21, 21, 23]], "stats": {"rows": 960, "rank": 912, "columns": 1347, "seconds": 0.0036399001255631447, "solver": "sparse rows and derivation DAG"}}

==> anc/controlled/identification_artifacts/pair_1_20_upper.json <==
{"kind": "f2-roots-refutation-v1", "graph": {"n": 24, "edges": [[0, 4], [0, 5], [0, 6], [1, 5], [1, 6], [1, 7], [1, 8], [1, 14], [1, 15], [2, 7], [2, 8], [2, 9], [2, 10], [3, 9], [3, 10], [3, 11], [3, 12], [4, 11], [4, 12], [5, 6], [7, 14], [7, 15], [9, 10], [11, 12], [13, 17], [13, 18], [13, 19], [14, 18], [14, 19], [15, 20], [15, 21], [16, 20], [16, 21], [16, 22], [16, 23], [17, 22], [17, 23], [18, 19], [20, 21], [22, 23]]}, "coefficient_degree": 4, "terms": [[5, [1]], [5, [1, 1, 14, 16]], [5, [1, 1, 16, 18]], [5, [1, 1, 16, 19]], [5, [1, 1, 16, 22]], [5, [1, 1, 16, 23]], [5, [1, 13, 13, 16]], [5, [1, 13, 14, 16]], [5, [1, 15, 16, 22]], [5, [1, 15, 16, 23]], [5, [13]], [5, [16]], [5, [18]], [5, [19]], [7, [1]], [7, [1, 1, 7, 13]], [7, [1, 1, 7, 16]], [7, [1, 1, 7, 18]], [7, [1, 1, 7, 19]], [7, [1, 1, 13, 13]], [7, [1, 1, 13, 16]], [7, [1, 7, 13, 13]], [7, [1, 7, 13, 16]], [7, [1, 7, 16, 18]], [7, [1, 7, 16, 19]], [7, [1, 13, 13, 16]], [7, [7, 13, 13, 16]], [7, [16]], [8, [1, 1, 16, 22]], [8, [1, 1, 16, 23]], [20, [1]], [20, [1, 1, 7, 16]], [20, [1, 1, 16, 18]], [20, [1, 1, 16, 19]], [20, [1, 7, 13, 16]], [20, [1, 13, 13, 16]], [20, [13]], [20, [16]], [20, [18]], [20, [19]], [21, [1, 1, 16, 22]], [21, [1, 1, 16, 23]], [21, [1, 7, 16, 22]], [21, [1, 7, 16, 23]], [24, [1, 13, 13, 22]], [24, [1, 13, 13, 23]], [24, [7, 13, 13, 22]], [24, [7, 13, 13, 23]], [25, [1, 1, 7, 14]], [25, [1, 1, 7, 19]], [25, [1, 1, 13, 13]], [25, [1, 1, 13, 19]], [25, [1, 1, 14, 16]], [25, [1, 1, 16, 19]], [25, [1, 7, 13, 13]], [25, [1, 7, 13, 16]], [25, [1, 7, 14, 16]], [25, [1, 7, 16, 19]], [25, [1, 13, 16, 19]], [25, [7, 13, 13, 16]], [25, [14]], [25, [19]], [26, [1, 1, 7, 13]], [26, [1, 1, 13, 14]], [26, [1, 1, 13, 16]], [26, [1, 7, 13, 14]], [26, [1, 7, 13, 16]], [26, [1, 7, 13, 18]], [26, [1, 7, 14, 16]], [26, [1, 7, 16, 18]], [26, [1, 13, 16, 18]], [26, [7, 13, 14, 16]], [26, [7, 13, 16, 18]], [26, [13]], [27, [1, 1, 7, 13]], [27, [1, 1, 13, 14]], [27, [1, 1, 13, 16]], [27, [1, 7, 13, 14]], [27, [1, 7, 13, 16]], [27, [1, 7, 14, 16]], [27, [7, 13, 14, 16]], [27, [13]], [28, [1, 1, 7, 14]], [28, [1, 1, 7, 18]], [28, [1, 1, 13, 13]], [28, [1, 1, 13, 18]], [28, [1, 1, 14, 16]], [28, [1, 1, 16, 18]], [28, [1, 7, 13, 13]], [28, [1, 7, 13, 16]], [28, [1, 7, 13, 18]], [28, [1, 7, 14, 16]], [28, [7, 13, 13, 16]], [28, [7, 13, 16, 18]], [28, [14]], [28, [18]], [29, [1, 7, 15, 22]], [29, [1, 7, 15, 23]], [29, [1, 7, 16, 16]], [30, [1, 7, 15, 16]], [30, [1, 7, 15, 20]], [30, [1, 7, 16, 16]], [30, [1, 7, 16, 20]], [30, [1, 7, 16, 22]], [30, [1, 7, 16, 23]], [30, [1, 7, 20, 22]], [30, [1, 7, 20, 23]], [31, [1, 7, 15, 15]], [31, [1, 7, 16, 22]], [31, [1, 7, 16, 23]], [32, [1, 7, 15, 15]], [32, [1, 7, 15, 16]], [32, [1, 7, 15, 20]], [32, [1, 7, 15, 22]], [32, [1, 7, 15, 23]], [32, [1, 7, 16, 20]], [32, [1, 7, 20, 22]], [32, [1, 7, 20, 23]], [33, [1]], [33, [1, 7, 15, 23]], [33, [1, 13, 13, 16]], [33, [1, 13, 13, 17]], [33, [1, 13, 13, 23]], [33, [1, 13, 16, 23]], [33, [7]], [33, [7, 13, 13, 16]], [33, [7, 13, 13, 17]], [33, [7, 13, 13, 23]], [33, [7, 13, 16, 23]], [34, [1]], [34, [1, 7, 15, 22]], [34, [1, 13, 13, 16]], [34, [1, 13, 13, 17]], [34, [1, 13, 13, 22]], [34, [1, 13, 16, 22]], [34, [7]], [34, [7, 13, 13, 16]], [34, [7, 13, 13, 17]], [34, [7, 13, 13, 22]], [34, [7, 13, 16, 22]], [35, [1]], [35, [1, 13, 13, 16]], [35, [1, 13, 13, 17]], [35, [7]], [35, [7, 13, 13, 16]], [35, [7, 13, 13, 17]], [36, [1]], [36, [1, 13, 13, 16]], [36, [1, 13, 13, 17]], [36, [7]], [36, [7, 13, 13, 16]], [36, [7, 13, 13, 17]], [37, [1, 1, 7, 13]], [37, [1, 1, 7, 14]], [37, [1, 1, 7, 18]], [37, [1, 1, 13, 13]], [37, [1, 1, 13, 14]], [37, [1, 1, 13, 16]], [37, [1, 1, 13, 18]], [37, [1, 1, 14, 16]], [37, [1, 1, 16, 18]], [37, [1, 7, 13, 13]], [37, [1, 7, 13, 14]], [37, [1, 7, 16, 18]], [37, [1, 13, 16, 18]], [37, [7, 13, 13, 16]], [37, [7, 13, 14, 16]], [37, [13]], [37, [14]], [37, [18]], [38, [1, 7, 15, 15]], [38, [1, 7, 15, 22]], [38, [1, 7, 15, 23]], [38, [1, 7, 16, 16]], [38, [1, 7, 16, 22]], [38, [1, 7, 16, 23]], [39, [1, 7, 15, 22]], [39, [1, 13, 13, 22]], [39, [1, 13, 16, 22]], [39, [7, 13, 13, 22]], [39, [7, 13, 16, 22]]]}

==> anc/controlled/identification_artifacts/pair_1_21_lower1.json <==
{"graph": {"n": 24, "edges": [[0, 4], [0, 5], [0, 6], [1, 5], [1, 6], [1, 7], [1, 8], [1, 15], [1, 16], [1, 21], [2, 7], [2, 8], [2, 9], [2, 10], [3, 9], [3, 10], [3, 11], [3, 12], [4, 11], [4, 12], [5, 6], [7, 14], [7, 15], [8, 20], [9, 10], [11, 12], [13, 17], [13, 18], [13, 19], [14, 18], [14, 19], [14, 20], [15, 20], [15, 21], [16, 21], [16, 22], [16, 23], [17, 22], [17, 23], [18, 19], [22, 23]]}, "coefficient_degree": 1, "kind": "f2-roots-obstruction-v1", "status": "OPEN", "values": [[], [0, 4, 4], [0, 5, 5], [0, 0, 6], [0, 1, 5], [0, 4, 11], [0, 4, 12], [0, 5, 6], [1, 5, 5], [1, 1, 6], [1, 7, 7], [1, 8, 8], [1, 1, 15], [1, 1, 16], [1, 21, 21], [1, 2, 7], [1, 2, 8], [1, 5, 6], [1, 14, 14], [1, 7, 15], [1, 20, 20], [1, 14, 18], [1, 14, 19], [1, 15, 20], [1, 15, 21], [1, 16, 21], [2, 7, 7], [2, 8, 8], [2, 9, 9], [2, 2, 10], [2, 3, 9], [2, 14, 14], [2, 7, 15], [2, 20, 20], [2, 9, 10], [2, 14, 18], [2, 14, 19], [2, 15, 20], [3, 9, 9], [3, 3, 10], [3, 11, 11], [3, 3, 12], [3, 4, 11], [3, 9, 10], [3, 11, 12], [4, 11, 11], [4, 4, 12], [4, 11, 12], [5, 6, 6], [4, 4, 6], [6, 7, 7], [6, 8, 8], [6, 15, 15], [6, 16, 16], [6, 21, 21], [2, 6, 7], [2, 6, 8], [4, 6, 11], [4, 6, 12], [6, 14, 14], [6, 20, 20], [6, 14, 18], [6, 14, 19], [6, 22, 22], [6, 23, 23], [6, 17, 22], [6, 17, 23], [7, 15, 15], [7, 14, 14], [7, 14, 18], [7, 14, 19], [7, 14, 20], [7, 15, 20], [7, 15, 21], [8, 20, 20], [8, 14, 20], [8, 15, 20], [9, 10, 10], [1, 7, 10], [7, 7, 10], [1, 8, 10], [8, 8, 10], [10, 11, 11], [10, 12, 12], [4, 10, 11], [4, 10, 12], [10, 14, 14], [7, 10, 15], [10, 20, 20], [10, 14, 18], [10, 14, 19], [10, 15, 20], [0, 0, 11], [5, 5, 11], [6, 6, 11], [1, 5, 11], [1, 6, 11], [11, 12, 12], [2, 9, 12], [9, 9, 12], [2, 10, 12], [10, 10, 12], [13, 17, 17], [13, 18, 18], [13, 13, 19], [13, 14, 18], [13, 17, 22], [13, 17, 23], [13, 18, 19], [1, 8, 14], [8, 8, 14], [2, 8, 14], [14, 18, 18], [14, 14, 19], [14, 14, 20], [14, 18, 19], [0, 5, 15], [5, 5, 15], [0, 6, 15], [6, 6, 15], [8, 8, 15], [15, 16, 16], [2, 2, 15], [9, 9, 15], [10, 10, 15], [3, 9, 15], [3, 10, 15], [15, 15, 20], [15, 15, 21], [15, 16, 21], [15, 22, 22], [15, 23, 23], [15, 17, 22], [15, 17, 23], [0, 5, 16], [5, 5, 16], [0, 6, 16], [6, 6, 16], [7, 7, 16], [8, 8, 16], [15, 15, 16], [2, 7, 16], [2, 8, 16], [14, 14, 16], [16, 20, 20], [14, 16, 18], [14, 16, 19], [16, 16, 21], [16, 22, 22], [16, 16, 23], [16, 17, 22], [16, 22, 23], [17, 22, 22], [17, 17, 23], [17, 22, 23], [1, 7, 18], [7, 7, 18], [2, 7, 18], [7, 15, 18], [18, 19, 19], [17, 17, 19], [14, 19, 20], [17, 19, 22], [17, 19, 23], [13, 18, 20], [18, 18, 20], [15, 20, 21], [18, 19, 20], [21, 22, 22], [21, 23, 23], [17, 21, 22], [17, 21, 23], [13, 13, 22], [18, 18, 22], [19, 19, 22], [14, 18, 22], [14, 19, 22], [22, 23, 23], [1, 1, 23], [1, 5, 23], [1, 6, 23], [7, 7, 23], [8, 8, 23], [15, 15, 23], [21, 21, 23], [2, 7, 23], [2, 8, 23], [14, 14, 23], [20, 20, 23], [14, 18, 23], [14, 19, 23]], "stats": {"rows": 984, "rank": 933, "columns": 1360, "seconds": 0.004206800134852529, "solver": "sparse rows and derivation DAG"}}

==> anc/controlled/identification_artifacts/pair_1_21_upper.json <==
{"kind": "f2-roots-refutation-v1", "graph": {"n": 24, "edges": [[0, 4], [0, 5], [0, 6], [1, 5], [1, 6], [1, 7], [1, 8], [1, 15], [1, 16], [1, 21], [2, 7], [2, 8], [2, 9], [2, 10], [3, 9], [3, 10], [3, 11], [3, 12], [4, 11], [4, 12], [5, 6], [7, 14], [7, 15], [8, 20], [9, 10], [11, 12], [13, 17], [13, 18], [13, 19], [14, 18], [14, 19], [14, 20], [15, 20], [15, 21], [16, 21], [16, 22], [16, 23], [17, 22], [17, 23], [18, 19], [22, 23]]}, "coefficient_degree": 4, "terms": [[0, [0, 0, 11, 13]], [0, [0, 0, 12, 13]], [1, [0]], [1, [0, 0, 2, 2]], [1, [0, 0, 2, 16]], [1, [0, 1, 1, 2]], [1, [0, 1, 1, 7]], [1, [0, 1, 1, 14]], [1, [1, 1, 2, 14]], [1, [1, 1, 7, 13]], [1, [1, 1, 13, 13]], [1, [2]], [1, [14]], [2, [0, 0, 1, 7]], [2, [0, 0, 5, 7]], [2, [0, 1, 1, 2]], [2, [0, 1, 1, 7]], [2, [0, 1, 1, 14]], [2, [0, 1, 2, 2]], [2, [0, 1, 2, 5]], [2, [0, 1, 2, 14]], [2, [0, 1, 2, 16]], [2, [0, 1, 5, 7]], [2, [0, 1, 5, 14]], [2, [0, 1, 7, 13]], [2, [0, 1, 13, 13]], [2, [0, 2, 2, 5]], [2, [0, 2, 5, 14]], [2, [0, 2, 5, 16]], [2, [0, 5, 7, 13]], [2, [0, 5, 13, 13]], [2, [1]], [2, [1, 1, 2, 14]], [2, [1, 1, 7, 13]], [2, [1, 1, 13, 13]], [2, [1, 2, 5, 14]], [2, [1, 5, 7, 13]], [2, [1, 5, 13, 13]], [2, [5]], [3, [0, 0, 1, 2]], [3, [0, 0, 1, 14]], [3, [0, 0, 2, 14]], [3, [0, 0, 7, 13]], [3, [0, 0, 13, 13]], [3, [0, 1, 2, 2]], [3, [0, 1, 2, 16]], [3, [1]], [3, [2]], [3, [7]], [3, [14]], [4, [0]], [4, [0, 0, 1, 2]], [4, [0, 0, 1, 7]], [4, [0, 0, 1, 14]], [4, [0, 0, 2, 2]], [4, [0, 0, 2, 14]], [4, [0, 0, 2, 16]], [4, [0, 0, 5, 7]], [4, [0, 0, 7, 13]], [4, [0, 0, 13, 13]], [4, [0, 1, 2, 5]], [4, [0, 1, 2, 14]], [4, [0, 1, 5, 7]], [4, [0, 1, 5, 14]], [4, [0, 1, 7, 13]], [4, [0, 1, 13, 13]], [4, [0, 2, 2, 5]], [4, [0, 2, 5, 14]], [4, [0, 2, 5, 16]], [4, [0, 5, 7, 13]], [4, [0, 5, 13, 13]], [4, [1, 2, 5, 14]], [4, [1, 5, 7, 13]], [4, [1, 5, 13, 13]], [4, [5]], [4, [7]], [5, [0]], [5, [0, 0, 1, 1]], [5, [0, 0, 2, 15]], [5, [1, 1, 2, 8]], [5, [1, 1, 2, 13]], [5, [1, 1, 8, 13]], [5, [1, 2, 2, 13]], [5, [1, 2, 13, 13]], [5, [1, 2, 13, 14]], [5, [1, 2, 13, 15]], [5, [2, 2, 8, 13]], [5, [2, 2, 13, 13]], [5, [8]], [5, [14]], [6, [1, 1, 2, 14]], [6, [1, 1, 2, 15]], [6, [1, 1, 7, 13]], [6, [1, 1, 7, 14]], [6, [1, 1, 13, 15]], [6, [1, 2, 7, 13]], [6, [1, 2, 13, 14]], [6, [1, 7, 13, 14]], [6, [2, 2, 13, 14]], [6, [2, 2, 13, 15]], [6, [2, 7, 13, 14]], [6, [7]], [6, [15]], [7, [0, 0, 1, 2]], [7, [0, 0, 2, 7]], [7, [0, 0, 2, 16]], [7, [1]], [7, [1, 1, 2, 7]], [7, [1, 1, 2, 8]], [7, [1, 1, 2, 13]], [7, [1, 1, 7, 13]], [7, [1, 1, 8, 13]], [7, [1, 2, 2, 13]], [7, [1, 2, 7, 13]], [7, [1, 2, 13, 16]], [7, [2]], [7, [2, 2, 7, 13]], [7, [2, 2, 8, 13]], [7, [7]], [7, [8]], [7, [13]], [8, [0, 0, 1, 2]], [8, [0, 0, 2, 15]], [8, [1, 1, 2, 13]], [8, [1, 1, 2, 17]], [8, [1, 2, 13, 13]], [8, [1, 2, 13, 15]], [8, [1, 2, 13, 17]], [8, [2]], [9, [0, 0, 2, 15]], [9, [0, 0, 2, 16]], [9, [1, 2, 13, 15]], [9, [1, 2, 13, 16]], [10, [0, 0, 1, 1]], [10, [1]], [10, [1, 1, 2, 13]], [10, [1, 1, 2, 14]], [10, [1, 1, 13, 13]], [10, [1, 2, 13, 13]], [10, [1, 2, 13, 14]], [10, [2]], [10, [13]], [11, [1, 1, 7, 13]], [11, [1, 1, 7, 14]], [11, [1, 1, 13, 14]], [11, [1, 2, 7, 13]], [11, [1, 2, 13, 14]], [11, [1, 7, 13, 14]], [11, [2, 7, 13, 14]], [11, [7]], [11, [14]], [12, [0, 3, 3, 13]], [12, [2, 2, 11, 13]], [12, [2, 2, 12, 13]], [13, [0, 2, 3, 13]], [13, [0, 2, 9, 13]], [13, [0, 3, 3, 13]], [13, [0, 3, 9, 13]], [13, [2, 3, 11, 13]], [13, [2, 3, 12, 13]], [13, [2, 9, 11, 13]], [13, [2, 9, 12, 13]], [14, [0, 2, 2, 13]], [14, [2, 3, 11, 13]], [14, [2, 3, 12, 13]], [15, [0, 2, 2, 13]], [15, [0, 2, 3, 13]], [15, [0, 2, 9, 13]], [15, [0, 3, 9, 13]], [15, [2, 2, 11, 13]], [15, [2, 2, 12, 13]], [15, [2, 9, 11, 13]], [15, [2, 9, 12, 13]], [16, [0, 0, 3, 13]], [16, [0, 0, 4, 13]], [16, [0, 0, 12, 13]], [16, [0, 3, 12, 13]], [16, [2, 2, 12, 13]], [16, [13]], [17, [0, 0, 3, 13]], [17, [0, 0, 4, 13]], [17, [0, 0, 11, 13]], [17, [0, 3, 11, 13]], [17, [2, 2, 11, 13]], [17, [13]], [18, [0, 0, 3, 13]], [18, [0, 0, 4, 13]], [18, [13]], [19, [0, 0, 3, 13]], [19, [0, 0, 4, 13]], [19, [13]], [20, [0]], [20, [0, 0, 1, 2]], [20, [0, 0, 1, 14]], [20, [0, 0, 2, 2]], [20, [0, 0, 2, 14]], [20, [0, 0, 2, 16]], [20, [0, 0, 7, 13]], [20, [0, 0, 13, 13]], [20, [0, 1, 1, 2]], [20, [0, 1, 1, 7]], [20, [0, 1, 1, 14]], [20, [0, 1, 2, 2]], [20, [0, 1, 2, 16]], [20, [1]], [20, [1, 1, 2, 14]], [20, [1, 1, 7, 13]], [20, [1, 1, 13, 13]], [20, [7]], [21, [0]], [21, [0, 7, 7, 13]], [21, [0, 7, 13, 13]], [21, [1, 1, 2, 8]], [21, [1, 1, 2, 15]], [21, [1, 1, 7, 13]], [21, [1, 1, 8, 13]], [21, [1, 1, 13, 13]], [21, [1, 1, 13, 15]], [21, [2, 2, 7, 13]], [21, [2, 2, 8, 13]], [21, [2, 2, 13, 13]], [21, [2, 2, 13, 15]], [21, [8]], [21, [15]], [22, [0, 0, 2, 7]], [22, [1]], [22, [1, 1, 2, 7]], [22, [1, 1, 2, 14]], [22, [1, 1, 7, 13]], [22, [1, 1, 13, 14]], [22, [1, 2, 2, 13]], [22, [1, 2, 7, 13]], [22, [2]], [22, [2, 2, 7, 13]], [22, [2, 2, 13, 14]], [22, [7]], [22, [13]], [22, [14]], [23, [1, 1, 2, 14]], [23, [1, 1, 2, 15]], [23, [1, 1, 13, 14]], [23, [1, 1, 13, 15]], [23, [2, 2, 13, 14]], [23, [2, 2, 13, 15]], [23, [14]], [23, [15]], [24, [0, 2, 2, 13]], [24, [0, 3, 3, 13]], [24, [2, 2, 11, 13]], [24, [2, 2, 12, 13]], [24, [2, 3, 11, 13]], [24, [2, 3, 12, 13]], [25, [0, 0, 11, 13]], [25, [0, 3, 11, 13]], [25, [2, 2, 11, 13]], [26, [1, 1, 2, 16]], [26, [1, 2, 16, 16]], [26, [2, 13, 13, 16]], [26, [2, 13, 16, 16]], [27, [0]], [27, [0, 0, 14, 14]], [27, [0, 2, 14, 14]], [27, [0, 7, 7, 13]], [27, [0, 7, 13, 13]], [27, [1, 1, 7, 13]], [27, [1, 1, 13, 13]], [27, [2, 2, 7, 13]], [27, [2, 2, 13, 13]], [28, [0, 0, 13, 14]], [28, [0, 0, 13, 18]], [28, [0, 0, 14, 14]], [28, [0, 0, 14, 18]], [28, [0, 2, 13, 14]], [28, [0, 2, 13, 18]], [28, [0, 2, 14, 14]], [28, [0, 2, 14, 18]], [28, [0, 7, 7, 14]], [28, [0, 7, 7, 18]], [28, [0, 7, 13, 14]], [28, [0, 7, 13, 18]], [28, [0, 13, 13, 14]], [28, [0, 13, 13, 18]], [28, [1, 1, 7, 14]], [28, [1, 1, 7, 18]], [28, [1, 1, 13, 14]], [28, [1, 1, 13, 18]], [28, [2, 2, 7, 14]], [28, [2, 2, 7, 18]], [28, [2, 2, 13, 14]], [28, [2, 2, 13, 18]], [29, [0, 0, 13, 13]], [29, [0, 2, 13, 13]], [29, [0, 7, 7, 14]], [29, [0, 7, 13, 14]], [29, [0, 13, 13, 14]], [29, [1, 1, 7, 14]], [29, [1, 1, 13, 14]], [29, [2, 2, 7, 14]], [29, [2, 2, 13, 14]], [30, [0]], [30, [0, 0, 13, 13]], [30, [0, 0, 13, 14]], [30, [0, 0, 13, 18]], [30, [0, 0, 14, 18]], [30, [0, 2, 13, 13]], [30, [0, 2, 13, 14]], [30, [0, 2, 13, 18]], [30, [0, 2, 14, 18]], [30, [0, 7, 7, 13]], [30, [0, 7, 7, 18]], [30, [0, 7, 13, 13]], [30, [0, 7, 13, 18]], [30, [0, 13, 13, 18]], [30, [1, 1, 7, 13]], [30, [1, 1, 7, 18]], [30, [1, 1, 13, 13]], [30, [1, 1, 13, 18]], [30, [2, 2, 7, 13]], [30, [2, 2, 7, 18]], [30, [2, 2, 13, 13]], [30, [2, 2, 13, 18]], [31, [1, 1, 2, 8]], [31, [1, 1, 2, 15]], [31, [1, 1, 8, 13]], [31, [1, 1, 13, 15]], [31, [2, 2, 8, 13]], [31, [2, 2, 13, 15]], [31, [8]], [31, [15]], [32, [1, 1, 2, 8]], [32, [1, 1, 2, 14]], [32, [1, 1, 8, 13]], [32, [1, 1, 13, 14]], [32, [2, 2, 8, 13]], [32, [2, 2, 13, 14]], [32, [8]], [32, [14]], [33, [0, 0, 1, 2]], [33, [0, 0, 2, 16]], [33, [1, 1, 2, 13]], [33, [1, 2, 13, 16]], [34, [0, 0, 1, 2]], [34, [0, 0, 2, 15]], [34, [1, 1, 2, 13]], [34, [1, 2, 13, 15]], [35, [1, 1, 2, 16]], [35, [1, 2, 16, 16]], [35, [2, 13, 13, 16]], [35, [2, 13, 16, 16]], [36, [1, 1, 2, 17]], [36, [1, 1, 2, 22]], [36, [1, 2, 16, 17]], [36, [1, 2, 16, 22]], [36, [2, 13, 13, 17]], [36, [2, 13, 13, 22]], [36, [2, 13, 16, 17]], [36, [2, 13, 16, 22]], [37, [1, 1, 2, 17]], [37, [1, 2, 16, 17]], [37, [2, 13, 13, 17]], [37, [2, 13, 16, 17]], [38, [1, 1, 2, 16]], [38, [1, 1, 2, 22]], [38, [1, 2, 16, 16]], [38, [1, 2, 16, 22]], [38, [2, 13, 13, 16]], [38, [2, 13, 13, 22]], [38, [2, 13, 16, 16]], [38, [2, 13, 16, 22]], [39, [0]], [39, [0, 0, 13, 13]], [39, [0, 0, 14, 14]], [39, [0, 2, 13, 13]], [39, [0, 2, 14, 14]], [39, [0, 7, 7, 13]], [39, [0, 7, 7, 14]], [39, [0, 7, 13, 13]], [39, [0, 7, 13, 14]], [39, [0, 13, 13, 14]], [39, [1, 1, 7, 13]], [39, [1, 1, 7, 14]], [39, [1, 1, 13, 13]], [39, [1, 1, 13, 14]], [39, [2, 2, 7, 13]], [39, [2, 2, 7, 14]], [39, [2, 2, 13, 13]], [39, [2, 2, 13, 14]], [40, [1, 1, 2, 16]], [40, [1, 1, 2, 17]], [40, [1, 2, 16, 16]], [40, [1, 2, 16, 17]], [40, [2, 13, 13, 16]], [40, [2, 13, 13, 17]], [40, [2, 13, 16, 16]], [40, [2, 13, 16, 17]]]}

==> anc/controlled/identification_artifacts/pair_1_23_lower1.json <==
{"graph": {"n": 24, "edges": [[0, 4], [0, 5], [0, 6], [1, 5], [1, 6], [1, 7], [1, 8], [1, 16], [1, 17], [1, 23], [2, 7], [2, 8], [2, 9], [2, 10], [3, 9], [3, 10], [3, 11], [3, 12], [4, 11], [4, 12], [5, 6], [7, 14], [7, 15], [8, 20], [9, 10], [11, 12], [13, 17], [13, 18], [13, 19], [14, 18], [14, 19], [14, 20], [15, 20], [15, 21], [15, 22], [16, 21], [16, 22], [16, 23], [17, 23], [18, 19], [21, 22]]}, "coefficient_degree": 1, "kind": "f2-roots-obstruction-v1", "status": "OPEN", "values": [[], [0, 4, 4], [0, 5, 5], [0, 0, 6], [0, 1, 5], [0, 4, 11], [0, 4, 12], [0, 5, 6], [1, 5, 5], [1, 1, 6], [1, 7, 7], [1, 8, 8], [1, 16, 16], [1, 17, 17], [1, 1, 23], [1, 2, 7], [1, 2, 8], [1, 5, 6], [1, 14, 14], [1, 15, 15], [1, 20, 20], [1, 13, 17], [1, 14, 18], [1, 14, 19], [1, 21, 21], [1, 22, 22], [1, 16, 23], [1, 17, 23], [2, 7, 7], [2, 8, 8], [2, 9, 9], [2, 2, 10], [2, 3, 9], [2, 14, 14], [2, 15, 15], [2, 20, 20], [2, 9, 10], [2, 14, 18], [2, 14, 19], [2, 21, 21], [2, 22, 22], [2, 16, 21], [2, 16, 22], [3, 9, 9], [3, 3, 10], [3, 11, 11], [3, 3, 12], [3, 4, 11], [3, 9, 10], [3, 11, 12], [4, 11, 11], [4, 4, 12], [4, 11, 12], [5, 6, 6], [4, 4, 6], [6, 7, 7], [6, 8, 8], [6, 16, 16], [6, 17, 17], [6, 23, 23], [2, 6, 7], [2, 6, 8], [4, 6, 11], [4, 6, 12], [6, 14, 14], [6, 15, 15], [6, 20, 20], [6, 13, 17], [6, 14, 18], [6, 14, 19], [6, 21, 21], [6, 22, 22], [7, 14, 14], [7, 15, 15], [7, 14, 18], [7, 14, 19], [7, 14, 20], [7, 15, 20], [7, 21, 21], [7, 22, 22], [7, 16, 21], [7, 16, 22], [8, 20, 20], [8, 14, 20], [8, 15, 20], [9, 10, 10], [1, 7, 10], [7, 7, 10], [1, 8, 10], [8, 8, 10], [10, 11, 11], [10, 12, 12], [4, 10, 11], [4, 10, 12], [10, 14, 14], [10, 15, 15], [10, 20, 20], [10, 14, 18], [10, 14, 19], [10, 21, 21], [10, 22, 22], [10, 16, 21], [10, 16, 22], [0, 0, 11], [5, 5, 11], [6, 6, 11], [1, 5, 11], [1, 6, 11], [11, 12, 12], [2, 9, 12], [9, 9, 12], [2, 10, 12], [10, 10, 12], [13, 17, 17], [13, 18, 18], [13, 13, 19], [13, 14, 18], [13, 17, 23], [13, 18, 19], [14, 20, 20], [14, 18, 18], [14, 14, 19], [14, 15, 20], [14, 18, 19], [15, 20, 20], [15, 21, 21], [15, 15, 22], [15, 16, 21], [15, 21, 22], [16, 23, 23], [16, 21, 21], [16, 16, 22], [16, 17, 23], [16, 21, 22], [17, 23, 23], [1, 7, 18], [7, 7, 18], [2, 7, 18], [15, 15, 18], [18, 19, 19], [15, 18, 20], [18, 21, 21], [18, 22, 22], [16, 18, 21], [16, 18, 22], [1, 17, 19], [17, 17, 19], [14, 19, 20], [17, 19, 23], [1, 7, 20], [7, 7, 20], [2, 7, 20], [13, 19, 20], [19, 19, 20], [18, 19, 20], [21, 22, 22], [1, 1, 22], [1, 5, 22], [1, 6, 22], [7, 7, 22], [8, 8, 22], [17, 17, 22], [22, 23, 23], [2, 7, 22], [2, 8, 22], [14, 14, 22], [20, 20, 22], [13, 17, 22], [14, 18, 22], [14, 19, 22], [0, 5, 23], [5, 5, 23], [0, 6, 23], [6, 6, 23], [7, 7, 23], [8, 8, 23], [2, 7, 23], [2, 8, 23], [14, 14, 23], [15, 15, 23], [20, 20, 23], [13, 13, 23], [18, 18, 23], [19, 19, 23], [15, 21, 23], [15, 22, 23]], "stats": {"rows": 984, "rank": 935, "columns": 1359, "seconds": 0.004122199956327677, "solver": "sparse rows and derivation DAG"}}

==> anc/controlled/identification_artifacts/pair_1_23_upper.json <==
{"kind": "f2-roots-refutation-v1", "graph": {"n": 24, "edges": [[0, 4], [0, 5], [0, 6], [1, 5], [1, 6], [1, 7], [1, 8], [1, 16], [1, 17], [1, 23], [2, 7], [2, 8], [2, 9], [2, 10], [3, 9], [3, 10], [3, 11], [3, 12], [4, 11], [4, 12], [5, 6], [7, 14], [7, 15], [8, 20], [9, 10], [11, 12], [13, 17], [13, 18], [13, 19], [14, 18], [14, 19], [14, 20], [15, 20], [15, 21], [15, 22], [16, 21], [16, 22], [16, 23], [17, 23], [18, 19], [21, 22]]}, "coefficient_degree": 4, "terms": [[0, [0, 0, 11, 13]], [0, [0, 0, 12, 13]], [1, [0, 0, 1, 1]], [1, [0, 0, 2, 16]], [1, [0, 0, 2, 17]], [1, [0, 0, 7, 15]], [1, [0, 0, 14, 16]], [1, [0, 0, 14, 17]], [1, [0, 0, 15, 16]], [1, [0, 1, 1, 7]], [1, [0, 1, 1, 14]], [1, [1, 1, 2, 2]], [1, [1, 1, 2, 13]], [1, [1, 1, 2, 14]], [1, [1, 1, 7, 14]], [1, [1, 1, 13, 14]], [1, [2]], [1, [13]], [1, [15]], [1, [17]], [2, [0, 0, 1, 1]], [2, [0, 0, 1, 2]], [2, [0, 0, 1, 5]], [2, [0, 0, 1, 7]], [2, [0, 0, 1, 13]], [2, [0, 0, 1, 14]], [2, [0, 0, 1, 15]], [2, [0, 0, 1, 17]], [2, [0, 0, 2, 5]], [2, [0, 0, 5, 7]], [2, [0, 0, 5, 13]], [2, [0, 0, 5, 14]], [2, [0, 0, 5, 15]], [2, [0, 0, 5, 17]], [2, [0, 1, 1, 7]], [2, [0, 1, 1, 14]], [2, [0, 1, 2, 2]], [2, [0, 1, 2, 13]], [2, [0, 1, 2, 14]], [2, [0, 1, 2, 16]], [2, [0, 1, 2, 17]], [2, [0, 1, 5, 7]], [2, [0, 1, 5, 14]], [2, [0, 1, 7, 14]], [2, [0, 1, 7, 15]], [2, [0, 1, 13, 14]], [2, [0, 1, 14, 16]], [2, [0, 1, 14, 17]], [2, [0, 1, 15, 16]], [2, [0, 2, 2, 5]], [2, [0, 2, 5, 13]], [2, [0, 2, 5, 14]], [2, [0, 2, 5, 16]], [2, [0, 2, 5, 17]], [2, [0, 5, 7, 14]], [2, [0, 5, 7, 15]], [2, [0, 5, 13, 14]], [2, [0, 5, 14, 16]], [2, [0, 5, 14, 17]], [2, [0, 5, 15, 16]], [2, [1]], [2, [1, 1, 2, 2]], [2, [1, 1, 2, 13]], [2, [1, 1, 2, 14]], [2, [1, 1, 7, 14]], [2, [1, 1, 13, 14]], [2, [1, 2, 2, 5]], [2, [1, 2, 5, 13]], [2, [1, 2, 5, 14]], [2, [1, 5, 7, 14]], [2, [1, 5, 13, 14]], [2, [5]], [3, [0]], [3, [0, 0, 1, 2]], [3, [0, 0, 1, 13]], [3, [0, 0, 1, 15]], [3, [0, 0, 1, 17]], [3, [0, 0, 2, 2]], [3, [0, 0, 2, 13]], [3, [0, 0, 2, 14]], [3, [0, 0, 7, 14]], [3, [0, 0, 13, 14]], [3, [0, 1, 2, 16]], [3, [0, 1, 2, 17]], [3, [0, 1, 7, 15]], [3, [0, 1, 14, 16]], [3, [0, 1, 14, 17]], [3, [0, 1, 15, 16]], [3, [7]], [3, [14]], [4, [0]], [4, [0, 0, 1, 5]], [4, [0, 0, 1, 7]], [4, [0, 0, 1, 14]], [4, [0, 0, 2, 2]], [4, [0, 0, 2, 5]], [4, [0, 0, 2, 13]], [4, [0, 0, 2, 14]], [4, [0, 0, 2, 16]], [4, [0, 0, 2, 17]], [4, [0, 0, 5, 7]], [4, [0, 0, 5, 13]], [4, [0, 0, 5, 14]], [4, [0, 0, 5, 15]], [4, [0, 0, 5, 17]], [4, [0, 0, 7, 14]], [4, [0, 0, 7, 15]], [4, [0, 0, 13, 14]], [4, [0, 0, 14, 16]], [4, [0, 0, 14, 17]], [4, [0, 0, 15, 16]], [4, [0, 1, 2, 2]], [4, [0, 1, 2, 13]], [4, [0, 1, 2, 14]], [4, [0, 1, 5, 7]], [4, [0, 1, 5, 14]], [4, [0, 1, 7, 14]], [4, [0, 1, 13, 14]], [4, [0, 2, 2, 5]], [4, [0, 2, 5, 13]], [4, [0, 2, 5, 14]], [4, [0, 2, 5, 16]], [4, [0, 2, 5, 17]], [4, [0, 5, 7, 14]], [4, [0, 5, 7, 15]], [4, [0, 5, 13, 14]], [4, [0, 5, 14, 16]], [4, [0, 5, 14, 17]], [4, [0, 5, 15, 16]], [4, [1]], [4, [1, 2, 2, 5]], [4, [1, 2, 5, 13]], [4, [1, 2, 5, 14]], [4, [1, 5, 7, 14]], [4, [1, 5, 13, 14]], [4, [2]], [4, [5]], [4, [7]], [4, [13]], [4, [14]], [4, [15]], [4, [17]], [5, [0]], [5, [0, 0, 1, 1]], [5, [0, 1, 1, 2]], [5, [0, 1, 1, 13]], [5, [0, 2, 2, 14]], [5, [0, 2, 2, 15]], [5, [0, 2, 15, 16]], [5, [0, 13, 15, 16]], [5, [1, 1, 2, 13]], [5, [1, 1, 2, 14]], [5, [1, 1, 2, 16]], [5, [1, 1, 2, 17]], [5, [1, 1, 8, 16]], [5, [1, 1, 13, 14]], [5, [1, 1, 14, 17]], [5, [1, 2, 2, 13]], [5, [1, 2, 2, 16]], [5, [1, 2, 2, 17]], [5, [1, 2, 13, 14]], [5, [1, 2, 14, 17]], [5, [1, 2, 15, 16]], [5, [2]], [5, [2, 2, 8, 16]], [5, [2, 2, 14, 16]], [5, [15]], [6, [0, 1, 2, 14]], [6, [0, 1, 2, 15]], [6, [0, 1, 7, 14]], [6, [0, 1, 7, 15]], [6, [0, 2, 2, 14]], [6, [0, 2, 2, 15]], [6, [0, 2, 7, 14]], [6, [0, 2, 7, 15]], [6, [1, 1, 2, 15]], [6, [1, 1, 2, 16]], [6, [1, 1, 7, 16]], [6, [1, 1, 15, 16]], [6, [1, 2, 7, 16]], [6, [1, 2, 14, 16]], [6, [1, 7, 14, 16]], [6, [2, 2, 14, 16]], [6, [2, 2, 15, 16]], [6, [2, 7, 14, 16]], [6, [15]], [6, [16]], [7, [0, 0, 1, 2]], [7, [0, 0, 1, 14]], [7, [0, 0, 1, 15]], [7, [0, 0, 2, 17]], [7, [0, 0, 14, 17]], [7, [0, 0, 15, 15]], [7, [0, 1, 1, 13]], [7, [0, 1, 2, 15]], [7, [0, 1, 13, 15]], [7, [0, 1, 13, 17]], [7, [0, 2, 7, 15]], [7, [0, 2, 15, 15]], [7, [0, 7, 13, 15]], [7, [0, 13, 15, 15]], [7, [1, 1, 2, 14]], [7, [1, 1, 2, 15]], [7, [1, 1, 8, 15]], [7, [1, 2, 7, 15]], [7, [1, 2, 14, 17]], [7, [2, 2, 7, 15]], [7, [2, 2, 8, 15]], [7, [2, 2, 15, 15]], [8, [0]], [8, [0, 0, 1, 2]], [8, [0, 0, 1, 14]], [8, [0, 0, 2, 16]], [8, [0, 0, 14, 16]], [8, [0, 1, 1, 13]], [8, [0, 1, 13, 16]], [8, [1, 1, 2, 14]], [8, [1, 1, 7, 7]], [8, [1, 1, 7, 14]], [8, [1, 1, 13, 14]], [8, [1, 2, 2, 14]], [8, [1, 2, 14, 16]], [8, [2, 2, 7, 7]], [8, [2, 2, 7, 14]], [8, [2, 2, 13, 14]], [8, [14]], [9, [0, 0, 2, 16]], [9, [0, 0, 2, 17]], [9, [0, 0, 14, 16]], [9, [0, 0, 14, 17]], [9, [0, 1, 13, 16]], [9, [0, 1, 13, 17]], [9, [1, 2, 14, 16]], [9, [1, 2, 14, 17]], [10, [0]], [10, [0, 1, 1, 14]], [10, [0, 1, 1, 15]], [10, [1]], [10, [1, 1, 2, 13]], [10, [1, 1, 2, 14]], [10, [1, 1, 2, 17]], [10, [1, 1, 13, 14]], [10, [1, 1, 14, 16]], [10, [1, 1, 14, 17]], [10, [1, 1, 15, 16]], [10, [1, 2, 13, 14]], [10, [1, 2, 14, 17]], [10, [13]], [10, [15]], [10, [17]], [11, [0, 1, 1, 14]], [11, [0, 1, 1, 15]], [11, [0, 1, 2, 14]], [11, [0, 1, 2, 15]], [11, [0, 1, 7, 14]], [11, [0, 1, 7, 15]], [11, [0, 2, 7, 14]], [11, [0, 2, 7, 15]], [11, [1, 1, 2, 15]], [11, [1, 1, 2, 16]], [11, [1, 1, 7, 16]], [11, [1, 1, 14, 16]], [11, [1, 2, 7, 16]], [11, [1, 2, 14, 16]], [11, [1, 7, 14, 16]], [11, [2, 7, 14, 16]], [11, [15]], [11, [16]], [12, [0, 3, 3, 13]], [12, [2, 2, 11, 13]], [12, [2, 2, 12, 13]], [13, [0, 2, 3, 13]], [13, [0, 2, 9, 13]], [13, [0, 3, 3, 13]], [13, [0, 3, 9, 13]], [13, [2, 3, 11, 13]], [13, [2, 3, 12, 13]], [13, [2, 9, 11, 13]], [13, [2, 9, 12, 13]], [14, [0, 2, 2, 13]], [14, [2, 3, 11, 13]], [14, [2, 3, 12, 13]], [15, [0, 2, 2, 13]], [15, [0, 2, 3, 13]], [15, [0, 2, 9, 13]], [15, [0, 3, 9, 13]], [15, [2, 2, 11, 13]], [15, [2, 2, 12, 13]], [15, [2, 9, 11, 13]], [15, [2, 9, 12, 13]], [16, [0, 0, 3, 13]], [16, [0, 0, 4, 13]], [16, [0, 0, 12, 13]], [16, [0, 3, 12, 13]], [16, [2, 2, 12, 13]], [16, [13]], [17, [0, 0, 3, 13]], [17, [0, 0, 4, 13]], [17, [0, 0, 11, 13]], [17, [0, 3, 11, 13]], [17, [2, 2, 11, 13]], [17, [13]], [18, [0, 0, 3, 13]], [18, [0, 0, 4, 13]], [18, [13]], [19, [0, 0, 3, 13]], [19, [0, 0, 4, 13]], [19, [13]], [20, [0]], [20, [0, 0, 1, 1]], [20, [0, 0, 1, 2]], [20, [0, 0, 1, 13]], [20, [0, 0, 1, 15]], [20, [0, 0, 1, 17]], [20, [0, 0, 2, 2]], [20, [0, 0, 2, 13]], [20, [0, 0, 2, 14]], [20, [0, 0, 2, 16]], [20, [0, 0, 2, 17]], [20, [0, 0, 7, 14]], [20, [0, 0, 7, 15]], [20, [0, 0, 13, 14]], [20, [0, 0, 14, 16]], [20, [0, 0, 14, 17]], [20, [0, 0, 15, 16]], [20, [0, 1, 1, 7]], [20, [0, 1, 1, 14]], [20, [0, 1, 2, 16]], [20, [0, 1, 2, 17]], [20, [0, 1, 7, 15]], [20, [0, 1, 14, 16]], [20, [0, 1, 14, 17]], [20, [0, 1, 15, 16]], [20, [1, 1, 2, 2]], [20, [1, 1, 2, 13]], [20, [1, 1, 2, 14]], [20, [1, 1, 7, 14]], [20, [1, 1, 13, 14]], [20, [2]], [20, [7]], [20, [13]], [20, [14]], [20, [15]], [20, [17]], [21, [0, 1, 1, 8]], [21, [0, 1, 1, 15]], [21, [0, 2, 2, 8]], [21, [0, 2, 2, 15]], [21, [0, 7, 7, 13]], [21, [0, 7, 13, 13]], [21, [1, 1, 8, 16]], [21, [1, 1, 13, 13]], [21, [1, 1, 13, 17]], [21, [1, 1, 15, 16]], [21, [1, 2, 2, 13]], [21, [2]], [21, [2, 2, 8, 16]], [21, [2, 2, 13, 13]], [21, [2, 2, 13, 17]], [21, [2, 2, 15, 16]], [21, [13]], [22, [0, 0, 1, 1]], [22, [0, 1, 1, 2]], [22, [0, 1, 1, 8]], [22, [0, 1, 1, 13]], [22, [0, 1, 1, 14]], [22, [0, 2, 2, 8]], [22, [0, 2, 2, 14]], [22, [0, 2, 7, 16]], [22, [0, 7, 13, 16]], [22, [1, 1, 2, 2]], [22, [1, 1, 2, 16]], [22, [1, 1, 14, 16]], [22, [1, 2, 2, 16]], [22, [1, 2, 7, 16]], [22, [2, 2, 7, 16]], [22, [2, 2, 14, 16]], [23, [0, 1, 1, 14]], [23, [0, 1, 1, 15]], [23, [0, 2, 2, 14]], [23, [0, 2, 2, 15]], [23, [1, 1, 14, 16]], [23, [1, 1, 15, 16]], [23, [2, 2, 14, 16]], [23, [2, 2, 15, 16]], [24, [0, 2, 2, 13]], [24, [0, 3, 3, 13]], [24, [2, 2, 11, 13]], [24, [2, 2, 12, 13]], [24, [2, 3, 11, 13]], [24, [2, 3, 12, 13]], [25, [0, 0, 11, 13]], [25, [0, 3, 11, 13]], [25, [2, 2, 11, 13]], [26, [0]], [26, [1, 1, 7, 7]], [26, [1, 1, 7, 14]], [26, [1, 1, 13, 14]], [26, [1, 2, 2, 14]], [26, [2, 2, 7, 7]], [26, [2, 2, 7, 14]], [26, [2, 2, 13, 14]], [26, [14]], [27, [0, 0, 14, 14]], [27, [0, 7, 7, 13]], [27, [0, 7, 13, 13]], [27, [1, 1, 13, 13]], [27, [1, 1, 13, 17]], [27, [1, 2, 2, 13]], [27, [2]], [27, [2, 2, 13, 13]], [27, [2, 2, 13, 17]], [27, [2, 2, 14, 14]], [27, [13]], [28, [0, 0, 13, 14]], [28, [0, 0, 13, 18]], [28, [0, 0, 14, 14]], [28, [0, 0, 14, 18]], [28, [0, 7, 7, 14]], [28, [0, 7, 7, 18]], [28, [0, 7, 13, 14]], [28, [0, 7, 13, 18]], [28, [1, 1, 13, 14]], [28, [1, 1, 13, 18]], [28, [1, 1, 14, 17]], [28, [1, 1, 17, 18]], [28, [1, 2, 2, 14]], [28, [1, 2, 2, 18]], [28, [2, 2, 14, 14]], [28, [2, 2, 14, 17]], [28, [2, 2, 14, 18]], [28, [2, 2, 17, 18]], [28, [2, 13, 13, 14]], [28, [2, 13, 13, 18]], [28, [14]], [28, [18]], [29, [0, 0, 13, 13]], [29, [0, 7, 7, 14]], [29, [0, 7, 13, 14]], [29, [1, 1, 13, 14]], [29, [1, 1, 14, 17]], [29, [1, 2, 2, 14]], [29, [2, 2, 13, 13]], [29, [2, 2, 13, 14]], [29, [2, 2, 14, 17]], [29, [2, 13, 13, 14]], [29, [14]], [30, [0, 0, 13, 13]], [30, [0, 0, 13, 14]], [30, [0, 0, 13, 18]], [30, [0, 0, 14, 18]], [30, [0, 7, 7, 13]], [30, [0, 7, 7, 18]], [30, [0, 7, 13, 13]], [30, [0, 7, 13, 18]], [30, [1, 1, 13, 13]], [30, [1, 1, 13, 17]], [30, [1, 1, 13, 18]], [30, [1, 1, 17, 18]], [30, [1, 2, 2, 13]], [30, [1, 2, 2, 18]], [30, [2]], [30, [2, 2, 13, 14]], [30, [2, 2, 13, 17]], [30, [2, 2, 14, 18]], [30, [2, 2, 17, 18]], [30, [2, 13, 13, 18]], [30, [13]], [30, [18]], [31, [0, 1, 1, 8]], [31, [0, 1, 1, 15]], [31, [0, 2, 2, 8]], [31, [0, 2, 2, 15]], [31, [1, 1, 8, 16]], [31, [1, 1, 15, 16]], [31, [2, 2, 8, 16]], [31, [2, 2, 15, 16]], [32, [0, 1, 1, 8]], [32, [0, 1, 1, 14]], [32, [0, 2, 2, 8]], [32, [0, 2, 2, 14]], [32, [1, 1, 8, 16]], [32, [1, 1, 14, 16]], [32, [2, 2, 8, 16]], [32, [2, 2, 14, 16]], [33, [0, 0, 1, 15]], [33, [0, 0, 15, 15]], [33, [0, 0, 16, 16]], [33, [0, 1, 2, 15]], [33, [0, 1, 13, 15]], [33, [0, 2, 7, 15]], [33, [0, 2, 15, 15]], [33, [0, 7, 13, 15]], [33, [0, 13, 15, 15]], [33, [0, 13, 16, 16]], [33, [1, 1, 2, 15]], [33, [1, 1, 8, 15]], [33, [1, 2, 7, 15]], [33, [2, 2, 7, 15]], [33, [2, 2, 8, 15]], [33, [2, 2, 15, 15]], [34, [0, 0, 1, 16]], [34, [0, 0, 1, 21]], [34, [0, 0, 16, 16]], [34, [0, 0, 16, 21]], [34, [0, 1, 2, 16]], [34, [0, 1, 2, 21]], [34, [0, 1, 13, 16]], [34, [0, 1, 13, 21]], [34, [0, 2, 7, 16]], [34, [0, 2, 7, 21]], [34, [0, 2, 15, 16]], [34, [0, 2, 15, 21]], [34, [0, 7, 13, 16]], [34, [0, 7, 13, 21]], [34, [0, 13, 16, 16]], [34, [0, 13, 16, 21]], [34, [1, 1, 2, 16]], [34, [1, 1, 2, 21]], [34, [1, 1, 8, 16]], [34, [1, 1, 8, 21]], [34, [1, 2, 7, 16]], [34, [1, 2, 7, 21]], [34, [2, 2, 7, 16]], [34, [2, 2, 7, 21]], [34, [2, 2, 8, 16]], [34, [2, 2, 8, 21]], [34, [2, 2, 15, 16]], [34, [2, 2, 15, 21]], [35, [0, 0, 1, 16]], [35, [0, 0, 15, 15]], [35, [0, 0, 15, 16]], [35, [0, 1, 2, 16]], [35, [0, 1, 13, 16]], [35, [0, 2, 7, 16]], [35, [0, 2, 15, 16]], [35, [0, 7, 13, 16]], [35, [0, 13, 15, 15]], [35, [0, 13, 15, 16]], [35, [1, 1, 2, 16]], [35, [1, 1, 8, 16]], [35, [1, 2, 7, 16]], [35, [2, 2, 7, 16]], [35, [2, 2, 8, 16]], [35, [2, 2, 15, 16]], [36, [0, 0, 1, 15]], [36, [0, 0, 1, 21]], [36, [0, 0, 15, 16]], [36, [0, 0, 16, 21]], [36, [0, 1, 2, 15]], [36, [0, 1, 2, 21]], [36, [0, 1, 13, 15]], [36, [0, 1, 13, 21]], [36, [0, 2, 7, 15]], [36, [0, 2, 7, 21]], [36, [0, 2, 15, 15]], [36, [0, 2, 15, 21]], [36, [0, 7, 13, 15]], [36, [0, 7, 13, 21]], [36, [0, 13, 15, 16]], [36, [0, 13, 16, 21]], [36, [1, 1, 2, 15]], [36, [1, 1, 2, 21]], [36, [1, 1, 8, 15]], [36, [1, 1, 8, 21]], [36, [1, 2, 7, 15]], [36, [1, 2, 7, 21]], [36, [2, 2, 7, 15]], [36, [2, 2, 7, 21]], [36, [2, 2, 8, 15]], [36, [2, 2, 8, 21]], [36, [2, 2, 15, 15]], [36, [2, 2, 15, 21]], [37, [0, 0, 1, 2]], [37, [0, 0, 1, 14]], [37, [0, 0, 2, 17]], [37, [0, 0, 14, 17]], [37, [0, 1, 1, 13]], [37, [0, 1, 13, 17]], [37, [1, 1, 2, 14]], [37, [1, 2, 14, 17]], [38, [0, 0, 1, 2]], [38, [0, 0, 1, 14]], [38, [0, 0, 2, 16]], [38, [0, 0, 14, 16]], [38, [0, 1, 1, 13]], [38, [0, 1, 13, 16]], [38, [1, 1, 2, 14]], [38, [1, 2, 14, 16]], [39, [0, 0, 13, 13]], [39, [0, 0, 14, 14]], [39, [0, 7, 7, 13]], [39, [0, 7, 7, 14]], [39, [0, 7, 13, 13]], [39, [0, 7, 13, 14]], [39, [1, 1, 13, 13]], [39, [1, 1, 13, 14]], [39, [1, 1, 13, 17]], [39, [1, 1, 14, 17]], [39, [1, 2, 2, 13]], [39, [1, 2, 2, 14]], [39, [2]], [39, [2, 2, 13, 14]], [39, [2, 2, 13, 17]], [39, [2, 2, 14, 14]], [39, [2, 2, 14, 17]], [39, [2, 13, 13, 14]], [39, [13]], [39, [14]], [40, [0, 0, 1, 15]], [40, [0, 0, 1, 16]], [40, [0, 0, 15, 16]], [40, [0, 0, 16, 16]], [40, [0, 1, 2, 15]], [40, [0, 1, 2, 16]], [40, [0, 1, 13, 15]], [40, [0, 1, 13, 16]], [40, [0, 2, 7, 15]], [40, [0, 2, 7, 16]], [40, [0, 2, 15, 15]], [40, [0, 2, 15, 16]], [40, [0, 7, 13, 15]], [40, [0, 7, 13, 16]], [40, [0, 13, 15, 16]], [40, [0, 13, 16, 16]], [40, [1, 1, 2, 15]], [40, [1, 1, 2, 16]], [40, [1, 1, 8, 15]], [40, [1, 1, 8, 16]], [40, [1, 2, 7, 15]], [40, [1, 2, 7, 16]], [40, [2, 2, 7, 15]], [40, [2, 2, 7, 16]], [40, [2, 2, 8, 15]], [40, [2, 2, 8, 16]], [40, [2, 2, 15, 15]], [40, [2, 2, 15, 16]]]}

==> anc/controlled/identification_artifacts/pair_1_2_lower1.json <==
{"graph": {"n": 24, "edges": [[0, 3], [0, 4], [0, 5], [1, 4], [1, 5], [1, 6], [1, 7], [1, 8], [1, 9], [2, 8], [2, 9], [2, 10], [2, 11], [3, 10], [3, 11], [4, 5], [6, 13], [6, 14], [7, 19], [8, 9], [10, 11], [12, 16], [12, 17], [12, 18], [13, 17], [13, 18], [13, 19], [14, 19], [14, 20], [14, 21], [15, 20], [15, 21], [15, 22], [15, 23], [16, 22], [16, 23], [17, 18], [20, 21], [22, 23]]}, "coefficient_degree": 1, "kind": "f2-roots-obstruction-v1", "status": "OPEN", "values": [[], [0, 3, 3], [0, 4, 4], [0, 0, 5], [0, 1, 4], [0, 3, 10], [0, 3, 11], [0, 4, 5], [1, 4, 4], [1, 1, 5], [1, 6, 6], [1, 7, 7], [1, 8, 8], [1, 1, 9], [1, 2, 8], [1, 4, 5], [1, 13, 13], [1, 14, 14], [1, 19, 19], [1, 8, 9], [1, 13, 17], [1, 13, 18], [1, 20, 20], [1, 21, 21], [1, 15, 20], [1, 15, 21], [2, 8, 8], [2, 2, 9], [2, 10, 10], [2, 2, 11], [2, 3, 10], [2, 8, 9], [2, 10, 11], [3, 10, 10], [3, 3, 11], [3, 10, 11], [4, 5, 5], [3, 3, 5], [5, 6, 6], [5, 7, 7], [5, 8, 8], [5, 9, 9], [2, 5, 8], [2, 5, 9], [3, 5, 10], [3, 5, 11], [5, 13, 13], [5, 14, 14], [5, 19, 19], [5, 13, 17], [5, 13, 18], [5, 20, 20], [5, 21, 21], [5, 15, 20], [5, 15, 21], [6, 13, 13], [6, 14, 14], [6, 13, 17], [6, 13, 18], [6, 13, 19], [6, 14, 19], [6, 20, 20], [6, 21, 21], [6, 15, 20], [6, 15, 21], [7, 19, 19], [7, 13, 19], [7, 14, 19], [8, 9, 9], [0, 4, 9], [4, 4, 9], [0, 5, 9], [5, 5, 9], [6, 6, 9], [7, 7, 9], [9, 10, 10], [9, 11, 11], [3, 9, 10], [3, 9, 11], [9, 13, 13], [9, 14, 14], [9, 19, 19], [9, 13, 17], [9, 13, 18], [9, 20, 20], [9, 21, 21], [9, 15, 20], [9, 15, 21], [0, 0, 10], [4, 4, 10], [5, 5, 10], [1, 4, 10], [1, 5, 10], [10, 11, 11], [1, 8, 11], [8, 8, 11], [1, 9, 11], [9, 9, 11], [12, 16, 16], [12, 17, 17], [12, 12, 18], [12, 13, 17], [12, 16, 22], [12, 16, 23], [12, 17, 18], [13, 19, 19], [13, 17, 17], [13, 13, 18], [13, 14, 19], [13, 17, 18], [14, 19, 19], [14, 20, 20], [14, 14, 21], [14, 15, 20], [14, 20, 21], [15, 20, 20], [15, 15, 21], [15, 22, 22], [15, 15, 23], [15, 16, 22], [15, 20, 21], [15, 22, 23], [16, 22, 22], [16, 16, 23], [16, 22, 23], [1, 6, 17], [6, 6, 17], [14, 14, 17], [17, 18, 18], [14, 17, 19], [17, 20, 20], [17, 21, 21], [15, 17, 20], [15, 17, 21], [16, 16, 18], [13, 18, 19], [16, 18, 22], [16, 18, 23], [1, 6, 19], [6, 6, 19], [12, 18, 19], [18, 18, 19], [17, 18, 19], [20, 21, 21], [1, 6, 21], [6, 6, 21], [13, 13, 21], [7, 19, 21], [19, 19, 21], [13, 17, 21], [13, 18, 21], [21, 22, 22], [21, 23, 23], [16, 21, 22], [16, 21, 23], [12, 12, 22], [17, 17, 22], [18, 18, 22], [13, 17, 22], [13, 18, 22], [22, 23, 23], [14, 20, 23], [20, 20, 23], [14, 21, 23], [21, 21, 23]], "stats": {"rows": 936, "rank": 890, "columns": 1329, "seconds": 0.00518410000950098, "solver": "sparse rows and derivation DAG"}}

==> anc/controlled/identification_artifacts/pair_1_2_upper.json <==
{"kind": "f2-roots-refutation-v1", "graph": {"n": 24, "edges": [[0, 3], [0, 4], [0, 5], [1, 4], [1, 5], [1, 6], [1, 7], [1, 8], [1, 9], [2, 8], [2, 9], [2, 10], [2, 11], [3, 10], [3, 11], [4, 5], [6, 13], [6, 14], [7, 19], [8, 9], [10, 11], [12, 16], [12, 17], [12, 18], [13, 17], [13, 18], [13, 19], [14, 19], [14, 20], [14, 21], [15, 20], [15, 21], [15, 22], [15, 23], [16, 22], [16, 23], [17, 18], [20, 21], [22, 23]]}, "coefficient_degree": 4, "terms": [[0, [0, 1, 1, 10]], [0, [0, 1, 1, 11]], [1, [0]], [1, [0, 0, 1, 1]], [1, [0, 1, 1, 2]], [1, [10]], [1, [11]], [2, [0, 0, 1, 1]], [2, [0, 0, 1, 2]], [2, [0, 0, 1, 4]], [2, [0, 0, 1, 10]], [2, [0, 0, 1, 11]], [2, [0, 0, 2, 4]], [2, [0, 0, 4, 10]], [2, [0, 0, 4, 11]], [2, [0, 1, 1, 2]], [2, [0, 1, 2, 4]], [3, [0]], [3, [0, 0, 1, 10]], [3, [0, 0, 1, 11]], [3, [1]], [3, [2]], [4, [0, 0, 1, 2]], [4, [0, 0, 1, 4]], [4, [0, 0, 2, 4]], [4, [0, 0, 4, 10]], [4, [0, 0, 4, 11]], [4, [0, 1, 2, 4]], [4, [1]], [4, [2]], [4, [10]], [4, [11]], [7, [0, 0, 1, 10]], [7, [0, 0, 1, 11]], [7, [0, 0, 2, 2]], [8, [0, 0, 1, 2]], [8, [0, 0, 1, 8]], [8, [0, 0, 2, 2]], [8, [0, 0, 2, 8]], [8, [0, 0, 2, 10]], [8, [0, 0, 2, 11]], [8, [0, 0, 8, 10]], [8, [0, 0, 8, 11]], [9, [0, 0, 1, 1]], [9, [0, 0, 2, 10]], [9, [0, 0, 2, 11]], [10, [0, 0, 1, 1]], [10, [0, 0, 1, 2]], [10, [0, 0, 1, 8]], [10, [0, 0, 1, 10]], [10, [0, 0, 1, 11]], [10, [0, 0, 2, 8]], [10, [0, 0, 8, 10]], [10, [0, 0, 8, 11]], [11, [0, 0, 1, 1]], [11, [0, 0, 1, 11]], [11, [0, 1, 1, 2]], [11, [0, 1, 1, 3]], [11, [0, 1, 1, 11]], [11, [0, 1, 2, 11]], [12, [0, 0, 1, 1]], [12, [0, 0, 1, 10]], [12, [0, 1, 1, 2]], [12, [0, 1, 1, 3]], [12, [0, 1, 1, 10]], [12, [0, 1, 2, 10]], [13, [0, 0, 1, 1]], [13, [0, 1, 1, 2]], [13, [0, 1, 1, 3]], [14, [0, 0, 1, 1]], [14, [0, 1, 1, 2]], [14, [0, 1, 1, 3]], [15, [0, 0, 1, 1]], [15, [0, 0, 1, 10]], [15, [0, 0, 1, 11]], [15, [0, 1, 1, 2]], [15, [1]], [15, [2]], [15, [10]], [15, [11]], [19, [0, 0, 1, 1]], [19, [0, 0, 1, 10]], [19, [0, 0, 1, 11]], [19, [0, 0, 2, 2]], [19, [0, 0, 2, 10]], [19, [0, 0, 2, 11]], [20, [0, 0, 1, 10]], [20, [0, 1, 1, 10]], [20, [0, 1, 2, 10]]]}

==> anc/controlled/identification_artifacts/pair_1_3_lower1.json <==
{"graph": {"n": 24, "edges": [[0, 3], [0, 4], [0, 5], [1, 4], [1, 5], [1, 6], [1, 7], [1, 8], [1, 9], [1, 10], [1, 11], [2, 6], [2, 7], [2, 8], [2, 9], [3, 10], [3, 11], [4, 5], [6, 13], [6, 14], [7, 19], [8, 9], [10, 11], [12, 16], [12, 17], [12, 18], [13, 17], [13, 18], [13, 19], [14, 19], [14, 20], [14, 21], [15, 20], [15, 21], [15, 22], [15, 23], [16, 22], [16, 23], [17, 18], [20, 21], [22, 23]]}, "coefficient_degree": 1, "kind": "f2-roots-obstruction-v1", "status": "OPEN", "values": [[], [0, 3, 3], [0, 4, 4], [0, 0, 5], [0, 1, 4], [0, 3, 10], [0, 3, 11], [0, 4, 5], [1, 4, 4], [1, 1, 5], [1, 6, 6], [1, 7, 7], [1, 8, 8], [1, 1, 9], [1, 10, 10], [1, 1, 11], [1, 2, 6], [1, 2, 7], [1, 2, 8], [1, 3, 10], [1, 4, 5], [1, 13, 13], [1, 14, 14], [1, 19, 19], [1, 8, 9], [1, 10, 11], [1, 13, 17], [1, 13, 18], [1, 20, 20], [1, 21, 21], [1, 15, 20], [1, 15, 21], [2, 6, 6], [2, 7, 7], [2, 8, 8], [2, 2, 9], [2, 13, 13], [2, 14, 14], [2, 19, 19], [2, 8, 9], [2, 13, 17], [2, 13, 18], [2, 20, 20], [2, 21, 21], [2, 15, 20], [2, 15, 21], [3, 10, 10], [3, 3, 11], [3, 10, 11], [4, 5, 5], [3, 3, 5], [5, 6, 6], [5, 7, 7], [5, 8, 8], [5, 9, 9], [5, 10, 10], [5, 11, 11], [2, 5, 6], [2, 5, 7], [2, 5, 8], [2, 5, 9], [5, 13, 13], [5, 14, 14], [5, 19, 19], [5, 13, 17], [5, 13, 18], [5, 20, 20], [5, 21, 21], [5, 15, 20], [5, 15, 21], [6, 13, 13], [6, 14, 14], [6, 13, 17], [6, 13, 18], [6, 13, 19], [6, 14, 19], [6, 20, 20], [6, 21, 21], [6, 15, 20], [6, 15, 21], [7, 19, 19], [7, 13, 19], [7, 14, 19], [8, 9, 9], [0, 4, 9], [4, 4, 9], [0, 5, 9], [5, 5, 9], [6, 6, 9], [7, 7, 9], [9, 10, 10], [9, 11, 11], [3, 9, 10], [3, 9, 11], [9, 13, 13], [9, 14, 14], [9, 19, 19], [9, 13, 17], [9, 13, 18], [9, 20, 20], [9, 21, 21], [9, 15, 20], [9, 15, 21], [0, 0, 10], [0, 4, 10], [0, 5, 10], [10, 11, 11], [0, 4, 11], [4, 4, 11], [0, 5, 11], [5, 5, 11], [6, 6, 11], [7, 7, 11], [8, 8, 11], [9, 9, 11], [2, 6, 11], [2, 7, 11], [2, 8, 11], [2, 9, 11], [11, 13, 13], [11, 14, 14], [11, 19, 19], [11, 13, 17], [11, 13, 18], [11, 20, 20], [11, 21, 21], [11, 15, 20], [11, 15, 21], [12, 16, 16], [12, 17, 17], [12, 12, 18], [12, 13, 17], [12, 16, 22], [12, 16, 23], [12, 17, 18], [13, 19, 19], [13, 17, 17], [13, 13, 18], [13, 14, 19], [13, 17, 18], [14, 19, 19], [14, 20, 20], [14, 14, 21], [14, 15, 20], [14, 20, 21], [15, 20, 20], [15, 15, 21], [15, 22, 22], [15, 15, 23], [15, 16, 22], [15, 20, 21], [15, 22, 23], [16, 22, 22], [16, 16, 23], [16, 22, 23], [1, 6, 17], [6, 6, 17], [2, 6, 17], [14, 14, 17], [17, 18, 18], [14, 17, 19], [17, 20, 20], [17, 21, 21], [15, 17, 20], [15, 17, 21], [16, 16, 18], [13, 18, 19], [16, 18, 22], [16, 18, 23], [1, 6, 19], [6, 6, 19], [2, 6, 19], [12, 18, 19], [18, 18, 19], [17, 18, 19], [20, 21, 21], [1, 6, 21], [6, 6, 21], [2, 6, 21], [13, 13, 21], [7, 19, 21], [19, 19, 21], [13, 17, 21], [13, 18, 21], [21, 22, 22], [21, 23, 23], [16, 21, 22], [16, 21, 23], [12, 12, 22], [17, 17, 22], [18, 18, 22], [13, 17, 22], [13, 18, 22], [22, 23, 23], [14, 20, 23], [20, 20, 23], [14, 21, 23], [21, 21, 23]], "stats": {"rows": 984, "rank": 931, "columns": 1355, "seconds": 0.003650299971923232, "solver": "sparse rows and derivation DAG"}}

==> anc/controlled/identification_artifacts/pair_1_3_upper.json <==
{"kind": "f2-roots-refutation-v1", "graph": {"n": 24, "edges": [[0, 3], [0, 4], [0, 5], [1, 4], [1, 5], [1, 6], [1, 7], [1, 8], [1, 9], [1, 10], [1, 11], [2, 6], [2, 7], [2, 8], [2, 9], [3, 10], [3, 11], [4, 5], [6, 13], [6, 14], [7, 19], [8, 9], [10, 11], [12, 16], [12, 17], [12, 18], [13, 17], [13, 18], [13, 19], [14, 19], [14, 20], [14, 21], [15, 20], [15, 21], [15, 22], [15, 23], [16, 22], [16, 23], [17, 18], [20, 21], [22, 23]]}, "coefficient_degree": 4, "terms": [[0, [1]], [1, [0, 0, 1, 1]], [1, [3]], [2, [0, 0, 1, 1]], [2, [0, 0, 1, 3]], [2, [0, 0, 1, 4]], [2, [0, 0, 3, 4]], [2, [1]], [2, [4]], [3, [0]], [3, [0, 0, 1, 3]], [4, [0]], [4, [0, 0, 1, 4]], [4, [0, 0, 3, 4]], [4, [1]], [4, [3]], [4, [4]], [9, [1]], [10, [3]], [10, [10]], [15, [3]], [16, [1]], [16, [10]], [17, [0]], [17, [0, 0, 1, 1]], [17, [0, 0, 1, 3]], [17, [3]], [22, [1]], [22, [3]]]}

==> anc/controlled/identification_artifacts/pair_1_4_upper.json <==
{"graph": {"n": 24, "edges": [[0, 1], [0, 4], [0, 5], [1, 4], [1, 5], [1, 6], [1, 7], [1, 10], [1, 11], [2, 6], [2, 7], [2, 8], [2, 9], [3, 8], [3, 9], [3, 10], [3, 11], [4, 5], [6, 13], [6, 14], [7, 19], [8, 9], [10, 11], [12, 16], [12, 17], [12, 18], [13, 17], [13, 18], [13, 19], [14, 19], [14, 20], [14, 21], [15, 20], [15, 21], [15, 22], [15, 23], [16, 22], [16, 23], [17, 18], [20, 21], [22, 23]]}, "coefficient_degree": 1, "kind": "f2-roots-refutation-v1", "status": "UNSAT", "terms": [[0, [0]], [1, [0]], [4, [0]], [17, [0]], [2, [1]], [3, [1]], [17, [1]], [2, [4]], [4, [4]]], "stats": {"rows": 169, "rank": 166, "columns": 248, "seconds": 0.0007692999206483364, "solver": "sparse rows and derivation DAG"}}

==> anc/controlled/identification_artifacts/pair_1_9_lower1.json <==
{"graph": {"n": 24, "edges": [[0, 4], [0, 5], [0, 6], [1, 2], [1, 3], [1, 5], [1, 6], [1, 7], [1, 8], [1, 9], [2, 7], [2, 8], [2, 9], [3, 9], [3, 10], [3, 11], [4, 10], [4, 11], [5, 6], [7, 13], [7, 14], [8, 19], [10, 11], [12, 16], [12, 17], [12, 18], [13, 17], [13, 18], [13, 19], [14, 19], [14, 20], [14, 21], [15, 20], [15, 21], [15, 22], [15, 23], [16, 22], [16, 23], [17, 18], [20, 21], [22, 23]]}, "coefficient_degree": 1, "kind": "f2-roots-obstruction-v1", "status": "OPEN", "values": [[], [0, 4, 4], [0, 5, 5], [0, 0, 6], [0, 1, 5], [0, 4, 10], [0, 4, 11], [0, 5, 6], [1, 5, 5], [1, 2, 2], [1, 3, 3], [1, 1, 6], [1, 1, 7], [1, 1, 8], [1, 1, 9], [1, 2, 7], [1, 2, 8], [1, 2, 9], [1, 3, 9], [1, 10, 10], [1, 11, 11], [1, 4, 10], [1, 4, 11], [1, 5, 6], [2, 7, 7], [2, 8, 8], [2, 9, 9], [2, 3, 9], [2, 13, 13], [2, 14, 14], [2, 19, 19], [2, 13, 17], [2, 13, 18], [2, 20, 20], [2, 21, 21], [2, 15, 20], [2, 15, 21], [3, 9, 9], [3, 10, 10], [3, 3, 11], [3, 4, 10], [3, 10, 11], [4, 10, 10], [4, 4, 11], [4, 10, 11], [5, 6, 6], [4, 4, 6], [2, 2, 6], [3, 3, 6], [6, 7, 7], [6, 8, 8], [6, 9, 9], [6, 10, 10], [6, 11, 11], [6, 13, 13], [6, 14, 14], [6, 19, 19], [6, 13, 17], [6, 13, 18], [6, 20, 20], [6, 21, 21], [6, 15, 20], [6, 15, 21], [0, 5, 7], [5, 5, 7], [0, 6, 7], [6, 6, 7], [3, 3, 7], [7, 8, 8], [7, 9, 9], [2, 7, 8], [2, 7, 9], [7, 10, 10], [7, 11, 11], [4, 7, 10], [4, 7, 11], [7, 13, 13], [7, 14, 14], [7, 19, 19], [7, 13, 17], [7, 13, 18], [7, 20, 20], [7, 21, 21], [7, 15, 20], [7, 15, 21], [0, 5, 8], [5, 5, 8], [0, 6, 8], [6, 6, 8], [3, 3, 8], [7, 7, 8], [8, 9, 9], [2, 8, 9], [8, 10, 10], [8, 11, 11], [4, 8, 10], [4, 8, 11], [8, 13, 13], [8, 14, 14], [8, 19, 19], [8, 13, 17], [8, 13, 18], [8, 20, 20], [8, 21, 21], [8, 15, 20], [8, 15, 21], [0, 5, 9], [5, 5, 9], [0, 6, 9], [6, 6, 9], [7, 7, 9], [8, 8, 9], [9, 13, 13], [9, 14, 14], [9, 19, 19], [9, 13, 17], [9, 13, 18], [9, 20, 20], [9, 21, 21], [9, 15, 20], [9, 15, 21], [0, 0, 10], [5, 5, 10], [6, 6, 10], [1, 5, 10], [1, 6, 10], [10, 11, 11], [1, 1, 11], [2, 2, 11], [1, 5, 11], [1, 6, 11], [7, 7, 11], [8, 8, 11], [9, 9, 11], [11, 13, 13], [11, 14, 14], [11, 19, 19], [11, 13, 17], [11, 13, 18], [11, 20, 20], [11, 21, 21], [11, 15, 20], [11, 15, 21], [12, 16, 16], [12, 17, 17], [12, 12, 18], [12, 13, 17], [12, 16, 22], [12, 16, 23], [12, 17, 18], [13, 17, 17], [13, 13, 18], [13, 13, 19], [13, 17, 18], [14, 14, 19], [14, 20, 20], [14, 14, 21], [14, 15, 20], [14, 20, 21], [15, 20, 20], [15, 15, 21], [15, 22, 22], [15, 15, 23], [15, 16, 22], [15, 20, 21], [15, 22, 23], [16, 22, 22], [16, 16, 23], [16, 22, 23], [1, 7, 17], [7, 7, 17], [2, 7, 17], [14, 14, 17], [17, 18, 18], [14, 17, 19], [17, 20, 20], [17, 21, 21], [15, 17, 20], [15, 17, 21], [16, 16, 18], [13, 18, 19], [16, 18, 22], [16, 18, 23], [1, 7, 19], [7, 7, 19], [2, 7, 19], [12, 17, 19], [17, 17, 19], [19, 20, 20], [19, 21, 21], [15, 19, 20], [15, 19, 21], [17, 18, 19], [20, 21, 21], [1, 7, 21], [7, 7, 21], [2, 7, 21], [13, 13, 21], [8, 19, 21], [19, 19, 21], [13, 17, 21], [13, 18, 21], [21, 22, 22], [21, 23, 23], [16, 21, 22], [16, 21, 23], [12, 12, 22], [17, 17, 22], [18, 18, 22], [13, 17, 22], [13, 18, 22], [22, 23, 23], [14, 20, 23], [20, 20, 23], [14, 21, 23], [21, 21, 23]], "stats": {"rows": 984, "rank": 933, "columns": 1361, "seconds": 0.004742700140923262, "solver": "sparse rows and derivation DAG"}}

==> anc/controlled/identification_artifacts/pair_1_9_upper.json <==
{"kind": "f2-roots-refutation-v1", "graph": {"n": 24, "edges": [[0, 4], [0, 5], [0, 6], [1, 2], [1, 3], [1, 5], [1, 6], [1, 7], [1, 8], [1, 9], [2, 7], [2, 8], [2, 9], [3, 9], [3, 10], [3, 11], [4, 10], [4, 11], [5, 6], [7, 13], [7, 14], [8, 19], [10, 11], [12, 16], [12, 17], [12, 18], [13, 17], [13, 18], [13, 19], [14, 19], [14, 20], [14, 21], [15, 20], [15, 21], [15, 22], [15, 23], [16, 22], [16, 23], [17, 18], [20, 21], [22, 23]]}, "coefficient_degree": 4, "terms": [[3, [1]], [3, [1, 1, 7, 12]], [3, [1, 1, 7, 14]], [3, [1, 1, 7, 15]], [3, [1, 7, 12, 13]], [3, [1, 7, 13, 15]], [3, [1, 7, 15, 22]], [3, [1, 7, 15, 23]], [3, [1, 12, 12, 15]], [3, [1, 12, 12, 22]], [3, [1, 12, 12, 23]], [3, [1, 12, 13, 15]], [3, [1, 12, 13, 22]], [3, [1, 12, 13, 23]], [3, [1, 13, 15, 22]], [3, [1, 13, 15, 23]], [3, [1, 14, 15, 22]], [3, [1, 14, 15, 23]], [3, [13]], [7, [1, 1, 2, 12]], [7, [1, 1, 2, 14]], [7, [1, 1, 2, 15]], [7, [1, 2, 2, 13]], [7, [1, 2, 2, 14]], [7, [1, 2, 12, 13]], [7, [1, 2, 13, 15]], [7, [1, 8, 15, 22]], [7, [1, 8, 15, 23]], [7, [1, 13, 15, 22]], [7, [1, 13, 15, 23]], [7, [1, 14, 15, 22]], [7, [1, 14, 15, 23]], [7, [2]], [7, [2, 2, 12, 13]], [7, [2, 2, 12, 14]], [7, [2, 8, 15, 22]], [7, [2, 8, 15, 23]], [7, [2, 12, 12, 15]], [7, [2, 12, 12, 22]], [7, [2, 12, 12, 23]], [7, [2, 12, 13, 15]], [7, [2, 12, 13, 22]], [7, [2, 12, 13, 23]], [7, [12]], [7, [13]], [7, [14]], [7, [15]], [8, [1, 1, 15, 22]], [8, [1, 1, 15, 23]], [8, [1, 2, 2, 13]], [8, [1, 2, 2, 14]], [8, [1, 2, 7, 13]], [8, [1, 2, 7, 14]], [8, [1, 2, 12, 13]], [8, [1, 2, 12, 14]], [8, [1, 7, 12, 13]], [8, [1, 7, 12, 14]], [8, [1, 7, 15, 22]], [8, [1, 7, 15, 23]], [8, [2, 2, 12, 13]], [8, [2, 2, 12, 14]], [8, [2, 7, 12, 13]], [8, [2, 7, 12, 14]], [8, [2, 13, 15, 22]], [8, [2, 13, 15, 23]], [8, [2, 14, 15, 22]], [8, [2, 14, 15, 23]], [8, [7, 13, 15, 22]], [8, [7, 13, 15, 23]], [8, [14]], [10, [1]], [10, [1, 1, 2, 12]], [10, [1, 1, 2, 13]], [10, [1, 1, 2, 15]], [10, [1, 1, 12, 13]], [10, [1, 1, 12, 14]], [10, [1, 1, 15, 22]], [10, [1, 1, 15, 23]], [10, [1, 2, 12, 13]], [10, [1, 2, 13, 15]], [10, [1, 12, 12, 15]], [10, [1, 12, 12, 22]], [10, [1, 12, 12, 23]], [10, [1, 12, 13, 15]], [10, [1, 12, 13, 22]], [10, [1, 12, 13, 23]], [10, [2, 13, 15, 22]], [10, [2, 13, 15, 23]], [10, [13]], [10, [14]], [11, [1, 1, 2, 13]], [11, [1, 1, 2, 14]], [11, [1, 1, 12, 13]], [11, [1, 1, 12, 14]], [11, [1, 1, 15, 22]], [11, [1, 1, 15, 23]], [11, [1, 2, 7, 13]], [11, [1, 2, 7, 14]], [11, [1, 2, 12, 13]], [11, [1, 2, 12, 14]], [11, [1, 7, 12, 13]], [11, [1, 7, 12, 14]], [11, [1, 7, 15, 22]], [11, [1, 7, 15, 23]], [11, [1, 13, 15, 22]], [11, [1, 13, 15, 23]], [11, [1, 14, 15, 22]], [11, [1, 14, 15, 23]], [11, [2, 7, 12, 13]], [11, [2, 7, 12, 14]], [11, [7, 13, 15, 22]], [11, [7, 13, 15, 23]], [11, [14]], [19, [1, 1, 2, 8]], [19, [1, 1, 2, 14]], [19, [1, 1, 8, 12]], [19, [1, 1, 12, 14]], [19, [1, 2, 2, 8]], [19, [1, 2, 2, 14]], [19, [1, 7, 12, 15]], [19, [1, 7, 12, 22]], [19, [1, 7, 12, 23]], [19, [1, 8, 15, 22]], [19, [1, 8, 15, 23]], [19, [1, 12, 12, 15]], [19, [1, 12, 12, 22]], [19, [1, 12, 12, 23]], [19, [1, 14, 15, 22]], [19, [1, 14, 15, 23]], [19, [2, 2, 8, 12]], [19, [2, 2, 12, 14]], [19, [2, 7, 12, 15]], [19, [2, 7, 12, 22]], [19, [2, 7, 12, 23]], [19, [2, 8, 15, 22]], [19, [2, 8, 15, 23]], [19, [2, 12, 12, 15]], [19, [2, 12, 12, 22]], [19, [2, 12, 12, 23]], [19, [2, 14, 15, 22]], [19, [2, 14, 15, 23]], [19, [12]], [19, [15]], [20, [1, 1, 2, 8]], [20, [1, 1, 2, 13]], [20, [1, 1, 8, 12]], [20, [1, 1, 12, 13]], [20, [1, 1, 15, 22]], [20, [1, 1, 15, 23]], [20, [1, 2, 2, 8]], [20, [1, 2, 2, 13]], [20, [1, 12, 12, 22]], [20, [1, 12, 12, 23]], [20, [1, 12, 15, 22]], [20, [1, 12, 15, 23]], [20, [1, 13, 15, 22]], [20, [1, 13, 15, 23]], [20, [2, 2, 8, 12]], [20, [2, 2, 12, 13]], [20, [2, 7, 15, 22]], [20, [2, 7, 15, 23]], [20, [2, 12, 12, 22]], [20, [2, 12, 12, 23]], [20, [2, 12, 15, 22]], [20, [2, 12, 15, 23]], [20, [2, 13, 15, 22]], [20, [2, 13, 15, 23]], [21, [1, 1, 2, 13]], [21, [1, 1, 2, 14]], [21, [1, 1, 12, 13]], [21, [1, 1, 12, 14]], [21, [1, 2, 2, 13]], [21, [1, 2, 2, 14]], [21, [1, 13, 15, 22]], [21, [1, 13, 15, 23]], [21, [1, 14, 15, 22]], [21, [1, 14, 15, 23]], [21, [2, 2, 12, 13]], [21, [2, 2, 12, 14]], [21, [2, 13, 15, 22]], [21, [2, 13, 15, 23]], [21, [2, 14, 15, 22]], [21, [2, 14, 15, 23]], [23, [1, 7, 7, 22]], [23, [1, 7, 7, 23]], [23, [1, 7, 14, 22]], [23, [1, 7, 14, 23]], [23, [1, 14, 14, 22]], [23, [1, 14, 14, 23]], [23, [2, 7, 7, 22]], [23, [2, 7, 7, 23]], [23, [2, 7, 14, 22]], [23, [2, 7, 14, 23]], [23, [2, 14, 14, 22]], [23, [2, 14, 14, 23]], [23, [12, 12, 13, 22]], [23, [12, 12, 13, 23]], [24, [1, 2, 13, 13]], [24, [1, 7, 12, 15]], [24, [1, 7, 12, 22]], [24, [1, 7, 12, 23]], [24, [1, 12, 12, 15]], [24, [1, 12, 12, 22]], [24, [1, 12, 12, 23]], [24, [1, 13, 13, 15]], [24, [2, 7, 12, 15]], [24, [2, 7, 12, 22]], [24, [2, 7, 12, 23]], [24, [2, 12, 12, 15]], [24, [2, 12, 12, 22]], [24, [2, 12, 12, 23]], [24, [2, 13, 13, 15]], [24, [12]], [24, [15]], [25, [1, 2, 12, 13]], [25, [1, 2, 12, 17]], [25, [1, 2, 13, 13]], [25, [1, 2, 13, 17]], [25, [1, 7, 13, 15]], [25, [1, 7, 13, 22]], [25, [1, 7, 13, 23]], [25, [1, 7, 15, 17]], [25, [1, 7, 17, 22]], [25, [1, 7, 17, 23]], [25, [1, 12, 13, 22]], [25, [1, 12, 13, 23]], [25, [1, 12, 17, 22]], [25, [1, 12, 17, 23]], [25, [1, 13, 13, 15]], [25, [1, 13, 15, 17]], [25, [2, 7, 13, 15]], [25, [2, 7, 13, 22]], [25, [2, 7, 13, 23]], [25, [2, 7, 15, 17]], [25, [2, 7, 17, 22]], [25, [2, 7, 17, 23]], [25, [2, 12, 13, 22]], [25, [2, 12, 13, 23]], [25, [2, 12, 17, 22]], [25, [2, 12, 17, 23]], [25, [2, 13, 13, 15]], [25, [2, 13, 15, 17]], [25, [12, 12, 13, 15]], [25, [12, 12, 15, 17]], [25, [13]], [25, [17]], [26, [1, 2, 12, 12]], [26, [1, 7, 13, 15]], [26, [1, 7, 13, 22]], [26, [1, 7, 13, 23]], [26, [1, 12, 12, 15]], [26, [1, 12, 13, 15]], [26, [1, 12, 13, 22]], [26, [1, 12, 13, 23]], [26, [2, 7, 13, 15]], [26, [2, 7, 13, 22]], [26, [2, 7, 13, 23]], [26, [2, 12, 12, 15]], [26, [2, 12, 13, 15]], [26, [2, 12, 13, 22]], [26, [2, 12, 13, 23]], [26, [12, 12, 13, 15]], [26, [13]], [27, [1, 2, 12, 12]], [27, [1, 2, 12, 13]], [27, [1, 2, 12, 17]], [27, [1, 2, 13, 17]], [27, [1, 7, 12, 15]], [27, [1, 7, 12, 22]], [27, [1, 7, 12, 23]], [27, [1, 7, 15, 17]], [27, [1, 7, 17, 22]], [27, [1, 7, 17, 23]], [27, [1, 12, 12, 22]], [27, [1, 12, 12, 23]], [27, [1, 12, 13, 15]], [27, [1, 12, 17, 22]], [27, [1, 12, 17, 23]], [27, [1, 13, 15, 17]], [27, [2, 7, 12, 15]], [27, [2, 7, 12, 22]], [27, [2, 7, 12, 23]], [27, [2, 7, 15, 17]], [27, [2, 7, 17, 22]], [27, [2, 7, 17, 23]], [27, [2, 12, 12, 22]], [27, [2, 12, 12, 23]], [27, [2, 12, 13, 15]], [27, [2, 12, 17, 22]], [27, [2, 12, 17, 23]], [27, [2, 13, 15, 17]], [27, [12]], [27, [12, 12, 15, 17]], [27, [15]], [27, [17]], [28, [1, 1, 2, 8]], [28, [1, 1, 2, 14]], [28, [1, 1, 8, 12]], [28, [1, 1, 12, 14]], [28, [1, 2, 2, 8]], [28, [1, 2, 2, 14]], [28, [1, 8, 15, 22]], [28, [1, 8, 15, 23]], [28, [1, 14, 15, 22]], [28, [1, 14, 15, 23]], [28, [2, 2, 8, 12]], [28, [2, 2, 12, 14]], [28, [2, 8, 15, 22]], [28, [2, 8, 15, 23]], [28, [2, 14, 15, 22]], [28, [2, 14, 15, 23]], [29, [1, 1, 2, 8]], [29, [1, 1, 2, 13]], [29, [1, 1, 8, 12]], [29, [1, 1, 12, 13]], [29, [1, 2, 2, 8]], [29, [1, 2, 2, 13]], [29, [1, 8, 15, 22]], [29, [1, 8, 15, 23]], [29, [1, 13, 15, 22]], [29, [1, 13, 15, 23]], [29, [2, 2, 8, 12]], [29, [2, 2, 12, 13]], [29, [2, 8, 15, 22]], [29, [2, 8, 15, 23]], [29, [2, 13, 15, 22]], [29, [2, 13, 15, 23]], [30, [1, 1, 14, 22]], [30, [1, 1, 14, 23]], [30, [1, 2, 15, 15]], [30, [1, 8, 14, 22]], [30, [1, 8, 14, 23]], [30, [1, 12, 15, 15]], [30, [1, 14, 14, 22]], [30, [1, 14, 14, 23]], [30, [2, 7, 14, 22]], [30, [2, 7, 14, 23]], [30, [2, 8, 14, 22]], [30, [2, 8, 14, 23]], [30, [2, 12, 15, 15]], [30, [2, 14, 14, 22]], [30, [2, 14, 14, 23]], [31, [1, 1, 15, 22]], [31, [1, 1, 15, 23]], [31, [1, 1, 20, 22]], [31, [1, 1, 20, 23]], [31, [1, 2, 14, 15]], [31, [1, 2, 14, 20]], [31, [1, 2, 15, 15]], [31, [1, 2, 15, 20]], [31, [1, 8, 15, 22]], [31, [1, 8, 15, 23]], [31, [1, 8, 20, 22]], [31, [1, 8, 20, 23]], [31, [1, 12, 14, 15]], [31, [1, 12, 14, 20]], [31, [1, 12, 15, 15]], [31, [1, 12, 15, 20]], [31, [1, 14, 15, 22]], [31, [1, 14, 15, 23]], [31, [1, 14, 20, 22]], [31, [1, 14, 20, 23]], [31, [2, 7, 15, 22]], [31, [2, 7, 15, 23]], [31, [2, 7, 20, 22]], [31, [2, 7, 20, 23]], [31, [2, 8, 15, 22]], [31, [2, 8, 15, 23]], [31, [2, 8, 20, 22]], [31, [2, 8, 20, 23]], [31, [2, 12, 14, 15]], [31, [2, 12, 14, 20]], [31, [2, 12, 15, 15]], [31, [2, 12, 15, 20]], [31, [2, 14, 15, 22]], [31, [2, 14, 15, 23]], [31, [2, 14, 20, 22]], [31, [2, 14, 20, 23]], [32, [1, 1, 15, 22]], [32, [1, 1, 15, 23]], [32, [1, 2, 14, 14]], [32, [1, 8, 15, 22]], [32, [1, 8, 15, 23]], [32, [1, 12, 14, 14]], [32, [1, 14, 15, 22]], [32, [1, 14, 15, 23]], [32, [2, 7, 15, 22]], [32, [2, 7, 15, 23]], [32, [2, 8, 15, 22]], [32, [2, 8, 15, 23]], [32, [2, 12, 14, 14]], [32, [2, 14, 15, 22]], [32, [2, 14, 15, 23]], [33, [1, 1, 14, 22]], [33, [1, 1, 14, 23]], [33, [1, 1, 20, 22]], [33, [1, 1, 20, 23]], [33, [1, 2, 14, 14]], [33, [1, 2, 14, 15]], [33, [1, 2, 14, 20]], [33, [1, 2, 15, 20]], [33, [1, 8, 14, 22]], [33, [1, 8, 14, 23]], [33, [1, 8, 20, 22]], [33, [1, 8, 20, 23]], [33, [1, 12, 14, 14]], [33, [1, 12, 14, 15]], [33, [1, 12, 14, 20]], [33, [1, 12, 15, 20]], [33, [1, 14, 14, 22]], [33, [1, 14, 14, 23]], [33, [1, 14, 20, 22]], [33, [1, 14, 20, 23]], [33, [2, 7, 14, 22]], [33, [2, 7, 14, 23]], [33, [2, 7, 20, 22]], [33, [2, 7, 20, 23]], [33, [2, 8, 14, 22]], [33, [2, 8, 14, 23]], [33, [2, 8, 20, 22]], [33, [2, 8, 20, 23]], [33, [2, 12, 14, 14]], [33, [2, 12, 14, 15]], [33, [2, 12, 14, 20]], [33, [2, 12, 15, 20]], [33, [2, 14, 14, 22]], [33, [2, 14, 14, 23]], [33, [2, 14, 20, 22]], [33, [2, 14, 20, 23]], [34, [1, 1, 14, 23]], [34, [1, 7, 7, 12]], [34, [1, 7, 7, 15]], [34, [1, 7, 7, 16]], [34, [1, 7, 7, 23]], [34, [1, 7, 12, 14]], [34, [1, 7, 14, 15]], [34, [1, 7, 14, 16]], [34, [1, 7, 14, 23]], [34, [1, 8, 14, 23]], [34, [1, 12, 14, 14]], [34, [1, 12, 15, 23]], [34, [1, 13, 15, 23]], [34, [1, 14, 14, 15]], [34, [1, 14, 14, 16]], [34, [2, 7, 7, 12]], [34, [2, 7, 7, 15]], [34, [2, 7, 7, 16]], [34, [2, 7, 7, 23]], [34, [2, 7, 12, 14]], [34, [2, 7, 14, 15]], [34, [2, 7, 14, 16]], [34, [2, 8, 14, 23]], [34, [2, 12, 14, 14]], [34, [2, 12, 15, 23]], [34, [2, 13, 15, 23]], [34, [2, 14, 14, 15]], [34, [2, 14, 14, 16]], [34, [12, 12, 13, 15]], [34, [12, 12, 13, 16]], [34, [12, 12, 13, 23]], [34, [12, 12, 15, 23]], [34, [13]], [35, [1, 1, 14, 22]], [35, [1, 7, 7, 12]], [35, [1, 7, 7, 15]], [35, [1, 7, 7, 16]], [35, [1, 7, 7, 22]], [35, [1, 7, 12, 14]], [35, [1, 7, 14, 15]], [35, [1, 7, 14, 16]], [35, [1, 7, 14, 22]], [35, [1, 8, 14, 22]], [35, [1, 12, 14, 14]], [35, [1, 12, 15, 22]], [35, [1, 13, 15, 22]], [35, [1, 14, 14, 15]], [35, [1, 14, 14, 16]], [35, [2, 7, 7, 12]], [35, [2, 7, 7, 15]], [35, [2, 7, 7, 16]], [35, [2, 7, 7, 22]], [35, [2, 7, 12, 14]], [35, [2, 7, 14, 15]], [35, [2, 7, 14, 16]], [35, [2, 8, 14, 22]], [35, [2, 12, 14, 14]], [35, [2, 12, 15, 22]], [35, [2, 13, 15, 22]], [35, [2, 14, 14, 15]], [35, [2, 14, 14, 16]], [35, [12, 12, 13, 15]], [35, [12, 12, 13, 16]], [35, [12, 12, 13, 22]], [35, [12, 12, 15, 22]], [35, [13]], [36, [1, 7, 7, 12]], [36, [1, 7, 7, 15]], [36, [1, 7, 7, 16]], [36, [1, 7, 12, 14]], [36, [1, 7, 14, 15]], [36, [1, 7, 14, 16]], [36, [1, 12, 14, 14]], [36, [1, 14, 14, 15]], [36, [1, 14, 14, 16]], [36, [2, 7, 7, 12]], [36, [2, 7, 7, 15]], [36, [2, 7, 7, 16]], [36, [2, 7, 12, 14]], [36, [2, 7, 14, 15]], [36, [2, 7, 14, 16]], [36, [2, 12, 14, 14]], [36, [2, 14, 14, 15]], [36, [2, 14, 14, 16]], [36, [12, 12, 13, 15]], [36, [12, 12, 13, 16]], [36, [13]], [37, [1, 7, 7, 12]], [37, [1, 7, 7, 15]], [37, [1, 7, 7, 16]], [37, [1, 7, 12, 14]], [37, [1, 7, 14, 15]], [37, [1, 7, 14, 16]], [37, [1, 12, 14, 14]], [37, [1, 14, 14, 15]], [37, [1, 14, 14, 16]], [37, [2, 7, 7, 12]], [37, [2, 7, 7, 15]], [37, [2, 7, 7, 16]], [37, [2, 7, 12, 14]], [37, [2, 7, 14, 15]], [37, [2, 7, 14, 16]], [37, [2, 12, 14, 14]], [37, [2, 14, 14, 15]], [37, [2, 14, 14, 16]], [37, [12, 12, 13, 15]], [37, [12, 12, 13, 16]], [37, [13]], [38, [1, 2, 12, 12]], [38, [1, 2, 13, 13]], [38, [1, 7, 12, 15]], [38, [1, 7, 12, 22]], [38, [1, 7, 12, 23]], [38, [1, 7, 13, 15]], [38, [1, 7, 13, 22]], [38, [1, 7, 13, 23]], [38, [1, 12, 12, 22]], [38, [1, 12, 12, 23]], [38, [1, 12, 13, 15]], [38, [1, 12, 13, 22]], [38, [1, 12, 13, 23]], [38, [1, 13, 13, 15]], [38, [2, 7, 12, 15]], [38, [2, 7, 12, 22]], [38, [2, 7, 12, 23]], [38, [2, 7, 13, 15]], [38, [2, 7, 13, 22]], [38, [2, 7, 13, 23]], [38, [2, 12, 12, 22]], [38, [2, 12, 12, 23]], [38, [2, 12, 13, 15]], [38, [2, 12, 13, 22]], [38, [2, 12, 13, 23]], [38, [2, 13, 13, 15]], [38, [12]], [38, [12, 12, 13, 15]], [38, [13]], [38, [15]], [39, [1, 1, 14, 22]], [39, [1, 1, 14, 23]], [39, [1, 1, 15, 22]], [39, [1, 1, 15, 23]], [39, [1, 2, 14, 14]], [39, [1, 2, 15, 15]], [39, [1, 8, 14, 22]], [39, [1, 8, 14, 23]], [39, [1, 8, 15, 22]], [39, [1, 8, 15, 23]], [39, [1, 12, 14, 14]], [39, [1, 12, 15, 15]], [39, [1, 14, 14, 22]], [39, [1, 14, 14, 23]], [39, [1, 14, 15, 22]], [39, [1, 14, 15, 23]], [39, [2, 7, 14, 22]], [39, [2, 7, 14, 23]], [39, [2, 7, 15, 22]], [39, [2, 7, 15, 23]], [39, [2, 8, 14, 22]], [39, [2, 8, 14, 23]], [39, [2, 8, 15, 22]], [39, [2, 8, 15, 23]], [39, [2, 12, 14, 14]], [39, [2, 12, 15, 15]], [39, [2, 14, 14, 22]], [39, [2, 14, 14, 23]], [39, [2, 14, 15, 22]], [39, [2, 14, 15, 23]], [40, [1, 1, 14, 22]], [40, [1, 7, 7, 22]], [40, [1, 7, 14, 22]], [40, [1, 8, 14, 22]], [40, [1, 12, 15, 22]], [40, [1, 13, 15, 22]], [40, [2, 7, 7, 22]], [40, [2, 8, 14, 22]], [40, [2, 12, 15, 22]], [40, [2, 13, 15, 22]], [40, [12, 12, 13, 22]], [40, [12, 12, 15, 22]]]}

==> anc/controlled/identification_artifacts/pair_2_11_upper.json <==
{"graph": {"n": 24, "edges": [[0, 4], [0, 5], [0, 6], [1, 5], [1, 6], [1, 7], [1, 8], [2, 3], [2, 4], [2, 7], [2, 8], [2, 9], [2, 10], [2, 11], [3, 9], [3, 10], [3, 11], [4, 11], [5, 6], [7, 13], [7, 14], [8, 19], [9, 10], [12, 16], [12, 17], [12, 18], [13, 17], [13, 18], [13, 19], [14, 19], [14, 20], [14, 21], [15, 20], [15, 21], [15, 22], [15, 23], [16, 22], [16, 23], [17, 18], [20, 21], [22, 23]]}, "coefficient_degree": 1, "kind": "f2-roots-refutation-v1", "status": "UNSAT", "terms": [[7, [2]], [11, [2]], [15, [2]], [22, [2]], [12, [3]], [14, [3]], [22, [3]], [12, [9]], [15, [9]]], "stats": {"rows": 385, "rank": 369, "columns": 543, "seconds": 0.009381300071254373, "solver": "sparse rows and derivation DAG"}}

==> anc/controlled/identification_artifacts/pair_2_15_lower1.json <==
{"graph": {"n": 24, "edges": [[0, 4], [0, 5], [0, 6], [1, 5], [1, 6], [1, 7], [1, 8], [2, 7], [2, 8], [2, 9], [2, 10], [2, 19], [2, 20], [2, 21], [3, 9], [3, 10], [3, 11], [3, 12], [4, 11], [4, 12], [5, 6], [7, 14], [8, 19], [9, 10], [11, 12], [13, 16], [13, 17], [13, 18], [14, 17], [14, 18], [14, 19], [15, 20], [15, 21], [15, 22], [15, 23], [16, 22], [16, 23], [17, 18], [20, 21], [22, 23]]}, "coefficient_degree": 1, "kind": "f2-roots-obstruction-v1", "status": "OPEN", "values": [[], [0, 4, 4], [0, 5, 5], [0, 0, 6], [0, 1, 5], [0, 4, 11], [0, 4, 12], [0, 5, 6], [1, 5, 5], [1, 1, 6], [1, 7, 7], [1, 8, 8], [1, 2, 7], [1, 2, 8], [1, 5, 6], [1, 14, 14], [1, 8, 19], [1, 14, 17], [1, 14, 18], [1, 14, 19], [2, 7, 7], [2, 8, 8], [2, 9, 9], [2, 2, 10], [2, 2, 19], [2, 20, 20], [2, 2, 21], [2, 3, 9], [2, 14, 14], [2, 8, 19], [2, 9, 10], [2, 14, 17], [2, 14, 18], [2, 14, 19], [2, 15, 20], [2, 20, 21], [3, 9, 9], [3, 3, 10], [3, 11, 11], [3, 3, 12], [3, 4, 11], [3, 9, 10], [3, 11, 12], [4, 11, 11], [4, 4, 12], [4, 11, 12], [5, 6, 6], [4, 4, 6], [6, 7, 7], [6, 8, 8], [2, 6, 7], [2, 6, 8], [4, 6, 11], [4, 6, 12], [6, 14, 14], [6, 8, 19], [6, 14, 17], [6, 14, 18], [6, 14, 19], [7, 14, 14], [7, 14, 17], [7, 14, 18], [7, 14, 19], [8, 19, 19], [8, 14, 19], [9, 10, 10], [1, 7, 10], [7, 7, 10], [1, 8, 10], [8, 8, 10], [10, 19, 19], [10, 20, 20], [10, 21, 21], [10, 11, 11], [10, 12, 12], [4, 10, 11], [4, 10, 12], [10, 14, 14], [10, 14, 17], [10, 14, 18], [10, 15, 20], [10, 15, 21], [0, 0, 11], [5, 5, 11], [6, 6, 11], [1, 5, 11], [1, 6, 11], [11, 12, 12], [2, 9, 12], [9, 9, 12], [2, 10, 12], [10, 10, 12], [13, 16, 16], [13, 17, 17], [13, 13, 18], [13, 14, 17], [13, 16, 22], [13, 16, 23], [13, 17, 18], [14, 19, 19], [14, 17, 17], [14, 14, 18], [14, 17, 18], [15, 20, 20], [15, 15, 21], [15, 22, 22], [15, 15, 23], [15, 16, 22], [15, 20, 21], [15, 22, 23], [16, 22, 22], [16, 16, 23], [16, 22, 23], [1, 7, 17], [7, 7, 17], [2, 7, 17], [17, 18, 18], [16, 16, 18], [14, 18, 19], [16, 18, 22], [16, 18, 23], [1, 1, 19], [1, 5, 19], [1, 6, 19], [7, 7, 19], [9, 9, 19], [10, 10, 19], [19, 20, 20], [19, 21, 21], [3, 9, 19], [3, 10, 19], [13, 18, 19], [18, 18, 19], [15, 19, 20], [15, 19, 21], [17, 18, 19], [20, 21, 21], [1, 7, 21], [7, 7, 21], [1, 8, 21], [8, 8, 21], [9, 9, 21], [10, 10, 21], [19, 19, 21], [3, 9, 21], [3, 10, 21], [14, 14, 21], [14, 17, 21], [14, 18, 21], [21, 22, 22], [21, 23, 23], [16, 21, 22], [16, 21, 23], [13, 13, 22], [17, 17, 22], [18, 18, 22], [14, 17, 22], [14, 18, 22], [22, 23, 23], [2, 20, 23], [20, 20, 23], [2, 21, 23], [21, 21, 23]], "stats": {"rows": 960, "rank": 912, "columns": 1344, "seconds": 0.0051594998221844435, "solver": "sparse rows and derivation DAG"}}

==> anc/controlled/identification_artifacts/pair_2_15_upper.json <==
{"kind": "f2-roots-refutation-v1", "graph": {"n": 24, "edges": [[0, 4], [0, 5], [0, 6], [1, 5], [1, 6], [1, 7], [1, 8], [2, 7], [2, 8], [2, 9], [2, 10], [2, 19], [2, 20], [2, 21], [3, 9], [3, 10], [3, 11], [3, 12], [4, 11], [4, 12], [5, 6], [7, 14], [8, 19], [9, 10], [11, 12], [13, 16], [13, 17], [13, 18], [14, 17], [14, 18], [14, 19], [15, 20], [15, 21], [15, 22], [15, 23], [16, 22], [16, 23], [17, 18], [20, 21], [22, 23]]}, "coefficient_degree": 4, "terms": [[0, [0, 0, 11, 13]], [0, [0, 0, 12, 13]], [0, [0, 1, 1, 11]], [0, [0, 1, 1, 12]], [0, [0, 1, 8, 11]], [0, [0, 1, 8, 12]], [0, [0, 2, 2, 11]], [0, [0, 2, 2, 12]], [0, [0, 2, 8, 11]], [0, [0, 2, 8, 12]], [0, [1, 1, 2, 11]], [0, [1, 1, 2, 12]], [0, [1, 1, 8, 11]], [0, [1, 1, 8, 12]], [1, [0, 0, 2, 11]], [1, [0, 0, 2, 12]], [1, [0, 0, 8, 11]], [1, [0, 0, 8, 12]], [1, [0, 1, 1, 17]], [1, [0, 1, 1, 18]], [1, [1, 1, 2, 2]], [1, [1, 1, 2, 3]], [1, [1, 1, 2, 13]], [1, [1, 1, 2, 15]], [1, [1, 1, 3, 8]], [1, [1, 1, 7, 14]], [1, [1, 1, 7, 15]], [1, [1, 1, 8, 13]], [1, [1, 1, 8, 15]], [1, [1, 1, 13, 14]], [1, [1, 1, 15, 17]], [1, [1, 1, 15, 18]], [2, [0, 0, 1, 17]], [2, [0, 0, 1, 18]], [2, [0, 0, 5, 17]], [2, [0, 0, 5, 18]], [2, [0, 1, 1, 17]], [2, [0, 1, 1, 18]], [2, [0, 1, 2, 2]], [2, [0, 1, 2, 3]], [2, [0, 1, 2, 11]], [2, [0, 1, 2, 12]], [2, [0, 1, 2, 13]], [2, [0, 1, 2, 15]], [2, [0, 1, 3, 8]], [2, [0, 1, 5, 17]], [2, [0, 1, 5, 18]], [2, [0, 1, 7, 14]], [2, [0, 1, 7, 15]], [2, [0, 1, 8, 11]], [2, [0, 1, 8, 12]], [2, [0, 1, 8, 13]], [2, [0, 1, 8, 15]], [2, [0, 1, 13, 14]], [2, [0, 1, 15, 17]], [2, [0, 1, 15, 18]], [2, [0, 2, 2, 5]], [2, [0, 2, 3, 5]], [2, [0, 2, 5, 11]], [2, [0, 2, 5, 12]], [2, [0, 2, 5, 13]], [2, [0, 2, 5, 15]], [2, [0, 3, 5, 8]], [2, [0, 5, 7, 14]], [2, [0, 5, 7, 15]], [2, [0, 5, 8, 11]], [2, [0, 5, 8, 12]], [2, [0, 5, 8, 13]], [2, [0, 5, 8, 15]], [2, [0, 5, 13, 14]], [2, [0, 5, 15, 17]], [2, [0, 5, 15, 18]], [2, [1, 1, 2, 2]], [2, [1, 1, 2, 3]], [2, [1, 1, 2, 13]], [2, [1, 1, 2, 15]], [2, [1, 1, 3, 8]], [2, [1, 1, 7, 14]], [2, [1, 1, 7, 15]], [2, [1, 1, 8, 13]], [2, [1, 1, 8, 15]], [2, [1, 1, 13, 14]], [2, [1, 1, 15, 17]], [2, [1, 1, 15, 18]], [2, [1, 2, 2, 5]], [2, [1, 2, 3, 5]], [2, [1, 2, 5, 13]], [2, [1, 2, 5, 15]], [2, [1, 3, 5, 8]], [2, [1, 5, 7, 14]], [2, [1, 5, 7, 15]], [2, [1, 5, 8, 13]], [2, [1, 5, 8, 15]], [2, [1, 5, 13, 14]], [2, [1, 5, 15, 17]], [2, [1, 5, 15, 18]], [3, [0, 0, 2, 2]], [3, [0, 0, 2, 3]], [3, [0, 0, 2, 13]], [3, [0, 0, 2, 15]], [3, [0, 0, 3, 8]], [3, [0, 0, 7, 14]], [3, [0, 0, 7, 15]], [3, [0, 0, 8, 13]], [3, [0, 0, 8, 15]], [3, [0, 0, 13, 14]], [3, [0, 0, 15, 17]], [3, [0, 0, 15, 18]], [3, [0, 1, 2, 11]], [3, [0, 1, 2, 12]], [3, [0, 1, 8, 11]], [3, [0, 1, 8, 12]], [3, [17]], [3, [18]], [4, [0, 0, 1, 17]], [4, [0, 0, 1, 18]], [4, [0, 0, 2, 2]], [4, [0, 0, 2, 3]], [4, [0, 0, 2, 11]], [4, [0, 0, 2, 12]], [4, [0, 0, 2, 13]], [4, [0, 0, 2, 15]], [4, [0, 0, 3, 8]], [4, [0, 0, 5, 17]], [4, [0, 0, 5, 18]], [4, [0, 0, 7, 14]], [4, [0, 0, 7, 15]], [4, [0, 0, 8, 11]], [4, [0, 0, 8, 12]], [4, [0, 0, 8, 13]], [4, [0, 0, 8, 15]], [4, [0, 0, 13, 14]], [4, [0, 0, 15, 17]], [4, [0, 0, 15, 18]], [4, [0, 1, 2, 2]], [4, [0, 1, 2, 3]], [4, [0, 1, 2, 13]], [4, [0, 1, 2, 15]], [4, [0, 1, 3, 8]], [4, [0, 1, 5, 17]], [4, [0, 1, 5, 18]], [4, [0, 1, 7, 14]], [4, [0, 1, 7, 15]], [4, [0, 1, 8, 13]], [4, [0, 1, 8, 15]], [4, [0, 1, 13, 14]], [4, [0, 1, 15, 17]], [4, [0, 1, 15, 18]], [4, [0, 2, 2, 5]], [4, [0, 2, 3, 5]], [4, [0, 2, 5, 11]], [4, [0, 2, 5, 12]], [4, [0, 2, 5, 13]], [4, [0, 2, 5, 15]], [4, [0, 3, 5, 8]], [4, [0, 5, 7, 14]], [4, [0, 5, 7, 15]], [4, [0, 5, 8, 11]], [4, [0, 5, 8, 12]], [4, [0, 5, 8, 13]], [4, [0, 5, 8, 15]], [4, [0, 5, 13, 14]], [4, [0, 5, 15, 17]], [4, [0, 5, 15, 18]], [4, [1, 2, 2, 5]], [4, [1, 2, 3, 5]], [4, [1, 2, 5, 13]], [4, [1, 2, 5, 15]], [4, [1, 3, 5, 8]], [4, [1, 5, 7, 14]], [4, [1, 5, 7, 15]], [4, [1, 5, 8, 13]], [4, [1, 5, 8, 15]], [4, [1, 5, 13, 14]], [4, [1, 5, 15, 17]], [4, [1, 5, 15, 18]], [4, [17]], [4, [18]], [5, [0]], [5, [0, 1, 1, 17]], [5, [0, 1, 1, 18]], [5, [0, 1, 2, 17]], [5, [0, 1, 2, 18]], [5, [1, 1, 2, 13]], [5, [1, 1, 13, 14]], [5, [1, 1, 15, 17]], [5, [1, 1, 15, 18]], [5, [1, 2, 2, 13]], [5, [1, 2, 13, 13]], [5, [1, 2, 15, 17]], [5, [1, 2, 15, 18]], [5, [14]], [6, [0, 0, 3, 11]], [6, [0, 0, 3, 12]], [6, [0, 1, 1, 3]], [6, [0, 1, 1, 17]], [6, [0, 1, 1, 18]], [6, [0, 1, 2, 3]], [6, [0, 1, 2, 17]], [6, [0, 1, 2, 18]], [6, [0, 1, 3, 11]], [6, [0, 1, 3, 12]], [6, [0, 2, 3, 3]], [6, [0, 2, 3, 11]], [6, [0, 2, 3, 12]], [6, [1]], [6, [1, 1, 13, 13]], [6, [1, 1, 15, 17]], [6, [1, 1, 15, 18]], [6, [1, 1, 15, 22]], [6, [1, 1, 15, 23]], [6, [1, 2, 13, 13]], [6, [1, 2, 15, 17]], [6, [1, 2, 15, 18]], [6, [1, 2, 15, 22]], [6, [1, 2, 15, 23]], [6, [11]], [6, [12]], [7, [0]], [7, [0, 1, 1, 17]], [7, [0, 1, 1, 18]], [7, [0, 1, 13, 17]], [7, [0, 1, 13, 18]], [7, [1, 1, 2, 13]], [7, [1, 1, 13, 13]], [7, [1, 1, 15, 17]], [7, [1, 1, 15, 18]], [7, [1, 2, 13, 14]], [7, [1, 13, 15, 17]], [7, [1, 13, 15, 18]], [8, [0, 0, 3, 11]], [8, [0, 0, 3, 12]], [8, [0, 1, 1, 3]], [8, [0, 1, 1, 17]], [8, [0, 1, 1, 18]], [8, [0, 1, 2, 3]], [8, [0, 1, 2, 17]], [8, [0, 1, 2, 18]], [8, [0, 1, 2, 19]], [8, [0, 1, 3, 11]], [8, [0, 1, 3, 12]], [8, [0, 1, 17, 19]], [8, [0, 1, 18, 19]], [8, [0, 2, 3, 3]], [8, [0, 2, 3, 11]], [8, [0, 2, 3, 12]], [8, [1]], [8, [1, 1, 13, 13]], [8, [1, 1, 15, 17]], [8, [1, 1, 15, 18]], [8, [1, 1, 15, 22]], [8, [1, 1, 15, 23]], [8, [1, 2, 13, 13]], [8, [1, 2, 13, 19]], [8, [1, 2, 15, 17]], [8, [1, 2, 15, 18]], [8, [1, 2, 15, 19]], [8, [1, 2, 15, 22]], [8, [1, 2, 15, 23]], [8, [1, 13, 13, 19]], [8, [1, 15, 17, 19]], [8, [1, 15, 18, 19]], [8, [11]], [8, [12]], [9, [0]], [9, [0, 1, 1, 2]], [9, [0, 1, 2, 8]], [9, [0, 1, 2, 11]], [9, [0, 1, 2, 12]], [9, [0, 2, 2, 8]], [9, [0, 2, 3, 3]], [9, [0, 2, 8, 11]], [9, [0, 2, 8, 12]], [9, [0, 3, 3, 8]], [9, [0, 3, 3, 13]], [9, [2, 2, 11, 13]], [9, [2, 2, 12, 13]], [10, [0, 1, 1, 3]], [10, [0, 1, 1, 9]], [10, [0, 1, 3, 8]], [10, [0, 1, 3, 11]], [10, [0, 1, 3, 12]], [10, [0, 1, 8, 9]], [10, [0, 1, 9, 11]], [10, [0, 1, 9, 12]], [10, [0, 2, 3, 3]], [10, [0, 2, 3, 9]], [10, [0, 2, 3, 13]], [10, [0, 2, 9, 13]], [10, [0, 3, 3, 8]], [10, [0, 3, 3, 13]], [10, [0, 3, 8, 9]], [10, [0, 3, 8, 11]], [10, [0, 3, 8, 12]], [10, [0, 3, 9, 13]], [10, [0, 8, 9, 11]], [10, [0, 8, 9, 12]], [10, [2, 3, 11, 13]], [10, [2, 3, 12, 13]], [10, [2, 9, 11, 13]], [10, [2, 9, 12, 13]], [11, [0, 1, 2, 8]], [11, [0, 1, 2, 17]], [11, [0, 1, 2, 18]], [11, [0, 1, 8, 17]], [11, [0, 1, 8, 18]], [11, [0, 1, 13, 17]], [11, [0, 1, 13, 18]], [11, [1]], [11, [1, 2, 2, 13]], [11, [1, 2, 2, 14]], [11, [1, 2, 8, 13]], [11, [1, 2, 8, 15]], [11, [1, 2, 13, 14]], [11, [1, 2, 13, 17]], [11, [1, 2, 14, 17]], [11, [1, 2, 15, 17]], [11, [1, 2, 15, 18]], [11, [1, 8, 13, 13]], [11, [1, 8, 15, 17]], [11, [1, 8, 15, 18]], [11, [1, 13, 15, 17]], [11, [1, 13, 15, 18]], [12, [0, 2, 2, 22]], [12, [0, 2, 2, 23]], [12, [0, 2, 15, 15]], [12, [0, 7, 15, 15]], [12, [0, 8, 15, 15]], [12, [1, 1, 2, 22]], [12, [1, 1, 2, 23]], [12, [1, 2, 8, 22]], [12, [1, 2, 8, 23]], [12, [7, 13, 15, 15]], [12, [22]], [12, [23]], [13, [0, 2, 2, 15]], [13, [0, 2, 2, 20]], [13, [0, 2, 7, 15]], [13, [0, 2, 7, 20]], [13, [0, 2, 8, 15]], [13, [0, 2, 8, 20]], [13, [0, 2, 15, 15]], [13, [0, 2, 15, 20]], [13, [0, 2, 15, 22]], [13, [0, 2, 15, 23]], [13, [0, 2, 20, 22]], [13, [0, 2, 20, 23]], [13, [0, 7, 15, 15]], [13, [0, 7, 15, 20]], [13, [0, 8, 15, 15]], [13, [0, 8, 15, 20]], [13, [1, 1, 15, 22]], [13, [1, 1, 15, 23]], [13, [1, 1, 20, 22]], [13, [1, 1, 20, 23]], [13, [1, 8, 15, 22]], [13, [1, 8, 15, 23]], [13, [1, 8, 20, 22]], [13, [1, 8, 20, 23]], [13, [2, 2, 15, 22]], [13, [2, 2, 15, 23]], [13, [2, 2, 20, 22]], [13, [2, 2, 20, 23]], [13, [2, 7, 13, 15]], [13, [2, 7, 13, 20]], [13, [7, 13, 15, 15]], [13, [7, 13, 15, 20]], [14, [0]], [14, [0, 1, 1, 3]], [14, [0, 1, 3, 8]], [14, [0, 1, 3, 11]], [14, [0, 1, 3, 12]], [14, [0, 2, 2, 3]], [14, [0, 2, 2, 8]], [14, [0, 2, 2, 13]], [14, [0, 2, 3, 8]], [14, [0, 3, 8, 11]], [14, [0, 3, 8, 12]], [14, [2, 3, 11, 13]], [14, [2, 3, 12, 13]], [15, [0, 1, 1, 2]], [15, [0, 1, 1, 9]], [15, [0, 1, 2, 8]], [15, [0, 1, 2, 11]], [15, [0, 1, 2, 12]], [15, [0, 1, 8, 9]], [15, [0, 1, 9, 11]], [15, [0, 1, 9, 12]], [15, [0, 2, 2, 3]], [15, [0, 2, 2, 13]], [15, [0, 2, 3, 8]], [15, [0, 2, 3, 9]], [15, [0, 2, 3, 13]], [15, [0, 2, 8, 11]], [15, [0, 2, 8, 12]], [15, [0, 2, 9, 13]], [15, [0, 3, 8, 9]], [15, [0, 3, 9, 13]], [15, [0, 8, 9, 11]], [15, [0, 8, 9, 12]], [15, [2, 2, 11, 13]], [15, [2, 2, 12, 13]], [15, [2, 9, 11, 13]], [15, [2, 9, 12, 13]], [16, [0, 0, 1, 1]], [16, [0, 0, 1, 8]], [16, [0, 0, 2, 2]], [16, [0, 0, 2, 8]], [16, [0, 0, 3, 13]], [16, [0, 0, 4, 13]], [16, [0, 0, 12, 13]], [16, [0, 1, 1, 2]], [16, [0, 1, 1, 3]], [16, [0, 1, 1, 4]], [16, [0, 1, 1, 8]], [16, [0, 1, 1, 12]], [16, [0, 1, 2, 12]], [16, [0, 1, 3, 8]], [16, [0, 1, 4, 8]], [16, [0, 1, 8, 12]], [16, [0, 2, 2, 3]], [16, [0, 2, 2, 4]], [16, [0, 2, 2, 12]], [16, [0, 2, 3, 8]], [16, [0, 2, 4, 8]], [16, [0, 3, 12, 13]], [16, [1, 1, 2, 3]], [16, [1, 1, 2, 4]], [16, [1, 1, 2, 12]], [16, [1, 1, 3, 8]], [16, [1, 1, 4, 8]], [16, [1, 1, 8, 12]], [16, [1, 2, 3, 12]], [16, [1, 3, 8, 12]], [16, [2, 2, 12, 13]], [16, [13]], [17, [0, 0, 1, 1]], [17, [0, 0, 1, 8]], [17, [0, 0, 2, 2]], [17, [0, 0, 2, 8]], [17, [0, 0, 3, 13]], [17, [0, 0, 4, 13]], [17, [0, 0, 11, 13]], [17, [0, 1, 1, 2]], [17, [0, 1, 1, 3]], [17, [0, 1, 1, 4]], [17, [0, 1, 1, 8]], [17, [0, 1, 1, 11]], [17, [0, 1, 2, 11]], [17, [0, 1, 3, 8]], [17, [0, 1, 4, 8]], [17, [0, 1, 8, 11]], [17, [0, 2, 2, 3]], [17, [0, 2, 2, 4]], [17, [0, 2, 2, 11]], [17, [0, 2, 3, 8]], [17, [0, 2, 4, 8]], [17, [0, 3, 11, 13]], [17, [1, 1, 2, 3]], [17, [1, 1, 2, 4]], [17, [1, 1, 2, 11]], [17, [1, 1, 3, 8]], [17, [1, 1, 4, 8]], [17, [1, 1, 8, 11]], [17, [1, 2, 3, 11]], [17, [1, 3, 8, 11]], [17, [2, 2, 11, 13]], [17, [13]], [18, [0, 0, 1, 1]], [18, [0, 0, 1, 8]], [18, [0, 0, 2, 2]], [18, [0, 0, 2, 8]], [18, [0, 0, 3, 13]], [18, [0, 0, 4, 13]], [18, [0, 1, 1, 2]], [18, [0, 1, 1, 3]], [18, [0, 1, 1, 4]], [18, [0, 1, 1, 8]], [18, [0, 1, 3, 8]], [18, [0, 1, 4, 8]], [18, [0, 2, 2, 3]], [18, [0, 2, 2, 4]], [18, [0, 2, 3, 8]], [18, [0, 2, 4, 8]], [18, [1, 1, 2, 3]], [18, [1, 1, 2, 4]], [18, [1, 1, 3, 8]], [18, [1, 1, 4, 8]], [18, [13]], [19, [0, 0, 1, 1]], [19, [0, 0, 1, 8]], [19, [0, 0, 2, 2]], [19, [0, 0, 2, 8]], [19, [0, 0, 3, 13]], [19, [0, 0, 4, 13]], [19, [0, 1, 1, 2]], [19, [0, 1, 1, 3]], [19, [0, 1, 1, 4]], [19, [0, 1, 1, 8]], [19, [0, 1, 3, 8]], [19, [0, 1, 4, 8]], [19, [0, 2, 2, 3]], [19, [0, 2, 2, 4]], [19, [0, 2, 3, 8]], [19, [0, 2, 4, 8]], [19, [1, 1, 2, 3]], [19, [1, 1, 2, 4]], [19, [1, 1, 3, 8]], [19, [1, 1, 4, 8]], [19, [13]], [20, [0, 0, 2, 2]], [20, [0, 0, 2, 3]], [20, [0, 0, 2, 11]], [20, [0, 0, 2, 12]], [20, [0, 0, 2, 13]], [20, [0, 0, 2, 15]], [20, [0, 0, 3, 8]], [20, [0, 0, 7, 14]], [20, [0, 0, 7, 15]], [20, [0, 0, 8, 11]], [20, [0, 0, 8, 12]], [20, [0, 0, 8, 13]], [20, [0, 0, 8, 15]], [20, [0, 0, 13, 14]], [20, [0, 0, 15, 17]], [20, [0, 0, 15, 18]], [20, [0, 1, 1, 17]], [20, [0, 1, 1, 18]], [20, [0, 1, 2, 11]], [20, [0, 1, 2, 12]], [20, [0, 1, 8, 11]], [20, [0, 1, 8, 12]], [20, [1, 1, 2, 2]], [20, [1, 1, 2, 3]], [20, [1, 1, 2, 13]], [20, [1, 1, 2, 15]], [20, [1, 1, 3, 8]], [20, [1, 1, 7, 14]], [20, [1, 1, 7, 15]], [20, [1, 1, 8, 13]], [20, [1, 1, 8, 15]], [20, [1, 1, 13, 14]], [20, [1, 1, 15, 17]], [20, [1, 1, 15, 18]], [20, [17]], [20, [18]], [21, [0, 1, 2, 17]], [21, [0, 1, 2, 18]], [21, [0, 1, 7, 17]], [21, [0, 1, 7, 18]], [21, [0, 7, 7, 13]], [21, [0, 7, 13, 13]], [21, [1, 1, 7, 13]], [21, [1, 1, 13, 13]], [21, [1, 2, 2, 13]], [21, [1, 2, 7, 13]], [21, [1, 2, 13, 13]], [21, [1, 2, 15, 17]], [21, [1, 2, 15, 18]], [21, [1, 7, 15, 17]], [21, [1, 7, 15, 18]], [21, [7]], [22, [0, 1, 2, 8]], [22, [0, 1, 8, 17]], [22, [0, 1, 8, 18]], [22, [1, 2, 8, 13]], [22, [1, 2, 8, 15]], [22, [1, 8, 13, 13]], [22, [1, 8, 15, 17]], [22, [1, 8, 15, 18]], [23, [0, 1, 1, 2]], [23, [0, 1, 1, 3]], [23, [0, 1, 2, 8]], [23, [0, 1, 2, 11]], [23, [0, 1, 2, 12]], [23, [0, 1, 3, 8]], [23, [0, 1, 3, 11]], [23, [0, 1, 3, 12]], [23, [0, 2, 2, 3]], [23, [0, 2, 2, 13]], [23, [0, 2, 3, 3]], [23, [0, 2, 3, 8]], [23, [0, 2, 8, 11]], [23, [0, 2, 8, 12]], [23, [0, 3, 3, 8]], [23, [0, 3, 3, 13]], [23, [0, 3, 8, 11]], [23, [0, 3, 8, 12]], [23, [2, 2, 11, 13]], [23, [2, 2, 12, 13]], [23, [2, 3, 11, 13]], [23, [2, 3, 12, 13]], [24, [0, 0, 11, 13]], [24, [0, 1, 1, 11]], [24, [0, 1, 2, 11]], [24, [0, 1, 8, 11]], [24, [0, 2, 2, 11]], [24, [0, 3, 11, 13]], [24, [1, 1, 2, 11]], [24, [1, 1, 8, 11]], [24, [1, 2, 3, 11]], [24, [1, 3, 8, 11]], [24, [2, 2, 11, 13]], [25, [0, 13, 13, 22]], [25, [0, 13, 13, 23]], [25, [8, 13, 13, 22]], [25, [8, 13, 13, 23]], [26, [0, 0, 13, 18]], [26, [0, 1, 2, 7]], [26, [0, 1, 2, 19]], [26, [0, 1, 7, 7]], [26, [0, 1, 7, 13]], [26, [0, 1, 7, 14]], [26, [0, 1, 7, 18]], [26, [0, 1, 13, 13]], [26, [0, 1, 13, 14]], [26, [0, 1, 13, 19]], [26, [0, 1, 18, 19]], [26, [0, 7, 7, 13]], [26, [0, 7, 13, 13]], [26, [0, 7, 13, 18]], [26, [0, 8, 13, 18]], [26, [0, 13, 15, 18]], [26, [1]], [26, [1, 1, 7, 13]], [26, [1, 1, 13, 13]], [26, [1, 2, 2, 19]], [26, [1, 2, 7, 13]], [26, [1, 2, 7, 15]], [26, [1, 2, 13, 13]], [26, [1, 2, 13, 14]], [26, [1, 2, 13, 19]], [26, [1, 2, 14, 19]], [26, [1, 2, 15, 19]], [26, [1, 7, 7, 15]], [26, [1, 7, 13, 15]], [26, [1, 7, 14, 15]], [26, [1, 7, 15, 18]], [26, [1, 13, 13, 15]], [26, [1, 13, 14, 15]], [26, [1, 13, 15, 19]], [26, [1, 15, 18, 19]], [26, [7]], [26, [7, 13, 15, 18]], [26, [8, 13, 15, 18]], [27, [0, 0, 13, 17]], [27, [0, 1, 2, 7]], [27, [0, 1, 2, 19]], [27, [0, 1, 7, 7]], [27, [0, 1, 7, 13]], [27, [0, 1, 7, 14]], [27, [0, 1, 7, 17]], [27, [0, 1, 13, 13]], [27, [0, 1, 13, 14]], [27, [0, 1, 13, 19]], [27, [0, 1, 17, 19]], [27, [0, 7, 7, 14]], [27, [0, 7, 7, 17]], [27, [0, 7, 13, 14]], [27, [0, 8, 13, 17]], [27, [0, 13, 15, 17]], [27, [1, 1, 7, 14]], [27, [1, 1, 7, 17]], [27, [1, 1, 13, 14]], [27, [1, 1, 13, 17]], [27, [1, 2, 7, 14]], [27, [1, 2, 7, 15]], [27, [1, 2, 7, 17]], [27, [1, 2, 14, 19]], [27, [1, 2, 15, 19]], [27, [1, 2, 17, 19]], [27, [1, 7, 7, 15]], [27, [1, 7, 13, 15]], [27, [1, 7, 14, 15]], [27, [1, 7, 15, 17]], [27, [1, 13, 13, 15]], [27, [1, 13, 14, 15]], [27, [1, 13, 15, 19]], [27, [1, 15, 17, 19]], [27, [7, 13, 13, 14]], [27, [7, 13, 13, 17]], [27, [7, 13, 15, 17]], [27, [8, 13, 15, 17]], [28, [0, 1, 2, 7]], [28, [0, 1, 2, 19]], [28, [0, 1, 7, 7]], [28, [0, 1, 7, 13]], [28, [0, 1, 7, 14]], [28, [0, 1, 13, 13]], [28, [0, 1, 13, 14]], [28, [0, 1, 13, 19]], [28, [0, 7, 7, 14]], [28, [0, 7, 13, 14]], [28, [1]], [28, [1, 1, 7, 14]], [28, [1, 1, 13, 14]], [28, [1, 2, 2, 19]], [28, [1, 2, 7, 14]], [28, [1, 2, 7, 15]], [28, [1, 2, 13, 13]], [28, [1, 2, 13, 14]], [28, [1, 2, 15, 19]], [28, [1, 7, 7, 15]], [28, [1, 7, 13, 15]], [28, [1, 7, 14, 15]], [28, [1, 13, 13, 15]], [28, [1, 13, 14, 15]], [28, [1, 13, 15, 19]], [28, [7, 13, 13, 14]], [29, [0, 1, 2, 7]], [29, [0, 1, 2, 19]], [29, [0, 1, 7, 7]], [29, [0, 1, 7, 13]], [29, [0, 1, 7, 14]], [29, [0, 1, 13, 13]], [29, [0, 1, 13, 14]], [29, [0, 1, 13, 19]], [29, [0, 7, 7, 13]], [29, [0, 7, 7, 17]], [29, [0, 7, 13, 13]], [29, [0, 7, 13, 17]], [29, [1, 1, 7, 13]], [29, [1, 1, 7, 17]], [29, [1, 1, 13, 13]], [29, [1, 1, 13, 17]], [29, [1, 2, 7, 13]], [29, [1, 2, 7, 15]], [29, [1, 2, 7, 17]], [29, [1, 2, 13, 19]], [29, [1, 2, 15, 19]], [29, [1, 2, 17, 19]], [29, [1, 7, 7, 15]], [29, [1, 7, 13, 15]], [29, [1, 7, 14, 15]], [29, [1, 13, 13, 15]], [29, [1, 13, 14, 15]], [29, [1, 13, 15, 19]], [29, [7]], [29, [7, 13, 13, 17]], [30, [0, 1, 2, 17]], [30, [0, 1, 2, 18]], [30, [0, 1, 13, 17]], [30, [0, 1, 13, 18]], [30, [1]], [30, [1, 2, 2, 13]], [30, [1, 2, 2, 14]], [30, [1, 2, 13, 14]], [30, [1, 2, 13, 17]], [30, [1, 2, 14, 17]], [30, [1, 2, 15, 17]], [30, [1, 2, 15, 18]], [30, [1, 13, 15, 17]], [30, [1, 13, 15, 18]], [31, [0]], [31, [0, 2, 2, 7]], [31, [0, 2, 2, 8]], [31, [0, 2, 15, 22]], [31, [0, 2, 15, 23]], [31, [1, 1, 15, 22]], [31, [1, 1, 15, 23]], [31, [1, 8, 15, 22]], [31, [1, 8, 15, 23]], [31, [2, 2, 7, 13]], [31, [2, 2, 15, 22]], [31, [2, 2, 15, 23]], [32, [0]], [32, [0, 2, 2, 7]], [32, [0, 2, 2, 8]], [32, [0, 2, 2, 15]], [32, [0, 2, 2, 20]], [32, [0, 2, 2, 22]], [32, [0, 2, 2, 23]], [32, [0, 2, 7, 15]], [32, [0, 2, 7, 20]], [32, [0, 2, 8, 15]], [32, [0, 2, 8, 20]], [32, [0, 2, 15, 20]], [32, [0, 2, 20, 22]], [32, [0, 2, 20, 23]], [32, [0, 7, 15, 20]], [32, [0, 8, 15, 20]], [32, [1, 1, 2, 22]], [32, [1, 1, 2, 23]], [32, [1, 1, 20, 22]], [32, [1, 1, 20, 23]], [32, [1, 2, 8, 22]], [32, [1, 2, 8, 23]], [32, [1, 8, 20, 22]], [32, [1, 8, 20, 23]], [32, [2, 2, 7, 13]], [32, [2, 2, 20, 22]], [32, [2, 2, 20, 23]], [32, [2, 7, 13, 15]], [32, [2, 7, 13, 20]], [32, [7, 13, 15, 20]], [32, [22]], [32, [23]], [33, [0]], [33, [0, 2, 2, 23]], [33, [0, 13, 13, 15]], [33, [0, 13, 13, 16]], [33, [0, 13, 13, 23]], [33, [0, 13, 15, 23]], [33, [1, 1, 2, 23]], [33, [1, 2, 8, 23]], [33, [8]], [33, [8, 13, 13, 15]], [33, [8, 13, 13, 16]], [33, [8, 13, 13, 23]], [33, [8, 13, 15, 23]], [33, [23]], [34, [0]], [34, [0, 2, 2, 22]], [34, [0, 13, 13, 15]], [34, [0, 13, 13, 16]], [34, [0, 13, 13, 22]], [34, [0, 13, 15, 22]], [34, [1, 1, 2, 22]], [34, [1, 2, 8, 22]], [34, [8]], [34, [8, 13, 13, 15]], [34, [8, 13, 13, 16]], [34, [8, 13, 13, 22]], [34, [8, 13, 15, 22]], [34, [22]], [35, [0]], [35, [0, 13, 13, 15]], [35, [0, 13, 13, 16]], [35, [8]], [35, [8, 13, 13, 15]], [35, [8, 13, 13, 16]], [36, [0]], [36, [0, 13, 13, 15]], [36, [0, 13, 13, 16]], [36, [8]], [36, [8, 13, 13, 15]], [36, [8, 13, 13, 16]], [37, [0, 0, 13, 17]], [37, [0, 1, 7, 17]], [37, [0, 1, 17, 19]], [37, [0, 7, 7, 13]], [37, [0, 7, 7, 14]], [37, [0, 7, 13, 13]], [37, [0, 7, 13, 14]], [37, [0, 7, 13, 17]], [37, [0, 8, 13, 17]], [37, [0, 13, 15, 17]], [37, [1, 1, 7, 13]], [37, [1, 1, 7, 14]], [37, [1, 1, 13, 13]], [37, [1, 1, 13, 14]], [37, [1, 2, 7, 13]], [37, [1, 2, 7, 14]], [37, [1, 2, 13, 19]], [37, [1, 2, 14, 19]], [37, [1, 7, 15, 17]], [37, [1, 15, 17, 19]], [37, [7]], [37, [7, 13, 13, 14]], [37, [7, 13, 15, 17]], [37, [8, 13, 15, 17]], [38, [0]], [38, [0, 2, 2, 7]], [38, [0, 2, 2, 8]], [38, [0, 2, 2, 22]], [38, [0, 2, 2, 23]], [38, [0, 2, 15, 15]], [38, [0, 2, 15, 22]], [38, [0, 2, 15, 23]], [38, [0, 7, 15, 15]], [38, [0, 8, 15, 15]], [38, [1, 1, 2, 22]], [38, [1, 1, 2, 23]], [38, [1, 1, 15, 22]], [38, [1, 1, 15, 23]], [38, [1, 2, 8, 22]], [38, [1, 2, 8, 23]], [38, [1, 8, 15, 22]], [38, [1, 8, 15, 23]], [38, [2, 2, 7, 13]], [38, [2, 2, 15, 22]], [38, [2, 2, 15, 23]], [38, [7, 13, 15, 15]], [38, [22]], [38, [23]], [39, [0, 2, 2, 22]], [39, [0, 13, 13, 22]], [39, [0, 13, 15, 22]], [39, [1, 1, 2, 22]], [39, [1, 2, 8, 22]], [39, [8, 13, 13, 22]], [39, [8, 13, 15, 22]], [39, [22]]]}

==> anc/controlled/identification_artifacts/pair_2_16_lower1.json <==
{"graph": {"n": 24, "edges": [[0, 4], [0, 5], [0, 6], [1, 5], [1, 6], [1, 7], [1, 8], [2, 7], [2, 8], [2, 9], [2, 10], [2, 20], [2, 21], [2, 22], [2, 23], [3, 9], [3, 10], [3, 11], [3, 12], [4, 11], [4, 12], [5, 6], [7, 14], [7, 15], [8, 19], [9, 10], [11, 12], [13, 16], [13, 17], [13, 18], [14, 17], [14, 18], [14, 19], [15, 19], [15, 20], [15, 21], [16, 22], [16, 23], [17, 18], [20, 21], [22, 23]]}, "coefficient_degree": 1, "kind": "f2-roots-obstruction-v1", "status": "OPEN", "values": [[], [0, 4, 4], [0, 5, 5], [0, 0, 6], [0, 1, 5], [0, 4, 11], [0, 4, 12], [0, 5, 6], [1, 5, 5], [1, 1, 6], [1, 7, 7], [1, 8, 8], [1, 2, 7], [1, 2, 8], [1, 5, 6], [1, 14, 14], [1, 15, 15], [1, 19, 19], [1, 14, 17], [1, 14, 18], [1, 15, 20], [1, 15, 21], [2, 7, 7], [2, 8, 8], [2, 9, 9], [2, 2, 10], [2, 20, 20], [2, 2, 21], [2, 22, 22], [2, 2, 23], [2, 3, 9], [2, 14, 14], [2, 15, 15], [2, 19, 19], [2, 9, 10], [2, 14, 17], [2, 14, 18], [2, 15, 21], [2, 16, 22], [2, 20, 21], [2, 22, 23], [3, 9, 9], [3, 3, 10], [3, 11, 11], [3, 3, 12], [3, 4, 11], [3, 9, 10], [3, 11, 12], [4, 11, 11], [4, 4, 12], [4, 11, 12], [5, 6, 6], [4, 4, 6], [6, 7, 7], [6, 8, 8], [2, 6, 7], [2, 6, 8], [4, 6, 11], [4, 6, 12], [6, 14, 14], [6, 15, 15], [6, 19, 19], [6, 14, 17], [6, 14, 18], [6, 15, 20], [6, 15, 21], [7, 14, 14], [7, 7, 15], [7, 14, 17], [7, 14, 18], [7, 14, 19], [8, 19, 19], [8, 14, 19], [8, 15, 19], [9, 10, 10], [1, 7, 10], [7, 7, 10], [1, 8, 10], [8, 8, 10], [10, 20, 20], [10, 21, 21], [10, 22, 22], [10, 23, 23], [10, 11, 11], [10, 12, 12], [4, 10, 11], [4, 10, 12], [10, 14, 14], [10, 15, 15], [10, 19, 19], [10, 14, 17], [10, 14, 18], [10, 16, 22], [10, 16, 23], [0, 0, 11], [5, 5, 11], [6, 6, 11], [1, 5, 11], [1, 6, 11], [11, 12, 12], [2, 9, 12], [9, 9, 12], [2, 10, 12], [10, 10, 12], [13, 16, 16], [13, 17, 17], [13, 13, 18], [13, 14, 17], [13, 16, 22], [13, 16, 23], [13, 17, 18], [14, 19, 19], [14, 17, 17], [14, 14, 18], [14, 15, 19], [14, 17, 18], [1, 1, 15], [1, 5, 15], [1, 6, 15], [8, 8, 15], [2, 2, 15], [9, 9, 15], [10, 10, 15], [15, 20, 20], [15, 22, 22], [15, 23, 23], [3, 9, 15], [3, 10, 15], [14, 14, 15], [14, 15, 17], [14, 15, 18], [15, 15, 19], [15, 15, 21], [15, 16, 22], [15, 16, 23], [15, 20, 21], [16, 22, 22], [16, 16, 23], [16, 22, 23], [1, 7, 17], [7, 7, 17], [2, 7, 17], [15, 15, 17], [17, 18, 18], [15, 17, 19], [15, 17, 20], [15, 17, 21], [16, 16, 18], [14, 18, 19], [16, 18, 22], [16, 18, 23], [1, 7, 19], [7, 7, 19], [2, 7, 19], [13, 18, 19], [18, 18, 19], [15, 19, 20], [15, 19, 21], [17, 18, 19], [20, 21, 21], [8, 19, 20], [19, 19, 20], [14, 19, 20], [1, 7, 21], [7, 7, 21], [1, 8, 21], [8, 8, 21], [9, 9, 21], [10, 10, 21], [21, 22, 22], [21, 23, 23], [3, 9, 21], [3, 10, 21], [14, 14, 21], [8, 19, 21], [14, 17, 21], [14, 18, 21], [14, 19, 21], [16, 21, 22], [16, 21, 23], [22, 23, 23], [13, 13, 22], [17, 17, 22], [18, 18, 22], [14, 17, 22], [14, 18, 22], [1, 7, 23], [7, 7, 23], [1, 8, 23], [8, 8, 23], [9, 9, 23], [10, 10, 23], [20, 20, 23], [21, 21, 23], [3, 9, 23], [3, 10, 23], [14, 14, 23], [15, 15, 23], [19, 19, 23], [14, 17, 23], [14, 18, 23]], "stats": {"rows": 984, "rank": 933, "columns": 1355, "seconds": 0.0037064000498503447, "solver": "sparse rows and derivation DAG"}}

==> anc/controlled/identification_artifacts/pair_2_16_upper.json <==
{"kind": "f2-roots-refutation-v1", "graph": {"n": 24, "edges": [[0, 4], [0, 5], [0, 6], [1, 5], [1, 6], [1, 7], [1, 8], [2, 7], [2, 8], [2, 9], [2, 10], [2, 20], [2, 21], [2, 22], [2, 23], [3, 9], [3, 10], [3, 11], [3, 12], [4, 11], [4, 12], [5, 6], [7, 14], [7, 15], [8, 19], [9, 10], [11, 12], [13, 16], [13, 17], [13, 18], [14, 17], [14, 18], [14, 19], [15, 19], [15, 20], [15, 21], [16, 22], [16, 23], [17, 18], [20, 21], [22, 23]]}, "coefficient_degree": 4, "terms": [[0, [0, 0, 7, 11]], [0, [0, 0, 7, 12]], [0, [0, 1, 1, 11]], [0, [0, 1, 1, 12]], [0, [0, 1, 8, 11]], [0, [0, 1, 8, 12]], [0, [0, 2, 2, 11]], [0, [0, 2, 2, 12]], [0, [0, 2, 8, 11]], [0, [0, 2, 8, 12]], [0, [1, 1, 2, 11]], [0, [1, 1, 2, 12]], [0, [1, 1, 8, 11]], [0, [1, 1, 8, 12]], [0, [11]], [0, [12]], [1, [0, 0, 1, 1]], [1, [0, 0, 2, 11]], [1, [0, 0, 2, 12]], [1, [0, 0, 7, 17]], [1, [0, 0, 7, 18]], [1, [0, 0, 8, 11]], [1, [0, 0, 8, 12]], [1, [0, 0, 13, 17]], [1, [0, 0, 13, 18]], [1, [0, 1, 1, 2]], [1, [0, 1, 1, 14]], [1, [0, 1, 1, 17]], [1, [0, 1, 1, 18]], [1, [1, 1, 2, 3]], [1, [1, 1, 2, 13]], [1, [1, 1, 3, 8]], [1, [1, 1, 8, 14]], [1, [1, 1, 13, 14]], [1, [2]], [1, [7]], [1, [8]], [1, [14]], [1, [17]], [1, [18]], [1, [22]], [1, [23]], [2, [0, 0, 1, 1]], [2, [0, 0, 1, 5]], [2, [0, 0, 1, 7]], [2, [0, 0, 1, 8]], [2, [0, 0, 1, 22]], [2, [0, 0, 1, 23]], [2, [0, 0, 5, 7]], [2, [0, 0, 5, 8]], [2, [0, 0, 5, 22]], [2, [0, 0, 5, 23]], [2, [0, 1, 1, 2]], [2, [0, 1, 1, 14]], [2, [0, 1, 1, 17]], [2, [0, 1, 1, 18]], [2, [0, 1, 2, 3]], [2, [0, 1, 2, 5]], [2, [0, 1, 2, 11]], [2, [0, 1, 2, 12]], [2, [0, 1, 2, 13]], [2, [0, 1, 3, 8]], [2, [0, 1, 5, 14]], [2, [0, 1, 5, 17]], [2, [0, 1, 5, 18]], [2, [0, 1, 7, 17]], [2, [0, 1, 7, 18]], [2, [0, 1, 8, 11]], [2, [0, 1, 8, 12]], [2, [0, 1, 8, 14]], [2, [0, 1, 13, 14]], [2, [0, 1, 13, 17]], [2, [0, 1, 13, 18]], [2, [0, 2, 3, 5]], [2, [0, 2, 5, 11]], [2, [0, 2, 5, 12]], [2, [0, 2, 5, 13]], [2, [0, 3, 5, 8]], [2, [0, 5, 7, 17]], [2, [0, 5, 7, 18]], [2, [0, 5, 8, 11]], [2, [0, 5, 8, 12]], [2, [0, 5, 8, 14]], [2, [0, 5, 13, 14]], [2, [0, 5, 13, 17]], [2, [0, 5, 13, 18]], [2, [1]], [2, [1, 1, 2, 3]], [2, [1, 1, 2, 13]], [2, [1, 1, 3, 8]], [2, [1, 1, 8, 14]], [2, [1, 1, 13, 14]], [2, [1, 2, 3, 5]], [2, [1, 2, 5, 13]], [2, [1, 3, 5, 8]], [2, [1, 5, 8, 14]], [2, [1, 5, 13, 14]], [2, [5]], [3, [0]], [3, [0, 0, 1, 2]], [3, [0, 0, 1, 7]], [3, [0, 0, 1, 8]], [3, [0, 0, 1, 14]], [3, [0, 0, 1, 17]], [3, [0, 0, 1, 18]], [3, [0, 0, 1, 22]], [3, [0, 0, 1, 23]], [3, [0, 0, 2, 3]], [3, [0, 0, 2, 13]], [3, [0, 0, 3, 8]], [3, [0, 0, 8, 14]], [3, [0, 0, 13, 14]], [3, [0, 1, 2, 11]], [3, [0, 1, 2, 12]], [3, [0, 1, 7, 17]], [3, [0, 1, 7, 18]], [3, [0, 1, 8, 11]], [3, [0, 1, 8, 12]], [3, [0, 1, 13, 17]], [3, [0, 1, 13, 18]], [3, [2]], [3, [14]], [3, [17]], [3, [18]], [4, [0]], [4, [0, 0, 1, 2]], [4, [0, 0, 1, 5]], [4, [0, 0, 1, 14]], [4, [0, 0, 1, 17]], [4, [0, 0, 1, 18]], [4, [0, 0, 2, 3]], [4, [0, 0, 2, 11]], [4, [0, 0, 2, 12]], [4, [0, 0, 2, 13]], [4, [0, 0, 3, 8]], [4, [0, 0, 5, 7]], [4, [0, 0, 5, 8]], [4, [0, 0, 5, 22]], [4, [0, 0, 5, 23]], [4, [0, 0, 7, 17]], [4, [0, 0, 7, 18]], [4, [0, 0, 8, 11]], [4, [0, 0, 8, 12]], [4, [0, 0, 8, 14]], [4, [0, 0, 13, 14]], [4, [0, 0, 13, 17]], [4, [0, 0, 13, 18]], [4, [0, 1, 2, 3]], [4, [0, 1, 2, 5]], [4, [0, 1, 2, 13]], [4, [0, 1, 3, 8]], [4, [0, 1, 5, 14]], [4, [0, 1, 5, 17]], [4, [0, 1, 5, 18]], [4, [0, 1, 8, 14]], [4, [0, 1, 13, 14]], [4, [0, 2, 3, 5]], [4, [0, 2, 5, 11]], [4, [0, 2, 5, 12]], [4, [0, 2, 5, 13]], [4, [0, 3, 5, 8]], [4, [0, 5, 7, 17]], [4, [0, 5, 7, 18]], [4, [0, 5, 8, 11]], [4, [0, 5, 8, 12]], [4, [0, 5, 8, 14]], [4, [0, 5, 13, 14]], [4, [0, 5, 13, 17]], [4, [0, 5, 13, 18]], [4, [1]], [4, [1, 2, 3, 5]], [4, [1, 2, 5, 13]], [4, [1, 3, 5, 8]], [4, [1, 5, 8, 14]], [4, [1, 5, 13, 14]], [4, [5]], [4, [7]], [4, [8]], [4, [22]], [4, [23]], [5, [0]], [5, [0, 0, 1, 17]], [5, [0, 0, 1, 18]], [5, [0, 0, 13, 17]], [5, [0, 0, 13, 18]], [5, [0, 1, 1, 8]], [5, [0, 1, 1, 14]], [5, [0, 1, 1, 15]], [5, [0, 1, 2, 2]], [5, [0, 1, 2, 8]], [5, [0, 1, 2, 15]], [5, [0, 1, 8, 14]], [5, [0, 1, 14, 15]], [5, [0, 2, 2, 14]], [5, [0, 2, 14, 15]], [5, [1, 1, 2, 8]], [5, [1, 1, 2, 13]], [5, [1, 1, 2, 15]], [5, [1, 1, 2, 17]], [5, [1, 1, 2, 18]], [5, [1, 1, 8, 17]], [5, [1, 1, 8, 18]], [5, [1, 1, 13, 14]], [5, [1, 1, 13, 15]], [5, [1, 1, 17, 22]], [5, [1, 1, 17, 23]], [5, [1, 1, 18, 22]], [5, [1, 1, 18, 23]], [5, [1, 2, 13, 17]], [5, [1, 2, 13, 18]], [5, [1, 8, 13, 17]], [5, [1, 8, 13, 18]], [5, [1, 13, 17, 22]], [5, [1, 13, 17, 23]], [5, [1, 13, 18, 22]], [5, [1, 13, 18, 23]], [5, [2]], [5, [2, 2, 13, 14]], [5, [2, 2, 13, 15]], [5, [2, 2, 13, 17]], [5, [2, 2, 13, 18]], [5, [2, 2, 17, 22]], [5, [2, 2, 17, 23]], [5, [2, 2, 18, 22]], [5, [2, 2, 18, 23]], [5, [2, 8, 13, 14]], [5, [15]], [6, [0, 0, 3, 11]], [6, [0, 0, 3, 12]], [6, [0, 1, 1, 3]], [6, [0, 1, 1, 7]], [6, [0, 1, 2, 3]], [6, [0, 1, 2, 14]], [6, [0, 1, 2, 15]], [6, [0, 1, 3, 11]], [6, [0, 1, 3, 12]], [6, [0, 1, 7, 7]], [6, [0, 1, 7, 15]], [6, [0, 2, 3, 3]], [6, [0, 2, 3, 11]], [6, [0, 2, 3, 12]], [6, [0, 2, 7, 7]], [6, [0, 2, 14, 15]], [6, [0, 7, 14, 15]], [6, [1]], [6, [1, 1, 2, 15]], [6, [1, 1, 2, 16]], [6, [1, 1, 7, 15]], [6, [1, 1, 13, 13]], [6, [1, 1, 13, 14]], [6, [1, 1, 13, 16]], [6, [1, 1, 13, 17]], [6, [1, 1, 13, 18]], [6, [1, 2, 13, 14]], [6, [1, 2, 13, 15]], [6, [1, 2, 13, 17]], [6, [1, 2, 13, 18]], [6, [1, 7, 13, 14]], [6, [1, 7, 13, 15]], [6, [2]], [6, [2, 2, 13, 14]], [6, [2, 2, 13, 15]], [6, [2, 7, 13, 15]], [6, [7]], [6, [11]], [6, [12]], [6, [14]], [8, [0, 0, 3, 11]], [8, [0, 0, 3, 12]], [8, [0, 1, 1, 3]], [8, [0, 1, 1, 7]], [8, [0, 1, 1, 14]], [8, [0, 1, 1, 15]], [8, [0, 1, 2, 3]], [8, [0, 1, 3, 11]], [8, [0, 1, 3, 12]], [8, [0, 1, 7, 14]], [8, [0, 1, 7, 15]], [8, [0, 1, 14, 15]], [8, [0, 2, 3, 3]], [8, [0, 2, 3, 11]], [8, [0, 2, 3, 12]], [8, [0, 2, 7, 15]], [8, [0, 7, 14, 15]], [8, [1]], [8, [1, 1, 2, 15]], [8, [1, 1, 2, 16]], [8, [1, 1, 7, 15]], [8, [1, 1, 13, 13]], [8, [1, 1, 13, 15]], [8, [1, 1, 13, 16]], [8, [1, 1, 13, 17]], [8, [1, 1, 13, 18]], [8, [1, 2, 13, 14]], [8, [1, 2, 13, 15]], [8, [1, 2, 15, 17]], [8, [1, 2, 15, 18]], [8, [1, 7, 13, 14]], [8, [1, 7, 13, 15]], [8, [2]], [8, [2, 7, 13, 14]], [8, [7]], [8, [11]], [8, [12]], [8, [15]], [9, [0]], [9, [0, 0, 3, 3]], [9, [0, 1, 1, 2]], [9, [0, 1, 2, 8]], [9, [0, 1, 2, 11]], [9, [0, 1, 2, 12]], [9, [0, 2, 2, 8]], [9, [0, 2, 2, 11]], [9, [0, 2, 2, 12]], [9, [0, 2, 3, 3]], [9, [0, 2, 8, 11]], [9, [0, 2, 8, 12]], [9, [0, 3, 3, 7]], [9, [0, 3, 3, 8]], [9, [2, 2, 7, 11]], [9, [2, 2, 7, 12]], [10, [0, 0, 2, 3]], [10, [0, 0, 2, 9]], [10, [0, 0, 3, 3]], [10, [0, 0, 3, 9]], [10, [0, 1, 1, 3]], [10, [0, 1, 1, 9]], [10, [0, 1, 3, 8]], [10, [0, 1, 3, 11]], [10, [0, 1, 3, 12]], [10, [0, 1, 8, 9]], [10, [0, 1, 9, 11]], [10, [0, 1, 9, 12]], [10, [0, 2, 3, 3]], [10, [0, 2, 3, 7]], [10, [0, 2, 3, 9]], [10, [0, 2, 3, 11]], [10, [0, 2, 3, 12]], [10, [0, 2, 7, 9]], [10, [0, 2, 9, 11]], [10, [0, 2, 9, 12]], [10, [0, 3, 3, 7]], [10, [0, 3, 3, 8]], [10, [0, 3, 7, 9]], [10, [0, 3, 8, 9]], [10, [0, 3, 8, 11]], [10, [0, 3, 8, 12]], [10, [0, 8, 9, 11]], [10, [0, 8, 9, 12]], [10, [2, 3, 7, 11]], [10, [2, 3, 7, 12]], [10, [2, 7, 9, 11]], [10, [2, 7, 9, 12]], [11, [0]], [11, [0, 1, 1, 2]], [11, [0, 1, 2, 2]], [11, [0, 1, 2, 14]], [11, [0, 2, 2, 14]], [11, [0, 2, 7, 8]], [11, [1, 1, 2, 7]], [11, [1, 1, 2, 8]], [11, [1, 1, 2, 13]], [11, [1, 2, 2, 17]], [11, [1, 2, 2, 18]], [11, [1, 2, 7, 17]], [11, [1, 2, 7, 18]], [11, [1, 2, 8, 17]], [11, [1, 2, 8, 18]], [11, [2]], [11, [2, 7, 8, 13]], [12, [0, 1, 1, 15]], [12, [0, 1, 1, 20]], [12, [0, 1, 2, 15]], [12, [0, 1, 2, 20]], [12, [0, 1, 14, 15]], [12, [0, 1, 14, 20]], [12, [0, 2, 2, 15]], [12, [0, 2, 2, 20]], [12, [0, 2, 14, 15]], [12, [0, 2, 14, 20]], [12, [0, 7, 8, 15]], [12, [0, 7, 8, 20]], [12, [1, 1, 7, 15]], [12, [1, 1, 7, 20]], [12, [1, 1, 8, 15]], [12, [1, 1, 8, 20]], [12, [1, 1, 13, 15]], [12, [1, 1, 13, 20]], [12, [1, 2, 15, 17]], [12, [1, 2, 15, 18]], [12, [1, 2, 17, 20]], [12, [1, 2, 18, 20]], [12, [1, 7, 15, 17]], [12, [1, 7, 15, 18]], [12, [1, 7, 17, 20]], [12, [1, 7, 18, 20]], [12, [1, 8, 15, 17]], [12, [1, 8, 15, 18]], [12, [1, 8, 17, 20]], [12, [1, 8, 18, 20]], [12, [7, 8, 13, 15]], [12, [7, 8, 13, 20]], [12, [15]], [12, [20]], [13, [0, 1, 2, 23]], [13, [1]], [13, [1, 1, 2, 2]], [13, [1, 1, 2, 8]], [13, [1, 1, 17, 23]], [13, [1, 1, 18, 23]], [13, [1, 2, 7, 23]], [13, [1, 7, 17, 23]], [13, [1, 7, 18, 23]], [13, [2, 2, 7, 17]], [13, [2, 2, 7, 18]], [13, [2, 2, 7, 23]], [13, [2, 2, 8, 13]], [13, [2, 2, 13, 17]], [13, [2, 2, 13, 18]], [13, [2, 2, 16, 17]], [13, [2, 2, 16, 18]], [13, [2, 2, 17, 23]], [13, [2, 2, 18, 23]], [13, [2, 7, 13, 17]], [13, [2, 7, 13, 18]], [13, [2, 7, 16, 17]], [13, [2, 7, 16, 18]], [13, [2, 8, 13, 13]], [13, [17]], [13, [18]], [14, [0, 1, 2, 22]], [14, [1, 1, 2, 16]], [14, [1, 1, 2, 22]], [14, [1, 1, 8, 16]], [14, [1, 1, 8, 22]], [14, [1, 1, 17, 22]], [14, [1, 1, 18, 22]], [14, [1, 2, 2, 16]], [14, [1, 2, 2, 22]], [14, [1, 2, 7, 22]], [14, [1, 7, 17, 22]], [14, [1, 7, 18, 22]], [14, [2, 2, 7, 17]], [14, [2, 2, 7, 18]], [14, [2, 2, 7, 22]], [14, [2, 2, 13, 17]], [14, [2, 2, 13, 18]], [14, [2, 2, 16, 17]], [14, [2, 2, 16, 18]], [14, [2, 2, 17, 22]], [14, [2, 2, 18, 22]], [14, [2, 7, 13, 17]], [14, [2, 7, 13, 18]], [14, [2, 7, 16, 17]], [14, [2, 7, 16, 18]], [14, [2, 8, 13, 16]], [14, [2, 8, 13, 22]], [14, [8, 13, 13, 16]], [14, [8, 13, 13, 22]], [14, [17]], [14, [18]], [15, [0]], [15, [0, 0, 2, 2]], [15, [0, 1, 1, 3]], [15, [0, 1, 3, 8]], [15, [0, 1, 3, 11]], [15, [0, 1, 3, 12]], [15, [0, 2, 2, 3]], [15, [0, 2, 2, 7]], [15, [0, 2, 2, 8]], [15, [0, 2, 3, 8]], [15, [0, 2, 3, 11]], [15, [0, 2, 3, 12]], [15, [0, 3, 8, 11]], [15, [0, 3, 8, 12]], [15, [2, 3, 7, 11]], [15, [2, 3, 7, 12]], [16, [0, 0, 2, 2]], [16, [0, 0, 2, 3]], [16, [0, 0, 2, 9]], [16, [0, 0, 3, 9]], [16, [0, 1, 1, 2]], [16, [0, 1, 1, 9]], [16, [0, 1, 2, 8]], [16, [0, 1, 2, 11]], [16, [0, 1, 2, 12]], [16, [0, 1, 8, 9]], [16, [0, 1, 9, 11]], [16, [0, 1, 9, 12]], [16, [0, 2, 2, 3]], [16, [0, 2, 2, 7]], [16, [0, 2, 2, 11]], [16, [0, 2, 2, 12]], [16, [0, 2, 3, 7]], [16, [0, 2, 3, 8]], [16, [0, 2, 3, 9]], [16, [0, 2, 7, 9]], [16, [0, 2, 8, 11]], [16, [0, 2, 8, 12]], [16, [0, 2, 9, 11]], [16, [0, 2, 9, 12]], [16, [0, 3, 7, 9]], [16, [0, 3, 8, 9]], [16, [0, 8, 9, 11]], [16, [0, 8, 9, 12]], [16, [2, 2, 7, 11]], [16, [2, 2, 7, 12]], [16, [2, 7, 9, 11]], [16, [2, 7, 9, 12]], [17, [0]], [17, [0, 0, 1, 1]], [17, [0, 0, 1, 8]], [17, [0, 0, 2, 2]], [17, [0, 0, 2, 8]], [17, [0, 0, 3, 7]], [17, [0, 0, 3, 12]], [17, [0, 0, 4, 7]], [17, [0, 0, 7, 12]], [17, [0, 1, 1, 2]], [17, [0, 1, 1, 3]], [17, [0, 1, 1, 4]], [17, [0, 1, 1, 8]], [17, [0, 1, 1, 12]], [17, [0, 1, 2, 12]], [17, [0, 1, 3, 8]], [17, [0, 1, 4, 8]], [17, [0, 1, 8, 12]], [17, [0, 2, 2, 3]], [17, [0, 2, 2, 4]], [17, [0, 2, 3, 8]], [17, [0, 2, 4, 8]], [17, [0, 3, 7, 12]], [17, [1, 1, 2, 3]], [17, [1, 1, 2, 4]], [17, [1, 1, 2, 12]], [17, [1, 1, 3, 8]], [17, [1, 1, 4, 8]], [17, [1, 1, 8, 12]], [17, [1, 2, 3, 12]], [17, [1, 3, 8, 12]], [17, [2, 2, 7, 12]], [17, [3]], [17, [4]], [17, [7]], [17, [12]], [18, [0]], [18, [0, 0, 1, 1]], [18, [0, 0, 1, 8]], [18, [0, 0, 2, 2]], [18, [0, 0, 2, 8]], [18, [0, 0, 3, 7]], [18, [0, 0, 3, 11]], [18, [0, 0, 4, 7]], [18, [0, 0, 7, 11]], [18, [0, 1, 1, 2]], [18, [0, 1, 1, 3]], [18, [0, 1, 1, 4]], [18, [0, 1, 1, 8]], [18, [0, 1, 1, 11]], [18, [0, 1, 2, 11]], [18, [0, 1, 3, 8]], [18, [0, 1, 4, 8]], [18, [0, 1, 8, 11]], [18, [0, 2, 2, 3]], [18, [0, 2, 2, 4]], [18, [0, 2, 3, 8]], [18, [0, 2, 4, 8]], [18, [0, 3, 7, 11]], [18, [1, 1, 2, 3]], [18, [1, 1, 2, 4]], [18, [1, 1, 2, 11]], [18, [1, 1, 3, 8]], [18, [1, 1, 4, 8]], [18, [1, 1, 8, 11]], [18, [1, 2, 3, 11]], [18, [1, 3, 8, 11]], [18, [2, 2, 7, 11]], [18, [3]], [18, [4]], [18, [7]], [18, [11]], [19, [0]], [19, [0, 0, 1, 1]], [19, [0, 0, 1, 8]], [19, [0, 0, 2, 2]], [19, [0, 0, 2, 8]], [19, [0, 0, 3, 7]], [19, [0, 0, 4, 7]], [19, [0, 1, 1, 2]], [19, [0, 1, 1, 3]], [19, [0, 1, 1, 4]], [19, [0, 1, 1, 8]], [19, [0, 1, 3, 8]], [19, [0, 1, 4, 8]], [19, [0, 2, 2, 3]], [19, [0, 2, 2, 4]], [19, [0, 2, 3, 8]], [19, [0, 2, 4, 8]], [19, [1, 1, 2, 3]], [19, [1, 1, 2, 4]], [19, [1, 1, 3, 8]], [19, [1, 1, 4, 8]], [19, [3]], [19, [4]], [19, [7]], [20, [0]], [20, [0, 0, 1, 1]], [20, [0, 0, 1, 8]], [20, [0, 0, 2, 2]], [20, [0, 0, 2, 8]], [20, [0, 0, 3, 7]], [20, [0, 0, 4, 7]], [20, [0, 1, 1, 2]], [20, [0, 1, 1, 3]], [20, [0, 1, 1, 4]], [20, [0, 1, 1, 8]], [20, [0, 1, 3, 8]], [20, [0, 1, 4, 8]], [20, [0, 2, 2, 3]], [20, [0, 2, 2, 4]], [20, [0, 2, 3, 8]], [20, [0, 2, 4, 8]], [20, [1, 1, 2, 3]], [20, [1, 1, 2, 4]], [20, [1, 1, 3, 8]], [20, [1, 1, 4, 8]], [20, [3]], [20, [4]], [20, [7]], [21, [0]], [21, [0, 0, 1, 1]], [21, [0, 0, 1, 2]], [21, [0, 0, 1, 7]], [21, [0, 0, 1, 8]], [21, [0, 0, 1, 14]], [21, [0, 0, 1, 17]], [21, [0, 0, 1, 18]], [21, [0, 0, 1, 22]], [21, [0, 0, 1, 23]], [21, [0, 0, 2, 3]], [21, [0, 0, 2, 11]], [21, [0, 0, 2, 12]], [21, [0, 0, 2, 13]], [21, [0, 0, 3, 8]], [21, [0, 0, 7, 17]], [21, [0, 0, 7, 18]], [21, [0, 0, 8, 11]], [21, [0, 0, 8, 12]], [21, [0, 0, 8, 14]], [21, [0, 0, 13, 14]], [21, [0, 0, 13, 17]], [21, [0, 0, 13, 18]], [21, [0, 1, 1, 2]], [21, [0, 1, 1, 14]], [21, [0, 1, 1, 17]], [21, [0, 1, 1, 18]], [21, [0, 1, 2, 11]], [21, [0, 1, 2, 12]], [21, [0, 1, 7, 17]], [21, [0, 1, 7, 18]], [21, [0, 1, 8, 11]], [21, [0, 1, 8, 12]], [21, [0, 1, 13, 17]], [21, [0, 1, 13, 18]], [21, [1, 1, 2, 3]], [21, [1, 1, 2, 13]], [21, [1, 1, 3, 8]], [21, [1, 1, 8, 14]], [21, [1, 1, 13, 14]], [21, [7]], [21, [8]], [21, [22]], [21, [23]], [22, [0]], [22, [0, 0, 1, 17]], [22, [0, 0, 1, 18]], [22, [0, 0, 7, 17]], [22, [0, 0, 7, 18]], [22, [0, 1, 1, 8]], [22, [0, 1, 1, 15]], [22, [0, 1, 2, 8]], [22, [0, 1, 2, 15]], [22, [0, 1, 7, 7]], [22, [0, 1, 7, 15]], [22, [0, 1, 8, 8]], [22, [0, 2, 7, 7]], [22, [0, 2, 7, 8]], [22, [0, 2, 8, 8]], [22, [1, 1, 2, 17]], [22, [1, 1, 2, 18]], [22, [1, 1, 8, 13]], [22, [1, 1, 8, 17]], [22, [1, 1, 8, 18]], [22, [1, 1, 13, 15]], [22, [1, 1, 17, 22]], [22, [1, 1, 17, 23]], [22, [1, 1, 18, 22]], [22, [1, 1, 18, 23]], [22, [1, 2, 2, 17]], [22, [1, 2, 2, 18]], [22, [1, 2, 15, 17]], [22, [1, 2, 15, 18]], [22, [1, 7, 8, 17]], [22, [1, 7, 8, 18]], [22, [1, 7, 17, 22]], [22, [1, 7, 17, 23]], [22, [1, 7, 18, 22]], [22, [1, 7, 18, 23]], [22, [2, 2, 7, 17]], [22, [2, 2, 7, 18]], [22, [2, 2, 8, 13]], [22, [2, 2, 13, 15]], [22, [2, 2, 17, 22]], [22, [2, 2, 17, 23]], [22, [2, 2, 18, 22]], [22, [2, 2, 18, 23]], [22, [2, 7, 8, 13]], [22, [2, 7, 13, 15]], [22, [7]], [22, [7, 7, 8, 13]], [22, [7, 8, 13, 13]], [22, [8]], [22, [15]], [23, [0]], [23, [0, 1, 1, 2]], [23, [0, 1, 1, 8]], [23, [0, 1, 1, 14]], [23, [0, 1, 2, 2]], [23, [0, 1, 2, 8]], [23, [0, 1, 8, 14]], [23, [0, 1, 14, 14]], [23, [0, 2, 2, 14]], [23, [0, 2, 7, 14]], [23, [0, 2, 8, 14]], [23, [0, 2, 14, 14]], [23, [1, 1, 2, 7]], [23, [1, 1, 2, 8]], [23, [1, 1, 2, 13]], [23, [1, 1, 8, 13]], [23, [1, 1, 13, 14]], [23, [1, 2, 2, 17]], [23, [1, 2, 2, 18]], [23, [1, 2, 7, 17]], [23, [1, 2, 7, 18]], [23, [1, 2, 14, 17]], [23, [1, 2, 14, 18]], [23, [2]], [23, [2, 2, 8, 13]], [23, [2, 2, 13, 14]], [23, [2, 7, 13, 14]], [23, [8]], [23, [14]], [24, [0, 1, 1, 14]], [24, [0, 1, 1, 15]], [24, [0, 1, 2, 14]], [24, [0, 1, 2, 15]], [24, [0, 1, 14, 14]], [24, [0, 1, 14, 15]], [24, [0, 2, 7, 14]], [24, [0, 2, 7, 15]], [24, [0, 2, 14, 14]], [24, [0, 2, 14, 15]], [24, [1, 1, 13, 14]], [24, [1, 1, 13, 15]], [24, [1, 2, 14, 17]], [24, [1, 2, 14, 18]], [24, [1, 2, 15, 17]], [24, [1, 2, 15, 18]], [24, [2, 2, 13, 14]], [24, [2, 2, 13, 15]], [24, [2, 7, 13, 14]], [24, [2, 7, 13, 15]], [24, [14]], [24, [15]], [25, [0, 0, 2, 2]], [25, [0, 0, 3, 3]], [25, [0, 1, 1, 2]], [25, [0, 1, 1, 3]], [25, [0, 1, 2, 8]], [25, [0, 1, 2, 11]], [25, [0, 1, 2, 12]], [25, [0, 1, 3, 8]], [25, [0, 1, 3, 11]], [25, [0, 1, 3, 12]], [25, [0, 2, 2, 3]], [25, [0, 2, 2, 7]], [25, [0, 2, 2, 11]], [25, [0, 2, 2, 12]], [25, [0, 2, 3, 3]], [25, [0, 2, 3, 8]], [25, [0, 2, 3, 11]], [25, [0, 2, 3, 12]], [25, [0, 2, 8, 11]], [25, [0, 2, 8, 12]], [25, [0, 3, 3, 7]], [25, [0, 3, 3, 8]], [25, [0, 3, 8, 11]], [25, [0, 3, 8, 12]], [25, [2, 2, 7, 11]], [25, [2, 2, 7, 12]], [25, [2, 3, 7, 11]], [25, [2, 3, 7, 12]], [26, [0, 0, 3, 11]], [26, [0, 0, 7, 11]], [26, [0, 1, 1, 11]], [26, [0, 1, 2, 11]], [26, [0, 1, 8, 11]], [26, [0, 3, 7, 11]], [26, [1, 1, 2, 11]], [26, [1, 1, 8, 11]], [26, [1, 2, 3, 11]], [26, [1, 3, 8, 11]], [26, [2, 2, 7, 11]], [26, [11]], [27, [1]], [27, [1, 1, 2, 2]], [27, [1, 1, 2, 8]], [27, [2, 2, 8, 13]], [27, [2, 2, 17, 22]], [27, [2, 2, 17, 23]], [27, [2, 2, 18, 22]], [27, [2, 2, 18, 23]], [27, [2, 7, 17, 22]], [27, [2, 7, 17, 23]], [27, [2, 7, 18, 22]], [27, [2, 7, 18, 23]], [27, [2, 8, 13, 13]], [28, [0]], [28, [0, 0, 1, 7]], [28, [0, 0, 1, 13]], [28, [0, 0, 1, 14]], [28, [0, 0, 1, 18]], [28, [0, 0, 7, 7]], [28, [0, 0, 7, 13]], [28, [0, 0, 7, 14]], [28, [0, 0, 7, 18]], [28, [0, 0, 13, 18]], [28, [0, 0, 14, 14]], [28, [0, 2, 14, 14]], [28, [1, 1, 2, 7]], [28, [1, 1, 2, 13]], [28, [1, 1, 2, 14]], [28, [1, 1, 2, 18]], [28, [1, 1, 7, 8]], [28, [1, 1, 7, 22]], [28, [1, 1, 7, 23]], [28, [1, 1, 8, 13]], [28, [1, 1, 8, 14]], [28, [1, 1, 8, 18]], [28, [1, 1, 13, 22]], [28, [1, 1, 13, 23]], [28, [1, 1, 14, 22]], [28, [1, 1, 14, 23]], [28, [1, 1, 18, 22]], [28, [1, 1, 18, 23]], [28, [1, 2, 2, 7]], [28, [1, 2, 2, 13]], [28, [1, 2, 2, 14]], [28, [1, 2, 2, 18]], [28, [1, 2, 7, 7]], [28, [1, 2, 8, 8]], [28, [1, 2, 8, 13]], [28, [1, 2, 8, 14]], [28, [1, 2, 8, 18]], [28, [1, 7, 7, 8]], [28, [1, 7, 7, 22]], [28, [1, 7, 7, 23]], [28, [1, 7, 8, 13]], [28, [1, 7, 8, 14]], [28, [1, 7, 8, 18]], [28, [1, 7, 13, 22]], [28, [1, 7, 13, 23]], [28, [1, 7, 14, 22]], [28, [1, 7, 14, 23]], [28, [1, 7, 18, 22]], [28, [1, 7, 18, 23]], [28, [2, 2, 7, 7]], [28, [2, 2, 7, 13]], [28, [2, 2, 7, 14]], [28, [2, 2, 7, 18]], [28, [2, 2, 7, 22]], [28, [2, 2, 7, 23]], [28, [2, 2, 13, 22]], [28, [2, 2, 13, 23]], [28, [2, 2, 14, 22]], [28, [2, 2, 14, 23]], [28, [2, 7, 13, 18]], [28, [2, 7, 18, 22]], [28, [2, 7, 18, 23]], [28, [7]], [28, [7, 7, 8, 13]], [28, [7, 8, 13, 13]], [28, [7, 8, 13, 18]], [29, [0, 0, 1, 7]], [29, [0, 0, 1, 13]], [29, [0, 0, 1, 14]], [29, [0, 0, 1, 17]], [29, [0, 0, 7, 7]], [29, [0, 0, 7, 13]], [29, [0, 0, 7, 14]], [29, [0, 0, 7, 17]], [29, [0, 0, 13, 14]], [29, [0, 0, 14, 14]], [29, [0, 0, 14, 17]], [29, [0, 2, 13, 14]], [29, [0, 2, 13, 17]], [29, [0, 2, 14, 14]], [29, [0, 2, 14, 17]], [29, [0, 13, 13, 14]], [29, [0, 13, 13, 17]], [29, [1, 1, 2, 7]], [29, [1, 1, 2, 13]], [29, [1, 1, 2, 14]], [29, [1, 1, 2, 17]], [29, [1, 1, 7, 8]], [29, [1, 1, 7, 22]], [29, [1, 1, 7, 23]], [29, [1, 1, 8, 13]], [29, [1, 1, 8, 14]], [29, [1, 1, 8, 17]], [29, [1, 1, 13, 22]], [29, [1, 1, 13, 23]], [29, [1, 1, 14, 22]], [29, [1, 1, 14, 23]], [29, [1, 1, 17, 22]], [29, [1, 1, 17, 23]], [29, [1, 2, 2, 7]], [29, [1, 2, 2, 13]], [29, [1, 2, 2, 14]], [29, [1, 2, 2, 17]], [29, [1, 2, 7, 7]], [29, [1, 2, 8, 8]], [29, [1, 2, 8, 13]], [29, [1, 2, 8, 14]], [29, [1, 2, 8, 17]], [29, [1, 7, 7, 8]], [29, [1, 7, 7, 22]], [29, [1, 7, 7, 23]], [29, [1, 7, 8, 13]], [29, [1, 7, 8, 14]], [29, [1, 7, 8, 17]], [29, [1, 7, 13, 22]], [29, [1, 7, 13, 23]], [29, [1, 7, 14, 22]], [29, [1, 7, 14, 23]], [29, [1, 7, 17, 22]], [29, [1, 7, 17, 23]], [29, [2, 2, 7, 7]], [29, [2, 2, 7, 13]], [29, [2, 2, 7, 14]], [29, [2, 2, 7, 17]], [29, [2, 2, 7, 22]], [29, [2, 2, 7, 23]], [29, [2, 2, 13, 22]], [29, [2, 2, 13, 23]], [29, [2, 2, 14, 22]], [29, [2, 2, 14, 23]], [29, [2, 7, 13, 17]], [29, [2, 7, 17, 22]], [29, [2, 7, 17, 23]], [29, [7, 7, 8, 14]], [29, [7, 7, 8, 17]], [29, [7, 8, 13, 14]], [29, [7, 13, 13, 14]], [29, [7, 13, 13, 17]], [30, [0, 0, 1, 7]], [30, [0, 0, 1, 13]], [30, [0, 0, 1, 14]], [30, [0, 0, 7, 7]], [30, [0, 0, 7, 13]], [30, [0, 0, 7, 14]], [30, [0, 0, 13, 13]], [30, [0, 2, 13, 13]], [30, [0, 13, 13, 14]], [30, [1, 1, 2, 7]], [30, [1, 1, 2, 13]], [30, [1, 1, 2, 14]], [30, [1, 1, 7, 8]], [30, [1, 1, 7, 22]], [30, [1, 1, 7, 23]], [30, [1, 1, 8, 13]], [30, [1, 1, 8, 14]], [30, [1, 1, 13, 22]], [30, [1, 1, 13, 23]], [30, [1, 1, 14, 22]], [30, [1, 1, 14, 23]], [30, [1, 2, 2, 7]], [30, [1, 2, 2, 13]], [30, [1, 2, 2, 14]], [30, [1, 2, 7, 7]], [30, [1, 2, 8, 8]], [30, [1, 2, 8, 13]], [30, [1, 2, 8, 14]], [30, [1, 7, 7, 8]], [30, [1, 7, 7, 22]], [30, [1, 7, 7, 23]], [30, [1, 7, 8, 13]], [30, [1, 7, 8, 14]], [30, [1, 7, 13, 22]], [30, [1, 7, 13, 23]], [30, [1, 7, 14, 22]], [30, [1, 7, 14, 23]], [30, [2, 2, 7, 7]], [30, [2, 2, 7, 13]], [30, [2, 2, 7, 14]], [30, [2, 2, 7, 22]], [30, [2, 2, 7, 23]], [30, [2, 2, 13, 22]], [30, [2, 2, 13, 23]], [30, [2, 2, 14, 22]], [30, [2, 2, 14, 23]], [30, [7, 7, 8, 14]], [30, [7, 8, 13, 14]], [30, [7, 13, 13, 14]], [31, [0]], [31, [0, 0, 1, 7]], [31, [0, 0, 1, 13]], [31, [0, 0, 1, 14]], [31, [0, 0, 7, 7]], [31, [0, 0, 7, 13]], [31, [0, 0, 7, 14]], [31, [0, 0, 13, 13]], [31, [0, 0, 13, 14]], [31, [0, 0, 13, 17]], [31, [0, 0, 14, 17]], [31, [0, 2, 13, 13]], [31, [0, 2, 13, 14]], [31, [0, 2, 13, 17]], [31, [0, 2, 14, 17]], [31, [0, 13, 13, 17]], [31, [1, 1, 2, 7]], [31, [1, 1, 2, 13]], [31, [1, 1, 2, 14]], [31, [1, 1, 7, 8]], [31, [1, 1, 7, 22]], [31, [1, 1, 7, 23]], [31, [1, 1, 8, 13]], [31, [1, 1, 8, 14]], [31, [1, 1, 13, 22]], [31, [1, 1, 13, 23]], [31, [1, 1, 14, 22]], [31, [1, 1, 14, 23]], [31, [1, 2, 2, 7]], [31, [1, 2, 2, 13]], [31, [1, 2, 2, 14]], [31, [1, 2, 7, 7]], [31, [1, 2, 8, 8]], [31, [1, 2, 8, 13]], [31, [1, 2, 8, 14]], [31, [1, 7, 7, 8]], [31, [1, 7, 7, 22]], [31, [1, 7, 7, 23]], [31, [1, 7, 8, 13]], [31, [1, 7, 8, 14]], [31, [1, 7, 13, 22]], [31, [1, 7, 13, 23]], [31, [1, 7, 14, 22]], [31, [1, 7, 14, 23]], [31, [2, 2, 7, 7]], [31, [2, 2, 7, 13]], [31, [2, 2, 7, 14]], [31, [2, 2, 7, 22]], [31, [2, 2, 7, 23]], [31, [2, 2, 13, 22]], [31, [2, 2, 13, 23]], [31, [2, 2, 14, 22]], [31, [2, 2, 14, 23]], [31, [7]], [31, [7, 7, 8, 13]], [31, [7, 7, 8, 17]], [31, [7, 8, 13, 13]], [31, [7, 8, 13, 17]], [31, [7, 13, 13, 17]], [32, [0, 1, 1, 8]], [32, [0, 1, 1, 15]], [32, [0, 1, 2, 8]], [32, [0, 1, 2, 15]], [32, [0, 1, 8, 14]], [32, [0, 1, 14, 15]], [32, [0, 2, 7, 8]], [32, [0, 2, 7, 15]], [32, [0, 2, 8, 14]], [32, [0, 2, 14, 15]], [32, [1, 1, 8, 13]], [32, [1, 1, 13, 15]], [32, [1, 2, 8, 17]], [32, [1, 2, 8, 18]], [32, [1, 2, 15, 17]], [32, [1, 2, 15, 18]], [32, [2, 2, 8, 13]], [32, [2, 2, 13, 15]], [32, [2, 7, 8, 13]], [32, [2, 7, 13, 15]], [32, [8]], [32, [15]], [33, [0, 1, 1, 8]], [33, [0, 1, 1, 14]], [33, [0, 1, 2, 8]], [33, [0, 1, 2, 14]], [33, [0, 1, 8, 14]], [33, [0, 1, 14, 14]], [33, [0, 2, 7, 8]], [33, [0, 2, 7, 14]], [33, [0, 2, 8, 14]], [33, [0, 2, 14, 14]], [33, [1, 1, 8, 13]], [33, [1, 1, 13, 14]], [33, [1, 2, 8, 17]], [33, [1, 2, 8, 18]], [33, [1, 2, 14, 17]], [33, [1, 2, 14, 18]], [33, [2, 2, 8, 13]], [33, [2, 2, 13, 14]], [33, [2, 7, 8, 13]], [33, [2, 7, 13, 14]], [33, [8]], [33, [14]], [34, [0, 1, 1, 15]], [34, [0, 1, 2, 15]], [34, [0, 1, 14, 15]], [34, [0, 2, 2, 15]], [34, [0, 2, 14, 15]], [34, [0, 7, 8, 15]], [34, [1, 1, 7, 15]], [34, [1, 1, 8, 15]], [34, [1, 1, 13, 15]], [34, [1, 2, 15, 17]], [34, [1, 2, 15, 18]], [34, [1, 7, 15, 17]], [34, [1, 7, 15, 18]], [34, [1, 8, 15, 17]], [34, [1, 8, 15, 18]], [34, [7, 8, 13, 15]], [34, [15]], [35, [0]], [35, [0, 1, 1, 2]], [35, [0, 1, 1, 20]], [35, [0, 1, 2, 2]], [35, [0, 1, 2, 14]], [35, [0, 1, 2, 20]], [35, [0, 1, 14, 20]], [35, [0, 2, 2, 14]], [35, [0, 2, 2, 20]], [35, [0, 2, 7, 8]], [35, [0, 2, 14, 20]], [35, [0, 7, 8, 20]], [35, [1, 1, 2, 7]], [35, [1, 1, 2, 8]], [35, [1, 1, 2, 13]], [35, [1, 1, 7, 20]], [35, [1, 1, 8, 20]], [35, [1, 1, 13, 20]], [35, [1, 2, 2, 17]], [35, [1, 2, 2, 18]], [35, [1, 2, 7, 17]], [35, [1, 2, 7, 18]], [35, [1, 2, 8, 17]], [35, [1, 2, 8, 18]], [35, [1, 2, 17, 20]], [35, [1, 2, 18, 20]], [35, [1, 7, 17, 20]], [35, [1, 7, 18, 20]], [35, [1, 8, 17, 20]], [35, [1, 8, 18, 20]], [35, [2]], [35, [2, 7, 8, 13]], [35, [7, 8, 13, 20]], [35, [20]], [36, [1, 1, 2, 16]], [36, [1, 1, 8, 16]], [36, [1, 2, 2, 16]], [36, [2, 2, 7, 17]], [36, [2, 2, 7, 18]], [36, [2, 2, 13, 17]], [36, [2, 2, 13, 18]], [36, [2, 2, 16, 17]], [36, [2, 2, 16, 18]], [36, [2, 7, 13, 17]], [36, [2, 7, 13, 18]], [36, [2, 7, 16, 17]], [36, [2, 7, 16, 18]], [36, [2, 8, 13, 16]], [36, [8, 13, 13, 16]], [36, [17]], [36, [18]], [37, [1]], [37, [1, 1, 2, 2]], [37, [1, 1, 2, 8]], [37, [1, 1, 2, 22]], [37, [1, 1, 8, 22]], [37, [1, 2, 2, 22]], [37, [2, 2, 7, 17]], [37, [2, 2, 7, 18]], [37, [2, 2, 8, 13]], [37, [2, 2, 13, 17]], [37, [2, 2, 13, 18]], [37, [2, 2, 16, 17]], [37, [2, 2, 16, 18]], [37, [2, 7, 13, 17]], [37, [2, 7, 13, 18]], [37, [2, 7, 16, 17]], [37, [2, 7, 16, 18]], [37, [2, 8, 13, 13]], [37, [2, 8, 13, 22]], [37, [8, 13, 13, 22]], [37, [17]], [37, [18]], [38, [0]], [38, [0, 0, 1, 17]], [38, [0, 0, 7, 17]], [38, [0, 0, 13, 13]], [38, [0, 0, 13, 17]], [38, [0, 0, 14, 14]], [38, [0, 2, 13, 13]], [38, [0, 2, 14, 14]], [38, [0, 13, 13, 14]], [38, [1, 1, 2, 17]], [38, [1, 1, 8, 17]], [38, [1, 1, 17, 22]], [38, [1, 1, 17, 23]], [38, [1, 2, 2, 17]], [38, [1, 2, 8, 17]], [38, [1, 7, 8, 17]], [38, [1, 7, 17, 22]], [38, [1, 7, 17, 23]], [38, [2, 2, 7, 17]], [38, [2, 7, 13, 17]], [38, [2, 7, 17, 22]], [38, [2, 7, 17, 23]], [38, [7]], [38, [7, 7, 8, 13]], [38, [7, 7, 8, 14]], [38, [7, 8, 13, 13]], [38, [7, 8, 13, 14]], [38, [7, 8, 13, 17]], [38, [7, 13, 13, 14]], [39, [0]], [39, [0, 1, 1, 2]], [39, [0, 1, 1, 15]], [39, [0, 1, 2, 2]], [39, [0, 1, 2, 14]], [39, [0, 1, 2, 15]], [39, [0, 1, 14, 15]], [39, [0, 2, 2, 14]], [39, [0, 2, 2, 15]], [39, [0, 2, 7, 8]], [39, [0, 2, 14, 15]], [39, [0, 7, 8, 15]], [39, [1, 1, 2, 7]], [39, [1, 1, 2, 8]], [39, [1, 1, 2, 13]], [39, [1, 1, 7, 15]], [39, [1, 1, 8, 15]], [39, [1, 1, 13, 15]], [39, [1, 2, 2, 17]], [39, [1, 2, 2, 18]], [39, [1, 2, 7, 17]], [39, [1, 2, 7, 18]], [39, [1, 2, 8, 17]], [39, [1, 2, 8, 18]], [39, [1, 2, 15, 17]], [39, [1, 2, 15, 18]], [39, [1, 7, 15, 17]], [39, [1, 7, 15, 18]], [39, [1, 8, 15, 17]], [39, [1, 8, 15, 18]], [39, [2]], [39, [2, 7, 8, 13]], [39, [7, 8, 13, 15]], [39, [15]], [40, [0, 1, 2, 22]], [40, [1]], [40, [1, 1, 2, 2]], [40, [1, 1, 2, 8]], [40, [1, 1, 2, 16]], [40, [1, 1, 8, 16]], [40, [1, 1, 17, 22]], [40, [1, 1, 18, 22]], [40, [1, 2, 2, 16]], [40, [1, 2, 7, 22]], [40, [1, 7, 17, 22]], [40, [1, 7, 18, 22]], [40, [2, 2, 7, 22]], [40, [2, 2, 8, 13]], [40, [2, 2, 17, 22]], [40, [2, 2, 18, 22]], [40, [2, 8, 13, 13]], [40, [2, 8, 13, 16]], [40, [8, 13, 13, 16]]]}

==> anc/controlled/identification_artifacts/pair_2_17_lower1.json <==
{"graph": {"n": 24, "edges": [[0, 4], [0, 5], [0, 6], [1, 5], [1, 6], [1, 7], [1, 8], [2, 7], [2, 8], [2, 9], [2, 10], [2, 13], [2, 22], [2, 23], [3, 9], [3, 10], [3, 11], [3, 12], [4, 11], [4, 12], [5, 6], [7, 14], [7, 15], [8, 19], [9, 10], [11, 12], [13, 17], [13, 18], [14, 17], [14, 18], [14, 19], [15, 19], [15, 20], [15, 21], [16, 20], [16, 21], [16, 22], [16, 23], [17, 18], [20, 21], [22, 23]]}, "coefficient_degree": 1, "kind": "f2-roots-obstruction-v1", "status": "OPEN", "values": [[], [0, 4, 4], [0, 5, 5], [0, 0, 6], [0, 1, 5], [0, 4, 11], [0, 4, 12], [0, 5, 6], [1, 5, 5], [1, 1, 6], [1, 7, 7], [1, 8, 8], [1, 2, 7], [1, 2, 8], [1, 5, 6], [1, 14, 14], [1, 15, 15], [1, 19, 19], [1, 14, 17], [1, 14, 18], [1, 20, 20], [1, 21, 21], [1, 16, 20], [1, 16, 21], [2, 7, 7], [2, 8, 8], [2, 9, 9], [2, 2, 10], [2, 13, 13], [2, 22, 22], [2, 2, 23], [2, 3, 9], [2, 14, 14], [2, 15, 15], [2, 19, 19], [2, 9, 10], [2, 17, 17], [2, 18, 18], [2, 20, 20], [2, 21, 21], [2, 16, 20], [2, 16, 21], [2, 16, 22], [2, 22, 23], [3, 9, 9], [3, 3, 10], [3, 11, 11], [3, 3, 12], [3, 4, 11], [3, 9, 10], [3, 11, 12], [4, 11, 11], [4, 4, 12], [4, 11, 12], [5, 6, 6], [4, 4, 6], [6, 7, 7], [6, 8, 8], [2, 6, 7], [2, 6, 8], [4, 6, 11], [4, 6, 12], [6, 14, 14], [6, 15, 15], [6, 19, 19], [6, 14, 17], [6, 14, 18], [6, 20, 20], [6, 21, 21], [6, 16, 20], [6, 16, 21], [7, 14, 14], [7, 15, 15], [7, 14, 17], [7, 14, 18], [7, 14, 19], [7, 15, 19], [7, 20, 20], [7, 21, 21], [7, 16, 20], [7, 16, 21], [8, 19, 19], [8, 14, 19], [8, 15, 19], [9, 10, 10], [1, 7, 10], [7, 7, 10], [1, 8, 10], [8, 8, 10], [10, 13, 13], [10, 22, 22], [10, 23, 23], [10, 11, 11], [10, 12, 12], [4, 10, 11], [4, 10, 12], [10, 14, 14], [10, 15, 15], [10, 19, 19], [10, 17, 17], [10, 18, 18], [10, 20, 20], [10, 21, 21], [10, 16, 20], [10, 16, 21], [10, 16, 22], [10, 16, 23], [0, 0, 11], [5, 5, 11], [6, 6, 11], [1, 5, 11], [1, 6, 11], [11, 12, 12], [2, 9, 12], [9, 9, 12], [2, 10, 12], [10, 10, 12], [13, 17, 17], [13, 13, 18], [13, 14, 17], [13, 17, 18], [14, 19, 19], [14, 17, 17], [14, 14, 18], [14, 15, 19], [14, 17, 18], [15, 19, 19], [15, 20, 20], [15, 15, 21], [15, 16, 20], [15, 20, 21], [16, 22, 22], [16, 20, 20], [16, 16, 21], [16, 16, 23], [16, 20, 21], [16, 22, 23], [1, 7, 17], [7, 7, 17], [2, 7, 17], [15, 15, 17], [17, 18, 18], [15, 17, 19], [17, 20, 20], [17, 21, 21], [16, 17, 20], [16, 17, 21], [2, 2, 18], [2, 7, 18], [2, 8, 18], [9, 9, 18], [10, 10, 18], [18, 22, 22], [18, 23, 23], [3, 9, 18], [3, 10, 18], [14, 18, 19], [16, 18, 22], [16, 18, 23], [1, 7, 19], [7, 7, 19], [2, 7, 19], [13, 18, 19], [18, 18, 19], [17, 18, 19], [20, 21, 21], [1, 7, 21], [7, 7, 21], [2, 7, 21], [14, 14, 21], [8, 19, 21], [19, 19, 21], [14, 17, 21], [14, 18, 21], [16, 21, 22], [16, 21, 23], [22, 23, 23], [15, 21, 22], [21, 21, 22], [20, 21, 22], [1, 7, 23], [7, 7, 23], [1, 8, 23], [8, 8, 23], [9, 9, 23], [10, 10, 23], [13, 13, 23], [3, 9, 23], [3, 10, 23], [14, 14, 23], [15, 15, 23], [19, 19, 23], [17, 17, 23], [18, 18, 23], [20, 20, 23], [15, 21, 23], [20, 21, 23]], "stats": {"rows": 984, "rank": 935, "columns": 1359, "seconds": 0.0037307001184672117, "solver": "sparse rows and derivation DAG"}}

==> anc/controlled/identification_artifacts/pair_2_17_upper.json <==
{"kind": "f2-roots-refutation-v1", "graph": {"n": 24, "edges": [[0, 4], [0, 5], [0, 6], [1, 5], [1, 6], [1, 7], [1, 8], [2, 7], [2, 8], [2, 9], [2, 10], [2, 13], [2, 22], [2, 23], [3, 9], [3, 10], [3, 11], [3, 12], [4, 11], [4, 12], [5, 6], [7, 14], [7, 15], [8, 19], [9, 10], [11, 12], [13, 17], [13, 18], [14, 17], [14, 18], [14, 19], [15, 19], [15, 20], [15, 21], [16, 20], [16, 21], [16, 22], [16, 23], [17, 18], [20, 21], [22, 23]]}, "coefficient_degree": 4, "terms": [[0, [0, 0, 7, 11]], [0, [0, 0, 7, 12]], [0, [0, 1, 1, 11]], [0, [0, 1, 1, 12]], [0, [0, 1, 8, 11]], [0, [0, 1, 8, 12]], [0, [0, 2, 2, 11]], [0, [0, 2, 2, 12]], [0, [0, 2, 8, 11]], [0, [0, 2, 8, 12]], [0, [1, 1, 2, 11]], [0, [1, 1, 2, 12]], [0, [1, 1, 8, 11]], [0, [1, 1, 8, 12]], [0, [11]], [0, [12]], [1, [0, 0, 1, 1]], [1, [0, 0, 2, 11]], [1, [0, 0, 2, 12]], [1, [0, 0, 2, 22]], [1, [0, 0, 2, 23]], [1, [0, 0, 7, 14]], [1, [0, 0, 7, 15]], [1, [0, 0, 8, 11]], [1, [0, 0, 8, 12]], [1, [0, 0, 8, 14]], [1, [0, 0, 8, 15]], [1, [0, 0, 8, 22]], [1, [0, 0, 8, 23]], [1, [0, 1, 1, 2]], [1, [0, 1, 1, 7]], [1, [0, 1, 1, 8]], [1, [0, 1, 1, 14]], [1, [0, 1, 1, 15]], [1, [1, 1, 2, 3]], [1, [1, 1, 2, 7]], [1, [1, 1, 2, 15]], [1, [1, 1, 3, 8]], [1, [1, 1, 7, 8]], [1, [1, 1, 7, 14]], [1, [1, 1, 7, 15]], [1, [1, 1, 8, 14]], [1, [2]], [1, [7]], [1, [13]], [1, [14]], [1, [15]], [2, [0, 0, 1, 1]], [2, [0, 0, 1, 5]], [2, [0, 0, 1, 8]], [2, [0, 0, 1, 13]], [2, [0, 0, 5, 8]], [2, [0, 0, 5, 13]], [2, [0, 1, 1, 2]], [2, [0, 1, 1, 7]], [2, [0, 1, 1, 8]], [2, [0, 1, 1, 14]], [2, [0, 1, 1, 15]], [2, [0, 1, 2, 3]], [2, [0, 1, 2, 5]], [2, [0, 1, 2, 7]], [2, [0, 1, 2, 11]], [2, [0, 1, 2, 12]], [2, [0, 1, 2, 15]], [2, [0, 1, 2, 22]], [2, [0, 1, 2, 23]], [2, [0, 1, 3, 8]], [2, [0, 1, 5, 7]], [2, [0, 1, 5, 8]], [2, [0, 1, 5, 14]], [2, [0, 1, 5, 15]], [2, [0, 1, 7, 8]], [2, [0, 1, 8, 11]], [2, [0, 1, 8, 12]], [2, [0, 1, 8, 15]], [2, [0, 1, 8, 22]], [2, [0, 1, 8, 23]], [2, [0, 2, 3, 5]], [2, [0, 2, 5, 7]], [2, [0, 2, 5, 11]], [2, [0, 2, 5, 12]], [2, [0, 2, 5, 15]], [2, [0, 2, 5, 22]], [2, [0, 2, 5, 23]], [2, [0, 3, 5, 8]], [2, [0, 5, 7, 8]], [2, [0, 5, 8, 11]], [2, [0, 5, 8, 12]], [2, [0, 5, 8, 15]], [2, [0, 5, 8, 22]], [2, [0, 5, 8, 23]], [2, [1]], [2, [1, 1, 2, 3]], [2, [1, 1, 2, 7]], [2, [1, 1, 2, 15]], [2, [1, 1, 3, 8]], [2, [1, 1, 7, 8]], [2, [1, 1, 7, 14]], [2, [1, 1, 7, 15]], [2, [1, 1, 8, 14]], [2, [1, 2, 3, 5]], [2, [1, 2, 5, 7]], [2, [1, 2, 5, 15]], [2, [1, 3, 5, 8]], [2, [1, 5, 7, 8]], [2, [1, 5, 7, 14]], [2, [1, 5, 7, 15]], [2, [1, 5, 8, 14]], [2, [5]], [3, [0]], [3, [0, 0, 1, 2]], [3, [0, 0, 1, 7]], [3, [0, 0, 1, 13]], [3, [0, 0, 1, 14]], [3, [0, 0, 1, 15]], [3, [0, 0, 2, 3]], [3, [0, 0, 2, 7]], [3, [0, 0, 2, 15]], [3, [0, 0, 3, 8]], [3, [0, 0, 7, 8]], [3, [0, 0, 7, 14]], [3, [0, 0, 7, 15]], [3, [0, 0, 8, 14]], [3, [0, 1, 2, 11]], [3, [0, 1, 2, 12]], [3, [0, 1, 2, 22]], [3, [0, 1, 2, 23]], [3, [0, 1, 7, 14]], [3, [0, 1, 7, 15]], [3, [0, 1, 8, 11]], [3, [0, 1, 8, 12]], [3, [0, 1, 8, 14]], [3, [0, 1, 8, 15]], [3, [0, 1, 8, 22]], [3, [0, 1, 8, 23]], [3, [2]], [3, [7]], [3, [8]], [3, [14]], [3, [15]], [4, [0]], [4, [0, 0, 1, 2]], [4, [0, 0, 1, 5]], [4, [0, 0, 1, 7]], [4, [0, 0, 1, 8]], [4, [0, 0, 1, 14]], [4, [0, 0, 1, 15]], [4, [0, 0, 2, 3]], [4, [0, 0, 2, 7]], [4, [0, 0, 2, 11]], [4, [0, 0, 2, 12]], [4, [0, 0, 2, 15]], [4, [0, 0, 2, 22]], [4, [0, 0, 2, 23]], [4, [0, 0, 3, 8]], [4, [0, 0, 5, 8]], [4, [0, 0, 5, 13]], [4, [0, 0, 7, 8]], [4, [0, 0, 8, 11]], [4, [0, 0, 8, 12]], [4, [0, 0, 8, 15]], [4, [0, 0, 8, 22]], [4, [0, 0, 8, 23]], [4, [0, 1, 2, 3]], [4, [0, 1, 2, 5]], [4, [0, 1, 2, 7]], [4, [0, 1, 2, 15]], [4, [0, 1, 3, 8]], [4, [0, 1, 5, 7]], [4, [0, 1, 5, 8]], [4, [0, 1, 5, 14]], [4, [0, 1, 5, 15]], [4, [0, 1, 7, 8]], [4, [0, 1, 7, 14]], [4, [0, 1, 7, 15]], [4, [0, 1, 8, 14]], [4, [0, 2, 3, 5]], [4, [0, 2, 5, 7]], [4, [0, 2, 5, 11]], [4, [0, 2, 5, 12]], [4, [0, 2, 5, 15]], [4, [0, 2, 5, 22]], [4, [0, 2, 5, 23]], [4, [0, 3, 5, 8]], [4, [0, 5, 7, 8]], [4, [0, 5, 8, 11]], [4, [0, 5, 8, 12]], [4, [0, 5, 8, 15]], [4, [0, 5, 8, 22]], [4, [0, 5, 8, 23]], [4, [1]], [4, [1, 2, 3, 5]], [4, [1, 2, 5, 7]], [4, [1, 2, 5, 15]], [4, [1, 3, 5, 8]], [4, [1, 5, 7, 8]], [4, [1, 5, 7, 14]], [4, [1, 5, 7, 15]], [4, [1, 5, 8, 14]], [4, [5]], [4, [8]], [4, [13]], [5, [0, 0, 8, 14]], [5, [0, 0, 8, 15]], [5, [0, 1, 2, 2]], [5, [0, 1, 8, 13]], [5, [0, 2, 2, 8]], [5, [0, 2, 2, 13]], [5, [0, 2, 2, 14]], [5, [0, 2, 8, 13]], [5, [0, 8, 13, 14]], [5, [1, 1, 2, 2]], [5, [1, 1, 2, 13]], [5, [1, 1, 8, 13]], [5, [1, 1, 13, 14]], [5, [1, 2, 2, 22]], [5, [1, 2, 2, 23]], [5, [1, 2, 8, 13]], [5, [1, 2, 8, 22]], [5, [1, 2, 8, 23]], [5, [1, 2, 14, 22]], [5, [1, 2, 14, 23]], [5, [1, 8, 13, 14]], [5, [1, 8, 14, 22]], [5, [1, 8, 14, 23]], [5, [1, 8, 15, 22]], [5, [1, 8, 15, 23]], [5, [2, 2, 8, 13]], [5, [2, 2, 8, 14]], [5, [2, 2, 15, 20]], [5, [2, 2, 15, 21]], [5, [13]], [5, [22]], [5, [23]], [6, [0, 0, 1, 22]], [6, [0, 0, 1, 23]], [6, [0, 0, 2, 22]], [6, [0, 0, 2, 23]], [6, [0, 0, 3, 11]], [6, [0, 0, 3, 12]], [6, [0, 0, 7, 14]], [6, [0, 0, 7, 15]], [6, [0, 1, 1, 2]], [6, [0, 1, 1, 3]], [6, [0, 1, 1, 7]], [6, [0, 1, 1, 13]], [6, [0, 1, 1, 14]], [6, [0, 1, 2, 3]], [6, [0, 1, 2, 7]], [6, [0, 1, 2, 14]], [6, [0, 1, 3, 11]], [6, [0, 1, 3, 12]], [6, [0, 1, 7, 13]], [6, [0, 1, 13, 14]], [6, [0, 2, 3, 3]], [6, [0, 2, 3, 11]], [6, [0, 2, 3, 12]], [6, [1]], [6, [1, 1, 2, 13]], [6, [1, 1, 14, 22]], [6, [1, 1, 14, 23]], [6, [1, 1, 15, 22]], [6, [1, 1, 15, 23]], [6, [1, 2, 7, 13]], [6, [1, 2, 7, 22]], [6, [1, 2, 7, 23]], [6, [1, 2, 13, 14]], [6, [1, 2, 14, 22]], [6, [1, 2, 14, 23]], [6, [1, 2, 15, 22]], [6, [1, 2, 15, 23]], [6, [1, 7, 14, 22]], [6, [1, 7, 14, 23]], [6, [1, 7, 15, 22]], [6, [1, 7, 15, 23]], [6, [2]], [6, [2, 7, 14, 22]], [6, [2, 7, 14, 23]], [6, [11]], [6, [12]], [6, [14]], [6, [22]], [6, [23]], [8, [0, 0, 1, 22]], [8, [0, 0, 1, 23]], [8, [0, 0, 2, 22]], [8, [0, 0, 2, 23]], [8, [0, 0, 3, 11]], [8, [0, 0, 3, 12]], [8, [0, 1, 1, 2]], [8, [0, 1, 1, 3]], [8, [0, 1, 1, 7]], [8, [0, 1, 1, 13]], [8, [0, 1, 1, 14]], [8, [0, 1, 2, 3]], [8, [0, 1, 2, 7]], [8, [0, 1, 2, 14]], [8, [0, 1, 3, 11]], [8, [0, 1, 3, 12]], [8, [0, 1, 7, 13]], [8, [0, 1, 13, 14]], [8, [0, 2, 3, 3]], [8, [0, 2, 3, 11]], [8, [0, 2, 3, 12]], [8, [1]], [8, [1, 1, 2, 13]], [8, [1, 1, 14, 22]], [8, [1, 1, 14, 23]], [8, [1, 1, 15, 22]], [8, [1, 1, 15, 23]], [8, [1, 2, 7, 13]], [8, [1, 2, 7, 22]], [8, [1, 2, 7, 23]], [8, [1, 2, 13, 14]], [8, [2]], [8, [2, 7, 14, 22]], [8, [2, 7, 14, 23]], [8, [11]], [8, [12]], [8, [14]], [8, [22]], [8, [23]], [9, [0]], [9, [0, 0, 3, 3]], [9, [0, 1, 1, 2]], [9, [0, 1, 2, 8]], [9, [0, 1, 2, 11]], [9, [0, 1, 2, 12]], [9, [0, 2, 2, 8]], [9, [0, 2, 2, 11]], [9, [0, 2, 2, 12]], [9, [0, 2, 3, 3]], [9, [0, 2, 8, 11]], [9, [0, 2, 8, 12]], [9, [0, 3, 3, 7]], [9, [0, 3, 3, 8]], [9, [2, 2, 7, 11]], [9, [2, 2, 7, 12]], [10, [0, 0, 2, 3]], [10, [0, 0, 2, 9]], [10, [0, 0, 3, 3]], [10, [0, 0, 3, 9]], [10, [0, 1, 1, 3]], [10, [0, 1, 1, 9]], [10, [0, 1, 3, 8]], [10, [0, 1, 3, 11]], [10, [0, 1, 3, 12]], [10, [0, 1, 8, 9]], [10, [0, 1, 9, 11]], [10, [0, 1, 9, 12]], [10, [0, 2, 3, 3]], [10, [0, 2, 3, 7]], [10, [0, 2, 3, 9]], [10, [0, 2, 3, 11]], [10, [0, 2, 3, 12]], [10, [0, 2, 7, 9]], [10, [0, 2, 9, 11]], [10, [0, 2, 9, 12]], [10, [0, 3, 3, 7]], [10, [0, 3, 3, 8]], [10, [0, 3, 7, 9]], [10, [0, 3, 8, 9]], [10, [0, 3, 8, 11]], [10, [0, 3, 8, 12]], [10, [0, 8, 9, 11]], [10, [0, 8, 9, 12]], [10, [2, 3, 7, 11]], [10, [2, 3, 7, 12]], [10, [2, 7, 9, 11]], [10, [2, 7, 9, 12]], [11, [0]], [11, [0, 1, 2, 14]], [11, [0, 1, 7, 7]], [11, [0, 1, 7, 14]], [11, [0, 1, 8, 14]], [11, [0, 2, 2, 14]], [11, [0, 2, 7, 14]], [11, [0, 7, 7, 8]], [11, [0, 7, 7, 14]], [11, [1, 1, 7, 7]], [11, [1, 1, 8, 14]], [11, [1, 2, 8, 14]], [11, [1, 7, 8, 14]], [11, [2, 2, 8, 14]], [11, [2, 7, 8, 14]], [11, [7, 7, 8, 14]], [11, [8]], [11, [14]], [12, [0, 0, 1, 23]], [12, [0, 0, 8, 23]], [12, [0, 2, 16, 16]], [12, [0, 7, 16, 16]], [12, [1]], [12, [1, 1, 2, 20]], [12, [1, 1, 2, 21]], [12, [1, 1, 7, 23]], [12, [1, 1, 14, 23]], [12, [1, 1, 15, 23]], [12, [1, 2, 2, 7]], [12, [1, 2, 2, 8]], [12, [1, 2, 2, 15]], [12, [1, 2, 2, 16]], [12, [1, 2, 7, 15]], [12, [1, 2, 7, 16]], [12, [1, 2, 7, 20]], [12, [1, 2, 7, 21]], [12, [1, 2, 8, 15]], [12, [1, 2, 8, 16]], [12, [1, 2, 15, 16]], [12, [1, 2, 15, 20]], [12, [1, 2, 15, 23]], [12, [1, 2, 16, 20]], [12, [1, 7, 8, 23]], [12, [1, 7, 15, 16]], [12, [1, 7, 15, 20]], [12, [1, 7, 16, 20]], [12, [1, 8, 15, 16]], [12, [1, 8, 15, 20]], [12, [1, 8, 15, 23]], [12, [1, 8, 16, 20]], [12, [2]], [12, [2, 2, 7, 23]], [12, [2, 2, 15, 16]], [12, [2, 2, 15, 20]], [12, [2, 2, 16, 16]], [12, [2, 2, 16, 20]], [12, [7, 8, 14, 23]], [12, [15]], [12, [16]], [13, [0, 0, 1, 22]], [13, [0, 0, 8, 22]], [13, [0, 2, 2, 16]], [13, [0, 2, 2, 22]], [13, [0, 2, 7, 16]], [13, [0, 2, 7, 22]], [13, [0, 2, 16, 16]], [13, [0, 2, 16, 22]], [13, [0, 7, 16, 16]], [13, [0, 7, 16, 22]], [13, [1]], [13, [1, 1, 7, 22]], [13, [1, 1, 14, 22]], [13, [1, 1, 15, 22]], [13, [1, 1, 16, 20]], [13, [1, 1, 16, 21]], [13, [1, 1, 20, 22]], [13, [1, 1, 21, 22]], [13, [1, 2, 2, 7]], [13, [1, 2, 2, 8]], [13, [1, 2, 2, 15]], [13, [1, 2, 2, 16]], [13, [1, 2, 7, 15]], [13, [1, 2, 7, 16]], [13, [1, 2, 8, 15]], [13, [1, 2, 8, 16]], [13, [1, 2, 15, 16]], [13, [1, 2, 15, 20]], [13, [1, 2, 15, 22]], [13, [1, 2, 16, 20]], [13, [1, 7, 8, 22]], [13, [1, 7, 15, 16]], [13, [1, 7, 15, 20]], [13, [1, 7, 16, 21]], [13, [1, 7, 20, 22]], [13, [1, 7, 21, 22]], [13, [1, 8, 15, 16]], [13, [1, 8, 15, 20]], [13, [1, 8, 15, 22]], [13, [1, 8, 16, 20]], [13, [2]], [13, [2, 2, 7, 22]], [13, [2, 2, 15, 16]], [13, [2, 2, 15, 20]], [13, [2, 2, 16, 16]], [13, [2, 2, 16, 20]], [13, [2, 2, 16, 22]], [13, [7, 8, 14, 22]], [13, [15]], [13, [22]], [14, [0]], [14, [0, 0, 2, 2]], [14, [0, 1, 1, 3]], [14, [0, 1, 3, 8]], [14, [0, 1, 3, 11]], [14, [0, 1, 3, 12]], [14, [0, 2, 2, 3]], [14, [0, 2, 2, 7]], [14, [0, 2, 2, 8]], [14, [0, 2, 3, 8]], [14, [0, 2, 3, 11]], [14, [0, 2, 3, 12]], [14, [0, 3, 8, 11]], [14, [0, 3, 8, 12]], [14, [2, 3, 7, 11]], [14, [2, 3, 7, 12]], [15, [0, 0, 2, 2]], [15, [0, 0, 2, 3]], [15, [0, 0, 2, 9]], [15, [0, 0, 3, 9]], [15, [0, 1, 1, 2]], [15, [0, 1, 1, 9]], [15, [0, 1, 2, 8]], [15, [0, 1, 2, 11]], [15, [0, 1, 2, 12]], [15, [0, 1, 8, 9]], [15, [0, 1, 9, 11]], [15, [0, 1, 9, 12]], [15, [0, 2, 2, 3]], [15, [0, 2, 2, 7]], [15, [0, 2, 2, 11]], [15, [0, 2, 2, 12]], [15, [0, 2, 3, 7]], [15, [0, 2, 3, 8]], [15, [0, 2, 3, 9]], [15, [0, 2, 7, 9]], [15, [0, 2, 8, 11]], [15, [0, 2, 8, 12]], [15, [0, 2, 9, 11]], [15, [0, 2, 9, 12]], [15, [0, 3, 7, 9]], [15, [0, 3, 8, 9]], [15, [0, 8, 9, 11]], [15, [0, 8, 9, 12]], [15, [2, 2, 7, 11]], [15, [2, 2, 7, 12]], [15, [2, 7, 9, 11]], [15, [2, 7, 9, 12]], [16, [0]], [16, [0, 0, 1, 1]], [16, [0, 0, 1, 8]], [16, [0, 0, 2, 2]], [16, [0, 0, 2, 8]], [16, [0, 0, 3, 7]], [16, [0, 0, 3, 12]], [16, [0, 0, 4, 7]], [16, [0, 0, 7, 12]], [16, [0, 1, 1, 2]], [16, [0, 1, 1, 3]], [16, [0, 1, 1, 4]], [16, [0, 1, 1, 8]], [16, [0, 1, 1, 12]], [16, [0, 1, 2, 12]], [16, [0, 1, 3, 8]], [16, [0, 1, 4, 8]], [16, [0, 1, 8, 12]], [16, [0, 2, 2, 3]], [16, [0, 2, 2, 4]], [16, [0, 2, 3, 8]], [16, [0, 2, 4, 8]], [16, [0, 3, 7, 12]], [16, [1, 1, 2, 3]], [16, [1, 1, 2, 4]], [16, [1, 1, 2, 12]], [16, [1, 1, 3, 8]], [16, [1, 1, 4, 8]], [16, [1, 1, 8, 12]], [16, [1, 2, 3, 12]], [16, [1, 3, 8, 12]], [16, [2, 2, 7, 12]], [16, [3]], [16, [4]], [16, [7]], [16, [12]], [17, [0]], [17, [0, 0, 1, 1]], [17, [0, 0, 1, 8]], [17, [0, 0, 2, 2]], [17, [0, 0, 2, 8]], [17, [0, 0, 3, 7]], [17, [0, 0, 3, 11]], [17, [0, 0, 4, 7]], [17, [0, 0, 7, 11]], [17, [0, 1, 1, 2]], [17, [0, 1, 1, 3]], [17, [0, 1, 1, 4]], [17, [0, 1, 1, 8]], [17, [0, 1, 1, 11]], [17, [0, 1, 2, 11]], [17, [0, 1, 3, 8]], [17, [0, 1, 4, 8]], [17, [0, 1, 8, 11]], [17, [0, 2, 2, 3]], [17, [0, 2, 2, 4]], [17, [0, 2, 3, 8]], [17, [0, 2, 4, 8]], [17, [0, 3, 7, 11]], [17, [1, 1, 2, 3]], [17, [1, 1, 2, 4]], [17, [1, 1, 2, 11]], [17, [1, 1, 3, 8]], [17, [1, 1, 4, 8]], [17, [1, 1, 8, 11]], [17, [1, 2, 3, 11]], [17, [1, 3, 8, 11]], [17, [2, 2, 7, 11]], [17, [3]], [17, [4]], [17, [7]], [17, [11]], [18, [0]], [18, [0, 0, 1, 1]], [18, [0, 0, 1, 8]], [18, [0, 0, 2, 2]], [18, [0, 0, 2, 8]], [18, [0, 0, 3, 7]], [18, [0, 0, 4, 7]], [18, [0, 1, 1, 2]], [18, [0, 1, 1, 3]], [18, [0, 1, 1, 4]], [18, [0, 1, 1, 8]], [18, [0, 1, 3, 8]], [18, [0, 1, 4, 8]], [18, [0, 2, 2, 3]], [18, [0, 2, 2, 4]], [18, [0, 2, 3, 8]], [18, [0, 2, 4, 8]], [18, [1, 1, 2, 3]], [18, [1, 1, 2, 4]], [18, [1, 1, 3, 8]], [18, [1, 1, 4, 8]], [18, [3]], [18, [4]], [18, [7]], [19, [0]], [19, [0, 0, 1, 1]], [19, [0, 0, 1, 8]], [19, [0, 0, 2, 2]], [19, [0, 0, 2, 8]], [19, [0, 0, 3, 7]], [19, [0, 0, 4, 7]], [19, [0, 1, 1, 2]], [19, [0, 1, 1, 3]], [19, [0, 1, 1, 4]], [19, [0, 1, 1, 8]], [19, [0, 1, 3, 8]], [19, [0, 1, 4, 8]], [19, [0, 2, 2, 3]], [19, [0, 2, 2, 4]], [19, [0, 2, 3, 8]], [19, [0, 2, 4, 8]], [19, [1, 1, 2, 3]], [19, [1, 1, 2, 4]], [19, [1, 1, 3, 8]], [19, [1, 1, 4, 8]], [19, [3]], [19, [4]], [19, [7]], [20, [0]], [20, [0, 0, 1, 1]], [20, [0, 0, 1, 2]], [20, [0, 0, 1, 7]], [20, [0, 0, 1, 13]], [20, [0, 0, 1, 14]], [20, [0, 0, 1, 15]], [20, [0, 0, 2, 3]], [20, [0, 0, 2, 7]], [20, [0, 0, 2, 11]], [20, [0, 0, 2, 12]], [20, [0, 0, 2, 15]], [20, [0, 0, 2, 22]], [20, [0, 0, 2, 23]], [20, [0, 0, 3, 8]], [20, [0, 0, 7, 8]], [20, [0, 0, 8, 11]], [20, [0, 0, 8, 12]], [20, [0, 0, 8, 15]], [20, [0, 0, 8, 22]], [20, [0, 0, 8, 23]], [20, [0, 1, 1, 2]], [20, [0, 1, 1, 7]], [20, [0, 1, 1, 8]], [20, [0, 1, 1, 14]], [20, [0, 1, 1, 15]], [20, [0, 1, 2, 11]], [20, [0, 1, 2, 12]], [20, [0, 1, 2, 22]], [20, [0, 1, 2, 23]], [20, [0, 1, 7, 14]], [20, [0, 1, 7, 15]], [20, [0, 1, 8, 11]], [20, [0, 1, 8, 12]], [20, [0, 1, 8, 14]], [20, [0, 1, 8, 15]], [20, [0, 1, 8, 22]], [20, [0, 1, 8, 23]], [20, [1, 1, 2, 3]], [20, [1, 1, 2, 7]], [20, [1, 1, 2, 15]], [20, [1, 1, 3, 8]], [20, [1, 1, 7, 8]], [20, [1, 1, 7, 14]], [20, [1, 1, 7, 15]], [20, [1, 1, 8, 14]], [20, [8]], [20, [13]], [21, [0, 0, 7, 8]], [21, [0, 0, 7, 15]], [21, [0, 1, 2, 13]], [21, [0, 1, 8, 13]], [21, [0, 1, 13, 13]], [21, [0, 2, 2, 13]], [21, [0, 2, 7, 13]], [21, [0, 7, 8, 13]], [21, [0, 7, 13, 13]], [21, [0, 8, 13, 13]], [21, [1, 1, 7, 13]], [21, [1, 1, 8, 13]], [21, [1, 1, 13, 13]], [21, [1, 2, 8, 13]], [21, [1, 2, 8, 22]], [21, [1, 2, 8, 23]], [21, [1, 2, 15, 22]], [21, [1, 2, 15, 23]], [21, [1, 7, 8, 13]], [21, [1, 7, 8, 22]], [21, [1, 7, 8, 23]], [21, [1, 7, 15, 22]], [21, [1, 7, 15, 23]], [21, [2, 2, 8, 13]], [21, [2, 7, 8, 13]], [21, [7, 8, 13, 13]], [21, [13]], [22, [0, 0, 7, 8]], [22, [0, 0, 7, 14]], [22, [1, 2, 2, 22]], [22, [1, 2, 2, 23]], [22, [1, 2, 7, 22]], [22, [1, 2, 7, 23]], [22, [1, 2, 14, 22]], [22, [1, 2, 14, 23]], [22, [1, 7, 8, 22]], [22, [1, 7, 8, 23]], [22, [1, 7, 14, 22]], [22, [1, 7, 14, 23]], [22, [2, 2, 7, 20]], [22, [2, 2, 7, 21]], [22, [22]], [22, [23]], [23, [0, 0, 7, 14]], [23, [0, 0, 7, 15]], [23, [1, 2, 14, 22]], [23, [1, 2, 14, 23]], [23, [1, 2, 15, 22]], [23, [1, 2, 15, 23]], [23, [1, 7, 14, 22]], [23, [1, 7, 14, 23]], [23, [1, 7, 15, 22]], [23, [1, 7, 15, 23]], [24, [0, 0, 2, 2]], [24, [0, 0, 3, 3]], [24, [0, 1, 1, 2]], [24, [0, 1, 1, 3]], [24, [0, 1, 2, 8]], [24, [0, 1, 2, 11]], [24, [0, 1, 2, 12]], [24, [0, 1, 3, 8]], [24, [0, 1, 3, 11]], [24, [0, 1, 3, 12]], [24, [0, 2, 2, 3]], [24, [0, 2, 2, 7]], [24, [0, 2, 2, 11]], [24, [0, 2, 2, 12]], [24, [0, 2, 3, 3]], [24, [0, 2, 3, 8]], [24, [0, 2, 3, 11]], [24, [0, 2, 3, 12]], [24, [0, 2, 8, 11]], [24, [0, 2, 8, 12]], [24, [0, 3, 3, 7]], [24, [0, 3, 3, 8]], [24, [0, 3, 8, 11]], [24, [0, 3, 8, 12]], [24, [2, 2, 7, 11]], [24, [2, 2, 7, 12]], [24, [2, 3, 7, 11]], [24, [2, 3, 7, 12]], [25, [0, 0, 3, 11]], [25, [0, 0, 7, 11]], [25, [0, 1, 1, 11]], [25, [0, 1, 2, 11]], [25, [0, 1, 8, 11]], [25, [0, 3, 7, 11]], [25, [1, 1, 2, 11]], [25, [1, 1, 8, 11]], [25, [1, 2, 3, 11]], [25, [1, 3, 8, 11]], [25, [2, 2, 7, 11]], [25, [11]], [26, [0, 1, 2, 13]], [26, [0, 1, 8, 13]], [26, [0, 1, 13, 13]], [26, [0, 2, 2, 13]], [26, [0, 2, 7, 13]], [26, [0, 7, 8, 13]], [26, [0, 7, 13, 13]], [26, [0, 7, 14, 14]], [26, [0, 8, 13, 13]], [26, [0, 8, 14, 14]], [26, [1, 1, 7, 13]], [26, [1, 1, 8, 13]], [26, [1, 1, 13, 13]], [26, [1, 2, 8, 13]], [26, [1, 7, 8, 13]], [26, [2, 2, 8, 13]], [26, [2, 7, 8, 13]], [26, [7, 8, 13, 13]], [26, [7, 8, 14, 14]], [26, [13]], [27, [0, 1, 2, 14]], [27, [0, 1, 2, 17]], [27, [0, 1, 8, 14]], [27, [0, 1, 8, 17]], [27, [0, 1, 13, 14]], [27, [0, 1, 13, 17]], [27, [0, 2, 2, 14]], [27, [0, 2, 2, 17]], [27, [0, 2, 7, 14]], [27, [0, 2, 7, 17]], [27, [0, 7, 8, 14]], [27, [0, 7, 8, 17]], [27, [0, 7, 14, 14]], [27, [0, 7, 14, 17]], [27, [0, 8, 14, 14]], [27, [0, 8, 14, 17]], [27, [1, 1, 7, 14]], [27, [1, 1, 7, 17]], [27, [1, 1, 8, 14]], [27, [1, 1, 8, 17]], [27, [1, 1, 13, 14]], [27, [1, 1, 13, 17]], [27, [1, 2, 8, 14]], [27, [1, 2, 8, 17]], [27, [1, 7, 8, 14]], [27, [1, 7, 8, 17]], [27, [2, 2, 8, 14]], [27, [2, 2, 8, 17]], [27, [2, 7, 8, 14]], [27, [2, 7, 8, 17]], [27, [7, 8, 14, 14]], [27, [7, 8, 14, 17]], [27, [14]], [27, [17]], [28, [0, 1, 2, 14]], [28, [0, 1, 8, 14]], [28, [0, 1, 13, 14]], [28, [0, 2, 2, 14]], [28, [0, 2, 7, 14]], [28, [0, 7, 8, 14]], [28, [0, 7, 13, 13]], [28, [0, 7, 13, 14]], [28, [0, 8, 13, 13]], [28, [0, 8, 13, 14]], [28, [1, 1, 7, 14]], [28, [1, 1, 8, 14]], [28, [1, 1, 13, 14]], [28, [1, 2, 8, 14]], [28, [1, 7, 8, 14]], [28, [2, 2, 8, 14]], [28, [2, 7, 8, 14]], [28, [7, 8, 13, 13]], [28, [7, 8, 13, 14]], [28, [14]], [29, [0, 1, 2, 13]], [29, [0, 1, 2, 17]], [29, [0, 1, 8, 13]], [29, [0, 1, 8, 17]], [29, [0, 1, 13, 13]], [29, [0, 1, 13, 17]], [29, [0, 2, 2, 13]], [29, [0, 2, 2, 17]], [29, [0, 2, 7, 13]], [29, [0, 2, 7, 17]], [29, [0, 7, 8, 13]], [29, [0, 7, 8, 17]], [29, [0, 7, 13, 14]], [29, [0, 7, 14, 17]], [29, [0, 8, 13, 14]], [29, [0, 8, 14, 17]], [29, [1, 1, 7, 13]], [29, [1, 1, 7, 17]], [29, [1, 1, 8, 13]], [29, [1, 1, 8, 17]], [29, [1, 1, 13, 13]], [29, [1, 1, 13, 17]], [29, [1, 2, 8, 13]], [29, [1, 2, 8, 17]], [29, [1, 7, 8, 13]], [29, [1, 7, 8, 17]], [29, [2, 2, 8, 13]], [29, [2, 2, 8, 17]], [29, [2, 7, 8, 13]], [29, [2, 7, 8, 17]], [29, [7, 8, 13, 14]], [29, [7, 8, 14, 17]], [29, [13]], [29, [17]], [30, [0, 0, 7, 8]], [30, [0, 0, 7, 15]], [30, [1, 2, 8, 22]], [30, [1, 2, 8, 23]], [30, [1, 2, 15, 22]], [30, [1, 2, 15, 23]], [30, [1, 7, 8, 22]], [30, [1, 7, 8, 23]], [30, [1, 7, 15, 22]], [30, [1, 7, 15, 23]], [31, [0, 0, 7, 8]], [31, [0, 0, 7, 14]], [31, [1, 2, 8, 22]], [31, [1, 2, 8, 23]], [31, [1, 2, 14, 22]], [31, [1, 2, 14, 23]], [31, [1, 7, 8, 22]], [31, [1, 7, 8, 23]], [31, [1, 7, 14, 22]], [31, [1, 7, 14, 23]], [32, [0, 2, 16, 16]], [32, [0, 7, 16, 16]], [32, [1, 1, 2, 2]], [32, [1, 1, 2, 15]], [32, [1, 1, 2, 16]], [32, [1, 1, 2, 21]], [32, [1, 2, 2, 7]], [32, [1, 2, 2, 22]], [32, [1, 2, 2, 23]], [32, [1, 2, 7, 15]], [32, [1, 2, 7, 16]], [32, [1, 2, 7, 21]], [32, [1, 2, 7, 22]], [32, [1, 2, 7, 23]], [32, [1, 2, 8, 22]], [32, [1, 2, 8, 23]], [32, [1, 2, 15, 22]], [32, [1, 2, 15, 23]], [32, [1, 2, 16, 22]], [32, [1, 2, 16, 23]], [32, [1, 7, 15, 22]], [32, [1, 7, 15, 23]], [32, [1, 7, 16, 22]], [32, [1, 7, 16, 23]], [32, [1, 8, 15, 22]], [32, [1, 8, 15, 23]], [32, [1, 8, 16, 22]], [32, [1, 8, 16, 23]], [32, [2, 2, 7, 21]], [32, [2, 2, 15, 21]], [32, [2, 2, 15, 22]], [32, [2, 2, 15, 23]], [32, [2, 2, 16, 16]], [32, [2, 2, 16, 22]], [32, [2, 2, 16, 23]], [32, [22]], [32, [23]], [33, [0, 2, 15, 16]], [33, [0, 2, 15, 20]], [33, [0, 2, 16, 16]], [33, [0, 2, 16, 20]], [33, [0, 7, 15, 16]], [33, [0, 7, 15, 20]], [33, [0, 7, 16, 16]], [33, [0, 7, 16, 20]], [33, [1, 1, 2, 2]], [33, [1, 1, 2, 15]], [33, [1, 1, 2, 16]], [33, [1, 1, 2, 20]], [33, [1, 2, 2, 7]], [33, [1, 2, 7, 15]], [33, [1, 2, 7, 16]], [33, [1, 2, 7, 20]], [33, [1, 2, 16, 22]], [33, [1, 2, 16, 23]], [33, [1, 2, 20, 22]], [33, [1, 2, 20, 23]], [33, [1, 7, 16, 22]], [33, [1, 7, 16, 23]], [33, [1, 7, 20, 22]], [33, [1, 7, 20, 23]], [33, [1, 8, 16, 22]], [33, [1, 8, 16, 23]], [33, [1, 8, 20, 22]], [33, [1, 8, 20, 23]], [33, [2, 2, 7, 20]], [33, [2, 2, 15, 16]], [33, [2, 2, 16, 16]], [33, [2, 2, 16, 20]], [33, [2, 2, 16, 22]], [33, [2, 2, 16, 23]], [33, [2, 2, 20, 22]], [33, [2, 2, 20, 23]], [34, [0, 2, 15, 15]], [34, [0, 7, 15, 15]], [34, [1, 1, 2, 2]], [34, [1, 1, 2, 15]], [34, [1, 1, 2, 16]], [34, [1, 2, 2, 7]], [34, [1, 2, 2, 22]], [34, [1, 2, 2, 23]], [34, [1, 2, 7, 15]], [34, [1, 2, 7, 16]], [34, [1, 2, 7, 22]], [34, [1, 2, 7, 23]], [34, [1, 2, 8, 22]], [34, [1, 2, 8, 23]], [34, [2, 2, 15, 15]], [34, [22]], [34, [23]], [35, [0, 2, 15, 15]], [35, [0, 2, 15, 16]], [35, [0, 2, 15, 20]], [35, [0, 2, 16, 20]], [35, [0, 7, 15, 15]], [35, [0, 7, 15, 16]], [35, [0, 7, 15, 20]], [35, [0, 7, 16, 20]], [35, [1, 1, 2, 2]], [35, [1, 1, 2, 15]], [35, [1, 1, 2, 16]], [35, [1, 2, 2, 7]], [35, [1, 2, 7, 15]], [35, [1, 2, 7, 16]], [35, [1, 2, 15, 22]], [35, [1, 2, 15, 23]], [35, [1, 2, 20, 22]], [35, [1, 2, 20, 23]], [35, [1, 7, 15, 22]], [35, [1, 7, 15, 23]], [35, [1, 7, 20, 22]], [35, [1, 7, 20, 23]], [35, [1, 8, 15, 22]], [35, [1, 8, 15, 23]], [35, [1, 8, 20, 22]], [35, [1, 8, 20, 23]], [35, [2, 2, 15, 15]], [35, [2, 2, 15, 16]], [35, [2, 2, 15, 20]], [35, [2, 2, 15, 22]], [35, [2, 2, 15, 23]], [35, [2, 2, 16, 20]], [35, [2, 2, 20, 22]], [35, [2, 2, 20, 23]], [36, [0]], [36, [0, 2, 2, 7]], [36, [1]], [36, [1, 1, 16, 20]], [36, [1, 1, 16, 21]], [36, [1, 2, 2, 7]], [36, [1, 2, 2, 8]], [36, [1, 2, 2, 15]], [36, [1, 2, 2, 16]], [36, [1, 2, 7, 15]], [36, [1, 2, 7, 16]], [36, [1, 2, 8, 15]], [36, [1, 2, 8, 16]], [36, [1, 2, 15, 16]], [36, [1, 2, 15, 20]], [36, [1, 2, 16, 20]], [36, [1, 7, 15, 16]], [36, [1, 7, 15, 20]], [36, [1, 7, 16, 21]], [36, [1, 8, 15, 16]], [36, [1, 8, 15, 20]], [36, [1, 8, 16, 20]], [36, [2, 2, 15, 16]], [36, [2, 2, 15, 20]], [36, [2, 2, 16, 20]], [36, [15]], [36, [16]], [37, [0]], [37, [0, 2, 2, 7]], [37, [0, 2, 2, 16]], [37, [0, 2, 2, 22]], [37, [0, 2, 7, 16]], [37, [0, 2, 7, 22]], [37, [0, 2, 16, 22]], [37, [0, 7, 16, 22]], [37, [1]], [37, [1, 1, 2, 20]], [37, [1, 1, 2, 21]], [37, [1, 1, 20, 22]], [37, [1, 1, 21, 22]], [37, [1, 2, 2, 7]], [37, [1, 2, 2, 8]], [37, [1, 2, 2, 15]], [37, [1, 2, 2, 16]], [37, [1, 2, 7, 15]], [37, [1, 2, 7, 16]], [37, [1, 2, 7, 20]], [37, [1, 2, 7, 21]], [37, [1, 2, 8, 15]], [37, [1, 2, 8, 16]], [37, [1, 2, 15, 16]], [37, [1, 2, 15, 20]], [37, [1, 2, 16, 20]], [37, [1, 7, 15, 16]], [37, [1, 7, 15, 20]], [37, [1, 7, 16, 20]], [37, [1, 7, 20, 22]], [37, [1, 7, 21, 22]], [37, [1, 8, 15, 16]], [37, [1, 8, 15, 20]], [37, [1, 8, 16, 20]], [37, [2, 2, 15, 16]], [37, [2, 2, 15, 20]], [37, [2, 2, 16, 20]], [37, [2, 2, 16, 22]], [37, [15]], [37, [22]], [38, [0, 1, 2, 13]], [38, [0, 1, 2, 14]], [38, [0, 1, 8, 13]], [38, [0, 1, 8, 14]], [38, [0, 1, 13, 13]], [38, [0, 1, 13, 14]], [38, [0, 2, 2, 13]], [38, [0, 2, 2, 14]], [38, [0, 2, 7, 13]], [38, [0, 2, 7, 14]], [38, [0, 7, 8, 13]], [38, [0, 7, 8, 14]], [38, [0, 7, 13, 14]], [38, [0, 7, 14, 14]], [38, [0, 8, 13, 14]], [38, [0, 8, 14, 14]], [38, [1, 1, 7, 13]], [38, [1, 1, 7, 14]], [38, [1, 1, 8, 13]], [38, [1, 1, 8, 14]], [38, [1, 1, 13, 13]], [38, [1, 1, 13, 14]], [38, [1, 2, 8, 13]], [38, [1, 2, 8, 14]], [38, [1, 7, 8, 13]], [38, [1, 7, 8, 14]], [38, [2, 2, 8, 13]], [38, [2, 2, 8, 14]], [38, [2, 7, 8, 13]], [38, [2, 7, 8, 14]], [38, [7, 8, 13, 14]], [38, [7, 8, 14, 14]], [38, [13]], [38, [14]], [39, [0, 2, 15, 15]], [39, [0, 2, 16, 16]], [39, [0, 7, 15, 15]], [39, [0, 7, 16, 16]], [39, [1, 1, 2, 20]], [39, [1, 2, 7, 20]], [39, [1, 2, 15, 22]], [39, [1, 2, 15, 23]], [39, [1, 2, 16, 22]], [39, [1, 2, 16, 23]], [39, [1, 7, 15, 22]], [39, [1, 7, 15, 23]], [39, [1, 7, 16, 22]], [39, [1, 7, 16, 23]], [39, [1, 8, 15, 22]], [39, [1, 8, 15, 23]], [39, [1, 8, 16, 22]], [39, [1, 8, 16, 23]], [39, [2, 2, 7, 20]], [39, [2, 2, 15, 15]], [39, [2, 2, 15, 20]], [39, [2, 2, 15, 22]], [39, [2, 2, 15, 23]], [39, [2, 2, 16, 16]], [39, [2, 2, 16, 22]], [39, [2, 2, 16, 23]], [40, [0]], [40, [0, 0, 1, 22]], [40, [0, 0, 8, 22]], [40, [0, 2, 2, 7]], [40, [0, 2, 16, 16]], [40, [0, 7, 16, 16]], [40, [1, 1, 2, 20]], [40, [1, 1, 2, 21]], [40, [1, 1, 7, 22]], [40, [1, 1, 14, 22]], [40, [1, 1, 15, 22]], [40, [1, 1, 16, 20]], [40, [1, 1, 16, 21]], [40, [1, 2, 7, 20]], [40, [1, 2, 7, 21]], [40, [1, 2, 15, 22]], [40, [1, 7, 8, 22]], [40, [1, 7, 16, 20]], [40, [1, 7, 16, 21]], [40, [1, 8, 15, 22]], [40, [2]], [40, [2, 2, 7, 22]], [40, [2, 2, 16, 16]], [40, [7, 8, 14, 22]]]}

==> anc/controlled/identification_artifacts/pair_2_18_lower1.json <==
{"graph": {"n": 24, "edges": [[0, 4], [0, 5], [0, 6], [1, 5], [1, 6], [1, 7], [1, 8], [2, 7], [2, 8], [2, 9], [2, 10], [2, 13], [2, 14], [2, 18], [3, 9], [3, 10], [3, 11], [3, 12], [4, 11], [4, 12], [5, 6], [7, 14], [7, 15], [8, 19], [9, 10], [11, 12], [13, 17], [13, 18], [14, 18], [14, 19], [15, 19], [15, 20], [15, 21], [16, 20], [16, 21], [16, 22], [16, 23], [17, 22], [17, 23], [20, 21], [22, 23]]}, "coefficient_degree": 1, "kind": "f2-roots-obstruction-v1", "status": "OPEN", "values": [[], [0, 4, 4], [0, 5, 5], [0, 0, 6], [0, 1, 5], [0, 4, 11], [0, 4, 12], [0, 5, 6], [1, 5, 5], [1, 1, 6], [1, 7, 7], [1, 8, 8], [1, 2, 7], [1, 2, 8], [1, 5, 6], [1, 7, 14], [1, 15, 15], [1, 19, 19], [1, 14, 19], [1, 20, 20], [1, 21, 21], [1, 16, 20], [1, 16, 21], [2, 7, 7], [2, 8, 8], [2, 9, 9], [2, 2, 10], [2, 2, 13], [2, 2, 14], [2, 18, 18], [2, 3, 9], [2, 7, 14], [2, 15, 15], [2, 19, 19], [2, 9, 10], [2, 13, 18], [2, 14, 18], [2, 14, 19], [2, 20, 20], [2, 21, 21], [2, 16, 20], [2, 16, 21], [3, 9, 9], [3, 3, 10], [3, 11, 11], [3, 3, 12], [3, 4, 11], [3, 9, 10], [3, 11, 12], [4, 11, 11], [4, 4, 12], [4, 11, 12], [5, 6, 6], [4, 4, 6], [6, 7, 7], [6, 8, 8], [2, 6, 7], [2, 6, 8], [4, 6, 11], [4, 6, 12], [6, 7, 14], [6, 15, 15], [6, 19, 19], [6, 14, 19], [6, 20, 20], [6, 21, 21], [6, 16, 20], [6, 16, 21], [7, 14, 14], [7, 15, 15], [7, 14, 18], [7, 14, 19], [7, 15, 19], [7, 20, 20], [7, 21, 21], [7, 16, 20], [7, 16, 21], [8, 19, 19], [8, 14, 19], [8, 15, 19], [9, 10, 10], [1, 7, 10], [7, 7, 10], [1, 8, 10], [8, 8, 10], [10, 13, 13], [10, 14, 14], [10, 18, 18], [10, 11, 11], [10, 12, 12], [4, 10, 11], [4, 10, 12], [10, 15, 15], [10, 19, 19], [10, 17, 17], [10, 20, 20], [10, 21, 21], [10, 16, 20], [10, 16, 21], [10, 17, 22], [10, 17, 23], [0, 0, 11], [5, 5, 11], [6, 6, 11], [1, 5, 11], [1, 6, 11], [11, 12, 12], [2, 9, 12], [9, 9, 12], [2, 10, 12], [10, 10, 12], [1, 7, 13], [7, 7, 13], [1, 8, 13], [8, 8, 13], [9, 9, 13], [10, 10, 13], [13, 14, 14], [3, 9, 13], [3, 10, 13], [13, 15, 15], [13, 19, 19], [13, 17, 17], [13, 13, 18], [13, 14, 18], [13, 20, 20], [13, 21, 21], [13, 16, 20], [13, 16, 21], [13, 17, 22], [13, 17, 23], [1, 1, 14], [1, 5, 14], [1, 6, 14], [8, 8, 14], [9, 9, 14], [10, 10, 14], [13, 13, 14], [3, 9, 14], [3, 10, 14], [14, 17, 17], [14, 14, 18], [14, 14, 19], [14, 17, 22], [14, 17, 23], [1, 8, 15], [8, 8, 15], [2, 8, 15], [15, 15, 19], [15, 20, 20], [15, 15, 21], [15, 16, 20], [15, 20, 21], [16, 20, 20], [16, 16, 21], [16, 22, 22], [16, 16, 23], [16, 17, 22], [16, 20, 21], [16, 22, 23], [17, 22, 22], [17, 17, 23], [17, 22, 23], [17, 17, 18], [14, 18, 19], [17, 18, 22], [17, 18, 23], [19, 20, 20], [19, 21, 21], [16, 19, 20], [16, 19, 21], [20, 21, 21], [1, 7, 21], [7, 7, 21], [2, 7, 21], [7, 14, 21], [8, 19, 21], [19, 19, 21], [14, 19, 21], [21, 22, 22], [21, 23, 23], [17, 21, 22], [17, 21, 23], [2, 13, 22], [13, 13, 22], [13, 18, 22], [22, 23, 23], [15, 20, 23], [20, 20, 23], [15, 21, 23], [21, 21, 23]], "stats": {"rows": 984, "rank": 933, "columns": 1360, "seconds": 0.004382000071927905, "solver": "sparse rows and derivation DAG"}}

==> anc/controlled/identification_artifacts/pair_2_18_upper.json <==
{"kind": "f2-roots-refutation-v1", "graph": {"n": 24, "edges": [[0, 4], [0, 5], [0, 6], [1, 5], [1, 6], [1, 7], [1, 8], [2, 7], [2, 8], [2, 9], [2, 10], [2, 13], [2, 14], [2, 18], [3, 9], [3, 10], [3, 11], [3, 12], [4, 11], [4, 12], [5, 6], [7, 14], [7, 15], [8, 19], [9, 10], [11, 12], [13, 17], [13, 18], [14, 18], [14, 19], [15, 19], [15, 20], [15, 21], [16, 20], [16, 21], [16, 22], [16, 23], [17, 22], [17, 23], [20, 21], [22, 23]]}, "coefficient_degree": 4, "terms": [[0, [0, 0, 11, 15]], [0, [0, 0, 12, 15]], [1, [0]], [1, [0, 0, 1, 1]], [1, [0, 1, 1, 15]], [1, [1, 1, 2, 2]], [1, [1, 1, 2, 15]], [1, [2]], [2, [0, 0, 1, 1]], [2, [0, 0, 1, 2]], [2, [0, 0, 1, 5]], [2, [0, 0, 1, 15]], [2, [0, 0, 2, 5]], [2, [0, 0, 5, 15]], [2, [0, 1, 1, 15]], [2, [0, 1, 2, 2]], [2, [0, 1, 2, 15]], [2, [0, 1, 5, 15]], [2, [0, 2, 2, 5]], [2, [0, 2, 5, 15]], [2, [1, 1, 2, 2]], [2, [1, 1, 2, 15]], [2, [1, 2, 2, 5]], [2, [1, 2, 5, 15]], [3, [0]], [3, [0, 0, 1, 2]], [3, [0, 0, 2, 2]], [3, [0, 0, 2, 15]], [3, [1]], [3, [15]], [4, [0, 0, 1, 5]], [4, [0, 0, 1, 15]], [4, [0, 0, 2, 2]], [4, [0, 0, 2, 5]], [4, [0, 0, 2, 15]], [4, [0, 0, 5, 15]], [4, [0, 1, 2, 2]], [4, [0, 1, 2, 15]], [4, [0, 1, 5, 15]], [4, [0, 2, 2, 5]], [4, [0, 2, 5, 15]], [4, [1]], [4, [1, 2, 2, 5]], [4, [1, 2, 5, 15]], [4, [2]], [4, [15]], [5, [0]], [5, [0, 1, 1, 8]], [5, [0, 1, 1, 14]], [5, [0, 2, 2, 8]], [5, [0, 2, 2, 15]], [5, [1, 1, 2, 2]], [5, [1, 1, 2, 8]], [5, [8]], [5, [15]], [6, [0]], [6, [0, 1, 1, 7]], [6, [0, 1, 1, 14]], [6, [0, 1, 2, 7]], [6, [0, 1, 2, 14]], [6, [0, 1, 2, 15]], [6, [0, 1, 7, 15]], [6, [0, 2, 2, 14]], [6, [0, 2, 2, 15]], [6, [0, 2, 7, 15]], [6, [1, 1, 2, 15]], [6, [1, 1, 7, 15]], [6, [2]], [6, [7]], [7, [0, 1, 1, 14]], [7, [0, 1, 1, 15]], [7, [0, 1, 2, 14]], [7, [0, 2, 14, 22]], [7, [0, 2, 14, 23]], [7, [1, 1, 2, 15]], [7, [2]], [8, [0]], [8, [0, 1, 1, 7]], [8, [0, 1, 1, 15]], [8, [0, 1, 2, 7]], [8, [0, 1, 2, 14]], [8, [0, 1, 2, 15]], [8, [0, 1, 7, 15]], [8, [0, 2, 7, 15]], [8, [1, 1, 2, 14]], [8, [1, 1, 7, 15]], [8, [2]], [8, [7]], [8, [14]], [8, [15]], [9, [0, 3, 3, 15]], [9, [2, 2, 11, 15]], [9, [2, 2, 12, 15]], [10, [0, 2, 3, 15]], [10, [0, 2, 9, 15]], [10, [0, 3, 3, 15]], [10, [0, 3, 9, 15]], [10, [2, 3, 11, 15]], [10, [2, 3, 12, 15]], [10, [2, 9, 11, 15]], [10, [2, 9, 12, 15]], [11, [0]], [11, [0, 2, 2, 14]], [11, [0, 2, 14, 22]], [11, [0, 2, 14, 23]], [11, [0, 2, 16, 22]], [11, [0, 2, 16, 23]], [12, [0]], [12, [0, 1, 1, 7]], [12, [0, 1, 1, 8]], [12, [0, 1, 2, 7]], [12, [0, 2, 2, 7]], [12, [0, 2, 2, 8]], [12, [0, 2, 2, 13]], [12, [0, 2, 2, 22]], [12, [0, 2, 2, 23]], [12, [0, 2, 7, 22]], [12, [0, 2, 7, 23]], [12, [0, 2, 13, 22]], [12, [0, 2, 13, 23]], [12, [1, 1, 2, 2]], [12, [1, 1, 2, 7]], [12, [1, 1, 2, 8]], [12, [2]], [12, [7]], [12, [8]], [13, [0, 2, 2, 13]], [13, [0, 2, 2, 14]], [13, [0, 2, 13, 22]], [13, [0, 2, 13, 23]], [13, [0, 2, 14, 22]], [13, [0, 2, 14, 23]], [14, [0, 2, 2, 15]], [14, [2, 3, 11, 15]], [14, [2, 3, 12, 15]], [15, [0, 2, 2, 15]], [15, [0, 2, 3, 15]], [15, [0, 2, 9, 15]], [15, [0, 3, 9, 15]], [15, [2, 2, 11, 15]], [15, [2, 2, 12, 15]], [15, [2, 9, 11, 15]], [15, [2, 9, 12, 15]], [16, [0, 0, 3, 15]], [16, [0, 0, 4, 15]], [16, [0, 0, 12, 15]], [16, [0, 3, 12, 15]], [16, [2, 2, 12, 15]], [16, [15]], [17, [0, 0, 3, 15]], [17, [0, 0, 4, 15]], [17, [0, 0, 11, 15]], [17, [0, 3, 11, 15]], [17, [2, 2, 11, 15]], [17, [15]], [18, [0, 0, 3, 15]], [18, [0, 0, 4, 15]], [18, [15]], [19, [0, 0, 3, 15]], [19, [0, 0, 4, 15]], [19, [15]], [20, [0, 0, 1, 1]], [20, [0, 0, 1, 2]], [20, [0, 0, 2, 2]], [20, [0, 0, 2, 15]], [20, [0, 1, 1, 15]], [20, [1]], [20, [1, 1, 2, 2]], [20, [1, 1, 2, 15]], [20, [2]], [20, [15]], [21, [0, 1, 1, 7]], [21, [0, 1, 1, 15]], [21, [0, 1, 2, 7]], [21, [0, 2, 2, 7]], [21, [0, 2, 2, 15]], [21, [0, 2, 7, 22]], [21, [0, 2, 7, 23]], [21, [1, 1, 2, 2]], [21, [1, 1, 2, 7]], [21, [1, 1, 2, 15]], [21, [2]], [21, [7]], [21, [15]], [22, [0, 1, 1, 8]], [22, [0, 1, 1, 14]], [22, [0, 2, 2, 8]], [22, [0, 2, 2, 14]], [22, [0, 13, 13, 22]], [22, [0, 13, 13, 23]], [22, [0, 13, 16, 22]], [22, [0, 13, 16, 23]], [22, [1, 1, 2, 8]], [22, [1, 1, 2, 14]], [22, [8]], [22, [14]], [23, [0, 1, 1, 14]], [23, [0, 1, 1, 15]], [23, [0, 2, 2, 14]], [23, [0, 2, 2, 15]], [23, [1, 1, 2, 14]], [23, [1, 1, 2, 15]], [23, [14]], [23, [15]], [24, [0, 2, 2, 15]], [24, [0, 3, 3, 15]], [24, [2, 2, 11, 15]], [24, [2, 2, 12, 15]], [24, [2, 3, 11, 15]], [24, [2, 3, 12, 15]], [25, [0, 0, 11, 15]], [25, [0, 3, 11, 15]], [25, [2, 2, 11, 15]], [26, [0, 2, 2, 22]], [26, [0, 2, 2, 23]], [26, [0, 2, 13, 22]], [26, [0, 2, 13, 23]], [26, [0, 7, 7, 22]], [26, [0, 7, 7, 23]], [26, [0, 7, 15, 22]], [26, [0, 7, 15, 23]], [26, [0, 15, 15, 22]], [26, [0, 15, 15, 23]], [27, [0]], [27, [0, 2, 2, 14]], [27, [0, 2, 2, 22]], [27, [0, 2, 2, 23]], [27, [0, 2, 14, 22]], [27, [0, 2, 14, 23]], [28, [0]], [28, [0, 2, 2, 13]], [28, [0, 2, 2, 22]], [28, [0, 2, 2, 23]], [28, [0, 2, 13, 22]], [28, [0, 2, 13, 23]], [29, [0, 1, 1, 8]], [29, [0, 1, 1, 15]], [29, [0, 2, 2, 8]], [29, [0, 2, 2, 15]], [29, [1, 1, 2, 8]], [29, [1, 1, 2, 15]], [29, [8]], [29, [15]], [30, [0, 1, 1, 8]], [30, [0, 1, 1, 14]], [30, [0, 2, 2, 8]], [30, [0, 2, 2, 14]], [30, [1, 1, 2, 8]], [30, [1, 1, 2, 14]], [30, [8]], [30, [14]], [31, [0, 2, 16, 16]], [31, [0, 7, 16, 16]], [31, [0, 15, 15, 22]], [31, [0, 15, 15, 23]], [32, [0, 2, 15, 16]], [32, [0, 2, 15, 20]], [32, [0, 2, 16, 16]], [32, [0, 2, 16, 20]], [32, [0, 7, 15, 16]], [32, [0, 7, 15, 20]], [32, [0, 7, 16, 16]], [32, [0, 7, 16, 20]], [32, [0, 15, 16, 22]], [32, [0, 15, 16, 23]], [32, [0, 15, 20, 22]], [32, [0, 15, 20, 23]], [33, [0, 2, 15, 15]], [33, [0, 7, 15, 15]], [33, [0, 15, 16, 22]], [33, [0, 15, 16, 23]], [34, [0, 2, 15, 15]], [34, [0, 2, 15, 16]], [34, [0, 2, 15, 20]], [34, [0, 2, 16, 20]], [34, [0, 7, 15, 15]], [34, [0, 7, 15, 16]], [34, [0, 7, 15, 20]], [34, [0, 7, 16, 20]], [34, [0, 15, 15, 22]], [34, [0, 15, 15, 23]], [34, [0, 15, 20, 22]], [34, [0, 15, 20, 23]], [35, [0, 2, 2, 13]], [35, [0, 2, 2, 16]], [35, [0, 2, 2, 17]], [35, [0, 2, 2, 23]], [35, [0, 2, 13, 13]], [35, [0, 2, 13, 16]], [35, [0, 2, 13, 17]], [35, [0, 2, 13, 23]], [35, [0, 2, 16, 23]], [35, [0, 7, 7, 13]], [35, [0, 7, 7, 16]], [35, [0, 7, 7, 17]], [35, [0, 7, 7, 23]], [35, [0, 7, 13, 15]], [35, [0, 7, 15, 16]], [35, [0, 7, 15, 17]], [35, [0, 7, 15, 23]], [35, [0, 7, 16, 23]], [35, [0, 13, 15, 15]], [35, [0, 15, 15, 16]], [35, [0, 15, 15, 17]], [36, [0, 2, 2, 13]], [36, [0, 2, 2, 16]], [36, [0, 2, 2, 17]], [36, [0, 2, 2, 22]], [36, [0, 2, 13, 13]], [36, [0, 2, 13, 16]], [36, [0, 2, 13, 17]], [36, [0, 2, 13, 22]], [36, [0, 2, 16, 22]], [36, [0, 7, 7, 13]], [36, [0, 7, 7, 16]], [36, [0, 7, 7, 17]], [36, [0, 7, 7, 22]], [36, [0, 7, 13, 15]], [36, [0, 7, 15, 16]], [36, [0, 7, 15, 17]], [36, [0, 7, 15, 22]], [36, [0, 7, 16, 22]], [36, [0, 13, 15, 15]], [36, [0, 15, 15, 16]], [36, [0, 15, 15, 17]], [37, [0, 2, 2, 13]], [37, [0, 2, 2, 16]], [37, [0, 2, 2, 17]], [37, [0, 2, 13, 13]], [37, [0, 2, 13, 16]], [37, [0, 2, 13, 17]], [37, [0, 7, 7, 13]], [37, [0, 7, 7, 16]], [37, [0, 7, 7, 17]], [37, [0, 7, 13, 15]], [37, [0, 7, 15, 16]], [37, [0, 7, 15, 17]], [37, [0, 13, 15, 15]], [37, [0, 15, 15, 16]], [37, [0, 15, 15, 17]], [38, [0, 2, 2, 13]], [38, [0, 2, 2, 16]], [38, [0, 2, 2, 17]], [38, [0, 2, 13, 13]], [38, [0, 2, 13, 16]], [38, [0, 2, 13, 17]], [38, [0, 7, 7, 13]], [38, [0, 7, 7, 16]], [38, [0, 7, 7, 17]], [38, [0, 7, 13, 15]], [38, [0, 7, 15, 16]], [38, [0, 7, 15, 17]], [38, [0, 13, 15, 15]], [38, [0, 15, 15, 16]], [38, [0, 15, 15, 17]], [39, [0, 2, 15, 15]], [39, [0, 2, 16, 16]], [39, [0, 7, 15, 15]], [39, [0, 7, 16, 16]], [39, [0, 15, 15, 22]], [39, [0, 15, 15, 23]], [39, [0, 15, 16, 22]], [39, [0, 15, 16, 23]], [40, [0, 2, 2, 22]], [40, [0, 2, 13, 22]], [40, [0, 2, 16, 22]], [40, [0, 7, 7, 22]], [40, [0, 7, 15, 22]], [40, [0, 7, 16, 22]]]}

==> anc/controlled/identification_artifacts/pair_2_20_lower1.json <==
{"graph": {"n": 24, "edges": [[0, 4], [0, 5], [0, 6], [1, 5], [1, 6], [1, 7], [1, 8], [2, 7], [2, 8], [2, 9], [2, 10], [2, 14], [2, 15], [3, 9], [3, 10], [3, 11], [3, 12], [4, 11], [4, 12], [5, 6], [7, 14], [7, 15], [9, 10], [11, 12], [13, 17], [13, 18], [13, 19], [14, 18], [14, 19], [15, 20], [15, 21], [16, 20], [16, 21], [16, 22], [16, 23], [17, 22], [17, 23], [18, 19], [20, 21], [22, 23]]}, "coefficient_degree": 1, "kind": "f2-roots-obstruction-v1", "status": "OPEN", "values": [[], [0, 4, 4], [0, 5, 5], [0, 0, 6], [0, 1, 5], [0, 4, 11], [0, 4, 12], [0, 5, 6], [1, 5, 5], [1, 1, 6], [1, 7, 7], [1, 8, 8], [1, 2, 7], [1, 2, 8], [1, 5, 6], [1, 7, 14], [1, 7, 15], [2, 7, 7], [2, 8, 8], [2, 9, 9], [2, 2, 10], [2, 2, 14], [2, 2, 15], [2, 3, 9], [2, 7, 14], [2, 7, 15], [2, 9, 10], [3, 9, 9], [3, 3, 10], [3, 11, 11], [3, 3, 12], [3, 4, 11], [3, 9, 10], [3, 11, 12], [4, 11, 11], [4, 4, 12], [4, 11, 12], [5, 6, 6], [4, 4, 6], [6, 7, 7], [6, 8, 8], [2, 6, 7], [2, 6, 8], [4, 6, 11], [4, 6, 12], [6, 7, 14], [6, 7, 15], [7, 14, 14], [7, 15, 15], [7, 14, 18], [7, 14, 19], [7, 20, 20], [7, 21, 21], [7, 16, 20], [7, 16, 21], [9, 10, 10], [1, 7, 10], [7, 7, 10], [1, 8, 10], [8, 8, 10], [10, 14, 14], [10, 15, 15], [10, 11, 11], [10, 12, 12], [4, 10, 11], [4, 10, 12], [10, 14, 18], [10, 14, 19], [10, 20, 20], [10, 21, 21], [10, 16, 20], [10, 16, 21], [0, 0, 11], [5, 5, 11], [6, 6, 11], [1, 5, 11], [1, 6, 11], [11, 12, 12], [2, 9, 12], [9, 9, 12], [2, 10, 12], [10, 10, 12], [13, 17, 17], [13, 18, 18], [13, 13, 19], [13, 14, 18], [13, 17, 22], [13, 17, 23], [13, 18, 19], [1, 1, 14], [1, 5, 14], [1, 6, 14], [8, 8, 14], [9, 9, 14], [10, 10, 14], [14, 15, 15], [3, 9, 14], [3, 10, 14], [7, 14, 15], [14, 18, 18], [14, 14, 19], [14, 20, 20], [14, 21, 21], [14, 16, 20], [14, 16, 21], [14, 18, 19], [1, 1, 15], [1, 5, 15], [1, 6, 15], [8, 8, 15], [9, 9, 15], [10, 10, 15], [14, 14, 15], [3, 9, 15], [3, 10, 15], [14, 15, 18], [14, 15, 19], [15, 20, 20], [15, 15, 21], [15, 16, 20], [15, 20, 21], [16, 20, 20], [16, 16, 21], [16, 22, 22], [16, 16, 23], [16, 17, 22], [16, 20, 21], [16, 22, 23], [17, 22, 22], [17, 17, 23], [17, 22, 23], [1, 7, 18], [7, 7, 18], [2, 7, 18], [7, 15, 18], [18, 19, 19], [2, 2, 19], [2, 7, 19], [2, 8, 19], [9, 9, 19], [10, 10, 19], [15, 15, 19], [3, 9, 19], [3, 10, 19], [7, 15, 19], [17, 17, 19], [19, 20, 20], [19, 21, 21], [16, 19, 20], [16, 19, 21], [17, 19, 22], [17, 19, 23], [20, 21, 21], [1, 7, 21], [7, 7, 21], [2, 2, 21], [2, 8, 21], [9, 9, 21], [10, 10, 21], [14, 14, 21], [3, 9, 21], [3, 10, 21], [14, 18, 21], [14, 19, 21], [21, 22, 22], [21, 23, 23], [17, 21, 22], [17, 21, 23], [13, 13, 22], [18, 18, 22], [19, 19, 22], [14, 18, 22], [14, 19, 22], [22, 23, 23], [15, 20, 23], [20, 20, 23], [15, 21, 23], [21, 21, 23]], "stats": {"rows": 960, "rank": 912, "columns": 1347, "seconds": 0.005180000094696879, "solver": "sparse rows and derivation DAG"}}

==> anc/controlled/identification_artifacts/pair_2_20_upper.json <==
{"kind": "f2-roots-refutation-v1", "graph": {"n": 24, "edges": [[0, 4], [0, 5], [0, 6], [1, 5], [1, 6], [1, 7], [1, 8], [2, 7], [2, 8], [2, 9], [2, 10], [2, 14], [2, 15], [3, 9], [3, 10], [3, 11], [3, 12], [4, 11], [4, 12], [5, 6], [7, 14], [7, 15], [9, 10], [11, 12], [13, 17], [13, 18], [13, 19], [14, 18], [14, 19], [15, 20], [15, 21], [16, 20], [16, 21], [16, 22], [16, 23], [17, 22], [17, 23], [18, 19], [20, 21], [22, 23]]}, "coefficient_degree": 4, "terms": [[7, [2]], [7, [2, 2, 14, 16]], [7, [2, 2, 16, 18]], [7, [2, 2, 16, 19]], [7, [2, 2, 16, 22]], [7, [2, 2, 16, 23]], [7, [2, 13, 13, 16]], [7, [2, 13, 14, 16]], [7, [2, 15, 16, 22]], [7, [2, 15, 16, 23]], [7, [13]], [7, [16]], [7, [18]], [7, [19]], [11, [2]], [11, [2, 2, 7, 13]], [11, [2, 2, 7, 16]], [11, [2, 2, 7, 18]], [11, [2, 2, 7, 19]], [11, [2, 2, 13, 13]], [11, [2, 2, 13, 16]], [11, [2, 7, 13, 13]], [11, [2, 7, 13, 16]], [11, [2, 7, 16, 18]], [11, [2, 7, 16, 19]], [11, [2, 13, 13, 16]], [11, [7, 13, 13, 16]], [11, [16]], [12, [2, 2, 16, 22]], [12, [2, 2, 16, 23]], [20, [2]], [20, [2, 2, 7, 16]], [20, [2, 2, 16, 18]], [20, [2, 2, 16, 19]], [20, [2, 7, 13, 16]], [20, [2, 13, 13, 16]], [20, [13]], [20, [16]], [20, [18]], [20, [19]], [21, [2, 2, 16, 22]], [21, [2, 2, 16, 23]], [21, [2, 7, 16, 22]], [21, [2, 7, 16, 23]], [24, [2, 13, 13, 22]], [24, [2, 13, 13, 23]], [24, [7, 13, 13, 22]], [24, [7, 13, 13, 23]], [25, [2, 2, 7, 14]], [25, [2, 2, 7, 19]], [25, [2, 2, 13, 13]], [25, [2, 2, 13, 19]], [25, [2, 2, 14, 16]], [25, [2, 2, 16, 19]], [25, [2, 7, 13, 13]], [25, [2, 7, 13, 16]], [25, [2, 7, 14, 16]], [25, [2, 7, 16, 19]], [25, [2, 13, 16, 19]], [25, [7, 13, 13, 16]], [25, [14]], [25, [19]], [26, [2, 2, 7, 13]], [26, [2, 2, 13, 14]], [26, [2, 2, 13, 16]], [26, [2, 7, 13, 14]], [26, [2, 7, 13, 16]], [26, [2, 7, 13, 18]], [26, [2, 7, 14, 16]], [26, [2, 7, 16, 18]], [26, [2, 13, 16, 18]], [26, [7, 13, 14, 16]], [26, [7, 13, 16, 18]], [26, [13]], [27, [2, 2, 7, 13]], [27, [2, 2, 13, 14]], [27, [2, 2, 13, 16]], [27, [2, 7, 13, 14]], [27, [2, 7, 13, 16]], [27, [2, 7, 14, 16]], [27, [7, 13, 14, 16]], [27, [13]], [28, [2, 2, 7, 14]], [28, [2, 2, 7, 18]], [28, [2, 2, 13, 13]], [28, [2, 2, 13, 18]], [28, [2, 2, 14, 16]], [28, [2, 2, 16, 18]], [28, [2, 7, 13, 13]], [28, [2, 7, 13, 16]], [28, [2, 7, 13, 18]], [28, [2, 7, 14, 16]], [28, [7, 13, 13, 16]], [28, [7, 13, 16, 18]], [28, [14]], [28, [18]], [29, [2, 7, 15, 22]], [29, [2, 7, 15, 23]], [29, [2, 7, 16, 16]], [30, [2, 7, 15, 16]], [30, [2, 7, 15, 20]], [30, [2, 7, 16, 16]], [30, [2, 7, 16, 20]], [30, [2, 7, 16, 22]], [30, [2, 7, 16, 23]], [30, [2, 7, 20, 22]], [30, [2, 7, 20, 23]], [31, [2, 7, 15, 15]], [31, [2, 7, 16, 22]], [31, [2, 7, 16, 23]], [32, [2, 7, 15, 15]], [32, [2, 7, 15, 16]], [32, [2, 7, 15, 20]], [32, [2, 7, 15, 22]], [32, [2, 7, 15, 23]], [32, [2, 7, 16, 20]], [32, [2, 7, 20, 22]], [32, [2, 7, 20, 23]], [33, [2]], [33, [2, 7, 15, 23]], [33, [2, 13, 13, 16]], [33, [2, 13, 13, 17]], [33, [2, 13, 13, 23]], [33, [2, 13, 16, 23]], [33, [7]], [33, [7, 13, 13, 16]], [33, [7, 13, 13, 17]], [33, [7, 13, 13, 23]], [33, [7, 13, 16, 23]], [34, [2]], [34, [2, 7, 15, 22]], [34, [2, 13, 13, 16]], [34, [2, 13, 13, 17]], [34, [2, 13, 13, 22]], [34, [2, 13, 16, 22]], [34, [7]], [34, [7, 13, 13, 16]], [34, [7, 13, 13, 17]], [34, [7, 13, 13, 22]], [34, [7, 13, 16, 22]], [35, [2]], [35, [2, 13, 13, 16]], [35, [2, 13, 13, 17]], [35, [7]], [35, [7, 13, 13, 16]], [35, [7, 13, 13, 17]], [36, [2]], [36, [2, 13, 13, 16]], [36, [2, 13, 13, 17]], [36, [7]], [36, [7, 13, 13, 16]], [36, [7, 13, 13, 17]], [37, [2, 2, 7, 13]], [37, [2, 2, 7, 14]], [37, [2, 2, 7, 18]], [37, [2, 2, 13, 13]], [37, [2, 2, 13, 14]], [37, [2, 2, 13, 16]], [37, [2, 2, 13, 18]], [37, [2, 2, 14, 16]], [37, [2, 2, 16, 18]], [37, [2, 7, 13, 13]], [37, [2, 7, 13, 14]], [37, [2, 7, 16, 18]], [37, [2, 13, 16, 18]], [37, [7, 13, 13, 16]], [37, [7, 13, 14, 16]], [37, [13]], [37, [14]], [37, [18]], [38, [2, 7, 15, 15]], [38, [2, 7, 15, 22]], [38, [2, 7, 15, 23]], [38, [2, 7, 16, 16]], [38, [2, 7, 16, 22]], [38, [2, 7, 16, 23]], [39, [2, 7, 15, 22]], [39, [2, 13, 13, 22]], [39, [2, 13, 16, 22]], [39, [7, 13, 13, 22]], [39, [7, 13, 16, 22]]]}

==> anc/controlled/identification_artifacts/pair_2_21_lower1.json <==
{"graph": {"n": 24, "edges": [[0, 4], [0, 5], [0, 6], [1, 5], [1, 6], [1, 7], [1, 8], [2, 7], [2, 8], [2, 9], [2, 10], [2, 15], [2, 16], [2, 21], [3, 9], [3, 10], [3, 11], [3, 12], [4, 11], [4, 12], [5, 6], [7, 14], [7, 15], [8, 20], [9, 10], [11, 12], [13, 17], [13, 18], [13, 19], [14, 18], [14, 19], [14, 20], [15, 20], [15, 21], [16, 21], [16, 22], [16, 23], [17, 22], [17, 23], [18, 19], [22, 23]]}, "coefficient_degree": 1, "kind": "f2-roots-obstruction-v1", "status": "OPEN", "values": [[], [0, 4, 4], [0, 5, 5], [0, 0, 6], [0, 1, 5], [0, 4, 11], [0, 4, 12], [0, 5, 6], [1, 5, 5], [1, 1, 6], [1, 7, 7], [1, 8, 8], [1, 2, 7], [1, 2, 8], [1, 5, 6], [1, 14, 14], [1, 7, 15], [1, 20, 20], [1, 14, 18], [1, 14, 19], [1, 15, 20], [2, 7, 7], [2, 8, 8], [2, 9, 9], [2, 2, 10], [2, 2, 15], [2, 2, 16], [2, 21, 21], [2, 3, 9], [2, 14, 14], [2, 7, 15], [2, 20, 20], [2, 9, 10], [2, 14, 18], [2, 14, 19], [2, 15, 20], [2, 15, 21], [2, 16, 21], [3, 9, 9], [3, 3, 10], [3, 11, 11], [3, 3, 12], [3, 4, 11], [3, 9, 10], [3, 11, 12], [4, 11, 11], [4, 4, 12], [4, 11, 12], [5, 6, 6], [4, 4, 6], [6, 7, 7], [6, 8, 8], [2, 6, 7], [2, 6, 8], [4, 6, 11], [4, 6, 12], [6, 14, 14], [6, 7, 15], [6, 20, 20], [6, 14, 18], [6, 14, 19], [6, 15, 20], [7, 15, 15], [7, 14, 14], [7, 14, 18], [7, 14, 19], [7, 14, 20], [7, 15, 20], [7, 15, 21], [8, 20, 20], [8, 14, 20], [8, 15, 20], [9, 10, 10], [1, 7, 10], [7, 7, 10], [1, 8, 10], [8, 8, 10], [10, 15, 15], [10, 16, 16], [10, 21, 21], [10, 11, 11], [10, 12, 12], [4, 10, 11], [4, 10, 12], [10, 14, 14], [10, 20, 20], [10, 14, 18], [10, 14, 19], [10, 22, 22], [10, 23, 23], [10, 17, 22], [10, 17, 23], [0, 0, 11], [5, 5, 11], [6, 6, 11], [1, 5, 11], [1, 6, 11], [11, 12, 12], [2, 9, 12], [9, 9, 12], [2, 10, 12], [10, 10, 12], [13, 17, 17], [13, 18, 18], [13, 13, 19], [13, 14, 18], [13, 17, 22], [13, 17, 23], [13, 18, 19], [1, 8, 14], [8, 8, 14], [2, 8, 14], [14, 18, 18], [14, 14, 19], [14, 14, 20], [14, 18, 19], [1, 1, 15], [1, 5, 15], [1, 6, 15], [8, 8, 15], [9, 9, 15], [10, 10, 15], [15, 16, 16], [3, 9, 15], [3, 10, 15], [15, 15, 20], [15, 15, 21], [15, 16, 21], [15, 22, 22], [15, 23, 23], [15, 17, 22], [15, 17, 23], [1, 7, 16], [7, 7, 16], [1, 8, 16], [8, 8, 16], [9, 9, 16], [10, 10, 16], [15, 15, 16], [3, 9, 16], [3, 10, 16], [14, 14, 16], [16, 20, 20], [14, 16, 18], [14, 16, 19], [16, 16, 21], [16, 22, 22], [16, 16, 23], [16, 17, 22], [16, 22, 23], [17, 22, 22], [17, 17, 23], [17, 22, 23], [1, 7, 18], [7, 7, 18], [2, 7, 18], [7, 15, 18], [18, 19, 19], [17, 17, 19], [14, 19, 20], [17, 19, 22], [17, 19, 23], [13, 18, 20], [18, 18, 20], [15, 20, 21], [18, 19, 20], [21, 22, 22], [21, 23, 23], [17, 21, 22], [17, 21, 23], [13, 13, 22], [18, 18, 22], [19, 19, 22], [14, 18, 22], [14, 19, 22], [22, 23, 23], [2, 2, 23], [2, 7, 23], [2, 8, 23], [9, 9, 23], [10, 10, 23], [15, 15, 23], [21, 21, 23], [3, 9, 23], [3, 10, 23], [7, 15, 23], [15, 20, 23]], "stats": {"rows": 984, "rank": 933, "columns": 1360, "seconds": 0.010156699921935797, "solver": "sparse rows and derivation DAG"}}

==> anc/controlled/identification_artifacts/pair_2_21_upper.json <==
{"kind": "f2-roots-refutation-v1", "graph": {"n": 24, "edges": [[0, 4], [0, 5], [0, 6], [1, 5], [1, 6], [1, 7], [1, 8], [2, 7], [2, 8], [2, 9], [2, 10], [2, 15], [2, 16], [2, 21], [3, 9], [3, 10], [3, 11], [3, 12], [4, 11], [4, 12], [5, 6], [7, 14], [7, 15], [8, 20], [9, 10], [11, 12], [13, 17], [13, 18], [13, 19], [14, 18], [14, 19], [14, 20], [15, 20], [15, 21], [16, 21], [16, 22], [16, 23], [17, 22], [17, 23], [18, 19], [22, 23]]}, "coefficient_degree": 4, "terms": [[0, [0, 0, 11, 13]], [0, [0, 0, 12, 13]], [1, [0, 1, 1, 18]], [1, [0, 1, 1, 19]], [1, [1, 1, 2, 2]], [1, [18]], [1, [19]], [2, [0, 1, 1, 18]], [2, [0, 1, 1, 19]], [2, [0, 1, 2, 2]], [2, [0, 1, 5, 18]], [2, [0, 1, 5, 19]], [2, [0, 2, 2, 5]], [2, [1, 1, 2, 2]], [2, [1, 2, 2, 5]], [3, [0, 0, 1, 18]], [3, [0, 0, 1, 19]], [3, [0, 0, 2, 2]], [3, [18]], [3, [19]], [4, [0, 0, 1, 18]], [4, [0, 0, 1, 19]], [4, [0, 0, 2, 2]], [4, [0, 1, 2, 2]], [4, [0, 1, 5, 18]], [4, [0, 1, 5, 19]], [4, [0, 2, 2, 5]], [4, [1, 2, 2, 5]], [5, [0]], [5, [0, 1, 1, 2]], [5, [0, 1, 1, 15]], [5, [1, 1, 2, 18]], [5, [1, 1, 2, 19]], [5, [1, 2, 2, 18]], [5, [1, 2, 2, 19]], [5, [1, 2, 13, 18]], [5, [1, 2, 13, 19]], [5, [18]], [5, [19]], [6, [1]], [6, [1, 1, 2, 18]], [6, [1, 1, 2, 19]], [6, [1, 2, 13, 18]], [6, [1, 2, 13, 19]], [6, [18]], [6, [19]], [7, [0]], [7, [0, 1, 1, 15]], [7, [0, 1, 2, 15]], [7, [0, 2, 13, 15]], [7, [1, 1, 13, 18]], [7, [1, 1, 13, 19]], [7, [18]], [7, [19]], [8, [1]], [8, [1, 1, 2, 18]], [8, [1, 1, 2, 19]], [8, [1, 1, 13, 18]], [8, [1, 1, 13, 19]], [8, [1, 1, 15, 18]], [8, [1, 1, 15, 19]], [8, [1, 2, 15, 18]], [8, [1, 2, 15, 19]], [8, [18]], [8, [19]], [9, [0, 3, 3, 13]], [9, [2, 2, 11, 13]], [9, [2, 2, 12, 13]], [10, [0, 2, 3, 13]], [10, [0, 2, 9, 13]], [10, [0, 3, 3, 13]], [10, [0, 3, 9, 13]], [10, [2, 3, 11, 13]], [10, [2, 3, 12, 13]], [10, [2, 9, 11, 13]], [10, [2, 9, 12, 13]], [11, [0, 1, 1, 2]], [11, [0, 1, 2, 7]], [11, [0, 2, 2, 13]], [11, [0, 2, 2, 16]], [11, [0, 2, 7, 13]], [11, [0, 2, 13, 16]], [11, [1, 1, 2, 18]], [11, [1, 1, 2, 19]], [11, [1, 1, 7, 18]], [11, [1, 1, 7, 19]], [11, [1, 1, 8, 18]], [11, [1, 1, 8, 19]], [11, [1, 1, 13, 18]], [11, [1, 1, 13, 19]], [11, [1, 1, 14, 18]], [11, [1, 1, 14, 19]], [11, [1, 2, 2, 18]], [11, [1, 2, 2, 19]], [11, [1, 2, 7, 18]], [11, [1, 2, 7, 19]], [11, [1, 2, 8, 18]], [11, [1, 2, 8, 19]], [11, [1, 2, 13, 18]], [11, [1, 2, 13, 19]], [11, [1, 2, 14, 18]], [11, [1, 2, 14, 19]], [12, [0, 2, 2, 13]], [12, [0, 2, 2, 15]], [12, [0, 2, 2, 17]], [12, [0, 2, 13, 13]], [12, [0, 2, 13, 15]], [12, [0, 2, 13, 17]], [13, [0, 2, 2, 15]], [13, [0, 2, 2, 16]], [13, [0, 2, 13, 15]], [13, [0, 2, 13, 16]], [14, [0, 2, 2, 13]], [14, [2, 3, 11, 13]], [14, [2, 3, 12, 13]], [15, [0, 2, 2, 13]], [15, [0, 2, 3, 13]], [15, [0, 2, 9, 13]], [15, [0, 3, 9, 13]], [15, [2, 2, 11, 13]], [15, [2, 2, 12, 13]], [15, [2, 9, 11, 13]], [15, [2, 9, 12, 13]], [16, [0, 0, 3, 13]], [16, [0, 0, 4, 13]], [16, [0, 0, 12, 13]], [16, [0, 3, 12, 13]], [16, [2, 2, 12, 13]], [16, [13]], [17, [0, 0, 3, 13]], [17, [0, 0, 4, 13]], [17, [0, 0, 11, 13]], [17, [0, 3, 11, 13]], [17, [2, 2, 11, 13]], [17, [13]], [18, [0, 0, 3, 13]], [18, [0, 0, 4, 13]], [18, [13]], [19, [0, 0, 3, 13]], [19, [0, 0, 4, 13]], [19, [13]], [20, [0, 0, 1, 18]], [20, [0, 0, 1, 19]], [20, [0, 0, 2, 2]], [20, [0, 1, 1, 18]], [20, [0, 1, 1, 19]], [20, [1, 1, 2, 2]], [21, [0]], [21, [0, 7, 7, 13]], [21, [0, 7, 13, 13]], [21, [1, 1, 15, 18]], [21, [1, 1, 15, 19]], [21, [1, 2, 15, 18]], [21, [1, 2, 15, 19]], [22, [0]], [22, [0, 1, 1, 2]], [22, [0, 1, 2, 7]], [22, [0, 2, 7, 13]], [22, [1, 1, 2, 18]], [22, [1, 1, 2, 19]], [22, [1, 1, 7, 18]], [22, [1, 1, 7, 19]], [22, [1, 1, 13, 18]], [22, [1, 1, 13, 19]], [22, [1, 2, 2, 18]], [22, [1, 2, 2, 19]], [22, [1, 2, 7, 18]], [22, [1, 2, 7, 19]], [22, [1, 2, 13, 18]], [22, [1, 2, 13, 19]], [23, [1, 1, 14, 18]], [23, [1, 1, 14, 19]], [23, [1, 1, 15, 18]], [23, [1, 1, 15, 19]], [23, [1, 2, 14, 18]], [23, [1, 2, 14, 19]], [23, [1, 2, 15, 18]], [23, [1, 2, 15, 19]], [24, [0, 2, 2, 13]], [24, [0, 3, 3, 13]], [24, [2, 2, 11, 13]], [24, [2, 2, 12, 13]], [24, [2, 3, 11, 13]], [24, [2, 3, 12, 13]], [25, [0, 0, 11, 13]], [25, [0, 3, 11, 13]], [25, [2, 2, 11, 13]], [26, [0, 2, 2, 16]], [26, [0, 2, 16, 16]], [26, [0, 13, 13, 16]], [26, [0, 13, 16, 16]], [27, [0]], [27, [0, 0, 13, 19]], [27, [0, 7, 7, 13]], [27, [0, 7, 13, 13]], [27, [1]], [27, [1, 1, 2, 2]], [27, [1, 1, 2, 15]], [27, [1, 1, 7, 15]], [27, [1, 1, 8, 8]], [27, [1, 1, 8, 13]], [27, [1, 1, 8, 14]], [27, [1, 1, 8, 19]], [27, [1, 2, 2, 15]], [27, [1, 2, 7, 15]], [27, [1, 2, 8, 8]], [27, [1, 2, 8, 13]], [27, [1, 2, 8, 14]], [27, [1, 2, 8, 19]], [27, [2, 2, 13, 19]], [28, [0, 0, 13, 18]], [28, [0, 7, 7, 14]], [28, [0, 7, 7, 18]], [28, [0, 7, 13, 14]], [28, [0, 7, 13, 18]], [28, [0, 13, 13, 14]], [28, [0, 13, 13, 18]], [28, [1]], [28, [1, 1, 2, 2]], [28, [1, 1, 2, 15]], [28, [1, 1, 7, 15]], [28, [1, 1, 8, 8]], [28, [1, 1, 8, 13]], [28, [1, 1, 8, 14]], [28, [1, 1, 8, 18]], [28, [1, 2, 2, 15]], [28, [1, 2, 7, 15]], [28, [1, 2, 8, 8]], [28, [1, 2, 8, 13]], [28, [1, 2, 8, 14]], [28, [1, 2, 8, 18]], [28, [2, 2, 13, 18]], [29, [0, 7, 7, 14]], [29, [0, 7, 13, 14]], [29, [0, 13, 13, 14]], [29, [1]], [29, [1, 1, 2, 2]], [29, [1, 1, 2, 15]], [29, [1, 1, 7, 15]], [29, [1, 1, 8, 8]], [29, [1, 1, 8, 13]], [29, [1, 1, 8, 14]], [29, [1, 2, 2, 15]], [29, [1, 2, 7, 15]], [29, [1, 2, 8, 8]], [29, [1, 2, 8, 13]], [29, [1, 2, 8, 14]], [30, [0]], [30, [0, 7, 7, 13]], [30, [0, 7, 7, 18]], [30, [0, 7, 13, 13]], [30, [0, 7, 13, 18]], [30, [0, 13, 13, 18]], [30, [1]], [30, [1, 1, 2, 2]], [30, [1, 1, 2, 15]], [30, [1, 1, 7, 15]], [30, [1, 1, 8, 8]], [30, [1, 1, 8, 13]], [30, [1, 1, 8, 14]], [30, [1, 2, 2, 15]], [30, [1, 2, 7, 15]], [30, [1, 2, 8, 8]], [30, [1, 2, 8, 13]], [30, [1, 2, 8, 14]], [31, [1, 1, 8, 18]], [31, [1, 1, 8, 19]], [31, [1, 1, 15, 18]], [31, [1, 1, 15, 19]], [31, [1, 2, 8, 18]], [31, [1, 2, 8, 19]], [31, [1, 2, 15, 18]], [31, [1, 2, 15, 19]], [32, [1, 1, 8, 18]], [32, [1, 1, 8, 19]], [32, [1, 1, 14, 18]], [32, [1, 1, 14, 19]], [32, [1, 2, 8, 18]], [32, [1, 2, 8, 19]], [32, [1, 2, 14, 18]], [32, [1, 2, 14, 19]], [33, [0]], [33, [0, 2, 2, 13]], [33, [0, 2, 2, 16]], [33, [0, 2, 13, 16]], [34, [0]], [34, [0, 2, 2, 13]], [34, [0, 2, 2, 15]], [34, [0, 2, 13, 15]], [35, [0, 2, 2, 16]], [35, [0, 2, 16, 16]], [35, [0, 13, 13, 16]], [35, [0, 13, 16, 16]], [36, [0, 2, 2, 17]], [36, [0, 2, 2, 22]], [36, [0, 2, 16, 17]], [36, [0, 2, 16, 22]], [36, [0, 13, 13, 17]], [36, [0, 13, 13, 22]], [36, [0, 13, 16, 17]], [36, [0, 13, 16, 22]], [37, [0, 2, 2, 17]], [37, [0, 2, 16, 17]], [37, [0, 13, 13, 17]], [37, [0, 13, 16, 17]], [38, [0, 2, 2, 16]], [38, [0, 2, 2, 22]], [38, [0, 2, 16, 16]], [38, [0, 2, 16, 22]], [38, [0, 13, 13, 16]], [38, [0, 13, 13, 22]], [38, [0, 13, 16, 16]], [38, [0, 13, 16, 22]], [39, [0]], [39, [0, 0, 13, 18]], [39, [0, 7, 7, 13]], [39, [0, 7, 7, 14]], [39, [0, 7, 13, 13]], [39, [0, 7, 13, 14]], [39, [0, 13, 13, 14]], [39, [1, 1, 8, 18]], [39, [1, 2, 8, 18]], [39, [2, 2, 13, 18]], [40, [0, 2, 2, 16]], [40, [0, 2, 2, 17]], [40, [0, 2, 16, 16]], [40, [0, 2, 16, 17]], [40, [0, 13, 13, 16]], [40, [0, 13, 13, 17]], [40, [0, 13, 16, 16]], [40, [0, 13, 16, 17]]]}

==> anc/controlled/identification_artifacts/pair_2_23_lower1.json <==
{"graph": {"n": 24, "edges": [[0, 4], [0, 5], [0, 6], [1, 5], [1, 6], [1, 7], [1, 8], [2, 7], [2, 8], [2, 9], [2, 10], [2, 16], [2, 17], [2, 23], [3, 9], [3, 10], [3, 11], [3, 12], [4, 11], [4, 12], [5, 6], [7, 14], [7, 15], [8, 20], [9, 10], [11, 12], [13, 17], [13, 18], [13, 19], [14, 18], [14, 19], [14, 20], [15, 20], [15, 21], [15, 22], [16, 21], [16, 22], [16, 23], [17, 23], [18, 19], [21, 22]]}, "coefficient_degree": 1, "kind": "f2-roots-obstruction-v1", "status": "OPEN", "values": [[], [0, 4, 4], [0, 5, 5], [0, 0, 6], [0, 1, 5], [0, 4, 11], [0, 4, 12], [0, 5, 6], [1, 5, 5], [1, 1, 6], [1, 7, 7], [1, 8, 8], [1, 2, 7], [1, 2, 8], [1, 5, 6], [1, 14, 14], [1, 15, 15], [1, 20, 20], [1, 14, 18], [1, 14, 19], [1, 21, 21], [1, 22, 22], [1, 16, 21], [1, 16, 22], [2, 7, 7], [2, 8, 8], [2, 9, 9], [2, 2, 10], [2, 16, 16], [2, 17, 17], [2, 2, 23], [2, 3, 9], [2, 14, 14], [2, 15, 15], [2, 20, 20], [2, 9, 10], [2, 13, 17], [2, 14, 18], [2, 14, 19], [2, 21, 21], [2, 22, 22], [2, 16, 23], [2, 17, 23], [3, 9, 9], [3, 3, 10], [3, 11, 11], [3, 3, 12], [3, 4, 11], [3, 9, 10], [3, 11, 12], [4, 11, 11], [4, 4, 12], [4, 11, 12], [5, 6, 6], [4, 4, 6], [6, 7, 7], [6, 8, 8], [2, 6, 7], [2, 6, 8], [4, 6, 11], [4, 6, 12], [6, 14, 14], [6, 15, 15], [6, 20, 20], [6, 14, 18], [6, 14, 19], [6, 21, 21], [6, 22, 22], [6, 16, 21], [6, 16, 22], [7, 14, 14], [7, 15, 15], [7, 14, 18], [7, 14, 19], [7, 14, 20], [7, 15, 20], [7, 21, 21], [7, 22, 22], [7, 16, 21], [7, 16, 22], [8, 20, 20], [8, 14, 20], [8, 15, 20], [9, 10, 10], [1, 7, 10], [7, 7, 10], [1, 8, 10], [8, 8, 10], [10, 16, 16], [10, 17, 17], [10, 23, 23], [10, 11, 11], [10, 12, 12], [4, 10, 11], [4, 10, 12], [10, 14, 14], [10, 15, 15], [10, 20, 20], [10, 13, 17], [10, 14, 18], [10, 14, 19], [10, 21, 21], [10, 22, 22], [0, 0, 11], [5, 5, 11], [6, 6, 11], [1, 5, 11], [1, 6, 11], [11, 12, 12], [2, 9, 12], [9, 9, 12], [2, 10, 12], [10, 10, 12], [13, 17, 17], [13, 18, 18], [13, 13, 19], [13, 14, 18], [13, 17, 23], [13, 18, 19], [14, 20, 20], [14, 18, 18], [14, 14, 19], [14, 15, 20], [14, 18, 19], [15, 20, 20], [15, 21, 21], [15, 15, 22], [15, 16, 21], [15, 21, 22], [16, 23, 23], [16, 21, 21], [16, 16, 22], [16, 17, 23], [16, 21, 22], [17, 23, 23], [1, 7, 18], [7, 7, 18], [2, 7, 18], [15, 15, 18], [18, 19, 19], [15, 18, 20], [18, 21, 21], [18, 22, 22], [16, 18, 21], [16, 18, 22], [2, 17, 19], [17, 17, 19], [14, 19, 20], [17, 19, 23], [1, 7, 20], [7, 7, 20], [2, 7, 20], [13, 19, 20], [19, 19, 20], [18, 19, 20], [21, 22, 22], [1, 7, 22], [7, 7, 22], [2, 2, 22], [2, 8, 22], [9, 9, 22], [10, 10, 22], [17, 17, 22], [22, 23, 23], [3, 9, 22], [3, 10, 22], [14, 14, 22], [8, 20, 22], [20, 20, 22], [13, 17, 22], [14, 18, 22], [14, 19, 22], [1, 7, 23], [7, 7, 23], [1, 8, 23], [8, 8, 23], [9, 9, 23], [10, 10, 23], [3, 9, 23], [3, 10, 23], [14, 14, 23], [15, 15, 23], [20, 20, 23], [13, 13, 23], [18, 18, 23], [19, 19, 23], [15, 21, 23], [15, 22, 23]], "stats": {"rows": 984, "rank": 935, "columns": 1359, "seconds": 0.0037970999255776405, "solver": "sparse rows and derivation DAG"}}

==> anc/controlled/identification_artifacts/pair_2_23_upper.json <==
{"kind": "f2-roots-refutation-v1", "graph": {"n": 24, "edges": [[0, 4], [0, 5], [0, 6], [1, 5], [1, 6], [1, 7], [1, 8], [2, 7], [2, 8], [2, 9], [2, 10], [2, 16], [2, 17], [2, 23], [3, 9], [3, 10], [3, 11], [3, 12], [4, 11], [4, 12], [5, 6], [7, 14], [7, 15], [8, 20], [9, 10], [11, 12], [13, 17], [13, 18], [13, 19], [14, 18], [14, 19], [14, 20], [15, 20], [15, 21], [15, 22], [16, 21], [16, 22], [16, 23], [17, 23], [18, 19], [21, 22]]}, "coefficient_degree": 4, "terms": [[0, [0, 0, 11, 13]], [0, [0, 0, 12, 13]], [1, [0, 1, 1, 2]], [1, [0, 1, 1, 7]], [1, [0, 1, 1, 14]], [1, [0, 1, 1, 15]], [1, [1, 1, 2, 2]], [1, [1, 1, 2, 14]], [1, [1, 1, 2, 15]], [1, [2]], [1, [7]], [2, [0, 0, 1, 14]], [2, [0, 0, 1, 15]], [2, [0, 0, 5, 14]], [2, [0, 0, 5, 15]], [2, [0, 1, 1, 2]], [2, [0, 1, 1, 7]], [2, [0, 1, 1, 14]], [2, [0, 1, 1, 15]], [2, [0, 1, 2, 2]], [2, [0, 1, 2, 5]], [2, [0, 1, 2, 14]], [2, [0, 1, 2, 15]], [2, [0, 1, 5, 7]], [2, [0, 1, 5, 14]], [2, [0, 1, 5, 15]], [2, [0, 2, 2, 5]], [2, [0, 2, 5, 14]], [2, [0, 2, 5, 15]], [2, [1, 1, 2, 2]], [2, [1, 1, 2, 14]], [2, [1, 1, 2, 15]], [2, [1, 2, 2, 5]], [2, [1, 2, 5, 14]], [2, [1, 2, 5, 15]], [3, [0, 0, 1, 2]], [3, [0, 0, 1, 7]], [3, [0, 0, 2, 2]], [3, [0, 0, 2, 14]], [3, [0, 0, 2, 15]], [3, [2]], [3, [7]], [3, [14]], [3, [15]], [4, [0, 0, 1, 2]], [4, [0, 0, 1, 7]], [4, [0, 0, 1, 14]], [4, [0, 0, 1, 15]], [4, [0, 0, 2, 2]], [4, [0, 0, 2, 14]], [4, [0, 0, 2, 15]], [4, [0, 0, 5, 14]], [4, [0, 0, 5, 15]], [4, [0, 1, 2, 2]], [4, [0, 1, 2, 5]], [4, [0, 1, 2, 14]], [4, [0, 1, 2, 15]], [4, [0, 1, 5, 7]], [4, [0, 1, 5, 14]], [4, [0, 1, 5, 15]], [4, [0, 2, 2, 5]], [4, [0, 2, 5, 14]], [4, [0, 2, 5, 15]], [4, [1, 2, 2, 5]], [4, [1, 2, 5, 14]], [4, [1, 2, 5, 15]], [4, [14]], [4, [15]], [5, [0, 0, 1, 1]], [5, [0, 0, 1, 2]], [5, [0, 0, 2, 2]], [5, [0, 1, 1, 13]], [5, [0, 1, 2, 13]], [5, [0, 2, 2, 13]], [5, [0, 2, 2, 14]], [5, [0, 2, 2, 15]], [5, [1]], [5, [1, 1, 2, 16]], [5, [1, 1, 15, 16]], [5, [2]], [5, [14]], [6, [0, 1, 2, 14]], [6, [0, 1, 2, 15]], [6, [0, 1, 7, 14]], [6, [0, 1, 7, 15]], [6, [0, 2, 2, 14]], [6, [0, 2, 2, 15]], [6, [0, 2, 7, 14]], [6, [0, 2, 7, 15]], [6, [1, 1, 2, 14]], [6, [1, 1, 2, 15]], [6, [1, 1, 7, 14]], [6, [1, 1, 7, 15]], [7, [0, 0, 1, 1]], [7, [0, 0, 1, 2]], [7, [0, 0, 15, 16]], [7, [0, 1, 1, 13]], [7, [0, 1, 1, 14]], [7, [0, 1, 1, 15]], [7, [0, 1, 2, 13]], [7, [0, 2, 15, 16]], [7, [0, 13, 15, 16]], [7, [1]], [7, [1, 1, 2, 14]], [7, [1, 1, 2, 15]], [7, [1, 1, 15, 16]], [7, [1, 2, 15, 16]], [7, [15]], [7, [16]], [8, [0, 1, 1, 14]], [8, [0, 1, 1, 15]], [8, [0, 1, 2, 14]], [8, [0, 1, 2, 15]], [8, [0, 1, 7, 14]], [8, [0, 1, 7, 15]], [8, [0, 2, 7, 14]], [8, [0, 2, 7, 15]], [8, [1, 1, 7, 14]], [8, [1, 1, 7, 15]], [8, [14]], [8, [15]], [9, [0, 3, 3, 13]], [9, [2, 2, 11, 13]], [9, [2, 2, 12, 13]], [10, [0, 2, 3, 13]], [10, [0, 2, 9, 13]], [10, [0, 3, 3, 13]], [10, [0, 3, 9, 13]], [10, [2, 3, 11, 13]], [10, [2, 3, 12, 13]], [10, [2, 9, 11, 13]], [10, [2, 9, 12, 13]], [11, [0]], [11, [0, 0, 2, 15]], [11, [0, 0, 7, 15]], [11, [0, 0, 15, 15]], [11, [0, 2, 2, 13]], [11, [0, 2, 2, 15]], [11, [0, 2, 2, 17]], [11, [0, 2, 7, 15]], [11, [0, 2, 13, 15]], [11, [0, 2, 13, 17]], [11, [0, 2, 15, 15]], [11, [0, 7, 13, 15]], [11, [0, 13, 15, 15]], [11, [1, 1, 2, 15]], [11, [1, 2, 7, 15]], [11, [2, 2, 15, 15]], [12, [0, 2, 2, 13]], [12, [0, 2, 2, 16]], [12, [0, 2, 13, 16]], [13, [0, 2, 2, 16]], [13, [0, 2, 2, 17]], [13, [0, 2, 13, 16]], [13, [0, 2, 13, 17]], [14, [0, 2, 2, 13]], [14, [2, 3, 11, 13]], [14, [2, 3, 12, 13]], [15, [0, 2, 2, 13]], [15, [0, 2, 3, 13]], [15, [0, 2, 9, 13]], [15, [0, 3, 9, 13]], [15, [2, 2, 11, 13]], [15, [2, 2, 12, 13]], [15, [2, 9, 11, 13]], [15, [2, 9, 12, 13]], [16, [0, 0, 3, 13]], [16, [0, 0, 4, 13]], [16, [0, 0, 12, 13]], [16, [0, 3, 12, 13]], [16, [2, 2, 12, 13]], [16, [13]], [17, [0, 0, 3, 13]], [17, [0, 0, 4, 13]], [17, [0, 0, 11, 13]], [17, [0, 3, 11, 13]], [17, [2, 2, 11, 13]], [17, [13]], [18, [0, 0, 3, 13]], [18, [0, 0, 4, 13]], [18, [13]], [19, [0, 0, 3, 13]], [19, [0, 0, 4, 13]], [19, [13]], [20, [0, 0, 1, 2]], [20, [0, 0, 1, 7]], [20, [0, 0, 2, 2]], [20, [0, 0, 2, 14]], [20, [0, 0, 2, 15]], [20, [0, 1, 1, 2]], [20, [0, 1, 1, 7]], [20, [0, 1, 1, 14]], [20, [0, 1, 1, 15]], [20, [1, 1, 2, 2]], [20, [1, 1, 2, 14]], [20, [1, 1, 2, 15]], [20, [14]], [20, [15]], [21, [0]], [21, [0, 1, 1, 8]], [21, [0, 1, 1, 15]], [21, [0, 2, 2, 8]], [21, [0, 2, 2, 15]], [21, [0, 7, 7, 13]], [21, [0, 7, 13, 13]], [21, [1, 1, 2, 8]], [21, [1, 1, 2, 15]], [21, [8]], [21, [15]], [22, [0]], [22, [0, 0, 2, 2]], [22, [0, 0, 7, 16]], [22, [0, 1, 1, 8]], [22, [0, 1, 1, 14]], [22, [0, 2, 2, 8]], [22, [0, 2, 2, 13]], [22, [0, 2, 2, 14]], [22, [0, 2, 7, 16]], [22, [0, 7, 13, 16]], [22, [1, 1, 2, 8]], [22, [1, 1, 2, 14]], [22, [1, 1, 2, 16]], [22, [1, 2, 7, 16]], [22, [2]], [22, [8]], [22, [14]], [22, [16]], [23, [0, 1, 1, 14]], [23, [0, 1, 1, 15]], [23, [0, 2, 2, 14]], [23, [0, 2, 2, 15]], [23, [1, 1, 2, 14]], [23, [1, 1, 2, 15]], [23, [14]], [23, [15]], [24, [0, 2, 2, 13]], [24, [0, 3, 3, 13]], [24, [2, 2, 11, 13]], [24, [2, 2, 12, 13]], [24, [2, 3, 11, 13]], [24, [2, 3, 12, 13]], [25, [0, 0, 11, 13]], [25, [0, 3, 11, 13]], [25, [2, 2, 11, 13]], [26, [0]], [27, [0]], [27, [0, 0, 14, 14]], [27, [0, 7, 7, 13]], [27, [0, 7, 13, 13]], [27, [2, 2, 14, 14]], [28, [0, 0, 13, 14]], [28, [0, 0, 13, 18]], [28, [0, 0, 14, 14]], [28, [0, 0, 14, 18]], [28, [0, 7, 7, 14]], [28, [0, 7, 7, 18]], [28, [0, 7, 13, 14]], [28, [0, 7, 13, 18]], [28, [0, 13, 13, 14]], [28, [0, 13, 13, 18]], [28, [2, 2, 13, 14]], [28, [2, 2, 13, 18]], [28, [2, 2, 14, 14]], [28, [2, 2, 14, 18]], [29, [0, 0, 13, 13]], [29, [0, 7, 7, 14]], [29, [0, 7, 13, 14]], [29, [0, 13, 13, 14]], [29, [2, 2, 13, 13]], [30, [0]], [30, [0, 0, 13, 13]], [30, [0, 0, 13, 14]], [30, [0, 0, 13, 18]], [30, [0, 0, 14, 18]], [30, [0, 7, 7, 13]], [30, [0, 7, 7, 18]], [30, [0, 7, 13, 13]], [30, [0, 7, 13, 18]], [30, [0, 13, 13, 18]], [30, [2, 2, 13, 13]], [30, [2, 2, 13, 14]], [30, [2, 2, 13, 18]], [30, [2, 2, 14, 18]], [31, [0, 1, 1, 8]], [31, [0, 1, 1, 15]], [31, [0, 2, 2, 8]], [31, [0, 2, 2, 15]], [31, [1, 1, 2, 8]], [31, [1, 1, 2, 15]], [31, [8]], [31, [15]], [32, [0, 1, 1, 8]], [32, [0, 1, 1, 14]], [32, [0, 2, 2, 8]], [32, [0, 2, 2, 14]], [32, [1, 1, 2, 8]], [32, [1, 1, 2, 14]], [32, [8]], [32, [14]], [33, [0, 0, 2, 15]], [33, [0, 0, 7, 15]], [33, [0, 0, 15, 15]], [33, [0, 2, 2, 15]], [33, [0, 2, 7, 15]], [33, [0, 2, 13, 15]], [33, [0, 2, 15, 15]], [33, [0, 2, 16, 16]], [33, [0, 7, 13, 15]], [33, [0, 13, 15, 15]], [33, [0, 13, 16, 16]], [33, [1, 1, 2, 15]], [33, [1, 2, 7, 15]], [33, [2, 2, 15, 15]], [34, [0, 0, 2, 16]], [34, [0, 0, 2, 21]], [34, [0, 0, 7, 16]], [34, [0, 0, 7, 21]], [34, [0, 0, 15, 16]], [34, [0, 0, 15, 21]], [34, [0, 2, 2, 16]], [34, [0, 2, 2, 21]], [34, [0, 2, 7, 16]], [34, [0, 2, 7, 21]], [34, [0, 2, 13, 16]], [34, [0, 2, 13, 21]], [34, [0, 2, 16, 16]], [34, [0, 2, 16, 21]], [34, [0, 7, 13, 16]], [34, [0, 7, 13, 21]], [34, [0, 13, 16, 16]], [34, [0, 13, 16, 21]], [34, [1, 1, 2, 16]], [34, [1, 1, 2, 21]], [34, [1, 2, 7, 16]], [34, [1, 2, 7, 21]], [34, [2, 2, 15, 16]], [34, [2, 2, 15, 21]], [35, [0, 0, 2, 16]], [35, [0, 0, 7, 16]], [35, [0, 0, 15, 16]], [35, [0, 2, 2, 16]], [35, [0, 2, 7, 16]], [35, [0, 2, 13, 16]], [35, [0, 2, 15, 15]], [35, [0, 2, 15, 16]], [35, [0, 7, 13, 16]], [35, [0, 13, 15, 15]], [35, [0, 13, 15, 16]], [35, [1, 1, 2, 16]], [35, [1, 2, 7, 16]], [35, [2, 2, 15, 16]], [36, [0, 0, 2, 15]], [36, [0, 0, 2, 21]], [36, [0, 0, 7, 15]], [36, [0, 0, 7, 21]], [36, [0, 0, 15, 15]], [36, [0, 0, 15, 21]], [36, [0, 2, 2, 15]], [36, [0, 2, 2, 21]], [36, [0, 2, 7, 15]], [36, [0, 2, 7, 21]], [36, [0, 2, 13, 15]], [36, [0, 2, 13, 21]], [36, [0, 2, 15, 16]], [36, [0, 2, 16, 21]], [36, [0, 7, 13, 15]], [36, [0, 7, 13, 21]], [36, [0, 13, 15, 16]], [36, [0, 13, 16, 21]], [36, [1, 1, 2, 15]], [36, [1, 1, 2, 21]], [36, [1, 2, 7, 15]], [36, [1, 2, 7, 21]], [36, [2, 2, 15, 15]], [36, [2, 2, 15, 21]], [37, [0]], [37, [0, 2, 2, 13]], [37, [0, 2, 2, 17]], [37, [0, 2, 13, 17]], [38, [0]], [38, [0, 2, 2, 13]], [38, [0, 2, 2, 16]], [38, [0, 2, 13, 16]], [39, [0]], [39, [0, 0, 13, 13]], [39, [0, 0, 14, 14]], [39, [0, 7, 7, 13]], [39, [0, 7, 7, 14]], [39, [0, 7, 13, 13]], [39, [0, 7, 13, 14]], [39, [0, 13, 13, 14]], [39, [2, 2, 13, 13]], [39, [2, 2, 14, 14]], [40, [0, 0, 2, 15]], [40, [0, 0, 2, 16]], [40, [0, 0, 7, 15]], [40, [0, 0, 7, 16]], [40, [0, 0, 15, 15]], [40, [0, 0, 15, 16]], [40, [0, 2, 2, 15]], [40, [0, 2, 2, 16]], [40, [0, 2, 7, 15]], [40, [0, 2, 7, 16]], [40, [0, 2, 13, 15]], [40, [0, 2, 13, 16]], [40, [0, 2, 15, 16]], [40, [0, 2, 16, 16]], [40, [0, 7, 13, 15]], [40, [0, 7, 13, 16]], [40, [0, 13, 15, 16]], [40, [0, 13, 16, 16]], [40, [1, 1, 2, 15]], [40, [1, 1, 2, 16]], [40, [1, 2, 7, 15]], [40, [1, 2, 7, 16]], [40, [2, 2, 15, 15]], [40, [2, 2, 15, 16]]]}

==> anc/controlled/identification_artifacts/pair_2_3_lower1.json <==
{"graph": {"n": 24, "edges": [[0, 3], [0, 4], [0, 5], [1, 4], [1, 5], [1, 6], [1, 7], [2, 6], [2, 7], [2, 8], [2, 9], [2, 10], [2, 11], [3, 10], [3, 11], [4, 5], [6, 13], [6, 14], [7, 19], [8, 9], [10, 11], [12, 16], [12, 17], [12, 18], [13, 17], [13, 18], [13, 19], [14, 19], [14, 20], [14, 21], [15, 20], [15, 21], [15, 22], [15, 23], [16, 22], [16, 23], [17, 18], [20, 21], [22, 23]]}, "coefficient_degree": 1, "kind": "f2-roots-obstruction-v1", "status": "OPEN", "values": [[], [0, 3, 3], [0, 4, 4], [0, 0, 5], [0, 1, 4], [0, 3, 10], [0, 3, 11], [0, 4, 5], [1, 4, 4], [1, 1, 5], [1, 6, 6], [1, 7, 7], [1, 2, 6], [1, 2, 7], [1, 4, 5], [1, 13, 13], [1, 14, 14], [1, 19, 19], [1, 13, 17], [1, 13, 18], [1, 20, 20], [1, 21, 21], [1, 15, 20], [1, 15, 21], [2, 6, 6], [2, 7, 7], [2, 8, 8], [2, 2, 9], [2, 10, 10], [2, 2, 11], [2, 3, 10], [2, 13, 13], [2, 14, 14], [2, 19, 19], [2, 8, 9], [2, 10, 11], [2, 13, 17], [2, 13, 18], [2, 20, 20], [2, 21, 21], [2, 15, 20], [2, 15, 21], [3, 10, 10], [3, 3, 11], [3, 10, 11], [4, 5, 5], [3, 3, 5], [5, 6, 6], [5, 7, 7], [2, 5, 6], [2, 5, 7], [3, 5, 10], [3, 5, 11], [5, 13, 13], [5, 14, 14], [5, 19, 19], [5, 13, 17], [5, 13, 18], [5, 20, 20], [5, 21, 21], [5, 15, 20], [5, 15, 21], [6, 13, 13], [6, 14, 14], [6, 13, 17], [6, 13, 18], [6, 13, 19], [6, 14, 19], [6, 20, 20], [6, 21, 21], [6, 15, 20], [6, 15, 21], [7, 19, 19], [7, 13, 19], [7, 14, 19], [8, 9, 9], [1, 6, 9], [6, 6, 9], [1, 7, 9], [7, 7, 9], [9, 10, 10], [9, 11, 11], [3, 9, 10], [3, 9, 11], [9, 13, 13], [9, 14, 14], [9, 19, 19], [9, 13, 17], [9, 13, 18], [9, 20, 20], [9, 21, 21], [9, 15, 20], [9, 15, 21], [0, 0, 10], [4, 4, 10], [5, 5, 10], [1, 4, 10], [1, 5, 10], [10, 11, 11], [1, 6, 11], [6, 6, 11], [1, 7, 11], [7, 7, 11], [8, 8, 11], [9, 9, 11], [11, 13, 13], [11, 14, 14], [11, 19, 19], [11, 13, 17], [11, 13, 18], [11, 20, 20], [11, 21, 21], [11, 15, 20], [11, 15, 21], [12, 16, 16], [12, 17, 17], [12, 12, 18], [12, 13, 17], [12, 16, 22], [12, 16, 23], [12, 17, 18], [13, 19, 19], [13, 17, 17], [13, 13, 18], [13, 14, 19], [13, 17, 18], [14, 19, 19], [14, 20, 20], [14, 14, 21], [14, 15, 20], [14, 20, 21], [15, 20, 20], [15, 15, 21], [15, 22, 22], [15, 15, 23], [15, 16, 22], [15, 20, 21], [15, 22, 23], [16, 22, 22], [16, 16, 23], [16, 22, 23], [1, 6, 17], [6, 6, 17], [2, 6, 17], [14, 14, 17], [17, 18, 18], [14, 17, 19], [17, 20, 20], [17, 21, 21], [15, 17, 20], [15, 17, 21], [16, 16, 18], [13, 18, 19], [16, 18, 22], [16, 18, 23], [1, 6, 19], [6, 6, 19], [2, 6, 19], [12, 18, 19], [18, 18, 19], [17, 18, 19], [20, 21, 21], [1, 6, 21], [6, 6, 21], [2, 6, 21], [13, 13, 21], [7, 19, 21], [19, 19, 21], [13, 17, 21], [13, 18, 21], [21, 22, 22], [21, 23, 23], [16, 21, 22], [16, 21, 23], [12, 12, 22], [17, 17, 22], [18, 18, 22], [13, 17, 22], [13, 18, 22], [22, 23, 23], [14, 20, 23], [20, 20, 23], [14, 21, 23], [21, 21, 23]], "stats": {"rows": 936, "rank": 890, "columns": 1327, "seconds": 0.003676400054246187, "solver": "sparse rows and derivation DAG"}}

==> anc/controlled/identification_artifacts/pair_2_3_upper.json <==
{"kind": "f2-roots-refutation-v1", "graph": {"n": 24, "edges": [[0, 3], [0, 4], [0, 5], [1, 4], [1, 5], [1, 6], [1, 7], [2, 6], [2, 7], [2, 8], [2, 9], [2, 10], [2, 11], [3, 10], [3, 11], [4, 5], [6, 13], [6, 14], [7, 19], [8, 9], [10, 11], [12, 16], [12, 17], [12, 18], [13, 17], [13, 18], [13, 19], [14, 19], [14, 20], [14, 21], [15, 20], [15, 21], [15, 22], [15, 23], [16, 22], [16, 23], [17, 18], [20, 21], [22, 23]]}, "coefficient_degree": 4, "terms": [[0, [0, 1, 2, 12]], [0, [0, 1, 2, 13]], [0, [0, 2, 2, 12]], [0, [0, 2, 2, 14]], [0, [0, 2, 6, 12]], [0, [0, 2, 6, 14]], [1, [0, 0, 3, 12]], [1, [0, 0, 3, 14]], [1, [0, 1, 1, 14]], [1, [0, 1, 1, 22]], [1, [0, 1, 1, 23]], [1, [0, 2, 3, 12]], [1, [0, 2, 3, 13]], [1, [0, 3, 6, 12]], [1, [0, 3, 6, 14]], [1, [1, 1, 2, 12]], [1, [1, 1, 2, 13]], [1, [1, 1, 3, 12]], [1, [1, 1, 3, 14]], [1, [1, 1, 6, 14]], [1, [1, 1, 6, 22]], [1, [1, 1, 6, 23]], [1, [1, 1, 14, 15]], [1, [1, 1, 15, 15]], [1, [14]], [1, [22]], [1, [23]], [2, [0, 1, 1, 14]], [2, [0, 1, 1, 22]], [2, [0, 1, 1, 23]], [2, [0, 1, 2, 12]], [2, [0, 1, 2, 13]], [2, [0, 1, 4, 14]], [2, [0, 1, 4, 22]], [2, [0, 1, 4, 23]], [2, [0, 1, 6, 14]], [2, [0, 1, 6, 22]], [2, [0, 1, 6, 23]], [2, [0, 1, 14, 15]], [2, [0, 1, 15, 15]], [2, [0, 2, 4, 12]], [2, [0, 2, 4, 13]], [2, [0, 4, 6, 14]], [2, [0, 4, 6, 22]], [2, [0, 4, 6, 23]], [2, [0, 4, 14, 15]], [2, [0, 4, 15, 15]], [2, [1, 1, 2, 12]], [2, [1, 1, 2, 13]], [2, [1, 1, 3, 12]], [2, [1, 1, 3, 14]], [2, [1, 1, 6, 14]], [2, [1, 1, 6, 22]], [2, [1, 1, 6, 23]], [2, [1, 1, 14, 15]], [2, [1, 1, 15, 15]], [2, [1, 2, 3, 12]], [2, [1, 2, 3, 13]], [2, [1, 2, 4, 12]], [2, [1, 2, 4, 13]], [2, [1, 3, 4, 12]], [2, [1, 3, 4, 14]], [2, [1, 3, 6, 12]], [2, [1, 3, 6, 14]], [2, [1, 4, 6, 14]], [2, [1, 4, 6, 22]], [2, [1, 4, 6, 23]], [2, [1, 4, 14, 15]], [2, [1, 4, 15, 15]], [2, [2, 3, 4, 12]], [2, [2, 3, 4, 13]], [2, [3, 4, 6, 12]], [2, [3, 4, 6, 14]], [3, [0, 0, 1, 14]], [3, [0, 0, 1, 22]], [3, [0, 0, 1, 23]], [3, [0, 0, 2, 12]], [3, [0, 0, 2, 13]], [3, [0, 0, 3, 12]], [3, [0, 0, 3, 14]], [3, [0, 0, 6, 14]], [3, [0, 0, 6, 22]], [3, [0, 0, 6, 23]], [3, [0, 0, 14, 15]], [3, [0, 0, 15, 15]], [3, [0, 1, 3, 12]], [3, [0, 1, 3, 14]], [3, [1, 2, 3, 12]], [3, [1, 2, 3, 13]], [3, [1, 3, 6, 12]], [3, [1, 3, 6, 14]], [3, [14]], [3, [22]], [3, [23]], [4, [0, 0, 1, 14]], [4, [0, 0, 1, 22]], [4, [0, 0, 1, 23]], [4, [0, 0, 2, 12]], [4, [0, 0, 2, 13]], [4, [0, 0, 6, 14]], [4, [0, 0, 6, 22]], [4, [0, 0, 6, 23]], [4, [0, 0, 14, 15]], [4, [0, 0, 15, 15]], [4, [0, 1, 2, 12]], [4, [0, 1, 2, 13]], [4, [0, 1, 3, 12]], [4, [0, 1, 3, 14]], [4, [0, 1, 4, 14]], [4, [0, 1, 4, 22]], [4, [0, 1, 4, 23]], [4, [0, 1, 6, 14]], [4, [0, 1, 6, 22]], [4, [0, 1, 6, 23]], [4, [0, 1, 14, 15]], [4, [0, 1, 15, 15]], [4, [0, 2, 3, 12]], [4, [0, 2, 3, 13]], [4, [0, 2, 4, 12]], [4, [0, 2, 4, 13]], [4, [0, 3, 6, 12]], [4, [0, 3, 6, 14]], [4, [0, 4, 6, 14]], [4, [0, 4, 6, 22]], [4, [0, 4, 6, 23]], [4, [0, 4, 14, 15]], [4, [0, 4, 15, 15]], [4, [1, 2, 4, 12]], [4, [1, 2, 4, 13]], [4, [1, 3, 4, 12]], [4, [1, 3, 4, 14]], [4, [1, 4, 6, 14]], [4, [1, 4, 6, 22]], [4, [1, 4, 6, 23]], [4, [1, 4, 14, 15]], [4, [1, 4, 15, 15]], [4, [2, 3, 4, 12]], [4, [2, 3, 4, 13]], [4, [3, 4, 6, 12]], [4, [3, 4, 6, 14]], [5, [0, 0, 3, 12]], [5, [0, 0, 3, 14]], [5, [0, 1, 3, 12]], [5, [0, 1, 3, 13]], [5, [0, 2, 3, 12]], [5, [0, 2, 3, 14]], [5, [1, 1, 14, 15]], [5, [1, 1, 15, 15]], [5, [14]], [5, [22]], [5, [23]], [6, [0, 2, 3, 13]], [6, [0, 2, 3, 14]], [6, [0, 3, 6, 13]], [6, [0, 3, 6, 14]], [7, [0, 0, 3, 12]], [7, [0, 0, 3, 14]], [7, [0, 1, 3, 12]], [7, [0, 1, 3, 14]], [7, [0, 2, 3, 12]], [7, [0, 2, 3, 13]], [7, [12]], [7, [14]], [8, [0, 1, 3, 13]], [8, [0, 1, 3, 14]], [8, [0, 3, 6, 13]], [8, [0, 3, 6, 14]], [11, [0, 1, 2, 12]], [11, [0, 1, 2, 13]], [11, [0, 2, 2, 12]], [11, [0, 2, 2, 14]], [11, [0, 2, 6, 12]], [11, [0, 2, 6, 14]], [12, [0, 1, 3, 12]], [12, [0, 1, 3, 13]], [12, [0, 1, 10, 12]], [12, [0, 1, 10, 13]], [12, [0, 2, 3, 12]], [12, [0, 2, 3, 14]], [12, [0, 2, 10, 12]], [12, [0, 2, 10, 14]], [12, [0, 3, 6, 12]], [12, [0, 3, 6, 14]], [12, [0, 6, 10, 12]], [12, [0, 6, 10, 14]], [13, [0, 1, 3, 12]], [13, [0, 1, 3, 13]], [13, [0, 2, 3, 12]], [13, [0, 2, 3, 14]], [13, [0, 3, 6, 12]], [13, [0, 3, 6, 14]], [14, [0, 1, 2, 12]], [14, [0, 1, 2, 13]], [14, [0, 1, 10, 12]], [14, [0, 1, 10, 13]], [14, [0, 2, 2, 12]], [14, [0, 2, 2, 14]], [14, [0, 2, 6, 12]], [14, [0, 2, 6, 14]], [14, [0, 2, 10, 12]], [14, [0, 2, 10, 14]], [14, [0, 6, 10, 12]], [14, [0, 6, 10, 14]], [15, [0, 0, 1, 14]], [15, [0, 0, 1, 22]], [15, [0, 0, 1, 23]], [15, [0, 0, 2, 12]], [15, [0, 0, 2, 13]], [15, [0, 0, 6, 14]], [15, [0, 0, 6, 22]], [15, [0, 0, 6, 23]], [15, [0, 0, 14, 15]], [15, [0, 0, 15, 15]], [15, [0, 1, 1, 14]], [15, [0, 1, 1, 22]], [15, [0, 1, 1, 23]], [15, [0, 1, 3, 12]], [15, [0, 1, 3, 14]], [15, [0, 2, 3, 12]], [15, [0, 2, 3, 13]], [15, [0, 3, 6, 12]], [15, [0, 3, 6, 14]], [15, [1, 1, 2, 12]], [15, [1, 1, 2, 13]], [15, [1, 1, 3, 12]], [15, [1, 1, 3, 14]], [15, [1, 1, 6, 14]], [15, [1, 1, 6, 22]], [15, [1, 1, 6, 23]], [15, [1, 1, 14, 15]], [15, [1, 1, 15, 15]], [15, [1, 2, 3, 12]], [15, [1, 2, 3, 13]], [15, [1, 3, 6, 12]], [15, [1, 3, 6, 14]], [16, [0, 1, 3, 7]], [16, [0, 1, 3, 14]], [16, [0, 2, 3, 7]], [16, [0, 2, 3, 14]], [16, [6, 6, 12, 14]], [16, [6, 12, 12, 14]], [16, [14]], [17, [0, 1, 3, 7]], [17, [0, 1, 3, 13]], [17, [0, 2, 3, 7]], [17, [0, 2, 3, 13]], [17, [0, 6, 6, 15]], [17, [0, 6, 15, 15]], [17, [1, 1, 6, 15]], [17, [1, 1, 15, 15]], [17, [6]], [17, [12, 12, 15, 22]], [17, [12, 12, 15, 23]], [18, [0, 1, 3, 13]], [18, [0, 1, 3, 14]], [18, [0, 2, 3, 13]], [18, [0, 2, 3, 14]], [20, [0, 1, 2, 12]], [20, [0, 1, 2, 13]], [20, [0, 1, 3, 12]], [20, [0, 1, 3, 13]], [20, [0, 2, 2, 12]], [20, [0, 2, 2, 14]], [20, [0, 2, 3, 12]], [20, [0, 2, 3, 14]], [20, [0, 2, 6, 12]], [20, [0, 2, 6, 14]], [20, [0, 3, 6, 12]], [20, [0, 3, 6, 14]], [21, [6, 6, 12, 22]], [21, [6, 6, 12, 23]], [21, [6, 12, 14, 22]], [21, [6, 12, 14, 23]], [22, [0, 2, 13, 13]], [22, [6, 6, 12, 14]], [22, [6, 12, 12, 14]], [22, [14]], [23, [0, 2, 12, 13]], [23, [0, 2, 12, 17]], [23, [0, 2, 13, 13]], [23, [0, 2, 13, 17]], [23, [6, 6, 13, 14]], [23, [6, 6, 14, 17]], [23, [6, 12, 13, 14]], [23, [6, 12, 14, 17]], [23, [12, 12, 13, 14]], [23, [12, 12, 14, 17]], [24, [0, 2, 12, 12]], [24, [6, 6, 13, 14]], [24, [6, 12, 13, 14]], [24, [12, 12, 13, 14]], [25, [0, 2, 12, 12]], [25, [0, 2, 12, 13]], [25, [0, 2, 12, 17]], [25, [0, 2, 13, 17]], [25, [6, 6, 12, 14]], [25, [6, 6, 14, 17]], [25, [6, 12, 12, 14]], [25, [6, 12, 14, 17]], [25, [12, 12, 14, 17]], [25, [14]], [26, [0, 1, 3, 7]], [26, [0, 1, 3, 14]], [26, [0, 2, 3, 7]], [26, [0, 2, 3, 14]], [27, [0, 1, 3, 7]], [27, [0, 1, 3, 13]], [27, [0, 2, 3, 7]], [27, [0, 2, 3, 13]], [28, [0, 0, 15, 15]], [28, [0, 6, 6, 14]], [28, [0, 6, 14, 14]], [28, [0, 6, 15, 15]], [28, [1, 1, 6, 14]], [28, [1, 1, 14, 14]], [28, [6]], [28, [6, 14, 15, 15]], [28, [12, 12, 14, 22]], [28, [12, 12, 14, 23]], [29, [0, 0, 14, 15]], [29, [0, 0, 14, 20]], [29, [0, 0, 15, 15]], [29, [0, 0, 15, 20]], [29, [0, 6, 6, 15]], [29, [0, 6, 6, 20]], [29, [0, 6, 15, 15]], [29, [0, 6, 15, 20]], [29, [1, 1, 6, 15]], [29, [1, 1, 6, 20]], [29, [1, 1, 14, 15]], [29, [1, 1, 14, 20]], [29, [6, 14, 15, 15]], [29, [6, 14, 15, 20]], [29, [12, 12, 15, 22]], [29, [12, 12, 15, 23]], [29, [12, 12, 20, 22]], [29, [12, 12, 20, 23]], [30, [0, 0, 14, 14]], [30, [0, 6, 6, 15]], [30, [0, 6, 14, 14]], [30, [0, 6, 14, 15]], [30, [1, 1, 6, 15]], [30, [1, 1, 14, 15]], [30, [6]], [30, [6, 14, 14, 15]], [30, [12, 12, 15, 22]], [30, [12, 12, 15, 23]], [31, [0, 0, 14, 14]], [31, [0, 0, 14, 15]], [31, [0, 0, 14, 20]], [31, [0, 0, 15, 20]], [31, [0, 6, 6, 14]], [31, [0, 6, 6, 20]], [31, [0, 6, 14, 15]], [31, [0, 6, 15, 20]], [31, [1, 1, 6, 14]], [31, [1, 1, 6, 20]], [31, [1, 1, 14, 14]], [31, [1, 1, 14, 20]], [31, [6, 14, 14, 15]], [31, [6, 14, 15, 20]], [31, [12, 12, 14, 22]], [31, [12, 12, 14, 23]], [31, [12, 12, 20, 22]], [31, [12, 12, 20, 23]], [32, [0, 0, 15, 23]], [32, [0, 6, 15, 23]], [32, [6, 6, 12, 12]], [32, [6, 6, 12, 15]], [32, [6, 6, 12, 16]], [32, [6, 6, 12, 23]], [32, [6, 12, 12, 14]], [32, [6, 12, 14, 15]], [32, [6, 12, 14, 16]], [32, [6, 12, 14, 23]], [32, [6, 14, 15, 23]], [32, [12, 12, 14, 23]], [33, [0, 0, 15, 22]], [33, [0, 6, 15, 22]], [33, [6, 6, 12, 12]], [33, [6, 6, 12, 15]], [33, [6, 6, 12, 16]], [33, [6, 6, 12, 22]], [33, [6, 12, 12, 14]], [33, [6, 12, 14, 15]], [33, [6, 12, 14, 16]], [33, [6, 12, 14, 22]], [33, [6, 14, 15, 22]], [33, [12, 12, 14, 22]], [34, [6, 6, 12, 12]], [34, [6, 6, 12, 15]], [34, [6, 6, 12, 16]], [34, [6, 12, 12, 14]], [34, [6, 12, 14, 15]], [34, [6, 12, 14, 16]], [35, [6, 6, 12, 12]], [35, [6, 6, 12, 15]], [35, [6, 6, 12, 16]], [35, [6, 12, 12, 14]], [35, [6, 12, 14, 15]], [35, [6, 12, 14, 16]], [36, [0, 2, 12, 12]], [36, [0, 2, 13, 13]], [36, [6, 6, 12, 14]], [36, [6, 6, 13, 14]], [36, [6, 12, 12, 14]], [36, [6, 12, 13, 14]], [36, [12, 12, 13, 14]], [36, [14]], [37, [0, 0, 14, 14]], [37, [0, 0, 15, 15]], [37, [0, 6, 6, 14]], [37, [0, 6, 6, 15]], [37, [0, 6, 14, 15]], [37, [0, 6, 15, 15]], [37, [1, 1, 6, 14]], [37, [1, 1, 6, 15]], [37, [1, 1, 14, 14]], [37, [1, 1, 14, 15]], [37, [6, 14, 14, 15]], [37, [6, 14, 15, 15]], [37, [12, 12, 14, 22]], [37, [12, 12, 14, 23]], [37, [12, 12, 15, 22]], [37, [12, 12, 15, 23]], [38, [0, 0, 15, 22]], [38, [0, 6, 15, 22]], [38, [6, 6, 12, 22]], [38, [6, 12, 14, 22]], [38, [6, 14, 15, 22]], [38, [12, 12, 14, 22]]]}

==> anc/controlled/identification_artifacts/pair_2_4_lower1.json <==
{"graph": {"n": 24, "edges": [[0, 2], [0, 4], [0, 5], [1, 4], [1, 5], [1, 6], [1, 7], [2, 6], [2, 7], [2, 8], [2, 9], [2, 10], [2, 11], [3, 8], [3, 9], [3, 10], [3, 11], [4, 5], [6, 13], [6, 14], [7, 19], [8, 9], [10, 11], [12, 16], [12, 17], [12, 18], [13, 17], [13, 18], [13, 19], [14, 19], [14, 20], [14, 21], [15, 20], [15, 21], [15, 22], [15, 23], [16, 22], [16, 23], [17, 18], [20, 21], [22, 23]]}, "coefficient_degree": 1, "kind": "f2-roots-obstruction-v1", "status": "OPEN", "values": [[], [0, 2, 2], [0, 4, 4], [0, 0, 5], [0, 1, 4], [0, 2, 6], [0, 2, 7], [0, 8, 8], [0, 9, 9], [0, 10, 10], [0, 11, 11], [0, 3, 8], [0, 3, 9], [0, 3, 10], [0, 3, 11], [0, 4, 5], [1, 4, 4], [1, 1, 5], [1, 6, 6], [1, 7, 7], [1, 2, 6], [1, 2, 7], [1, 4, 5], [1, 13, 13], [1, 14, 14], [1, 19, 19], [1, 13, 17], [1, 13, 18], [1, 20, 20], [1, 21, 21], [1, 15, 20], [1, 15, 21], [2, 6, 6], [2, 7, 7], [2, 8, 8], [2, 2, 9], [2, 10, 10], [2, 2, 11], [2, 3, 8], [2, 3, 10], [2, 13, 13], [2, 14, 14], [2, 19, 19], [2, 8, 9], [2, 10, 11], [2, 13, 17], [2, 13, 18], [2, 20, 20], [2, 21, 21], [2, 15, 20], [2, 15, 21], [3, 8, 8], [3, 10, 10], [3, 3, 9], [3, 3, 11], [3, 8, 9], [3, 10, 11], [4, 5, 5], [2, 2, 5], [5, 6, 6], [5, 7, 7], [5, 8, 8], [5, 9, 9], [5, 10, 10], [5, 11, 11], [3, 5, 8], [3, 5, 9], [3, 5, 10], [3, 5, 11], [5, 13, 13], [5, 14, 14], [5, 19, 19], [5, 13, 17], [5, 13, 18], [5, 20, 20], [5, 21, 21], [5, 15, 20], [5, 15, 21], [0, 0, 6], [0, 4, 6], [0, 5, 6], [6, 13, 13], [6, 14, 14], [6, 13, 17], [6, 13, 18], [6, 13, 19], [6, 14, 19], [6, 20, 20], [6, 21, 21], [6, 15, 20], [6, 15, 21], [0, 0, 7], [0, 4, 7], [0, 5, 7], [7, 19, 19], [7, 13, 19], [7, 14, 19], [8, 9, 9], [0, 0, 9], [4, 4, 9], [5, 5, 9], [1, 4, 9], [1, 5, 9], [1, 6, 9], [6, 6, 9], [1, 7, 9], [7, 7, 9], [9, 10, 10], [9, 11, 11], [9, 13, 13], [9, 14, 14], [9, 19, 19], [9, 13, 17], [9, 13, 18], [9, 20, 20], [9, 21, 21], [9, 15, 20], [9, 15, 21], [10, 11, 11], [0, 0, 11], [4, 4, 11], [5, 5, 11], [1, 4, 11], [1, 5, 11], [1, 6, 11], [6, 6, 11], [1, 7, 11], [7, 7, 11], [8, 8, 11], [9, 9, 11], [11, 13, 13], [11, 14, 14], [11, 19, 19], [11, 13, 17], [11, 13, 18], [11, 20, 20], [11, 21, 21], [11, 15, 20], [11, 15, 21], [12, 16, 16], [12, 17, 17], [12, 12, 18], [12, 13, 17], [12, 16, 22], [12, 16, 23], [12, 17, 18], [13, 19, 19], [13, 17, 17], [13, 13, 18], [13, 14, 19], [13, 17, 18], [14, 19, 19], [14, 20, 20], [14, 14, 21], [14, 15, 20], [14, 20, 21], [15, 20, 20], [15, 15, 21], [15, 22, 22], [15, 15, 23], [15, 16, 22], [15, 20, 21], [15, 22, 23], [16, 22, 22], [16, 16, 23], [16, 22, 23], [1, 6, 17], [6, 6, 17], [2, 6, 17], [14, 14, 17], [17, 18, 18], [14, 17, 19], [17, 20, 20], [17, 21, 21], [15, 17, 20], [15, 17, 21], [16, 16, 18], [13, 18, 19], [16, 18, 22], [16, 18, 23], [1, 6, 19], [6, 6, 19], [2, 6, 19], [12, 18, 19], [18, 18, 19], [17, 18, 19], [20, 21, 21], [1, 6, 21], [6, 6, 21], [2, 6, 21], [13, 13, 21], [7, 19, 21], [19, 19, 21], [13, 17, 21], [13, 18, 21], [21, 22, 22], [21, 23, 23], [16, 21, 22], [16, 21, 23], [12, 12, 22], [17, 17, 22], [18, 18, 22], [13, 17, 22], [13, 18, 22], [22, 23, 23], [14, 20, 23], [20, 20, 23], [14, 21, 23], [21, 21, 23]], "stats": {"rows": 984, "rank": 930, "columns": 1359, "seconds": 0.0036629000678658485, "solver": "sparse rows and derivation DAG"}}

==> anc/controlled/identification_artifacts/pair_2_4_upper.json <==
{"kind": "f2-roots-refutation-v1", "graph": {"n": 24, "edges": [[0, 2], [0, 4], [0, 5], [1, 4], [1, 5], [1, 6], [1, 7], [2, 6], [2, 7], [2, 8], [2, 9], [2, 10], [2, 11], [3, 8], [3, 9], [3, 10], [3, 11], [4, 5], [6, 13], [6, 14], [7, 19], [8, 9], [10, 11], [12, 16], [12, 17], [12, 18], [13, 17], [13, 18], [13, 19], [14, 19], [14, 20], [14, 21], [15, 20], [15, 21], [15, 22], [15, 23], [16, 22], [16, 23], [17, 18], [20, 21], [22, 23]]}, "coefficient_degree": 4, "terms": [[0, [0, 0, 1, 22]], [0, [0, 0, 1, 23]], [0, [0, 0, 6, 22]], [0, [0, 0, 6, 23]], [0, [0, 0, 14, 22]], [0, [0, 0, 14, 23]], [0, [0, 1, 12, 12]], [0, [0, 1, 12, 14]], [0, [0, 1, 13, 22]], [0, [0, 1, 13, 23]], [0, [0, 6, 14, 22]], [0, [0, 6, 14, 23]], [0, [1]], [0, [13]], [0, [22]], [0, [23]], [1, [0]], [1, [0, 0, 2, 22]], [1, [0, 0, 2, 23]], [1, [0, 0, 6, 22]], [1, [0, 0, 6, 23]], [1, [0, 0, 14, 22]], [1, [0, 0, 14, 23]], [1, [0, 1, 1, 13]], [1, [0, 1, 1, 22]], [1, [0, 1, 1, 23]], [1, [0, 2, 12, 12]], [1, [0, 2, 12, 14]], [1, [0, 2, 13, 22]], [1, [0, 2, 13, 23]], [1, [0, 6, 14, 22]], [1, [0, 6, 14, 23]], [1, [1, 1, 6, 12]], [1, [1, 1, 6, 13]], [1, [1, 1, 6, 14]], [1, [1, 1, 6, 22]], [1, [1, 1, 6, 23]], [1, [1, 1, 12, 12]], [1, [1, 1, 12, 13]], [1, [2]], [1, [6]], [1, [12]], [1, [13]], [1, [14]], [2, [0, 0, 1, 2]], [2, [0, 0, 1, 6]], [2, [0, 0, 1, 12]], [2, [0, 0, 1, 14]], [2, [0, 0, 1, 22]], [2, [0, 0, 1, 23]], [2, [0, 0, 2, 4]], [2, [0, 0, 4, 6]], [2, [0, 0, 4, 12]], [2, [0, 0, 4, 14]], [2, [0, 0, 4, 22]], [2, [0, 0, 4, 23]], [2, [0, 1, 1, 13]], [2, [0, 1, 1, 22]], [2, [0, 1, 1, 23]], [2, [0, 1, 2, 22]], [2, [0, 1, 2, 23]], [2, [0, 1, 4, 13]], [2, [0, 1, 4, 22]], [2, [0, 1, 4, 23]], [2, [0, 1, 6, 12]], [2, [0, 1, 6, 13]], [2, [0, 1, 6, 14]], [2, [0, 1, 12, 12]], [2, [0, 1, 12, 13]], [2, [0, 1, 14, 22]], [2, [0, 1, 14, 23]], [2, [0, 2, 4, 22]], [2, [0, 2, 4, 23]], [2, [0, 4, 6, 12]], [2, [0, 4, 6, 13]], [2, [0, 4, 6, 14]], [2, [0, 4, 12, 12]], [2, [0, 4, 12, 13]], [2, [0, 4, 14, 22]], [2, [0, 4, 14, 23]], [2, [1]], [2, [1, 1, 6, 12]], [2, [1, 1, 6, 13]], [2, [1, 1, 6, 14]], [2, [1, 1, 6, 22]], [2, [1, 1, 6, 23]], [2, [1, 1, 12, 12]], [2, [1, 1, 12, 13]], [2, [1, 2, 12, 12]], [2, [1, 2, 12, 14]], [2, [1, 2, 13, 22]], [2, [1, 2, 13, 23]], [2, [1, 4, 6, 12]], [2, [1, 4, 6, 13]], [2, [1, 4, 6, 14]], [2, [1, 4, 6, 22]], [2, [1, 4, 6, 23]], [2, [1, 4, 12, 12]], [2, [1, 4, 12, 13]], [2, [1, 6, 14, 22]], [2, [1, 6, 14, 23]], [2, [2, 4, 12, 12]], [2, [2, 4, 12, 14]], [2, [2, 4, 13, 22]], [2, [2, 4, 13, 23]], [2, [4]], [2, [4, 6, 14, 22]], [2, [4, 6, 14, 23]], [3, [0, 0, 1, 2]], [3, [0, 0, 1, 6]], [3, [0, 0, 1, 12]], [3, [0, 0, 1, 13]], [3, [0, 0, 1, 14]], [3, [0, 0, 6, 12]], [3, [0, 0, 6, 13]], [3, [0, 0, 6, 14]], [3, [0, 0, 6, 22]], [3, [0, 0, 6, 23]], [3, [0, 0, 12, 12]], [3, [0, 0, 12, 13]], [3, [0, 1, 2, 22]], [3, [0, 1, 2, 23]], [3, [0, 1, 6, 22]], [3, [0, 1, 6, 23]], [3, [0, 1, 14, 22]], [3, [0, 1, 14, 23]], [3, [1]], [3, [1, 2, 12, 12]], [3, [1, 2, 12, 14]], [3, [1, 2, 13, 22]], [3, [1, 2, 13, 23]], [3, [1, 6, 14, 22]], [3, [1, 6, 14, 23]], [3, [13]], [3, [22]], [3, [23]], [4, [0]], [4, [0, 0, 1, 13]], [4, [0, 0, 1, 22]], [4, [0, 0, 1, 23]], [4, [0, 0, 2, 4]], [4, [0, 0, 2, 22]], [4, [0, 0, 2, 23]], [4, [0, 0, 4, 6]], [4, [0, 0, 4, 12]], [4, [0, 0, 4, 14]], [4, [0, 0, 4, 22]], [4, [0, 0, 4, 23]], [4, [0, 0, 6, 12]], [4, [0, 0, 6, 13]], [4, [0, 0, 6, 14]], [4, [0, 0, 12, 12]], [4, [0, 0, 12, 13]], [4, [0, 0, 14, 22]], [4, [0, 0, 14, 23]], [4, [0, 1, 4, 13]], [4, [0, 1, 4, 22]], [4, [0, 1, 4, 23]], [4, [0, 1, 6, 12]], [4, [0, 1, 6, 13]], [4, [0, 1, 6, 14]], [4, [0, 1, 6, 22]], [4, [0, 1, 6, 23]], [4, [0, 1, 12, 12]], [4, [0, 1, 12, 13]], [4, [0, 2, 4, 22]], [4, [0, 2, 4, 23]], [4, [0, 2, 12, 12]], [4, [0, 2, 12, 14]], [4, [0, 2, 13, 22]], [4, [0, 2, 13, 23]], [4, [0, 4, 6, 12]], [4, [0, 4, 6, 13]], [4, [0, 4, 6, 14]], [4, [0, 4, 12, 12]], [4, [0, 4, 12, 13]], [4, [0, 4, 14, 22]], [4, [0, 4, 14, 23]], [4, [0, 6, 14, 22]], [4, [0, 6, 14, 23]], [4, [1, 4, 6, 12]], [4, [1, 4, 6, 13]], [4, [1, 4, 6, 14]], [4, [1, 4, 6, 22]], [4, [1, 4, 6, 23]], [4, [1, 4, 12, 12]], [4, [1, 4, 12, 13]], [4, [2]], [4, [2, 4, 12, 12]], [4, [2, 4, 12, 14]], [4, [2, 4, 13, 22]], [4, [2, 4, 13, 23]], [4, [4]], [4, [4, 6, 14, 22]], [4, [4, 6, 14, 23]], [4, [6]], [4, [12]], [4, [14]], [4, [22]], [4, [23]], [5, [0]], [5, [0, 0, 1, 22]], [5, [0, 0, 1, 23]], [5, [0, 0, 2, 22]], [5, [0, 0, 2, 23]], [5, [0, 0, 14, 22]], [5, [0, 0, 14, 23]], [5, [0, 1, 12, 13]], [5, [0, 1, 12, 14]], [5, [0, 1, 13, 22]], [5, [0, 1, 13, 23]], [5, [0, 2, 2, 13]], [5, [0, 2, 2, 14]], [5, [0, 2, 12, 12]], [5, [0, 2, 12, 13]], [5, [0, 2, 14, 22]], [5, [0, 2, 14, 23]], [5, [1]], [5, [2]], [5, [2, 2, 12, 13]], [5, [2, 2, 12, 14]], [5, [2, 2, 13, 22]], [5, [2, 2, 13, 23]], [5, [2, 2, 14, 22]], [5, [2, 2, 14, 23]], [5, [12]], [5, [13]], [5, [14]], [6, [0, 1, 2, 13]], [6, [0, 1, 2, 14]], [6, [0, 1, 6, 13]], [6, [0, 1, 6, 14]], [6, [0, 2, 2, 13]], [6, [0, 2, 2, 14]], [6, [0, 2, 6, 13]], [6, [0, 2, 6, 14]], [6, [0, 2, 12, 13]], [6, [0, 2, 12, 14]], [6, [0, 2, 13, 22]], [6, [0, 2, 13, 23]], [6, [0, 2, 14, 22]], [6, [0, 2, 14, 23]], [6, [0, 6, 12, 13]], [6, [0, 6, 12, 14]], [6, [0, 6, 13, 22]], [6, [0, 6, 13, 23]], [6, [0, 6, 14, 22]], [6, [0, 6, 14, 23]], [6, [1, 2, 12, 13]], [6, [1, 2, 12, 14]], [6, [1, 2, 13, 22]], [6, [1, 2, 13, 23]], [6, [1, 2, 14, 22]], [6, [1, 2, 14, 23]], [6, [1, 6, 12, 13]], [6, [1, 6, 12, 14]], [6, [1, 6, 13, 22]], [6, [1, 6, 13, 23]], [6, [1, 6, 14, 22]], [6, [1, 6, 14, 23]], [6, [2, 2, 12, 13]], [6, [2, 2, 12, 14]], [6, [2, 2, 13, 22]], [6, [2, 2, 13, 23]], [6, [2, 2, 14, 22]], [6, [2, 2, 14, 23]], [6, [2, 6, 12, 13]], [6, [2, 6, 12, 14]], [6, [2, 6, 13, 22]], [6, [2, 6, 13, 23]], [6, [2, 6, 14, 22]], [6, [2, 6, 14, 23]], [7, [0, 0, 1, 22]], [7, [0, 0, 1, 23]], [7, [0, 0, 2, 22]], [7, [0, 0, 2, 23]], [7, [0, 0, 14, 22]], [7, [0, 0, 14, 23]], [7, [0, 1, 1, 13]], [7, [0, 1, 1, 14]], [7, [0, 1, 12, 12]], [7, [0, 1, 12, 13]], [7, [0, 1, 14, 22]], [7, [0, 1, 14, 23]], [7, [0, 2, 12, 13]], [7, [0, 2, 12, 14]], [7, [0, 2, 13, 22]], [7, [0, 2, 13, 23]], [7, [1]], [7, [1, 1, 12, 13]], [7, [1, 1, 12, 14]], [7, [1, 1, 13, 22]], [7, [1, 1, 13, 23]], [7, [1, 1, 14, 22]], [7, [1, 1, 14, 23]], [7, [13]], [7, [22]], [7, [23]], [8, [0, 1, 1, 13]], [8, [0, 1, 1, 14]], [8, [0, 1, 2, 13]], [8, [0, 1, 2, 14]], [8, [0, 1, 6, 13]], [8, [0, 1, 6, 14]], [8, [0, 1, 12, 13]], [8, [0, 1, 12, 14]], [8, [0, 1, 13, 22]], [8, [0, 1, 13, 23]], [8, [0, 1, 14, 22]], [8, [0, 1, 14, 23]], [8, [0, 2, 6, 13]], [8, [0, 2, 6, 14]], [8, [0, 6, 12, 13]], [8, [0, 6, 12, 14]], [8, [0, 6, 13, 22]], [8, [0, 6, 13, 23]], [8, [0, 6, 14, 22]], [8, [0, 6, 14, 23]], [8, [1, 1, 12, 13]], [8, [1, 1, 12, 14]], [8, [1, 1, 13, 22]], [8, [1, 1, 13, 23]], [8, [1, 1, 14, 22]], [8, [1, 1, 14, 23]], [8, [1, 2, 12, 13]], [8, [1, 2, 12, 14]], [8, [1, 2, 13, 22]], [8, [1, 2, 13, 23]], [8, [1, 2, 14, 22]], [8, [1, 2, 14, 23]], [8, [1, 6, 12, 13]], [8, [1, 6, 12, 14]], [8, [1, 6, 13, 22]], [8, [1, 6, 13, 23]], [8, [1, 6, 14, 22]], [8, [1, 6, 14, 23]], [8, [2, 6, 12, 13]], [8, [2, 6, 12, 14]], [8, [2, 6, 13, 22]], [8, [2, 6, 13, 23]], [8, [2, 6, 14, 22]], [8, [2, 6, 14, 23]], [17, [0]], [17, [0, 0, 1, 2]], [17, [0, 0, 1, 6]], [17, [0, 0, 1, 12]], [17, [0, 0, 1, 13]], [17, [0, 0, 1, 14]], [17, [0, 0, 2, 22]], [17, [0, 0, 2, 23]], [17, [0, 0, 6, 12]], [17, [0, 0, 6, 13]], [17, [0, 0, 6, 14]], [17, [0, 0, 12, 12]], [17, [0, 0, 12, 13]], [17, [0, 0, 14, 22]], [17, [0, 0, 14, 23]], [17, [0, 1, 1, 13]], [17, [0, 1, 1, 22]], [17, [0, 1, 1, 23]], [17, [0, 1, 2, 22]], [17, [0, 1, 2, 23]], [17, [0, 1, 6, 22]], [17, [0, 1, 6, 23]], [17, [0, 1, 14, 22]], [17, [0, 1, 14, 23]], [17, [0, 2, 12, 12]], [17, [0, 2, 12, 14]], [17, [0, 2, 13, 22]], [17, [0, 2, 13, 23]], [17, [0, 6, 14, 22]], [17, [0, 6, 14, 23]], [17, [1]], [17, [1, 1, 6, 12]], [17, [1, 1, 6, 13]], [17, [1, 1, 6, 14]], [17, [1, 1, 6, 22]], [17, [1, 1, 6, 23]], [17, [1, 1, 12, 12]], [17, [1, 1, 12, 13]], [17, [1, 2, 12, 12]], [17, [1, 2, 12, 14]], [17, [1, 2, 13, 22]], [17, [1, 2, 13, 23]], [17, [1, 6, 14, 22]], [17, [1, 6, 14, 23]], [17, [2]], [17, [6]], [17, [12]], [17, [14]], [17, [22]], [17, [23]], [18, [0, 1, 1, 7]], [18, [0, 1, 1, 14]], [18, [0, 1, 6, 12]], [18, [0, 1, 7, 12]], [18, [0, 1, 7, 22]], [18, [0, 1, 7, 23]], [18, [0, 1, 12, 12]], [18, [0, 1, 12, 14]], [18, [0, 1, 14, 22]], [18, [0, 1, 14, 23]], [18, [0, 2, 2, 7]], [18, [0, 2, 2, 14]], [18, [0, 2, 6, 12]], [18, [0, 2, 7, 12]], [18, [0, 2, 7, 22]], [18, [0, 2, 7, 23]], [18, [0, 2, 12, 12]], [18, [0, 2, 12, 14]], [18, [0, 2, 14, 22]], [18, [0, 2, 14, 23]], [18, [0, 6, 6, 12]], [18, [0, 6, 12, 12]], [18, [1, 1, 7, 12]], [18, [1, 1, 7, 22]], [18, [1, 1, 7, 23]], [18, [1, 1, 12, 14]], [18, [1, 1, 14, 22]], [18, [1, 1, 14, 23]], [18, [2]], [18, [2, 2, 7, 12]], [18, [2, 2, 7, 22]], [18, [2, 2, 7, 23]], [18, [2, 2, 12, 14]], [18, [2, 2, 14, 22]], [18, [2, 2, 14, 23]], [18, [6, 6, 12, 14]], [18, [6, 12, 12, 14]], [18, [14]], [19, [0]], [19, [0, 1, 1, 7]], [19, [0, 1, 1, 13]], [19, [0, 1, 7, 12]], [19, [0, 1, 7, 22]], [19, [0, 1, 7, 23]], [19, [0, 1, 12, 13]], [19, [0, 1, 13, 22]], [19, [0, 1, 13, 23]], [19, [0, 2, 2, 7]], [19, [0, 2, 2, 13]], [19, [0, 2, 7, 12]], [19, [0, 2, 7, 22]], [19, [0, 2, 7, 23]], [19, [0, 2, 12, 13]], [19, [0, 2, 13, 22]], [19, [0, 2, 13, 23]], [19, [0, 6, 6, 15]], [19, [0, 6, 15, 15]], [19, [1, 1, 7, 12]], [19, [1, 1, 7, 22]], [19, [1, 1, 7, 23]], [19, [1, 1, 12, 13]], [19, [1, 1, 13, 22]], [19, [1, 1, 13, 23]], [19, [2, 2, 7, 12]], [19, [2, 2, 7, 22]], [19, [2, 2, 7, 23]], [19, [2, 2, 12, 13]], [19, [2, 2, 13, 22]], [19, [2, 2, 13, 23]], [19, [12, 12, 15, 22]], [19, [12, 12, 15, 23]], [20, [0, 1, 1, 13]], [20, [0, 1, 1, 14]], [20, [0, 1, 12, 13]], [20, [0, 1, 12, 14]], [20, [0, 1, 13, 22]], [20, [0, 1, 13, 23]], [20, [0, 1, 14, 22]], [20, [0, 1, 14, 23]], [20, [0, 2, 2, 13]], [20, [0, 2, 2, 14]], [20, [0, 2, 12, 13]], [20, [0, 2, 12, 14]], [20, [0, 2, 13, 22]], [20, [0, 2, 13, 23]], [20, [0, 2, 14, 22]], [20, [0, 2, 14, 23]], [20, [1, 1, 12, 13]], [20, [1, 1, 12, 14]], [20, [1, 1, 13, 22]], [20, [1, 1, 13, 23]], [20, [1, 1, 14, 22]], [20, [1, 1, 14, 23]], [20, [2, 2, 12, 13]], [20, [2, 2, 12, 14]], [20, [2, 2, 13, 22]], [20, [2, 2, 13, 23]], [20, [2, 2, 14, 22]], [20, [2, 2, 14, 23]], [23, [6, 6, 12, 22]], [23, [6, 6, 12, 23]], [23, [6, 12, 14, 22]], [23, [6, 12, 14, 23]], [24, [0, 1, 6, 12]], [24, [0, 1, 12, 12]], [24, [0, 2, 6, 12]], [24, [0, 2, 12, 12]], [24, [0, 2, 13, 13]], [24, [0, 6, 6, 12]], [24, [0, 6, 12, 12]], [24, [2]], [24, [2, 13, 13, 15]], [24, [6, 6, 12, 14]], [24, [6, 12, 12, 14]], [24, [14]], [25, [0, 1, 6, 13]], [25, [0, 1, 6, 17]], [25, [0, 1, 12, 13]], [25, [0, 1, 12, 17]], [25, [0, 2, 6, 13]], [25, [0, 2, 6, 17]], [25, [0, 2, 13, 13]], [25, [0, 2, 13, 17]], [25, [0, 6, 6, 13]], [25, [0, 6, 6, 17]], [25, [0, 6, 12, 13]], [25, [0, 6, 12, 17]], [25, [2, 12, 12, 13]], [25, [2, 12, 12, 17]], [25, [2, 12, 13, 15]], [25, [2, 12, 15, 17]], [25, [2, 13, 13, 15]], [25, [2, 13, 15, 17]], [25, [6, 6, 13, 14]], [25, [6, 6, 14, 17]], [25, [6, 12, 13, 14]], [25, [6, 12, 14, 17]], [25, [12, 12, 13, 14]], [25, [12, 12, 14, 17]], [26, [0, 1, 6, 13]], [26, [0, 1, 12, 13]], [26, [0, 2, 6, 13]], [26, [0, 2, 12, 12]], [26, [0, 2, 12, 13]], [26, [0, 6, 6, 13]], [26, [0, 6, 12, 13]], [26, [2, 12, 12, 13]], [26, [2, 12, 12, 15]], [26, [6, 6, 13, 14]], [26, [6, 12, 13, 14]], [26, [12, 12, 13, 14]], [27, [0, 1, 6, 12]], [27, [0, 1, 6, 17]], [27, [0, 1, 12, 12]], [27, [0, 1, 12, 17]], [27, [0, 2, 6, 12]], [27, [0, 2, 6, 17]], [27, [0, 2, 12, 13]], [27, [0, 2, 13, 17]], [27, [0, 6, 6, 12]], [27, [0, 6, 6, 17]], [27, [0, 6, 12, 12]], [27, [0, 6, 12, 17]], [27, [2]], [27, [2, 12, 12, 15]], [27, [2, 12, 12, 17]], [27, [2, 12, 13, 15]], [27, [2, 12, 15, 17]], [27, [2, 13, 15, 17]], [27, [6, 6, 12, 14]], [27, [6, 6, 14, 17]], [27, [6, 12, 12, 14]], [27, [6, 12, 14, 17]], [27, [12, 12, 14, 17]], [27, [14]], [28, [0, 1, 1, 7]], [28, [0, 1, 1, 14]], [28, [0, 1, 7, 12]], [28, [0, 1, 7, 22]], [28, [0, 1, 7, 23]], [28, [0, 1, 12, 14]], [28, [0, 1, 14, 22]], [28, [0, 1, 14, 23]], [28, [0, 2, 2, 7]], [28, [0, 2, 2, 14]], [28, [0, 2, 7, 12]], [28, [0, 2, 7, 22]], [28, [0, 2, 7, 23]], [28, [0, 2, 12, 14]], [28, [0, 2, 14, 22]], [28, [0, 2, 14, 23]], [28, [1, 1, 7, 12]], [28, [1, 1, 7, 22]], [28, [1, 1, 7, 23]], [28, [1, 1, 12, 14]], [28, [1, 1, 14, 22]], [28, [1, 1, 14, 23]], [28, [2, 2, 7, 12]], [28, [2, 2, 7, 22]], [28, [2, 2, 7, 23]], [28, [2, 2, 12, 14]], [28, [2, 2, 14, 22]], [28, [2, 2, 14, 23]], [29, [0, 1, 1, 7]], [29, [0, 1, 1, 13]], [29, [0, 1, 7, 12]], [29, [0, 1, 7, 22]], [29, [0, 1, 7, 23]], [29, [0, 1, 12, 13]], [29, [0, 1, 13, 22]], [29, [0, 1, 13, 23]], [29, [0, 2, 2, 7]], [29, [0, 2, 2, 13]], [29, [0, 2, 7, 12]], [29, [0, 2, 7, 22]], [29, [0, 2, 7, 23]], [29, [0, 2, 12, 13]], [29, [0, 2, 13, 22]], [29, [0, 2, 13, 23]], [29, [1, 1, 7, 12]], [29, [1, 1, 7, 22]], [29, [1, 1, 7, 23]], [29, [1, 1, 12, 13]], [29, [1, 1, 13, 22]], [29, [1, 1, 13, 23]], [29, [2, 2, 7, 12]], [29, [2, 2, 7, 22]], [29, [2, 2, 7, 23]], [29, [2, 2, 12, 13]], [29, [2, 2, 13, 22]], [29, [2, 2, 13, 23]], [30, [0]], [30, [0, 2, 15, 15]], [30, [0, 6, 6, 14]], [30, [0, 6, 14, 14]], [30, [0, 14, 15, 15]], [30, [2, 12, 15, 15]], [30, [12, 12, 14, 22]], [30, [12, 12, 14, 23]], [31, [0, 2, 14, 15]], [31, [0, 2, 14, 20]], [31, [0, 2, 15, 15]], [31, [0, 2, 15, 20]], [31, [0, 6, 6, 15]], [31, [0, 6, 6, 20]], [31, [0, 6, 14, 15]], [31, [0, 6, 14, 20]], [31, [0, 14, 15, 15]], [31, [0, 14, 15, 20]], [31, [2, 12, 14, 15]], [31, [2, 12, 14, 20]], [31, [2, 12, 15, 15]], [31, [2, 12, 15, 20]], [31, [12, 12, 15, 22]], [31, [12, 12, 15, 23]], [31, [12, 12, 20, 22]], [31, [12, 12, 20, 23]], [32, [0]], [32, [0, 2, 14, 14]], [32, [0, 6, 6, 15]], [32, [0, 6, 14, 15]], [32, [0, 14, 14, 15]], [32, [2, 12, 14, 14]], [32, [12, 12, 15, 22]], [32, [12, 12, 15, 23]], [33, [0, 2, 14, 14]], [33, [0, 2, 14, 15]], [33, [0, 2, 14, 20]], [33, [0, 2, 15, 20]], [33, [0, 6, 6, 14]], [33, [0, 6, 6, 20]], [33, [0, 6, 14, 14]], [33, [0, 6, 14, 20]], [33, [0, 14, 14, 15]], [33, [0, 14, 15, 20]], [33, [2, 12, 14, 14]], [33, [2, 12, 14, 15]], [33, [2, 12, 14, 20]], [33, [2, 12, 15, 20]], [33, [12, 12, 14, 22]], [33, [12, 12, 14, 23]], [33, [12, 12, 20, 22]], [33, [12, 12, 20, 23]], [34, [0, 2, 15, 23]], [34, [0, 14, 15, 23]], [34, [2, 13, 15, 23]], [34, [6, 6, 12, 12]], [34, [6, 6, 12, 15]], [34, [6, 6, 12, 16]], [34, [6, 6, 12, 23]], [34, [6, 12, 12, 14]], [34, [6, 12, 14, 15]], [34, [6, 12, 14, 16]], [34, [6, 12, 14, 23]], [34, [12, 12, 14, 23]], [35, [0, 2, 15, 22]], [35, [0, 14, 15, 22]], [35, [2, 13, 15, 22]], [35, [6, 6, 12, 12]], [35, [6, 6, 12, 15]], [35, [6, 6, 12, 16]], [35, [6, 6, 12, 22]], [35, [6, 12, 12, 14]], [35, [6, 12, 14, 15]], [35, [6, 12, 14, 16]], [35, [6, 12, 14, 22]], [35, [12, 12, 14, 22]], [36, [6, 6, 12, 12]], [36, [6, 6, 12, 15]], [36, [6, 6, 12, 16]], [36, [6, 12, 12, 14]], [36, [6, 12, 14, 15]], [36, [6, 12, 14, 16]], [37, [6, 6, 12, 12]], [37, [6, 6, 12, 15]], [37, [6, 6, 12, 16]], [37, [6, 12, 12, 14]], [37, [6, 12, 14, 15]], [37, [6, 12, 14, 16]], [38, [0, 1, 6, 12]], [38, [0, 1, 6, 13]], [38, [0, 1, 12, 12]], [38, [0, 1, 12, 13]], [38, [0, 2, 6, 12]], [38, [0, 2, 6, 13]], [38, [0, 2, 12, 13]], [38, [0, 2, 13, 13]], [38, [0, 6, 6, 12]], [38, [0, 6, 6, 13]], [38, [0, 6, 12, 12]], [38, [0, 6, 12, 13]], [38, [2]], [38, [2, 12, 12, 13]], [38, [2, 12, 12, 15]], [38, [2, 13, 13, 15]], [38, [6, 6, 12, 14]], [38, [6, 6, 13, 14]], [38, [6, 12, 12, 14]], [38, [6, 12, 13, 14]], [38, [12, 12, 13, 14]], [38, [14]], [39, [0, 2, 14, 14]], [39, [0, 2, 15, 15]], [39, [0, 6, 6, 14]], [39, [0, 6, 6, 15]], [39, [0, 6, 14, 14]], [39, [0, 6, 14, 15]], [39, [0, 14, 14, 15]], [39, [0, 14, 15, 15]], [39, [2, 12, 14, 14]], [39, [2, 12, 15, 15]], [39, [12, 12, 14, 22]], [39, [12, 12, 14, 23]], [39, [12, 12, 15, 22]], [39, [12, 12, 15, 23]], [40, [0, 2, 15, 22]], [40, [0, 14, 15, 22]], [40, [2, 13, 15, 22]], [40, [6, 6, 12, 22]], [40, [6, 12, 14, 22]], [40, [12, 12, 14, 22]]]}

==> anc/controlled/identification_artifacts/pair_2_5_lower1.json <==
{"graph": {"n": 24, "edges": [[0, 2], [0, 4], [0, 5], [1, 2], [1, 5], [1, 6], [1, 7], [2, 5], [2, 6], [2, 7], [2, 8], [2, 9], [3, 8], [3, 9], [3, 10], [3, 11], [4, 10], [4, 11], [6, 13], [6, 14], [7, 19], [8, 9], [10, 11], [12, 16], [12, 17], [12, 18], [13, 17], [13, 18], [13, 19], [14, 19], [14, 20], [14, 21], [15, 20], [15, 21], [15, 22], [15, 23], [16, 22], [16, 23], [17, 18], [20, 21], [22, 23]]}, "coefficient_degree": 1, "kind": "f2-roots-obstruction-v1", "status": "OPEN", "values": [[], [0, 2, 2], [0, 4, 4], [0, 0, 5], [0, 1, 2], [0, 2, 5], [0, 2, 6], [0, 2, 7], [0, 8, 8], [0, 9, 9], [0, 3, 8], [0, 3, 9], [0, 4, 10], [0, 4, 11], [1, 2, 2], [1, 1, 5], [1, 1, 6], [1, 1, 7], [1, 2, 5], [1, 2, 6], [1, 2, 7], [1, 8, 8], [1, 9, 9], [1, 3, 8], [1, 3, 9], [2, 5, 5], [2, 6, 6], [2, 7, 7], [2, 8, 8], [2, 2, 9], [2, 3, 8], [2, 13, 13], [2, 14, 14], [2, 19, 19], [2, 8, 9], [2, 13, 17], [2, 13, 18], [2, 20, 20], [2, 21, 21], [2, 15, 20], [2, 15, 21], [3, 8, 8], [3, 3, 9], [3, 10, 10], [3, 3, 11], [3, 4, 10], [3, 8, 9], [3, 10, 11], [4, 10, 10], [4, 4, 11], [4, 10, 11], [4, 4, 5], [5, 6, 6], [5, 7, 7], [2, 5, 6], [2, 5, 7], [4, 5, 10], [4, 5, 11], [5, 13, 13], [5, 14, 14], [5, 19, 19], [5, 13, 17], [5, 13, 18], [5, 20, 20], [5, 21, 21], [5, 15, 20], [5, 15, 21], [0, 0, 6], [4, 4, 6], [5, 5, 6], [6, 7, 7], [2, 6, 7], [4, 6, 10], [4, 6, 11], [6, 13, 13], [6, 14, 14], [6, 19, 19], [6, 13, 17], [6, 13, 18], [6, 20, 20], [6, 21, 21], [6, 15, 20], [6, 15, 21], [0, 0, 7], [4, 4, 7], [5, 5, 7], [6, 6, 7], [4, 7, 10], [4, 7, 11], [7, 13, 13], [7, 14, 14], [7, 19, 19], [7, 13, 17], [7, 13, 18], [7, 20, 20], [7, 21, 21], [7, 15, 20], [7, 15, 21], [8, 9, 9], [0, 0, 9], [4, 4, 9], [5, 5, 9], [1, 1, 9], [6, 6, 9], [7, 7, 9], [9, 10, 10], [9, 11, 11], [9, 13, 13], [9, 14, 14], [9, 19, 19], [9, 13, 17], [9, 13, 18], [9, 20, 20], [9, 21, 21], [9, 15, 20], [9, 15, 21], [0, 0, 10], [2, 2, 10], [5, 5, 10], [1, 2, 10], [1, 5, 10], [2, 6, 10], [2, 7, 10], [2, 8, 10], [2, 9, 10], [10, 11, 11], [2, 8, 11], [8, 8, 11], [2, 9, 11], [9, 9, 11], [12, 16, 16], [12, 17, 17], [12, 12, 18], [12, 13, 17], [12, 16, 22], [12, 16, 23], [12, 17, 18], [13, 17, 17], [13, 13, 18], [13, 13, 19], [13, 17, 18], [14, 14, 19], [14, 20, 20], [14, 14, 21], [14, 15, 20], [14, 20, 21], [15, 20, 20], [15, 15, 21], [15, 22, 22], [15, 15, 23], [15, 16, 22], [15, 20, 21], [15, 22, 23], [16, 22, 22], [16, 16, 23], [16, 22, 23], [1, 6, 17], [6, 6, 17], [2, 6, 17], [14, 14, 17], [17, 18, 18], [14, 17, 19], [17, 20, 20], [17, 21, 21], [15, 17, 20], [15, 17, 21], [16, 16, 18], [13, 18, 19], [16, 18, 22], [16, 18, 23], [1, 6, 19], [6, 6, 19], [2, 6, 19], [12, 17, 19], [17, 17, 19], [19, 20, 20], [19, 21, 21], [15, 19, 20], [15, 19, 21], [17, 18, 19], [20, 21, 21], [1, 6, 21], [6, 6, 21], [2, 6, 21], [13, 13, 21], [7, 19, 21], [19, 19, 21], [13, 17, 21], [13, 18, 21], [21, 22, 22], [21, 23, 23], [16, 21, 22], [16, 21, 23], [12, 12, 22], [17, 17, 22], [18, 18, 22], [13, 17, 22], [13, 18, 22], [22, 23, 23], [14, 20, 23], [20, 20, 23], [14, 21, 23], [21, 21, 23]], "stats": {"rows": 984, "rank": 933, "columns": 1361, "seconds": 0.0037261999677866697, "solver": "sparse rows and derivation DAG"}}

==> anc/controlled/identification_artifacts/pair_2_5_upper.json <==
{"kind": "f2-roots-refutation-v1", "graph": {"n": 24, "edges": [[0, 2], [0, 4], [0, 5], [1, 2], [1, 5], [1, 6], [1, 7], [2, 5], [2, 6], [2, 7], [2, 8], [2, 9], [3, 8], [3, 9], [3, 10], [3, 11], [4, 10], [4, 11], [6, 13], [6, 14], [7, 19], [8, 9], [10, 11], [12, 16], [12, 17], [12, 18], [13, 17], [13, 18], [13, 19], [14, 19], [14, 20], [14, 21], [15, 20], [15, 21], [15, 22], [15, 23], [16, 22], [16, 23], [17, 18], [20, 21], [22, 23]]}, "coefficient_degree": 4, "terms": [[3, [1]], [3, [1, 1, 6, 12]], [3, [1, 1, 6, 14]], [3, [1, 1, 6, 15]], [3, [1, 6, 12, 13]], [3, [1, 6, 13, 15]], [3, [1, 6, 15, 22]], [3, [1, 6, 15, 23]], [3, [1, 12, 12, 15]], [3, [1, 12, 12, 22]], [3, [1, 12, 12, 23]], [3, [1, 12, 13, 15]], [3, [1, 12, 13, 22]], [3, [1, 12, 13, 23]], [3, [1, 13, 15, 22]], [3, [1, 13, 15, 23]], [3, [1, 14, 15, 22]], [3, [1, 14, 15, 23]], [3, [13]], [5, [1, 1, 2, 12]], [5, [1, 1, 2, 14]], [5, [1, 1, 2, 15]], [5, [1, 2, 2, 13]], [5, [1, 2, 2, 14]], [5, [1, 2, 12, 13]], [5, [1, 2, 13, 15]], [5, [1, 7, 15, 22]], [5, [1, 7, 15, 23]], [5, [1, 13, 15, 22]], [5, [1, 13, 15, 23]], [5, [1, 14, 15, 22]], [5, [1, 14, 15, 23]], [5, [2]], [5, [2, 2, 12, 13]], [5, [2, 2, 12, 14]], [5, [2, 7, 15, 22]], [5, [2, 7, 15, 23]], [5, [2, 12, 12, 15]], [5, [2, 12, 12, 22]], [5, [2, 12, 12, 23]], [5, [2, 12, 13, 15]], [5, [2, 12, 13, 22]], [5, [2, 12, 13, 23]], [5, [12]], [5, [13]], [5, [14]], [5, [15]], [6, [1, 1, 15, 22]], [6, [1, 1, 15, 23]], [6, [1, 2, 2, 13]], [6, [1, 2, 2, 14]], [6, [1, 2, 6, 13]], [6, [1, 2, 6, 14]], [6, [1, 2, 12, 13]], [6, [1, 2, 12, 14]], [6, [1, 6, 12, 13]], [6, [1, 6, 12, 14]], [6, [1, 6, 15, 22]], [6, [1, 6, 15, 23]], [6, [2, 2, 12, 13]], [6, [2, 2, 12, 14]], [6, [2, 6, 12, 13]], [6, [2, 6, 12, 14]], [6, [2, 13, 15, 22]], [6, [2, 13, 15, 23]], [6, [2, 14, 15, 22]], [6, [2, 14, 15, 23]], [6, [6, 13, 15, 22]], [6, [6, 13, 15, 23]], [6, [14]], [8, [1]], [8, [1, 1, 2, 12]], [8, [1, 1, 2, 13]], [8, [1, 1, 2, 15]], [8, [1, 1, 12, 13]], [8, [1, 1, 12, 14]], [8, [1, 1, 15, 22]], [8, [1, 1, 15, 23]], [8, [1, 2, 12, 13]], [8, [1, 2, 13, 15]], [8, [1, 12, 12, 15]], [8, [1, 12, 12, 22]], [8, [1, 12, 12, 23]], [8, [1, 12, 13, 15]], [8, [1, 12, 13, 22]], [8, [1, 12, 13, 23]], [8, [2, 13, 15, 22]], [8, [2, 13, 15, 23]], [8, [13]], [8, [14]], [9, [1, 1, 2, 13]], [9, [1, 1, 2, 14]], [9, [1, 1, 12, 13]], [9, [1, 1, 12, 14]], [9, [1, 1, 15, 22]], [9, [1, 1, 15, 23]], [9, [1, 2, 6, 13]], [9, [1, 2, 6, 14]], [9, [1, 2, 12, 13]], [9, [1, 2, 12, 14]], [9, [1, 6, 12, 13]], [9, [1, 6, 12, 14]], [9, [1, 6, 15, 22]], [9, [1, 6, 15, 23]], [9, [1, 13, 15, 22]], [9, [1, 13, 15, 23]], [9, [1, 14, 15, 22]], [9, [1, 14, 15, 23]], [9, [2, 6, 12, 13]], [9, [2, 6, 12, 14]], [9, [6, 13, 15, 22]], [9, [6, 13, 15, 23]], [9, [14]], [18, [1, 1, 2, 7]], [18, [1, 1, 2, 14]], [18, [1, 1, 7, 12]], [18, [1, 1, 12, 14]], [18, [1, 2, 2, 7]], [18, [1, 2, 2, 14]], [18, [1, 6, 12, 15]], [18, [1, 6, 12, 22]], [18, [1, 6, 12, 23]], [18, [1, 7, 15, 22]], [18, [1, 7, 15, 23]], [18, [1, 12, 12, 15]], [18, [1, 12, 12, 22]], [18, [1, 12, 12, 23]], [18, [1, 14, 15, 22]], [18, [1, 14, 15, 23]], [18, [2, 2, 7, 12]], [18, [2, 2, 12, 14]], [18, [2, 6, 12, 15]], [18, [2, 6, 12, 22]], [18, [2, 6, 12, 23]], [18, [2, 7, 15, 22]], [18, [2, 7, 15, 23]], [18, [2, 12, 12, 15]], [18, [2, 12, 12, 22]], [18, [2, 12, 12, 23]], [18, [2, 14, 15, 22]], [18, [2, 14, 15, 23]], [18, [12]], [18, [15]], [19, [1, 1, 2, 7]], [19, [1, 1, 2, 13]], [19, [1, 1, 7, 12]], [19, [1, 1, 12, 13]], [19, [1, 1, 15, 22]], [19, [1, 1, 15, 23]], [19, [1, 2, 2, 7]], [19, [1, 2, 2, 13]], [19, [1, 12, 12, 22]], [19, [1, 12, 12, 23]], [19, [1, 12, 15, 22]], [19, [1, 12, 15, 23]], [19, [1, 13, 15, 22]], [19, [1, 13, 15, 23]], [19, [2, 2, 7, 12]], [19, [2, 2, 12, 13]], [19, [2, 6, 15, 22]], [19, [2, 6, 15, 23]], [19, [2, 12, 12, 22]], [19, [2, 12, 12, 23]], [19, [2, 12, 15, 22]], [19, [2, 12, 15, 23]], [19, [2, 13, 15, 22]], [19, [2, 13, 15, 23]], [20, [1, 1, 2, 13]], [20, [1, 1, 2, 14]], [20, [1, 1, 12, 13]], [20, [1, 1, 12, 14]], [20, [1, 2, 2, 13]], [20, [1, 2, 2, 14]], [20, [1, 13, 15, 22]], [20, [1, 13, 15, 23]], [20, [1, 14, 15, 22]], [20, [1, 14, 15, 23]], [20, [2, 2, 12, 13]], [20, [2, 2, 12, 14]], [20, [2, 13, 15, 22]], [20, [2, 13, 15, 23]], [20, [2, 14, 15, 22]], [20, [2, 14, 15, 23]], [23, [1, 6, 6, 22]], [23, [1, 6, 6, 23]], [23, [1, 6, 14, 22]], [23, [1, 6, 14, 23]], [23, [1, 14, 14, 22]], [23, [1, 14, 14, 23]], [23, [2, 6, 6, 22]], [23, [2, 6, 6, 23]], [23, [2, 6, 14, 22]], [23, [2, 6, 14, 23]], [23, [2, 14, 14, 22]], [23, [2, 14, 14, 23]], [23, [12, 12, 13, 22]], [23, [12, 12, 13, 23]], [24, [1, 2, 13, 13]], [24, [1, 6, 12, 15]], [24, [1, 6, 12, 22]], [24, [1, 6, 12, 23]], [24, [1, 12, 12, 15]], [24, [1, 12, 12, 22]], [24, [1, 12, 12, 23]], [24, [1, 13, 13, 15]], [24, [2, 6, 12, 15]], [24, [2, 6, 12, 22]], [24, [2, 6, 12, 23]], [24, [2, 12, 12, 15]], [24, [2, 12, 12, 22]], [24, [2, 12, 12, 23]], [24, [2, 13, 13, 15]], [24, [12]], [24, [15]], [25, [1, 2, 12, 13]], [25, [1, 2, 12, 17]], [25, [1, 2, 13, 13]], [25, [1, 2, 13, 17]], [25, [1, 6, 13, 15]], [25, [1, 6, 13, 22]], [25, [1, 6, 13, 23]], [25, [1, 6, 15, 17]], [25, [1, 6, 17, 22]], [25, [1, 6, 17, 23]], [25, [1, 12, 13, 22]], [25, [1, 12, 13, 23]], [25, [1, 12, 17, 22]], [25, [1, 12, 17, 23]], [25, [1, 13, 13, 15]], [25, [1, 13, 15, 17]], [25, [2, 6, 13, 15]], [25, [2, 6, 13, 22]], [25, [2, 6, 13, 23]], [25, [2, 6, 15, 17]], [25, [2, 6, 17, 22]], [25, [2, 6, 17, 23]], [25, [2, 12, 13, 22]], [25, [2, 12, 13, 23]], [25, [2, 12, 17, 22]], [25, [2, 12, 17, 23]], [25, [2, 13, 13, 15]], [25, [2, 13, 15, 17]], [25, [12, 12, 13, 15]], [25, [12, 12, 15, 17]], [25, [13]], [25, [17]], [26, [1, 2, 12, 12]], [26, [1, 6, 13, 15]], [26, [1, 6, 13, 22]], [26, [1, 6, 13, 23]], [26, [1, 12, 12, 15]], [26, [1, 12, 13, 15]], [26, [1, 12, 13, 22]], [26, [1, 12, 13, 23]], [26, [2, 6, 13, 15]], [26, [2, 6, 13, 22]], [26, [2, 6, 13, 23]], [26, [2, 12, 12, 15]], [26, [2, 12, 13, 15]], [26, [2, 12, 13, 22]], [26, [2, 12, 13, 23]], [26, [12, 12, 13, 15]], [26, [13]], [27, [1, 2, 12, 12]], [27, [1, 2, 12, 13]], [27, [1, 2, 12, 17]], [27, [1, 2, 13, 17]], [27, [1, 6, 12, 15]], [27, [1, 6, 12, 22]], [27, [1, 6, 12, 23]], [27, [1, 6, 15, 17]], [27, [1, 6, 17, 22]], [27, [1, 6, 17, 23]], [27, [1, 12, 12, 22]], [27, [1, 12, 12, 23]], [27, [1, 12, 13, 15]], [27, [1, 12, 17, 22]], [27, [1, 12, 17, 23]], [27, [1, 13, 15, 17]], [27, [2, 6, 12, 15]], [27, [2, 6, 12, 22]], [27, [2, 6, 12, 23]], [27, [2, 6, 15, 17]], [27, [2, 6, 17, 22]], [27, [2, 6, 17, 23]], [27, [2, 12, 12, 22]], [27, [2, 12, 12, 23]], [27, [2, 12, 13, 15]], [27, [2, 12, 17, 22]], [27, [2, 12, 17, 23]], [27, [2, 13, 15, 17]], [27, [12]], [27, [12, 12, 15, 17]], [27, [15]], [27, [17]], [28, [1, 1, 2, 7]], [28, [1, 1, 2, 14]], [28, [1, 1, 7, 12]], [28, [1, 1, 12, 14]], [28, [1, 2, 2, 7]], [28, [1, 2, 2, 14]], [28, [1, 7, 15, 22]], [28, [1, 7, 15, 23]], [28, [1, 14, 15, 22]], [28, [1, 14, 15, 23]], [28, [2, 2, 7, 12]], [28, [2, 2, 12, 14]], [28, [2, 7, 15, 22]], [28, [2, 7, 15, 23]], [28, [2, 14, 15, 22]], [28, [2, 14, 15, 23]], [29, [1, 1, 2, 7]], [29, [1, 1, 2, 13]], [29, [1, 1, 7, 12]], [29, [1, 1, 12, 13]], [29, [1, 2, 2, 7]], [29, [1, 2, 2, 13]], [29, [1, 7, 15, 22]], [29, [1, 7, 15, 23]], [29, [1, 13, 15, 22]], [29, [1, 13, 15, 23]], [29, [2, 2, 7, 12]], [29, [2, 2, 12, 13]], [29, [2, 7, 15, 22]], [29, [2, 7, 15, 23]], [29, [2, 13, 15, 22]], [29, [2, 13, 15, 23]], [30, [1, 1, 14, 22]], [30, [1, 1, 14, 23]], [30, [1, 2, 15, 15]], [30, [1, 7, 14, 22]], [30, [1, 7, 14, 23]], [30, [1, 12, 15, 15]], [30, [1, 14, 14, 22]], [30, [1, 14, 14, 23]], [30, [2, 6, 14, 22]], [30, [2, 6, 14, 23]], [30, [2, 7, 14, 22]], [30, [2, 7, 14, 23]], [30, [2, 12, 15, 15]], [30, [2, 14, 14, 22]], [30, [2, 14, 14, 23]], [31, [1, 1, 15, 22]], [31, [1, 1, 15, 23]], [31, [1, 1, 20, 22]], [31, [1, 1, 20, 23]], [31, [1, 2, 14, 15]], [31, [1, 2, 14, 20]], [31, [1, 2, 15, 15]], [31, [1, 2, 15, 20]], [31, [1, 7, 15, 22]], [31, [1, 7, 15, 23]], [31, [1, 7, 20, 22]], [31, [1, 7, 20, 23]], [31, [1, 12, 14, 15]], [31, [1, 12, 14, 20]], [31, [1, 12, 15, 15]], [31, [1, 12, 15, 20]], [31, [1, 14, 15, 22]], [31, [1, 14, 15, 23]], [31, [1, 14, 20, 22]], [31, [1, 14, 20, 23]], [31, [2, 6, 15, 22]], [31, [2, 6, 15, 23]], [31, [2, 6, 20, 22]], [31, [2, 6, 20, 23]], [31, [2, 7, 15, 22]], [31, [2, 7, 15, 23]], [31, [2, 7, 20, 22]], [31, [2, 7, 20, 23]], [31, [2, 12, 14, 15]], [31, [2, 12, 14, 20]], [31, [2, 12, 15, 15]], [31, [2, 12, 15, 20]], [31, [2, 14, 15, 22]], [31, [2, 14, 15, 23]], [31, [2, 14, 20, 22]], [31, [2, 14, 20, 23]], [32, [1, 1, 15, 22]], [32, [1, 1, 15, 23]], [32, [1, 2, 14, 14]], [32, [1, 7, 15, 22]], [32, [1, 7, 15, 23]], [32, [1, 12, 14, 14]], [32, [1, 14, 15, 22]], [32, [1, 14, 15, 23]], [32, [2, 6, 15, 22]], [32, [2, 6, 15, 23]], [32, [2, 7, 15, 22]], [32, [2, 7, 15, 23]], [32, [2, 12, 14, 14]], [32, [2, 14, 15, 22]], [32, [2, 14, 15, 23]], [33, [1, 1, 14, 22]], [33, [1, 1, 14, 23]], [33, [1, 1, 20, 22]], [33, [1, 1, 20, 23]], [33, [1, 2, 14, 14]], [33, [1, 2, 14, 15]], [33, [1, 2, 14, 20]], [33, [1, 2, 15, 20]], [33, [1, 7, 14, 22]], [33, [1, 7, 14, 23]], [33, [1, 7, 20, 22]], [33, [1, 7, 20, 23]], [33, [1, 12, 14, 14]], [33, [1, 12, 14, 15]], [33, [1, 12, 14, 20]], [33, [1, 12, 15, 20]], [33, [1, 14, 14, 22]], [33, [1, 14, 14, 23]], [33, [1, 14, 20, 22]], [33, [1, 14, 20, 23]], [33, [2, 6, 14, 22]], [33, [2, 6, 14, 23]], [33, [2, 6, 20, 22]], [33, [2, 6, 20, 23]], [33, [2, 7, 14, 22]], [33, [2, 7, 14, 23]], [33, [2, 7, 20, 22]], [33, [2, 7, 20, 23]], [33, [2, 12, 14, 14]], [33, [2, 12, 14, 15]], [33, [2, 12, 14, 20]], [33, [2, 12, 15, 20]], [33, [2, 14, 14, 22]], [33, [2, 14, 14, 23]], [33, [2, 14, 20, 22]], [33, [2, 14, 20, 23]], [34, [1, 1, 14, 23]], [34, [1, 6, 6, 12]], [34, [1, 6, 6, 15]], [34, [1, 6, 6, 16]], [34, [1, 6, 6, 23]], [34, [1, 6, 12, 14]], [34, [1, 6, 14, 15]], [34, [1, 6, 14, 16]], [34, [1, 6, 14, 23]], [34, [1, 7, 14, 23]], [34, [1, 12, 14, 14]], [34, [1, 12, 15, 23]], [34, [1, 13, 15, 23]], [34, [1, 14, 14, 15]], [34, [1, 14, 14, 16]], [34, [2, 6, 6, 12]], [34, [2, 6, 6, 15]], [34, [2, 6, 6, 16]], [34, [2, 6, 6, 23]], [34, [2, 6, 12, 14]], [34, [2, 6, 14, 15]], [34, [2, 6, 14, 16]], [34, [2, 7, 14, 23]], [34, [2, 12, 14, 14]], [34, [2, 12, 15, 23]], [34, [2, 13, 15, 23]], [34, [2, 14, 14, 15]], [34, [2, 14, 14, 16]], [34, [12, 12, 13, 15]], [34, [12, 12, 13, 16]], [34, [12, 12, 13, 23]], [34, [12, 12, 15, 23]], [34, [13]], [35, [1, 1, 14, 22]], [35, [1, 6, 6, 12]], [35, [1, 6, 6, 15]], [35, [1, 6, 6, 16]], [35, [1, 6, 6, 22]], [35, [1, 6, 12, 14]], [35, [1, 6, 14, 15]], [35, [1, 6, 14, 16]], [35, [1, 6, 14, 22]], [35, [1, 7, 14, 22]], [35, [1, 12, 14, 14]], [35, [1, 12, 15, 22]], [35, [1, 13, 15, 22]], [35, [1, 14, 14, 15]], [35, [1, 14, 14, 16]], [35, [2, 6, 6, 12]], [35, [2, 6, 6, 15]], [35, [2, 6, 6, 16]], [35, [2, 6, 6, 22]], [35, [2, 6, 12, 14]], [35, [2, 6, 14, 15]], [35, [2, 6, 14, 16]], [35, [2, 7, 14, 22]], [35, [2, 12, 14, 14]], [35, [2, 12, 15, 22]], [35, [2, 13, 15, 22]], [35, [2, 14, 14, 15]], [35, [2, 14, 14, 16]], [35, [12, 12, 13, 15]], [35, [12, 12, 13, 16]], [35, [12, 12, 13, 22]], [35, [12, 12, 15, 22]], [35, [13]], [36, [1, 6, 6, 12]], [36, [1, 6, 6, 15]], [36, [1, 6, 6, 16]], [36, [1, 6, 12, 14]], [36, [1, 6, 14, 15]], [36, [1, 6, 14, 16]], [36, [1, 12, 14, 14]], [36, [1, 14, 14, 15]], [36, [1, 14, 14, 16]], [36, [2, 6, 6, 12]], [36, [2, 6, 6, 15]], [36, [2, 6, 6, 16]], [36, [2, 6, 12, 14]], [36, [2, 6, 14, 15]], [36, [2, 6, 14, 16]], [36, [2, 12, 14, 14]], [36, [2, 14, 14, 15]], [36, [2, 14, 14, 16]], [36, [12, 12, 13, 15]], [36, [12, 12, 13, 16]], [36, [13]], [37, [1, 6, 6, 12]], [37, [1, 6, 6, 15]], [37, [1, 6, 6, 16]], [37, [1, 6, 12, 14]], [37, [1, 6, 14, 15]], [37, [1, 6, 14, 16]], [37, [1, 12, 14, 14]], [37, [1, 14, 14, 15]], [37, [1, 14, 14, 16]], [37, [2, 6, 6, 12]], [37, [2, 6, 6, 15]], [37, [2, 6, 6, 16]], [37, [2, 6, 12, 14]], [37, [2, 6, 14, 15]], [37, [2, 6, 14, 16]], [37, [2, 12, 14, 14]], [37, [2, 14, 14, 15]], [37, [2, 14, 14, 16]], [37, [12, 12, 13, 15]], [37, [12, 12, 13, 16]], [37, [13]], [38, [1, 2, 12, 12]], [38, [1, 2, 13, 13]], [38, [1, 6, 12, 15]], [38, [1, 6, 12, 22]], [38, [1, 6, 12, 23]], [38, [1, 6, 13, 15]], [38, [1, 6, 13, 22]], [38, [1, 6, 13, 23]], [38, [1, 12, 12, 22]], [38, [1, 12, 12, 23]], [38, [1, 12, 13, 15]], [38, [1, 12, 13, 22]], [38, [1, 12, 13, 23]], [38, [1, 13, 13, 15]], [38, [2, 6, 12, 15]], [38, [2, 6, 12, 22]], [38, [2, 6, 12, 23]], [38, [2, 6, 13, 15]], [38, [2, 6, 13, 22]], [38, [2, 6, 13, 23]], [38, [2, 12, 12, 22]], [38, [2, 12, 12, 23]], [38, [2, 12, 13, 15]], [38, [2, 12, 13, 22]], [38, [2, 12, 13, 23]], [38, [2, 13, 13, 15]], [38, [12]], [38, [12, 12, 13, 15]], [38, [13]], [38, [15]], [39, [1, 1, 14, 22]], [39, [1, 1, 14, 23]], [39, [1, 1, 15, 22]], [39, [1, 1, 15, 23]], [39, [1, 2, 14, 14]], [39, [1, 2, 15, 15]], [39, [1, 7, 14, 22]], [39, [1, 7, 14, 23]], [39, [1, 7, 15, 22]], [39, [1, 7, 15, 23]], [39, [1, 12, 14, 14]], [39, [1, 12, 15, 15]], [39, [1, 14, 14, 22]], [39, [1, 14, 14, 23]], [39, [1, 14, 15, 22]], [39, [1, 14, 15, 23]], [39, [2, 6, 14, 22]], [39, [2, 6, 14, 23]], [39, [2, 6, 15, 22]], [39, [2, 6, 15, 23]], [39, [2, 7, 14, 22]], [39, [2, 7, 14, 23]], [39, [2, 7, 15, 22]], [39, [2, 7, 15, 23]], [39, [2, 12, 14, 14]], [39, [2, 12, 15, 15]], [39, [2, 14, 14, 22]], [39, [2, 14, 14, 23]], [39, [2, 14, 15, 22]], [39, [2, 14, 15, 23]], [40, [1, 1, 14, 22]], [40, [1, 6, 6, 22]], [40, [1, 6, 14, 22]], [40, [1, 7, 14, 22]], [40, [1, 12, 15, 22]], [40, [1, 13, 15, 22]], [40, [2, 6, 6, 22]], [40, [2, 7, 14, 22]], [40, [2, 12, 15, 22]], [40, [2, 13, 15, 22]], [40, [12, 12, 13, 22]], [40, [12, 12, 15, 22]]]}

==> anc/controlled/identification_artifacts/pair_3_16_lower1.json <==
{"graph": {"n": 24, "edges": [[0, 4], [0, 5], [0, 6], [1, 5], [1, 6], [1, 7], [1, 8], [2, 7], [2, 8], [2, 9], [2, 10], [3, 9], [3, 10], [3, 11], [3, 12], [3, 20], [3, 21], [3, 22], [3, 23], [4, 11], [4, 12], [5, 6], [7, 14], [7, 15], [8, 19], [9, 10], [11, 12], [13, 16], [13, 17], [13, 18], [14, 17], [14, 18], [14, 19], [15, 19], [15, 20], [15, 21], [16, 22], [16, 23], [17, 18], [20, 21], [22, 23]]}, "coefficient_degree": 1, "kind": "f2-roots-obstruction-v1", "status": "OPEN", "values": [[], [0, 4, 4], [0, 5, 5], [0, 0, 6], [0, 1, 5], [0, 4, 11], [0, 4, 12], [0, 5, 6], [1, 5, 5], [1, 1, 6], [1, 7, 7], [1, 8, 8], [1, 2, 7], [1, 2, 8], [1, 5, 6], [1, 14, 14], [1, 15, 15], [1, 19, 19], [1, 14, 17], [1, 14, 18], [1, 15, 20], [1, 15, 21], [2, 7, 7], [2, 8, 8], [2, 9, 9], [2, 2, 10], [2, 3, 9], [2, 14, 14], [2, 15, 15], [2, 19, 19], [2, 9, 10], [2, 14, 17], [2, 14, 18], [2, 15, 20], [2, 15, 21], [3, 9, 9], [3, 3, 10], [3, 11, 11], [3, 3, 12], [3, 20, 20], [3, 3, 21], [3, 22, 22], [3, 3, 23], [3, 4, 11], [3, 9, 10], [3, 11, 12], [3, 15, 20], [3, 16, 22], [3, 20, 21], [3, 22, 23], [4, 11, 11], [4, 4, 12], [4, 11, 12], [5, 6, 6], [4, 4, 6], [6, 7, 7], [6, 8, 8], [2, 6, 7], [2, 6, 8], [4, 6, 11], [4, 6, 12], [6, 14, 14], [6, 15, 15], [6, 19, 19], [6, 14, 17], [6, 14, 18], [6, 15, 20], [6, 15, 21], [7, 14, 14], [7, 15, 15], [7, 14, 17], [7, 14, 18], [7, 14, 19], [7, 15, 19], [7, 15, 20], [7, 15, 21], [8, 19, 19], [8, 14, 19], [8, 15, 19], [9, 10, 10], [1, 7, 10], [7, 7, 10], [1, 8, 10], [8, 8, 10], [10, 11, 11], [10, 12, 12], [10, 20, 20], [10, 21, 21], [10, 22, 22], [10, 23, 23], [4, 10, 11], [4, 10, 12], [10, 14, 14], [10, 15, 15], [10, 19, 19], [10, 14, 17], [10, 14, 18], [10, 16, 22], [10, 16, 23], [0, 0, 11], [5, 5, 11], [6, 6, 11], [1, 5, 11], [1, 6, 11], [11, 12, 12], [2, 9, 12], [9, 9, 12], [2, 10, 12], [10, 10, 12], [12, 20, 20], [12, 21, 21], [12, 22, 22], [12, 23, 23], [12, 15, 20], [12, 15, 21], [12, 16, 22], [12, 16, 23], [13, 16, 16], [13, 17, 17], [13, 13, 18], [13, 14, 17], [13, 16, 22], [13, 16, 23], [13, 17, 18], [14, 19, 19], [14, 17, 17], [14, 14, 18], [14, 15, 19], [14, 17, 18], [15, 20, 20], [15, 19, 19], [15, 15, 21], [15, 20, 21], [16, 22, 22], [16, 16, 23], [16, 22, 23], [1, 7, 17], [7, 7, 17], [2, 7, 17], [15, 15, 17], [17, 18, 18], [15, 17, 19], [15, 17, 20], [15, 17, 21], [16, 16, 18], [14, 18, 19], [16, 18, 22], [16, 18, 23], [1, 7, 19], [7, 7, 19], [2, 7, 19], [13, 18, 19], [18, 18, 19], [17, 18, 19], [1, 7, 20], [7, 7, 20], [2, 7, 20], [20, 21, 21], [14, 14, 20], [14, 17, 20], [14, 18, 20], [14, 19, 20], [2, 9, 21], [9, 9, 21], [2, 10, 21], [10, 10, 21], [11, 11, 21], [12, 12, 21], [21, 22, 22], [21, 23, 23], [4, 11, 21], [4, 12, 21], [8, 19, 21], [19, 19, 21], [14, 19, 21], [16, 21, 22], [16, 21, 23], [22, 23, 23], [13, 13, 22], [17, 17, 22], [18, 18, 22], [14, 17, 22], [14, 18, 22], [2, 9, 23], [9, 9, 23], [2, 10, 23], [10, 10, 23], [11, 11, 23], [12, 12, 23], [20, 20, 23], [21, 21, 23], [4, 11, 23], [4, 12, 23], [15, 20, 23], [15, 21, 23]], "stats": {"rows": 984, "rank": 935, "columns": 1355, "seconds": 0.0039019000250846148, "solver": "sparse rows and derivation DAG"}}

==> anc/controlled/identification_artifacts/pair_3_16_upper.json <==
{"kind": "f2-roots-refutation-v1", "graph": {"n": 24, "edges": [[0, 4], [0, 5], [0, 6], [1, 5], [1, 6], [1, 7], [1, 8], [2, 7], [2, 8], [2, 9], [2, 10], [3, 9], [3, 10], [3, 11], [3, 12], [3, 20], [3, 21], [3, 22], [3, 23], [4, 11], [4, 12], [5, 6], [7, 14], [7, 15], [8, 19], [9, 10], [11, 12], [13, 16], [13, 17], [13, 18], [14, 17], [14, 18], [14, 19], [15, 19], [15, 20], [15, 21], [16, 22], [16, 23], [17, 18], [20, 21], [22, 23]]}, "coefficient_degree": 4, "terms": [[0, [0, 0, 11, 13]], [0, [0, 0, 12, 13]], [0, [0, 1, 1, 11]], [0, [0, 1, 1, 12]], [0, [0, 1, 8, 11]], [0, [0, 1, 8, 12]], [0, [0, 2, 2, 11]], [0, [0, 2, 2, 12]], [0, [0, 2, 8, 11]], [0, [0, 2, 8, 12]], [0, [1, 1, 2, 11]], [0, [1, 1, 2, 12]], [0, [1, 1, 8, 11]], [0, [1, 1, 8, 12]], [1, [0]], [1, [0, 0, 2, 11]], [1, [0, 0, 2, 12]], [1, [0, 0, 7, 14]], [1, [0, 0, 7, 15]], [1, [0, 0, 7, 17]], [1, [0, 0, 7, 18]], [1, [0, 0, 8, 11]], [1, [0, 0, 8, 12]], [1, [0, 0, 8, 14]], [1, [0, 0, 8, 15]], [1, [0, 0, 13, 17]], [1, [0, 0, 13, 18]], [1, [0, 1, 1, 7]], [1, [0, 1, 1, 13]], [1, [0, 1, 1, 14]], [1, [0, 1, 1, 15]], [1, [1, 1, 2, 2]], [1, [1, 1, 2, 7]], [1, [1, 1, 3, 7]], [1, [1, 1, 3, 13]], [1, [1, 1, 3, 14]], [1, [1, 1, 7, 13]], [1, [1, 1, 7, 14]], [1, [1, 1, 7, 17]], [1, [1, 1, 7, 18]], [1, [1, 1, 8, 14]], [1, [1, 1, 8, 17]], [1, [1, 1, 8, 18]], [1, [1, 1, 13, 14]], [1, [1, 1, 17, 19]], [1, [1, 1, 18, 19]], [1, [2]], [1, [13]], [1, [15]], [1, [17]], [1, [18]], [2, [0, 0, 1, 2]], [2, [0, 0, 1, 7]], [2, [0, 0, 1, 14]], [2, [0, 0, 1, 17]], [2, [0, 0, 1, 18]], [2, [0, 0, 2, 5]], [2, [0, 0, 5, 7]], [2, [0, 0, 5, 14]], [2, [0, 0, 5, 17]], [2, [0, 0, 5, 18]], [2, [0, 1, 1, 7]], [2, [0, 1, 1, 13]], [2, [0, 1, 1, 14]], [2, [0, 1, 1, 15]], [2, [0, 1, 2, 2]], [2, [0, 1, 2, 7]], [2, [0, 1, 2, 11]], [2, [0, 1, 2, 12]], [2, [0, 1, 3, 7]], [2, [0, 1, 3, 13]], [2, [0, 1, 3, 14]], [2, [0, 1, 5, 7]], [2, [0, 1, 5, 13]], [2, [0, 1, 5, 14]], [2, [0, 1, 5, 15]], [2, [0, 1, 7, 13]], [2, [0, 1, 7, 15]], [2, [0, 1, 8, 11]], [2, [0, 1, 8, 12]], [2, [0, 1, 8, 15]], [2, [0, 1, 8, 17]], [2, [0, 1, 8, 18]], [2, [0, 1, 13, 14]], [2, [0, 1, 13, 17]], [2, [0, 1, 13, 18]], [2, [0, 1, 17, 19]], [2, [0, 1, 18, 19]], [2, [0, 2, 2, 5]], [2, [0, 2, 5, 7]], [2, [0, 2, 5, 11]], [2, [0, 2, 5, 12]], [2, [0, 3, 5, 7]], [2, [0, 3, 5, 13]], [2, [0, 3, 5, 14]], [2, [0, 5, 7, 13]], [2, [0, 5, 7, 15]], [2, [0, 5, 8, 11]], [2, [0, 5, 8, 12]], [2, [0, 5, 8, 15]], [2, [0, 5, 8, 17]], [2, [0, 5, 8, 18]], [2, [0, 5, 13, 14]], [2, [0, 5, 13, 17]], [2, [0, 5, 13, 18]], [2, [0, 5, 17, 19]], [2, [0, 5, 18, 19]], [2, [1]], [2, [1, 1, 2, 2]], [2, [1, 1, 2, 7]], [2, [1, 1, 3, 7]], [2, [1, 1, 3, 13]], [2, [1, 1, 3, 14]], [2, [1, 1, 7, 13]], [2, [1, 1, 7, 14]], [2, [1, 1, 7, 17]], [2, [1, 1, 7, 18]], [2, [1, 1, 8, 14]], [2, [1, 1, 8, 17]], [2, [1, 1, 8, 18]], [2, [1, 1, 13, 14]], [2, [1, 1, 17, 19]], [2, [1, 1, 18, 19]], [2, [1, 2, 2, 5]], [2, [1, 2, 5, 7]], [2, [1, 3, 5, 7]], [2, [1, 3, 5, 13]], [2, [1, 3, 5, 14]], [2, [1, 5, 7, 13]], [2, [1, 5, 7, 14]], [2, [1, 5, 7, 17]], [2, [1, 5, 7, 18]], [2, [1, 5, 8, 14]], [2, [1, 5, 8, 17]], [2, [1, 5, 8, 18]], [2, [1, 5, 13, 14]], [2, [1, 5, 17, 19]], [2, [1, 5, 18, 19]], [2, [5]], [3, [0, 0, 1, 2]], [3, [0, 0, 1, 13]], [3, [0, 0, 1, 15]], [3, [0, 0, 1, 17]], [3, [0, 0, 1, 18]], [3, [0, 0, 2, 2]], [3, [0, 0, 2, 7]], [3, [0, 0, 3, 7]], [3, [0, 0, 3, 13]], [3, [0, 0, 3, 14]], [3, [0, 0, 7, 13]], [3, [0, 0, 7, 14]], [3, [0, 0, 7, 17]], [3, [0, 0, 7, 18]], [3, [0, 0, 8, 14]], [3, [0, 0, 8, 17]], [3, [0, 0, 8, 18]], [3, [0, 0, 13, 14]], [3, [0, 0, 17, 19]], [3, [0, 0, 18, 19]], [3, [0, 1, 2, 11]], [3, [0, 1, 2, 12]], [3, [0, 1, 7, 14]], [3, [0, 1, 7, 15]], [3, [0, 1, 7, 17]], [3, [0, 1, 7, 18]], [3, [0, 1, 8, 11]], [3, [0, 1, 8, 12]], [3, [0, 1, 8, 14]], [3, [0, 1, 8, 15]], [3, [0, 1, 13, 17]], [3, [0, 1, 13, 18]], [3, [1]], [3, [7]], [3, [13]], [3, [14]], [3, [15]], [4, [0]], [4, [0, 0, 1, 7]], [4, [0, 0, 1, 13]], [4, [0, 0, 1, 14]], [4, [0, 0, 1, 15]], [4, [0, 0, 2, 2]], [4, [0, 0, 2, 5]], [4, [0, 0, 2, 7]], [4, [0, 0, 2, 11]], [4, [0, 0, 2, 12]], [4, [0, 0, 3, 7]], [4, [0, 0, 3, 13]], [4, [0, 0, 3, 14]], [4, [0, 0, 5, 7]], [4, [0, 0, 5, 14]], [4, [0, 0, 5, 17]], [4, [0, 0, 5, 18]], [4, [0, 0, 7, 13]], [4, [0, 0, 7, 15]], [4, [0, 0, 8, 11]], [4, [0, 0, 8, 12]], [4, [0, 0, 8, 15]], [4, [0, 0, 8, 17]], [4, [0, 0, 8, 18]], [4, [0, 0, 13, 14]], [4, [0, 0, 13, 17]], [4, [0, 0, 13, 18]], [4, [0, 0, 17, 19]], [4, [0, 0, 18, 19]], [4, [0, 1, 2, 2]], [4, [0, 1, 2, 7]], [4, [0, 1, 3, 7]], [4, [0, 1, 3, 13]], [4, [0, 1, 3, 14]], [4, [0, 1, 5, 7]], [4, [0, 1, 5, 13]], [4, [0, 1, 5, 14]], [4, [0, 1, 5, 15]], [4, [0, 1, 7, 13]], [4, [0, 1, 7, 14]], [4, [0, 1, 7, 17]], [4, [0, 1, 7, 18]], [4, [0, 1, 8, 14]], [4, [0, 1, 8, 17]], [4, [0, 1, 8, 18]], [4, [0, 1, 13, 14]], [4, [0, 1, 17, 19]], [4, [0, 1, 18, 19]], [4, [0, 2, 2, 5]], [4, [0, 2, 5, 7]], [4, [0, 2, 5, 11]], [4, [0, 2, 5, 12]], [4, [0, 3, 5, 7]], [4, [0, 3, 5, 13]], [4, [0, 3, 5, 14]], [4, [0, 5, 7, 13]], [4, [0, 5, 7, 15]], [4, [0, 5, 8, 11]], [4, [0, 5, 8, 12]], [4, [0, 5, 8, 15]], [4, [0, 5, 8, 17]], [4, [0, 5, 8, 18]], [4, [0, 5, 13, 14]], [4, [0, 5, 13, 17]], [4, [0, 5, 13, 18]], [4, [0, 5, 17, 19]], [4, [0, 5, 18, 19]], [4, [1, 2, 2, 5]], [4, [1, 2, 5, 7]], [4, [1, 3, 5, 7]], [4, [1, 3, 5, 13]], [4, [1, 3, 5, 14]], [4, [1, 5, 7, 13]], [4, [1, 5, 7, 14]], [4, [1, 5, 7, 17]], [4, [1, 5, 7, 18]], [4, [1, 5, 8, 14]], [4, [1, 5, 8, 17]], [4, [1, 5, 8, 18]], [4, [1, 5, 13, 14]], [4, [1, 5, 17, 19]], [4, [1, 5, 18, 19]], [4, [2]], [4, [5]], [4, [7]], [4, [14]], [4, [17]], [4, [18]], [5, [0]], [5, [0, 0, 1, 17]], [5, [0, 0, 1, 18]], [5, [0, 0, 8, 14]], [5, [0, 0, 8, 15]], [5, [0, 0, 13, 17]], [5, [0, 0, 13, 18]], [5, [0, 1, 1, 3]], [5, [0, 1, 1, 17]], [5, [0, 1, 1, 18]], [5, [0, 1, 1, 20]], [5, [0, 1, 1, 21]], [5, [0, 1, 2, 3]], [5, [0, 1, 3, 3]], [5, [0, 1, 3, 8]], [5, [0, 1, 3, 15]], [5, [0, 1, 8, 14]], [5, [0, 1, 8, 15]], [5, [0, 1, 8, 17]], [5, [0, 1, 8, 18]], [5, [0, 1, 8, 20]], [5, [0, 1, 8, 21]], [5, [0, 1, 17, 19]], [5, [0, 1, 18, 19]], [5, [0, 1, 19, 20]], [5, [0, 1, 19, 21]], [5, [0, 2, 3, 3]], [5, [0, 2, 3, 15]], [5, [0, 3, 3, 8]], [5, [0, 3, 8, 15]], [5, [1, 1, 2, 3]], [5, [1, 1, 3, 3]], [5, [1, 1, 3, 13]], [5, [1, 1, 3, 15]], [5, [1, 1, 3, 17]], [5, [1, 1, 3, 18]], [5, [1, 1, 8, 17]], [5, [1, 1, 8, 18]], [5, [1, 2, 2, 3]], [5, [1, 2, 3, 3]], [5, [1, 2, 3, 13]], [5, [1, 2, 3, 15]], [5, [1, 3, 3, 13]], [5, [1, 3, 8, 13]], [5, [1, 3, 8, 14]], [5, [1, 3, 8, 15]], [5, [1, 3, 13, 15]], [5, [1, 3, 15, 17]], [5, [1, 3, 15, 18]], [5, [1, 8, 13, 14]], [5, [1, 8, 13, 15]], [5, [1, 8, 13, 17]], [5, [1, 8, 13, 18]], [5, [2, 2, 3, 3]], [5, [2, 2, 3, 15]], [5, [2, 2, 3, 20]], [5, [2, 2, 3, 21]], [5, [2, 3, 3, 13]], [5, [2, 3, 13, 15]], [5, [3, 3, 8, 13]], [5, [3, 3, 15, 17]], [5, [3, 3, 15, 18]], [5, [3, 8, 13, 15]], [5, [8]], [5, [13]], [5, [15]], [6, [0]], [6, [0, 0, 3, 11]], [6, [0, 0, 3, 12]], [6, [0, 0, 7, 14]], [6, [0, 0, 7, 15]], [6, [0, 1, 1, 3]], [6, [0, 1, 2, 3]], [6, [0, 1, 3, 3]], [6, [0, 1, 3, 7]], [6, [0, 1, 3, 11]], [6, [0, 1, 3, 12]], [6, [0, 1, 3, 15]], [6, [0, 1, 7, 14]], [6, [0, 1, 7, 15]], [6, [0, 1, 7, 17]], [6, [0, 1, 7, 18]], [6, [0, 1, 7, 20]], [6, [0, 1, 7, 21]], [6, [0, 2, 3, 7]], [6, [0, 2, 3, 11]], [6, [0, 2, 3, 12]], [6, [0, 2, 3, 15]], [6, [0, 3, 3, 7]], [6, [0, 3, 3, 15]], [6, [0, 3, 7, 20]], [6, [0, 3, 7, 21]], [6, [0, 7, 13, 17]], [6, [0, 7, 13, 18]], [6, [0, 7, 17, 19]], [6, [0, 7, 18, 19]], [6, [0, 7, 19, 20]], [6, [0, 7, 19, 21]], [6, [1, 1, 2, 3]], [6, [1, 1, 3, 3]], [6, [1, 1, 3, 13]], [6, [1, 1, 3, 14]], [6, [1, 1, 13, 17]], [6, [1, 1, 13, 18]], [6, [1, 1, 17, 19]], [6, [1, 1, 18, 19]], [6, [1, 2, 3, 3]], [6, [1, 2, 3, 13]], [6, [1, 2, 3, 14]], [6, [1, 2, 3, 15]], [6, [1, 2, 3, 19]], [6, [1, 3, 3, 13]], [6, [1, 3, 3, 15]], [6, [1, 3, 3, 19]], [6, [1, 3, 7, 13]], [6, [1, 3, 7, 14]], [6, [1, 3, 7, 15]], [6, [1, 3, 13, 15]], [6, [1, 7, 13, 14]], [6, [1, 7, 13, 15]], [6, [2]], [6, [2, 3, 3, 14]], [6, [2, 3, 3, 15]], [6, [2, 3, 3, 19]], [6, [2, 3, 7, 13]], [6, [2, 3, 13, 15]], [6, [3]], [6, [3, 3, 7, 13]], [6, [3, 3, 13, 15]], [6, [11]], [6, [12]], [6, [17]], [6, [18]], [6, [19]], [8, [0]], [8, [0, 0, 3, 11]], [8, [0, 0, 3, 12]], [8, [0, 1, 1, 3]], [8, [0, 1, 2, 3]], [8, [0, 1, 3, 3]], [8, [0, 1, 3, 7]], [8, [0, 1, 3, 11]], [8, [0, 1, 3, 12]], [8, [0, 1, 3, 15]], [8, [0, 2, 3, 3]], [8, [0, 2, 3, 7]], [8, [0, 2, 3, 11]], [8, [0, 2, 3, 12]], [8, [0, 2, 3, 19]], [8, [0, 3, 3, 7]], [8, [0, 3, 3, 15]], [8, [1]], [8, [1, 1, 2, 3]], [8, [1, 1, 3, 13]], [8, [1, 1, 3, 14]], [8, [1, 1, 3, 15]], [8, [1, 1, 3, 19]], [8, [1, 2, 3, 13]], [8, [1, 2, 3, 14]], [8, [1, 3, 3, 13]], [8, [1, 3, 7, 13]], [8, [1, 3, 13, 15]], [8, [2, 3, 3, 14]], [8, [2, 3, 7, 13]], [8, [2, 3, 13, 15]], [8, [3]], [8, [3, 3, 7, 13]], [8, [3, 3, 13, 15]], [8, [11]], [8, [12]], [8, [14]], [8, [15]], [8, [19]], [9, [0, 1, 1, 2]], [9, [0, 1, 2, 2]], [9, [0, 1, 2, 7]], [9, [0, 1, 2, 8]], [9, [0, 1, 2, 11]], [9, [0, 1, 2, 12]], [9, [0, 1, 2, 15]], [9, [0, 2, 2, 7]], [9, [0, 2, 2, 8]], [9, [0, 2, 2, 15]], [9, [0, 2, 3, 3]], [9, [0, 2, 7, 8]], [9, [0, 2, 8, 11]], [9, [0, 2, 8, 12]], [9, [0, 2, 8, 19]], [9, [0, 3, 3, 7]], [9, [0, 3, 3, 8]], [9, [0, 3, 3, 13]], [9, [0, 3, 3, 14]], [9, [1, 1, 2, 2]], [9, [1, 1, 2, 7]], [9, [1, 1, 2, 8]], [9, [1, 1, 2, 13]], [9, [1, 1, 2, 14]], [9, [1, 1, 2, 19]], [9, [1, 1, 2, 20]], [9, [1, 1, 2, 21]], [9, [1, 2, 2, 7]], [9, [1, 2, 2, 13]], [9, [1, 2, 2, 15]], [9, [1, 2, 7, 13]], [9, [1, 2, 7, 20]], [9, [1, 2, 7, 21]], [9, [1, 2, 8, 13]], [9, [1, 2, 8, 14]], [9, [1, 2, 13, 15]], [9, [2, 2, 7, 13]], [9, [2, 2, 8, 14]], [9, [2, 2, 11, 13]], [9, [2, 2, 12, 13]], [9, [2, 2, 13, 15]], [9, [2, 3, 3, 7]], [9, [2, 3, 3, 13]], [9, [2, 3, 3, 17]], [9, [2, 3, 3, 18]], [9, [2, 3, 3, 19]], [9, [2, 7, 8, 13]], [9, [2, 8, 13, 15]], [9, [3, 3, 7, 14]], [9, [3, 3, 7, 17]], [9, [3, 3, 7, 18]], [9, [3, 3, 8, 14]], [9, [3, 3, 13, 15]], [9, [14]], [9, [15]], [9, [17]], [9, [18]], [10, [0, 1, 1, 3]], [10, [0, 1, 1, 9]], [10, [0, 1, 2, 3]], [10, [0, 1, 2, 9]], [10, [0, 1, 3, 7]], [10, [0, 1, 3, 8]], [10, [0, 1, 3, 11]], [10, [0, 1, 3, 12]], [10, [0, 1, 3, 15]], [10, [0, 1, 7, 9]], [10, [0, 1, 8, 9]], [10, [0, 1, 9, 11]], [10, [0, 1, 9, 12]], [10, [0, 1, 9, 15]], [10, [0, 2, 2, 3]], [10, [0, 2, 2, 9]], [10, [0, 2, 3, 3]], [10, [0, 2, 3, 9]], [10, [0, 2, 3, 13]], [10, [0, 2, 3, 14]], [10, [0, 2, 3, 15]], [10, [0, 2, 9, 13]], [10, [0, 2, 9, 14]], [10, [0, 2, 9, 15]], [10, [0, 3, 3, 7]], [10, [0, 3, 3, 8]], [10, [0, 3, 3, 13]], [10, [0, 3, 3, 14]], [10, [0, 3, 7, 8]], [10, [0, 3, 7, 9]], [10, [0, 3, 8, 9]], [10, [0, 3, 8, 11]], [10, [0, 3, 8, 12]], [10, [0, 3, 8, 19]], [10, [0, 3, 9, 13]], [10, [0, 3, 9, 14]], [10, [0, 7, 8, 9]], [10, [0, 8, 9, 11]], [10, [0, 8, 9, 12]], [10, [0, 8, 9, 19]], [10, [1, 1, 2, 3]], [10, [1, 1, 2, 9]], [10, [1, 1, 3, 7]], [10, [1, 1, 3, 8]], [10, [1, 1, 3, 13]], [10, [1, 1, 3, 14]], [10, [1, 1, 3, 19]], [10, [1, 1, 3, 20]], [10, [1, 1, 3, 21]], [10, [1, 1, 7, 9]], [10, [1, 1, 8, 9]], [10, [1, 1, 9, 13]], [10, [1, 1, 9, 14]], [10, [1, 1, 9, 19]], [10, [1, 1, 9, 20]], [10, [1, 1, 9, 21]], [10, [1, 2, 3, 7]], [10, [1, 2, 3, 13]], [10, [1, 2, 3, 15]], [10, [1, 2, 7, 9]], [10, [1, 2, 9, 13]], [10, [1, 2, 9, 15]], [10, [1, 3, 7, 13]], [10, [1, 3, 7, 20]], [10, [1, 3, 7, 21]], [10, [1, 3, 8, 13]], [10, [1, 3, 8, 14]], [10, [1, 3, 13, 15]], [10, [1, 7, 9, 13]], [10, [1, 7, 9, 20]], [10, [1, 7, 9, 21]], [10, [1, 8, 9, 13]], [10, [1, 8, 9, 14]], [10, [1, 9, 13, 15]], [10, [2, 2, 3, 7]], [10, [2, 2, 3, 13]], [10, [2, 2, 3, 14]], [10, [2, 2, 3, 15]], [10, [2, 2, 3, 19]], [10, [2, 2, 7, 9]], [10, [2, 2, 9, 13]], [10, [2, 2, 9, 14]], [10, [2, 2, 9, 15]], [10, [2, 2, 9, 19]], [10, [2, 3, 3, 7]], [10, [2, 3, 3, 13]], [10, [2, 3, 3, 17]], [10, [2, 3, 3, 18]], [10, [2, 3, 3, 19]], [10, [2, 3, 7, 9]], [10, [2, 3, 7, 13]], [10, [2, 3, 7, 14]], [10, [2, 3, 7, 17]], [10, [2, 3, 7, 18]], [10, [2, 3, 9, 13]], [10, [2, 3, 9, 17]], [10, [2, 3, 9, 18]], [10, [2, 3, 9, 19]], [10, [2, 3, 11, 13]], [10, [2, 3, 12, 13]], [10, [2, 7, 9, 13]], [10, [2, 7, 9, 14]], [10, [2, 7, 9, 17]], [10, [2, 7, 9, 18]], [10, [2, 9, 11, 13]], [10, [2, 9, 12, 13]], [10, [3, 3, 7, 14]], [10, [3, 3, 7, 17]], [10, [3, 3, 7, 18]], [10, [3, 3, 8, 14]], [10, [3, 3, 13, 15]], [10, [3, 7, 8, 13]], [10, [3, 7, 9, 14]], [10, [3, 7, 9, 17]], [10, [3, 7, 9, 18]], [10, [3, 8, 9, 14]], [10, [3, 8, 13, 15]], [10, [3, 9, 13, 15]], [10, [7, 8, 9, 13]], [10, [8, 9, 13, 15]], [11, [0]], [11, [0, 1, 1, 3]], [11, [0, 1, 2, 3]], [11, [0, 1, 3, 7]], [11, [0, 1, 3, 8]], [11, [0, 1, 3, 11]], [11, [0, 1, 3, 12]], [11, [0, 1, 3, 15]], [11, [0, 2, 2, 7]], [11, [0, 2, 2, 8]], [11, [0, 2, 2, 13]], [11, [0, 2, 2, 14]], [11, [0, 2, 3, 7]], [11, [0, 2, 3, 8]], [11, [0, 2, 3, 15]], [11, [0, 3, 7, 8]], [11, [0, 3, 8, 11]], [11, [0, 3, 8, 12]], [11, [0, 3, 8, 19]], [11, [1, 1, 2, 3]], [11, [1, 1, 3, 7]], [11, [1, 1, 3, 8]], [11, [1, 1, 3, 13]], [11, [1, 1, 3, 14]], [11, [1, 1, 3, 19]], [11, [1, 1, 3, 20]], [11, [1, 1, 3, 21]], [11, [1, 2, 3, 7]], [11, [1, 2, 3, 13]], [11, [1, 2, 3, 15]], [11, [1, 3, 7, 13]], [11, [1, 3, 7, 20]], [11, [1, 3, 7, 21]], [11, [1, 3, 8, 13]], [11, [1, 3, 8, 14]], [11, [1, 3, 13, 15]], [11, [2, 2, 3, 14]], [11, [2, 2, 3, 15]], [11, [2, 2, 3, 17]], [11, [2, 2, 3, 18]], [11, [2, 2, 7, 14]], [11, [2, 2, 7, 17]], [11, [2, 2, 7, 18]], [11, [2, 2, 8, 14]], [11, [2, 2, 13, 15]], [11, [2, 3, 7, 13]], [11, [2, 3, 8, 14]], [11, [2, 3, 11, 13]], [11, [2, 3, 12, 13]], [11, [2, 3, 13, 15]], [11, [3, 7, 8, 13]], [11, [3, 8, 13, 15]], [11, [7]], [11, [13]], [11, [17]], [11, [18]], [11, [19]], [12, [0]], [12, [0, 1, 1, 2]], [12, [0, 1, 1, 9]], [12, [0, 1, 2, 2]], [12, [0, 1, 2, 7]], [12, [0, 1, 2, 8]], [12, [0, 1, 2, 9]], [12, [0, 1, 2, 11]], [12, [0, 1, 2, 12]], [12, [0, 1, 2, 15]], [12, [0, 1, 7, 9]], [12, [0, 1, 8, 9]], [12, [0, 1, 9, 11]], [12, [0, 1, 9, 12]], [12, [0, 1, 9, 15]], [12, [0, 2, 2, 3]], [12, [0, 2, 2, 9]], [12, [0, 2, 2, 13]], [12, [0, 2, 2, 14]], [12, [0, 2, 2, 15]], [12, [0, 2, 3, 7]], [12, [0, 2, 3, 8]], [12, [0, 2, 3, 9]], [12, [0, 2, 3, 13]], [12, [0, 2, 3, 14]], [12, [0, 2, 7, 8]], [12, [0, 2, 8, 11]], [12, [0, 2, 8, 12]], [12, [0, 2, 8, 19]], [12, [0, 2, 9, 13]], [12, [0, 2, 9, 14]], [12, [0, 2, 9, 15]], [12, [0, 3, 7, 9]], [12, [0, 3, 8, 9]], [12, [0, 3, 9, 13]], [12, [0, 3, 9, 14]], [12, [0, 7, 8, 9]], [12, [0, 8, 9, 11]], [12, [0, 8, 9, 12]], [12, [0, 8, 9, 19]], [12, [1, 1, 2, 2]], [12, [1, 1, 2, 7]], [12, [1, 1, 2, 8]], [12, [1, 1, 2, 9]], [12, [1, 1, 2, 13]], [12, [1, 1, 2, 14]], [12, [1, 1, 2, 19]], [12, [1, 1, 2, 20]], [12, [1, 1, 2, 21]], [12, [1, 1, 7, 9]], [12, [1, 1, 8, 9]], [12, [1, 1, 9, 13]], [12, [1, 1, 9, 14]], [12, [1, 1, 9, 19]], [12, [1, 1, 9, 20]], [12, [1, 1, 9, 21]], [12, [1, 2, 2, 7]], [12, [1, 2, 2, 13]], [12, [1, 2, 2, 15]], [12, [1, 2, 7, 9]], [12, [1, 2, 7, 13]], [12, [1, 2, 7, 20]], [12, [1, 2, 7, 21]], [12, [1, 2, 8, 13]], [12, [1, 2, 8, 14]], [12, [1, 2, 9, 13]], [12, [1, 2, 9, 15]], [12, [1, 2, 13, 15]], [12, [1, 7, 9, 13]], [12, [1, 7, 9, 20]], [12, [1, 7, 9, 21]], [12, [1, 8, 9, 13]], [12, [1, 8, 9, 14]], [12, [1, 9, 13, 15]], [12, [2, 2, 3, 7]], [12, [2, 2, 3, 13]], [12, [2, 2, 3, 17]], [12, [2, 2, 3, 18]], [12, [2, 2, 3, 19]], [12, [2, 2, 7, 9]], [12, [2, 2, 7, 13]], [12, [2, 2, 7, 14]], [12, [2, 2, 7, 17]], [12, [2, 2, 7, 18]], [12, [2, 2, 9, 13]], [12, [2, 2, 9, 14]], [12, [2, 2, 9, 15]], [12, [2, 2, 9, 19]], [12, [2, 2, 11, 13]], [12, [2, 2, 12, 13]], [12, [2, 3, 7, 9]], [12, [2, 3, 7, 14]], [12, [2, 3, 7, 17]], [12, [2, 3, 7, 18]], [12, [2, 3, 8, 14]], [12, [2, 3, 9, 13]], [12, [2, 3, 9, 17]], [12, [2, 3, 9, 18]], [12, [2, 3, 9, 19]], [12, [2, 3, 13, 15]], [12, [2, 7, 8, 13]], [12, [2, 7, 9, 13]], [12, [2, 7, 9, 14]], [12, [2, 7, 9, 17]], [12, [2, 7, 9, 18]], [12, [2, 8, 13, 15]], [12, [2, 9, 11, 13]], [12, [2, 9, 12, 13]], [12, [3, 7, 9, 14]], [12, [3, 7, 9, 17]], [12, [3, 7, 9, 18]], [12, [3, 8, 9, 14]], [12, [3, 9, 13, 15]], [12, [7]], [12, [7, 8, 9, 13]], [12, [8, 9, 13, 15]], [12, [13]], [12, [14]], [12, [15]], [12, [19]], [13, [0, 0, 1, 1]], [13, [0, 0, 1, 8]], [13, [0, 0, 2, 2]], [13, [0, 0, 2, 8]], [13, [0, 0, 3, 13]], [13, [0, 0, 4, 13]], [13, [0, 0, 12, 13]], [13, [0, 1, 1, 2]], [13, [0, 1, 1, 3]], [13, [0, 1, 1, 4]], [13, [0, 1, 1, 8]], [13, [0, 1, 1, 12]], [13, [0, 1, 2, 12]], [13, [0, 1, 3, 8]], [13, [0, 1, 4, 8]], [13, [0, 1, 8, 12]], [13, [0, 2, 2, 3]], [13, [0, 2, 2, 4]], [13, [0, 2, 2, 12]], [13, [0, 2, 3, 8]], [13, [0, 2, 4, 8]], [13, [0, 3, 12, 13]], [13, [1, 1, 2, 3]], [13, [1, 1, 2, 4]], [13, [1, 1, 2, 12]], [13, [1, 1, 3, 8]], [13, [1, 1, 4, 8]], [13, [1, 1, 8, 12]], [13, [1, 2, 3, 12]], [13, [1, 3, 8, 12]], [13, [2, 2, 12, 13]], [13, [13]], [14, [0, 0, 1, 1]], [14, [0, 0, 1, 8]], [14, [0, 0, 2, 2]], [14, [0, 0, 2, 8]], [14, [0, 0, 3, 13]], [14, [0, 0, 4, 13]], [14, [0, 0, 11, 13]], [14, [0, 1, 1, 2]], [14, [0, 1, 1, 3]], [14, [0, 1, 1, 4]], [14, [0, 1, 1, 8]], [14, [0, 1, 1, 11]], [14, [0, 1, 2, 11]], [14, [0, 1, 3, 8]], [14, [0, 1, 4, 8]], [14, [0, 1, 8, 11]], [14, [0, 2, 2, 3]], [14, [0, 2, 2, 4]], [14, [0, 2, 2, 11]], [14, [0, 2, 3, 8]], [14, [0, 2, 4, 8]], [14, [0, 3, 11, 13]], [14, [1, 1, 2, 3]], [14, [1, 1, 2, 4]], [14, [1, 1, 2, 11]], [14, [1, 1, 3, 8]], [14, [1, 1, 4, 8]], [14, [1, 1, 8, 11]], [14, [1, 2, 3, 11]], [14, [1, 3, 8, 11]], [14, [2, 2, 11, 13]], [14, [13]], [15, [0]], [15, [0, 1, 1, 7]], [15, [0, 1, 1, 15]], [15, [0, 1, 1, 21]], [15, [0, 1, 2, 3]], [15, [0, 1, 3, 3]], [15, [0, 1, 3, 19]], [15, [0, 1, 3, 21]], [15, [0, 1, 7, 8]], [15, [0, 1, 7, 14]], [15, [0, 1, 7, 21]], [15, [0, 1, 8, 15]], [15, [0, 1, 8, 21]], [15, [0, 1, 14, 19]], [15, [0, 1, 19, 21]], [15, [0, 2, 3, 7]], [15, [0, 2, 3, 8]], [15, [0, 2, 3, 19]], [15, [0, 3, 3, 7]], [15, [0, 3, 3, 8]], [15, [0, 3, 7, 15]], [15, [0, 3, 7, 19]], [15, [0, 3, 8, 21]], [15, [0, 3, 19, 21]], [15, [0, 7, 8, 15]], [15, [0, 7, 8, 19]], [15, [0, 7, 8, 21]], [15, [0, 7, 19, 21]], [15, [1]], [15, [1, 1, 2, 3]], [15, [1, 1, 2, 21]], [15, [1, 1, 3, 7]], [15, [1, 1, 3, 8]], [15, [1, 1, 3, 13]], [15, [1, 1, 3, 17]], [15, [1, 1, 3, 18]], [15, [1, 1, 3, 19]], [15, [1, 2, 2, 3]], [15, [1, 2, 3, 7]], [15, [1, 2, 3, 8]], [15, [1, 2, 3, 13]], [15, [1, 2, 3, 19]], [15, [1, 2, 7, 21]], [15, [1, 3, 3, 8]], [15, [1, 3, 3, 13]], [15, [1, 3, 3, 19]], [15, [1, 3, 7, 13]], [15, [1, 3, 7, 17]], [15, [1, 3, 7, 18]], [15, [1, 3, 8, 13]], [15, [2]], [15, [2, 2, 3, 15]], [15, [2, 2, 3, 21]], [15, [2, 2, 7, 21]], [15, [2, 3, 3, 8]], [15, [2, 3, 3, 13]], [15, [2, 3, 3, 19]], [15, [2, 3, 7, 13]], [15, [3, 3, 8, 13]], [15, [3, 3, 17, 19]], [15, [3, 3, 18, 19]], [15, [3, 7, 8, 13]], [15, [8]], [15, [13]], [15, [17]], [15, [18]], [16, [0, 1, 1, 3]], [16, [0, 1, 1, 7]], [16, [0, 1, 2, 15]], [16, [0, 1, 2, 20]], [16, [0, 1, 3, 7]], [16, [0, 1, 3, 8]], [16, [0, 1, 3, 15]], [16, [0, 1, 3, 19]], [16, [0, 1, 7, 8]], [16, [0, 1, 7, 14]], [16, [0, 1, 7, 15]], [16, [0, 1, 14, 19]], [16, [0, 1, 19, 20]], [16, [0, 2, 7, 15]], [16, [0, 2, 7, 20]], [16, [0, 2, 8, 15]], [16, [0, 2, 8, 20]], [16, [0, 2, 15, 19]], [16, [0, 2, 19, 20]], [16, [0, 3, 3, 7]], [16, [0, 3, 3, 15]], [16, [0, 3, 3, 20]], [16, [0, 3, 7, 8]], [16, [0, 3, 7, 15]], [16, [0, 3, 7, 19]], [16, [0, 3, 8, 15]], [16, [0, 3, 19, 20]], [16, [0, 7, 8, 19]], [16, [0, 7, 19, 20]], [16, [1, 1, 2, 15]], [16, [1, 1, 7, 15]], [16, [1, 1, 7, 20]], [16, [1, 1, 8, 15]], [16, [1, 1, 8, 20]], [16, [1, 1, 13, 15]], [16, [1, 1, 13, 20]], [16, [1, 1, 15, 17]], [16, [1, 1, 15, 18]], [16, [1, 1, 15, 19]], [16, [1, 1, 17, 20]], [16, [1, 1, 18, 20]], [16, [1, 1, 19, 20]], [16, [1, 2, 2, 15]], [16, [1, 2, 2, 20]], [16, [1, 2, 7, 15]], [16, [1, 2, 8, 15]], [16, [1, 2, 8, 20]], [16, [1, 2, 13, 15]], [16, [1, 2, 13, 20]], [16, [1, 2, 15, 19]], [16, [1, 2, 19, 20]], [16, [1, 3, 3, 15]], [16, [1, 3, 3, 20]], [16, [1, 3, 8, 15]], [16, [1, 3, 8, 20]], [16, [1, 3, 13, 15]], [16, [1, 3, 13, 20]], [16, [1, 3, 15, 19]], [16, [1, 3, 19, 20]], [16, [1, 7, 13, 15]], [16, [1, 7, 13, 20]], [16, [1, 7, 15, 17]], [16, [1, 7, 15, 18]], [16, [1, 7, 17, 20]], [16, [1, 7, 18, 20]], [16, [1, 8, 13, 15]], [16, [1, 8, 13, 20]], [16, [2, 2, 3, 3]], [16, [2, 2, 3, 7]], [16, [2, 2, 7, 15]], [16, [2, 3, 3, 15]], [16, [2, 3, 3, 20]], [16, [2, 3, 8, 15]], [16, [2, 3, 8, 20]], [16, [2, 3, 13, 15]], [16, [2, 3, 13, 20]], [16, [2, 3, 15, 19]], [16, [2, 3, 19, 20]], [16, [2, 7, 13, 15]], [16, [2, 7, 13, 20]], [16, [3, 3, 8, 15]], [16, [3, 3, 8, 20]], [16, [3, 3, 13, 15]], [16, [3, 3, 13, 20]], [16, [3, 3, 15, 17]], [16, [3, 3, 15, 18]], [16, [3, 3, 17, 20]], [16, [3, 3, 18, 20]], [16, [3, 8, 13, 15]], [16, [3, 8, 13, 20]], [16, [3, 15, 17, 19]], [16, [3, 15, 18, 19]], [16, [3, 17, 19, 20]], [16, [3, 18, 19, 20]], [16, [7, 8, 13, 15]], [16, [7, 8, 13, 20]], [17, [0]], [17, [0, 3, 3, 13]], [17, [0, 3, 13, 13]], [17, [3, 3, 8, 13]], [17, [3, 8, 13, 13]], [17, [8]], [18, [0, 3, 3, 16]], [18, [0, 3, 3, 22]], [18, [0, 3, 13, 16]], [18, [0, 3, 13, 22]], [18, [0, 13, 13, 16]], [18, [0, 13, 13, 22]], [18, [3, 3, 8, 16]], [18, [3, 3, 8, 22]], [18, [3, 8, 13, 16]], [18, [3, 8, 13, 22]], [18, [8, 13, 13, 16]], [18, [8, 13, 13, 22]], [19, [0, 0, 1, 1]], [19, [0, 0, 1, 8]], [19, [0, 0, 2, 2]], [19, [0, 0, 2, 8]], [19, [0, 0, 3, 13]], [19, [0, 0, 4, 13]], [19, [0, 1, 1, 2]], [19, [0, 1, 1, 3]], [19, [0, 1, 1, 4]], [19, [0, 1, 1, 8]], [19, [0, 1, 3, 8]], [19, [0, 1, 4, 8]], [19, [0, 2, 2, 3]], [19, [0, 2, 2, 4]], [19, [0, 2, 3, 8]], [19, [0, 2, 4, 8]], [19, [1, 1, 2, 3]], [19, [1, 1, 2, 4]], [19, [1, 1, 3, 8]], [19, [1, 1, 4, 8]], [19, [13]], [20, [0, 0, 1, 1]], [20, [0, 0, 1, 8]], [20, [0, 0, 2, 2]], [20, [0, 0, 2, 8]], [20, [0, 0, 3, 13]], [20, [0, 0, 4, 13]], [20, [0, 1, 1, 2]], [20, [0, 1, 1, 3]], [20, [0, 1, 1, 4]], [20, [0, 1, 1, 8]], [20, [0, 1, 3, 8]], [20, [0, 1, 4, 8]], [20, [0, 2, 2, 3]], [20, [0, 2, 2, 4]], [20, [0, 2, 3, 8]], [20, [0, 2, 4, 8]], [20, [1, 1, 2, 3]], [20, [1, 1, 2, 4]], [20, [1, 1, 3, 8]], [20, [1, 1, 4, 8]], [20, [13]], [21, [0]], [21, [0, 0, 1, 2]], [21, [0, 0, 1, 13]], [21, [0, 0, 1, 15]], [21, [0, 0, 1, 17]], [21, [0, 0, 1, 18]], [21, [0, 0, 2, 2]], [21, [0, 0, 2, 7]], [21, [0, 0, 2, 11]], [21, [0, 0, 2, 12]], [21, [0, 0, 3, 7]], [21, [0, 0, 3, 13]], [21, [0, 0, 3, 14]], [21, [0, 0, 7, 13]], [21, [0, 0, 7, 15]], [21, [0, 0, 8, 11]], [21, [0, 0, 8, 12]], [21, [0, 0, 8, 15]], [21, [0, 0, 8, 17]], [21, [0, 0, 8, 18]], [21, [0, 0, 13, 14]], [21, [0, 0, 13, 17]], [21, [0, 0, 13, 18]], [21, [0, 0, 17, 19]], [21, [0, 0, 18, 19]], [21, [0, 1, 1, 7]], [21, [0, 1, 1, 13]], [21, [0, 1, 1, 14]], [21, [0, 1, 1, 15]], [21, [0, 1, 2, 11]], [21, [0, 1, 2, 12]], [21, [0, 1, 7, 14]], [21, [0, 1, 7, 15]], [21, [0, 1, 7, 17]], [21, [0, 1, 7, 18]], [21, [0, 1, 8, 11]], [21, [0, 1, 8, 12]], [21, [0, 1, 8, 14]], [21, [0, 1, 8, 15]], [21, [0, 1, 13, 17]], [21, [0, 1, 13, 18]], [21, [1]], [21, [1, 1, 2, 2]], [21, [1, 1, 2, 7]], [21, [1, 1, 3, 7]], [21, [1, 1, 3, 13]], [21, [1, 1, 3, 14]], [21, [1, 1, 7, 13]], [21, [1, 1, 7, 14]], [21, [1, 1, 7, 17]], [21, [1, 1, 7, 18]], [21, [1, 1, 8, 14]], [21, [1, 1, 8, 17]], [21, [1, 1, 8, 18]], [21, [1, 1, 13, 14]], [21, [1, 1, 17, 19]], [21, [1, 1, 18, 19]], [21, [2]], [21, [7]], [21, [14]], [21, [17]], [21, [18]], [22, [0, 0, 1, 17]], [22, [0, 0, 1, 18]], [22, [0, 0, 7, 8]], [22, [0, 0, 7, 15]], [22, [0, 0, 7, 17]], [22, [0, 0, 7, 18]], [22, [0, 1, 1, 17]], [22, [0, 1, 1, 18]], [22, [0, 1, 3, 20]], [22, [0, 1, 3, 21]], [22, [0, 1, 7, 8]], [22, [0, 1, 7, 15]], [22, [0, 1, 7, 20]], [22, [0, 1, 7, 21]], [22, [0, 1, 8, 17]], [22, [0, 1, 8, 18]], [22, [0, 1, 17, 19]], [22, [0, 1, 18, 19]], [22, [0, 1, 19, 20]], [22, [0, 1, 19, 21]], [22, [0, 7, 7, 13]], [22, [0, 7, 13, 13]], [22, [1, 1, 8, 17]], [22, [1, 1, 8, 18]], [22, [1, 3, 7, 8]], [22, [1, 3, 7, 15]], [22, [1, 7, 8, 13]], [22, [1, 7, 8, 17]], [22, [1, 7, 8, 18]], [22, [1, 7, 13, 15]], [22, [3, 3, 7, 17]], [22, [3, 3, 7, 18]], [22, [3, 3, 15, 17]], [22, [3, 3, 15, 18]], [22, [7]], [22, [7, 7, 8, 13]], [22, [7, 8, 13, 13]], [22, [8]], [22, [15]], [23, [0]], [23, [0, 0, 7, 8]], [23, [0, 0, 7, 14]], [23, [0, 1, 1, 3]], [23, [0, 1, 1, 20]], [23, [0, 1, 1, 21]], [23, [0, 1, 2, 3]], [23, [0, 1, 3, 3]], [23, [0, 1, 3, 7]], [23, [0, 1, 3, 8]], [23, [0, 1, 3, 20]], [23, [0, 1, 3, 21]], [23, [0, 1, 7, 8]], [23, [0, 1, 7, 14]], [23, [0, 1, 8, 20]], [23, [0, 1, 8, 21]], [23, [0, 1, 14, 20]], [23, [0, 1, 14, 21]], [23, [0, 2, 3, 3]], [23, [0, 2, 3, 7]], [23, [0, 3, 3, 8]], [23, [0, 3, 7, 8]], [23, [1, 1, 2, 3]], [23, [1, 1, 3, 3]], [23, [1, 1, 3, 7]], [23, [1, 1, 3, 13]], [23, [1, 1, 3, 17]], [23, [1, 1, 3, 18]], [23, [1, 2, 2, 3]], [23, [1, 2, 3, 3]], [23, [1, 2, 3, 7]], [23, [1, 2, 3, 13]], [23, [1, 3, 3, 13]], [23, [1, 3, 7, 8]], [23, [1, 3, 7, 13]], [23, [1, 3, 7, 14]], [23, [1, 3, 7, 17]], [23, [1, 3, 7, 18]], [23, [1, 3, 8, 13]], [23, [1, 7, 8, 13]], [23, [1, 7, 13, 14]], [23, [2, 2, 3, 3]], [23, [2, 2, 3, 7]], [23, [2, 2, 3, 20]], [23, [2, 2, 3, 21]], [23, [2, 3, 3, 13]], [23, [2, 3, 7, 13]], [23, [3, 3, 8, 13]], [23, [3, 3, 14, 17]], [23, [3, 3, 14, 18]], [23, [3, 7, 8, 13]], [23, [13]], [23, [14]], [24, [0, 0, 7, 14]], [24, [0, 0, 7, 15]], [24, [0, 1, 7, 14]], [24, [0, 1, 7, 15]], [24, [0, 1, 7, 17]], [24, [0, 1, 7, 18]], [24, [0, 1, 7, 20]], [24, [0, 1, 7, 21]], [24, [0, 1, 13, 17]], [24, [0, 1, 13, 18]], [24, [0, 1, 14, 17]], [24, [0, 1, 14, 18]], [24, [0, 2, 3, 3]], [24, [0, 2, 3, 8]], [24, [0, 2, 3, 15]], [24, [0, 3, 7, 20]], [24, [0, 3, 7, 21]], [24, [0, 7, 8, 17]], [24, [0, 7, 8, 18]], [24, [0, 7, 8, 20]], [24, [0, 7, 8, 21]], [24, [0, 7, 13, 17]], [24, [0, 7, 13, 18]], [24, [1]], [24, [1, 1, 3, 3]], [24, [1, 1, 3, 8]], [24, [1, 1, 3, 15]], [24, [1, 1, 8, 17]], [24, [1, 1, 8, 18]], [24, [1, 1, 13, 17]], [24, [1, 1, 13, 18]], [24, [1, 2, 3, 3]], [24, [1, 2, 3, 8]], [24, [1, 2, 3, 15]], [24, [1, 3, 3, 8]], [24, [1, 3, 3, 15]], [24, [1, 3, 7, 14]], [24, [1, 3, 7, 15]], [24, [1, 7, 13, 14]], [24, [1, 7, 13, 15]], [24, [2]], [24, [2, 3, 3, 8]], [24, [2, 3, 3, 15]], [24, [3, 3, 13, 17]], [24, [3, 3, 13, 18]], [24, [3, 3, 14, 17]], [24, [3, 3, 14, 18]], [24, [14]], [24, [15]], [24, [17]], [24, [18]], [25, [0]], [25, [0, 1, 1, 2]], [25, [0, 1, 1, 3]], [25, [0, 1, 2, 2]], [25, [0, 1, 2, 3]], [25, [0, 1, 2, 7]], [25, [0, 1, 2, 8]], [25, [0, 1, 2, 11]], [25, [0, 1, 2, 12]], [25, [0, 1, 2, 15]], [25, [0, 1, 3, 7]], [25, [0, 1, 3, 8]], [25, [0, 1, 3, 11]], [25, [0, 1, 3, 12]], [25, [0, 1, 3, 15]], [25, [0, 2, 2, 13]], [25, [0, 2, 2, 14]], [25, [0, 2, 2, 15]], [25, [0, 2, 3, 3]], [25, [0, 2, 3, 7]], [25, [0, 2, 3, 8]], [25, [0, 2, 3, 15]], [25, [0, 2, 7, 8]], [25, [0, 2, 8, 11]], [25, [0, 2, 8, 12]], [25, [0, 2, 8, 19]], [25, [0, 3, 3, 7]], [25, [0, 3, 3, 8]], [25, [0, 3, 3, 13]], [25, [0, 3, 3, 14]], [25, [0, 3, 7, 8]], [25, [0, 3, 8, 11]], [25, [0, 3, 8, 12]], [25, [0, 3, 8, 19]], [25, [1, 1, 2, 2]], [25, [1, 1, 2, 3]], [25, [1, 1, 2, 7]], [25, [1, 1, 2, 8]], [25, [1, 1, 2, 13]], [25, [1, 1, 2, 14]], [25, [1, 1, 2, 19]], [25, [1, 1, 2, 20]], [25, [1, 1, 2, 21]], [25, [1, 1, 3, 7]], [25, [1, 1, 3, 8]], [25, [1, 1, 3, 13]], [25, [1, 1, 3, 14]], [25, [1, 1, 3, 19]], [25, [1, 1, 3, 20]], [25, [1, 1, 3, 21]], [25, [1, 2, 2, 7]], [25, [1, 2, 2, 13]], [25, [1, 2, 2, 15]], [25, [1, 2, 3, 7]], [25, [1, 2, 3, 13]], [25, [1, 2, 3, 15]], [25, [1, 2, 7, 13]], [25, [1, 2, 7, 20]], [25, [1, 2, 7, 21]], [25, [1, 2, 8, 13]], [25, [1, 2, 8, 14]], [25, [1, 2, 13, 15]], [25, [1, 3, 7, 13]], [25, [1, 3, 7, 20]], [25, [1, 3, 7, 21]], [25, [1, 3, 8, 13]], [25, [1, 3, 8, 14]], [25, [1, 3, 13, 15]], [25, [2, 2, 3, 14]], [25, [2, 2, 3, 15]], [25, [2, 2, 3, 17]], [25, [2, 2, 3, 18]], [25, [2, 2, 7, 13]], [25, [2, 2, 7, 14]], [25, [2, 2, 7, 17]], [25, [2, 2, 7, 18]], [25, [2, 2, 11, 13]], [25, [2, 2, 12, 13]], [25, [2, 3, 3, 7]], [25, [2, 3, 3, 13]], [25, [2, 3, 3, 17]], [25, [2, 3, 3, 18]], [25, [2, 3, 3, 19]], [25, [2, 3, 7, 13]], [25, [2, 3, 8, 14]], [25, [2, 3, 11, 13]], [25, [2, 3, 12, 13]], [25, [2, 3, 13, 15]], [25, [2, 7, 8, 13]], [25, [2, 8, 13, 15]], [25, [3, 3, 7, 14]], [25, [3, 3, 7, 17]], [25, [3, 3, 7, 18]], [25, [3, 3, 8, 14]], [25, [3, 3, 13, 15]], [25, [3, 7, 8, 13]], [25, [3, 8, 13, 15]], [25, [7]], [25, [13]], [25, [14]], [25, [15]], [25, [19]], [26, [0, 0, 11, 13]], [26, [0, 1, 1, 11]], [26, [0, 1, 2, 11]], [26, [0, 1, 8, 11]], [26, [0, 2, 2, 11]], [26, [0, 3, 11, 13]], [26, [1, 1, 2, 11]], [26, [1, 1, 8, 11]], [26, [1, 2, 3, 11]], [26, [1, 3, 8, 11]], [26, [2, 2, 11, 13]], [27, [0]], [27, [0, 3, 3, 13]], [27, [0, 3, 13, 13]], [27, [3, 3, 8, 13]], [27, [3, 8, 13, 13]], [27, [8]], [28, [0, 0, 1, 7]], [28, [0, 0, 1, 13]], [28, [0, 0, 1, 14]], [28, [0, 0, 1, 18]], [28, [0, 0, 7, 7]], [28, [0, 0, 7, 13]], [28, [0, 0, 7, 14]], [28, [0, 0, 7, 18]], [28, [0, 1, 1, 7]], [28, [0, 1, 1, 13]], [28, [0, 1, 1, 14]], [28, [0, 1, 1, 18]], [28, [0, 1, 7, 8]], [28, [0, 1, 7, 13]], [28, [0, 1, 7, 14]], [28, [0, 1, 7, 18]], [28, [0, 1, 8, 8]], [28, [0, 1, 8, 13]], [28, [0, 1, 8, 14]], [28, [0, 1, 8, 18]], [28, [0, 1, 8, 19]], [28, [0, 1, 13, 13]], [28, [0, 1, 13, 14]], [28, [0, 1, 13, 19]], [28, [0, 1, 18, 19]], [28, [0, 2, 14, 14]], [28, [0, 7, 7, 13]], [28, [0, 7, 8, 13]], [28, [0, 7, 8, 14]], [28, [0, 7, 8, 18]], [28, [0, 7, 8, 19]], [28, [0, 7, 13, 14]], [28, [0, 7, 13, 18]], [28, [0, 7, 13, 19]], [28, [0, 7, 14, 14]], [28, [0, 7, 18, 19]], [28, [1, 1, 7, 8]], [28, [1, 1, 8, 19]], [28, [1, 1, 13, 13]], [28, [1, 1, 13, 14]], [28, [1, 1, 13, 19]], [28, [1, 1, 18, 19]], [28, [1, 7, 7, 8]], [28, [1, 7, 8, 13]], [28, [1, 7, 8, 14]], [28, [1, 7, 8, 18]], [28, [2, 2, 13, 18]], [28, [2, 2, 14, 14]], [28, [2, 7, 13, 18]], [28, [2, 7, 14, 14]], [28, [3, 3, 7, 13]], [28, [3, 3, 7, 14]], [28, [3, 3, 7, 18]], [28, [3, 3, 8, 8]], [28, [3, 3, 8, 19]], [28, [3, 3, 13, 13]], [28, [3, 3, 13, 14]], [28, [3, 3, 13, 19]], [28, [3, 3, 18, 19]], [28, [7]], [28, [7, 7, 8, 13]], [28, [7, 8, 13, 13]], [28, [7, 8, 13, 18]], [29, [0, 0, 1, 7]], [29, [0, 0, 1, 13]], [29, [0, 0, 1, 14]], [29, [0, 0, 1, 17]], [29, [0, 0, 7, 7]], [29, [0, 0, 7, 13]], [29, [0, 0, 7, 14]], [29, [0, 0, 7, 17]], [29, [0, 1, 1, 7]], [29, [0, 1, 1, 13]], [29, [0, 1, 1, 14]], [29, [0, 1, 1, 17]], [29, [0, 1, 7, 8]], [29, [0, 1, 7, 13]], [29, [0, 1, 7, 14]], [29, [0, 1, 7, 17]], [29, [0, 1, 8, 8]], [29, [0, 1, 8, 13]], [29, [0, 1, 8, 14]], [29, [0, 1, 8, 17]], [29, [0, 1, 8, 19]], [29, [0, 1, 13, 13]], [29, [0, 1, 13, 14]], [29, [0, 1, 13, 19]], [29, [0, 1, 17, 19]], [29, [0, 2, 13, 14]], [29, [0, 2, 13, 17]], [29, [0, 2, 14, 14]], [29, [0, 2, 14, 17]], [29, [0, 7, 7, 14]], [29, [0, 7, 7, 17]], [29, [0, 7, 8, 13]], [29, [0, 7, 8, 14]], [29, [0, 7, 8, 17]], [29, [0, 7, 8, 19]], [29, [0, 7, 13, 13]], [29, [0, 7, 13, 14]], [29, [0, 7, 13, 17]], [29, [0, 7, 13, 19]], [29, [0, 7, 14, 14]], [29, [0, 7, 14, 17]], [29, [0, 7, 17, 19]], [29, [1, 1, 7, 8]], [29, [1, 1, 8, 19]], [29, [1, 1, 13, 13]], [29, [1, 1, 13, 14]], [29, [1, 1, 13, 19]], [29, [1, 1, 17, 19]], [29, [1, 7, 7, 8]], [29, [1, 7, 8, 13]], [29, [1, 7, 8, 14]], [29, [1, 7, 8, 17]], [29, [2, 2, 13, 14]], [29, [2, 2, 14, 14]], [29, [2, 2, 14, 17]], [29, [2, 7, 13, 14]], [29, [2, 7, 14, 14]], [29, [2, 7, 14, 17]], [29, [3, 3, 7, 13]], [29, [3, 3, 7, 14]], [29, [3, 3, 7, 17]], [29, [3, 3, 8, 8]], [29, [3, 3, 8, 19]], [29, [3, 3, 13, 13]], [29, [3, 3, 13, 14]], [29, [3, 3, 13, 19]], [29, [3, 3, 17, 19]], [29, [7, 7, 8, 14]], [29, [7, 7, 8, 17]], [29, [7, 8, 13, 14]], [29, [7, 13, 13, 14]], [29, [7, 13, 13, 17]], [30, [0, 0, 1, 7]], [30, [0, 0, 1, 13]], [30, [0, 0, 1, 14]], [30, [0, 0, 7, 7]], [30, [0, 0, 7, 13]], [30, [0, 0, 7, 14]], [30, [0, 1, 1, 7]], [30, [0, 1, 1, 13]], [30, [0, 1, 1, 14]], [30, [0, 1, 7, 8]], [30, [0, 1, 7, 13]], [30, [0, 1, 7, 14]], [30, [0, 1, 8, 8]], [30, [0, 1, 8, 13]], [30, [0, 1, 8, 14]], [30, [0, 1, 8, 19]], [30, [0, 1, 13, 13]], [30, [0, 1, 13, 14]], [30, [0, 1, 13, 19]], [30, [0, 2, 13, 13]], [30, [0, 7, 7, 14]], [30, [0, 7, 8, 13]], [30, [0, 7, 8, 14]], [30, [0, 7, 8, 19]], [30, [0, 7, 13, 19]], [30, [1, 1, 7, 8]], [30, [1, 1, 8, 19]], [30, [1, 1, 13, 13]], [30, [1, 1, 13, 14]], [30, [1, 1, 13, 19]], [30, [1, 7, 7, 8]], [30, [1, 7, 8, 13]], [30, [1, 7, 8, 14]], [30, [2, 2, 13, 13]], [30, [2, 7, 13, 13]], [30, [3, 3, 7, 13]], [30, [3, 3, 7, 14]], [30, [3, 3, 8, 8]], [30, [3, 3, 8, 19]], [30, [3, 3, 13, 13]], [30, [3, 3, 13, 14]], [30, [3, 3, 13, 19]], [30, [7, 7, 8, 14]], [30, [7, 8, 13, 14]], [30, [7, 13, 13, 14]], [31, [0, 0, 1, 7]], [31, [0, 0, 1, 13]], [31, [0, 0, 1, 14]], [31, [0, 0, 7, 7]], [31, [0, 0, 7, 13]], [31, [0, 0, 7, 14]], [31, [0, 1, 1, 7]], [31, [0, 1, 1, 13]], [31, [0, 1, 1, 14]], [31, [0, 1, 7, 8]], [31, [0, 1, 7, 13]], [31, [0, 1, 7, 14]], [31, [0, 1, 8, 8]], [31, [0, 1, 8, 13]], [31, [0, 1, 8, 14]], [31, [0, 1, 8, 19]], [31, [0, 1, 13, 13]], [31, [0, 1, 13, 14]], [31, [0, 1, 13, 19]], [31, [0, 2, 13, 13]], [31, [0, 2, 13, 14]], [31, [0, 2, 13, 17]], [31, [0, 2, 14, 17]], [31, [0, 7, 7, 13]], [31, [0, 7, 7, 17]], [31, [0, 7, 8, 13]], [31, [0, 7, 8, 14]], [31, [0, 7, 8, 19]], [31, [0, 7, 13, 13]], [31, [0, 7, 13, 19]], [31, [0, 7, 14, 17]], [31, [1, 1, 7, 8]], [31, [1, 1, 8, 19]], [31, [1, 1, 13, 13]], [31, [1, 1, 13, 14]], [31, [1, 1, 13, 19]], [31, [1, 7, 7, 8]], [31, [1, 7, 8, 13]], [31, [1, 7, 8, 14]], [31, [2, 2, 13, 13]], [31, [2, 2, 13, 14]], [31, [2, 2, 13, 17]], [31, [2, 2, 14, 17]], [31, [2, 7, 13, 13]], [31, [2, 7, 13, 14]], [31, [2, 7, 13, 17]], [31, [2, 7, 14, 17]], [31, [3, 3, 7, 13]], [31, [3, 3, 7, 14]], [31, [3, 3, 8, 8]], [31, [3, 3, 8, 19]], [31, [3, 3, 13, 13]], [31, [3, 3, 13, 14]], [31, [3, 3, 13, 19]], [31, [7]], [31, [7, 7, 8, 13]], [31, [7, 7, 8, 17]], [31, [7, 8, 13, 13]], [31, [7, 8, 13, 17]], [31, [7, 13, 13, 17]], [32, [0, 0, 7, 8]], [32, [0, 0, 7, 15]], [32, [0, 1, 3, 20]], [32, [0, 1, 3, 21]], [32, [0, 1, 7, 8]], [32, [0, 1, 7, 15]], [32, [0, 1, 7, 17]], [32, [0, 1, 7, 18]], [32, [0, 1, 7, 20]], [32, [0, 1, 7, 21]], [32, [0, 1, 13, 17]], [32, [0, 1, 13, 18]], [32, [0, 1, 14, 17]], [32, [0, 1, 14, 18]], [32, [0, 1, 14, 20]], [32, [0, 1, 14, 21]], [32, [0, 7, 8, 17]], [32, [0, 7, 8, 18]], [32, [0, 7, 13, 17]], [32, [0, 7, 13, 18]], [32, [1, 1, 8, 17]], [32, [1, 1, 8, 18]], [32, [1, 1, 13, 17]], [32, [1, 1, 13, 18]], [32, [1, 3, 7, 8]], [32, [1, 3, 7, 15]], [32, [1, 7, 8, 13]], [32, [1, 7, 13, 15]], [32, [3, 3, 13, 17]], [32, [3, 3, 13, 18]], [32, [3, 3, 15, 17]], [32, [3, 3, 15, 18]], [32, [8]], [32, [15]], [33, [0, 0, 7, 8]], [33, [0, 0, 7, 14]], [33, [0, 1, 3, 20]], [33, [0, 1, 3, 21]], [33, [0, 1, 7, 8]], [33, [0, 1, 7, 14]], [33, [0, 1, 14, 20]], [33, [0, 1, 14, 21]], [33, [0, 2, 3, 3]], [33, [0, 2, 3, 8]], [33, [0, 2, 3, 15]], [33, [0, 3, 7, 20]], [33, [0, 3, 7, 21]], [33, [0, 7, 8, 20]], [33, [0, 7, 8, 21]], [33, [1]], [33, [1, 1, 3, 3]], [33, [1, 1, 3, 8]], [33, [1, 1, 3, 15]], [33, [1, 2, 3, 3]], [33, [1, 2, 3, 8]], [33, [1, 2, 3, 15]], [33, [1, 3, 3, 8]], [33, [1, 3, 3, 15]], [33, [1, 3, 7, 8]], [33, [1, 3, 7, 14]], [33, [1, 7, 8, 13]], [33, [1, 7, 13, 14]], [33, [2]], [33, [2, 3, 3, 8]], [33, [2, 3, 3, 15]], [33, [3, 3, 14, 17]], [33, [3, 3, 14, 18]], [33, [3, 3, 15, 17]], [33, [3, 3, 15, 18]], [33, [8]], [33, [14]], [33, [17]], [33, [18]], [34, [0, 1, 1, 3]], [34, [0, 1, 1, 7]], [34, [0, 1, 2, 15]], [34, [0, 1, 3, 7]], [34, [0, 1, 3, 8]], [34, [0, 1, 3, 15]], [34, [0, 1, 3, 19]], [34, [0, 1, 7, 8]], [34, [0, 1, 7, 14]], [34, [0, 1, 7, 15]], [34, [0, 1, 14, 19]], [34, [0, 2, 7, 15]], [34, [0, 2, 8, 15]], [34, [0, 2, 15, 19]], [34, [0, 3, 3, 7]], [34, [0, 3, 3, 15]], [34, [0, 3, 7, 8]], [34, [0, 3, 7, 15]], [34, [0, 3, 7, 19]], [34, [0, 3, 8, 15]], [34, [0, 7, 8, 19]], [34, [1, 1, 2, 15]], [34, [1, 1, 7, 15]], [34, [1, 1, 8, 15]], [34, [1, 1, 13, 15]], [34, [1, 1, 15, 17]], [34, [1, 1, 15, 18]], [34, [1, 1, 15, 19]], [34, [1, 2, 2, 15]], [34, [1, 2, 7, 15]], [34, [1, 2, 8, 15]], [34, [1, 2, 13, 15]], [34, [1, 2, 15, 19]], [34, [1, 3, 3, 15]], [34, [1, 3, 8, 15]], [34, [1, 3, 13, 15]], [34, [1, 3, 15, 19]], [34, [1, 7, 13, 15]], [34, [1, 7, 15, 17]], [34, [1, 7, 15, 18]], [34, [1, 8, 13, 15]], [34, [2, 2, 3, 3]], [34, [2, 2, 3, 7]], [34, [2, 2, 7, 15]], [34, [2, 3, 3, 15]], [34, [2, 3, 8, 15]], [34, [2, 3, 13, 15]], [34, [2, 3, 15, 19]], [34, [2, 7, 13, 15]], [34, [3, 3, 8, 15]], [34, [3, 3, 13, 15]], [34, [3, 3, 15, 17]], [34, [3, 3, 15, 18]], [34, [3, 8, 13, 15]], [34, [3, 15, 17, 19]], [34, [3, 15, 18, 19]], [34, [7, 8, 13, 15]], [35, [0]], [35, [0, 1, 1, 7]], [35, [0, 1, 1, 15]], [35, [0, 1, 1, 20]], [35, [0, 1, 2, 3]], [35, [0, 1, 2, 20]], [35, [0, 1, 3, 3]], [35, [0, 1, 3, 19]], [35, [0, 1, 3, 20]], [35, [0, 1, 7, 8]], [35, [0, 1, 7, 14]], [35, [0, 1, 7, 20]], [35, [0, 1, 8, 15]], [35, [0, 1, 8, 20]], [35, [0, 1, 14, 19]], [35, [0, 2, 3, 7]], [35, [0, 2, 3, 8]], [35, [0, 2, 3, 19]], [35, [0, 2, 7, 20]], [35, [0, 2, 8, 20]], [35, [0, 2, 19, 20]], [35, [0, 3, 3, 7]], [35, [0, 3, 3, 8]], [35, [0, 3, 3, 20]], [35, [0, 3, 7, 15]], [35, [0, 3, 7, 19]], [35, [0, 3, 8, 20]], [35, [0, 7, 8, 15]], [35, [0, 7, 8, 19]], [35, [0, 7, 8, 20]], [35, [1]], [35, [1, 1, 2, 3]], [35, [1, 1, 2, 20]], [35, [1, 1, 3, 7]], [35, [1, 1, 3, 8]], [35, [1, 1, 3, 13]], [35, [1, 1, 3, 17]], [35, [1, 1, 3, 18]], [35, [1, 1, 3, 19]], [35, [1, 1, 7, 20]], [35, [1, 1, 8, 20]], [35, [1, 1, 13, 20]], [35, [1, 1, 17, 20]], [35, [1, 1, 18, 20]], [35, [1, 1, 19, 20]], [35, [1, 2, 2, 3]], [35, [1, 2, 2, 20]], [35, [1, 2, 3, 7]], [35, [1, 2, 3, 8]], [35, [1, 2, 3, 13]], [35, [1, 2, 3, 19]], [35, [1, 2, 7, 20]], [35, [1, 2, 8, 20]], [35, [1, 2, 13, 20]], [35, [1, 2, 19, 20]], [35, [1, 3, 3, 8]], [35, [1, 3, 3, 13]], [35, [1, 3, 3, 19]], [35, [1, 3, 3, 20]], [35, [1, 3, 7, 13]], [35, [1, 3, 7, 17]], [35, [1, 3, 7, 18]], [35, [1, 3, 8, 13]], [35, [1, 3, 8, 20]], [35, [1, 3, 13, 20]], [35, [1, 3, 19, 20]], [35, [1, 7, 13, 20]], [35, [1, 7, 17, 20]], [35, [1, 7, 18, 20]], [35, [1, 8, 13, 20]], [35, [2]], [35, [2, 2, 3, 15]], [35, [2, 2, 3, 20]], [35, [2, 2, 7, 20]], [35, [2, 3, 3, 8]], [35, [2, 3, 3, 13]], [35, [2, 3, 3, 19]], [35, [2, 3, 3, 20]], [35, [2, 3, 7, 13]], [35, [2, 3, 8, 20]], [35, [2, 3, 13, 20]], [35, [2, 3, 19, 20]], [35, [2, 7, 13, 20]], [35, [3, 3, 8, 13]], [35, [3, 3, 8, 20]], [35, [3, 3, 13, 20]], [35, [3, 3, 17, 19]], [35, [3, 3, 17, 20]], [35, [3, 3, 18, 19]], [35, [3, 3, 18, 20]], [35, [3, 7, 8, 13]], [35, [3, 8, 13, 20]], [35, [3, 17, 19, 20]], [35, [3, 18, 19, 20]], [35, [7, 8, 13, 20]], [35, [8]], [35, [13]], [35, [17]], [35, [18]], [36, [0, 3, 3, 16]], [36, [0, 3, 13, 16]], [36, [0, 13, 13, 16]], [36, [3, 3, 8, 16]], [36, [3, 8, 13, 16]], [36, [8, 13, 13, 16]], [37, [0]], [37, [0, 3, 3, 13]], [37, [0, 3, 3, 22]], [37, [0, 3, 13, 13]], [37, [0, 3, 13, 22]], [37, [0, 13, 13, 22]], [37, [3, 3, 8, 13]], [37, [3, 3, 8, 22]], [37, [3, 8, 13, 13]], [37, [3, 8, 13, 22]], [37, [8]], [37, [8, 13, 13, 22]], [38, [0, 0, 1, 17]], [38, [0, 0, 7, 17]], [38, [0, 1, 1, 17]], [38, [0, 1, 7, 17]], [38, [0, 1, 8, 17]], [38, [0, 1, 17, 19]], [38, [0, 2, 13, 13]], [38, [0, 2, 14, 14]], [38, [0, 7, 7, 13]], [38, [0, 7, 7, 14]], [38, [0, 7, 8, 17]], [38, [0, 7, 13, 14]], [38, [0, 7, 13, 17]], [38, [0, 7, 14, 14]], [38, [0, 7, 17, 19]], [38, [1, 1, 17, 19]], [38, [1, 7, 8, 17]], [38, [2, 2, 13, 13]], [38, [2, 2, 13, 17]], [38, [2, 2, 14, 14]], [38, [2, 7, 13, 13]], [38, [2, 7, 13, 17]], [38, [2, 7, 14, 14]], [38, [3, 3, 7, 17]], [38, [3, 3, 17, 19]], [38, [7]], [38, [7, 7, 8, 13]], [38, [7, 7, 8, 14]], [38, [7, 8, 13, 13]], [38, [7, 8, 13, 14]], [38, [7, 8, 13, 17]], [38, [7, 13, 13, 14]], [39, [0]], [39, [0, 1, 1, 3]], [39, [0, 1, 1, 15]], [39, [0, 1, 1, 20]], [39, [0, 1, 2, 3]], [39, [0, 1, 2, 15]], [39, [0, 1, 3, 3]], [39, [0, 1, 3, 7]], [39, [0, 1, 3, 8]], [39, [0, 1, 3, 15]], [39, [0, 1, 3, 20]], [39, [0, 1, 7, 15]], [39, [0, 1, 7, 20]], [39, [0, 1, 8, 15]], [39, [0, 1, 8, 20]], [39, [0, 1, 19, 20]], [39, [0, 2, 3, 7]], [39, [0, 2, 3, 8]], [39, [0, 2, 3, 19]], [39, [0, 2, 7, 15]], [39, [0, 2, 8, 15]], [39, [0, 2, 15, 19]], [39, [0, 3, 3, 8]], [39, [0, 3, 3, 15]], [39, [0, 3, 7, 8]], [39, [0, 3, 8, 15]], [39, [0, 3, 8, 20]], [39, [0, 3, 19, 20]], [39, [0, 7, 8, 15]], [39, [0, 7, 8, 20]], [39, [0, 7, 19, 20]], [39, [1]], [39, [1, 1, 2, 3]], [39, [1, 1, 2, 15]], [39, [1, 1, 2, 20]], [39, [1, 1, 3, 7]], [39, [1, 1, 3, 8]], [39, [1, 1, 3, 13]], [39, [1, 1, 3, 17]], [39, [1, 1, 3, 18]], [39, [1, 1, 3, 19]], [39, [1, 1, 7, 15]], [39, [1, 1, 8, 15]], [39, [1, 1, 13, 15]], [39, [1, 1, 15, 17]], [39, [1, 1, 15, 18]], [39, [1, 1, 15, 19]], [39, [1, 2, 2, 3]], [39, [1, 2, 2, 15]], [39, [1, 2, 3, 7]], [39, [1, 2, 3, 8]], [39, [1, 2, 3, 13]], [39, [1, 2, 3, 19]], [39, [1, 2, 7, 15]], [39, [1, 2, 7, 20]], [39, [1, 2, 8, 15]], [39, [1, 2, 13, 15]], [39, [1, 2, 15, 19]], [39, [1, 3, 3, 8]], [39, [1, 3, 3, 13]], [39, [1, 3, 3, 15]], [39, [1, 3, 3, 19]], [39, [1, 3, 7, 13]], [39, [1, 3, 7, 17]], [39, [1, 3, 7, 18]], [39, [1, 3, 8, 13]], [39, [1, 3, 8, 15]], [39, [1, 3, 13, 15]], [39, [1, 3, 15, 19]], [39, [1, 7, 13, 15]], [39, [1, 7, 15, 17]], [39, [1, 7, 15, 18]], [39, [1, 8, 13, 15]], [39, [2]], [39, [2, 2, 3, 3]], [39, [2, 2, 3, 7]], [39, [2, 2, 3, 15]], [39, [2, 2, 3, 20]], [39, [2, 2, 7, 15]], [39, [2, 2, 7, 20]], [39, [2, 3, 3, 8]], [39, [2, 3, 3, 13]], [39, [2, 3, 3, 15]], [39, [2, 3, 3, 19]], [39, [2, 3, 7, 13]], [39, [2, 3, 8, 15]], [39, [2, 3, 13, 15]], [39, [2, 3, 15, 19]], [39, [2, 7, 13, 15]], [39, [3, 3, 8, 13]], [39, [3, 3, 8, 15]], [39, [3, 3, 13, 15]], [39, [3, 3, 15, 17]], [39, [3, 3, 15, 18]], [39, [3, 3, 17, 19]], [39, [3, 3, 18, 19]], [39, [3, 7, 8, 13]], [39, [3, 8, 13, 15]], [39, [3, 15, 17, 19]], [39, [3, 15, 18, 19]], [39, [7, 8, 13, 15]], [39, [8]], [39, [13]], [39, [17]], [39, [18]], [40, [0]], [40, [0, 3, 3, 13]], [40, [0, 3, 3, 16]], [40, [0, 3, 13, 13]], [40, [0, 3, 13, 16]], [40, [0, 13, 13, 16]], [40, [3, 3, 8, 13]], [40, [3, 3, 8, 16]], [40, [3, 8, 13, 13]], [40, [3, 8, 13, 16]], [40, [8]], [40, [8, 13, 13, 16]]]}

==> anc/controlled/identification_artifacts/pair_3_17_lower1.json <==
{"graph": {"n": 24, "edges": [[0, 4], [0, 5], [0, 6], [1, 5], [1, 6], [1, 7], [1, 8], [2, 7], [2, 8], [2, 9], [2, 10], [3, 9], [3, 10], [3, 11], [3, 12], [3, 13], [3, 22], [3, 23], [4, 11], [4, 12], [5, 6], [7, 14], [7, 15], [8, 19], [9, 10], [11, 12], [13, 17], [13, 18], [14, 17], [14, 18], [14, 19], [15, 19], [15, 20], [15, 21], [16, 20], [16, 21], [16, 22], [16, 23], [17, 18], [20, 21], [22, 23]]}, "coefficient_degree": 1, "kind": "f2-roots-obstruction-v1", "status": "OPEN", "values": [[], [0, 4, 4], [0, 5, 5], [0, 0, 6], [0, 1, 5], [0, 4, 11], [0, 4, 12], [0, 5, 6], [1, 5, 5], [1, 1, 6], [1, 7, 7], [1, 8, 8], [1, 2, 7], [1, 2, 8], [1, 5, 6], [1, 14, 14], [1, 15, 15], [1, 19, 19], [1, 14, 17], [1, 14, 18], [1, 20, 20], [1, 21, 21], [1, 16, 20], [1, 16, 21], [2, 7, 7], [2, 8, 8], [2, 9, 9], [2, 2, 10], [2, 3, 9], [2, 14, 14], [2, 15, 15], [2, 19, 19], [2, 9, 10], [2, 14, 17], [2, 14, 18], [2, 20, 20], [2, 21, 21], [2, 16, 20], [2, 16, 21], [3, 9, 9], [3, 3, 10], [3, 11, 11], [3, 3, 12], [3, 13, 13], [3, 22, 22], [3, 3, 23], [3, 4, 11], [3, 9, 10], [3, 11, 12], [3, 17, 17], [3, 18, 18], [3, 14, 17], [3, 14, 18], [3, 16, 22], [3, 22, 23], [4, 11, 11], [4, 4, 12], [4, 11, 12], [5, 6, 6], [4, 4, 6], [6, 7, 7], [6, 8, 8], [2, 6, 7], [2, 6, 8], [4, 6, 11], [4, 6, 12], [6, 14, 14], [6, 15, 15], [6, 19, 19], [6, 14, 17], [6, 14, 18], [6, 20, 20], [6, 21, 21], [6, 16, 20], [6, 16, 21], [7, 14, 14], [7, 15, 15], [7, 14, 17], [7, 14, 18], [7, 14, 19], [7, 15, 19], [7, 20, 20], [7, 21, 21], [7, 16, 20], [7, 16, 21], [8, 19, 19], [8, 14, 19], [8, 15, 19], [9, 10, 10], [1, 7, 10], [7, 7, 10], [1, 8, 10], [8, 8, 10], [10, 11, 11], [10, 12, 12], [10, 13, 13], [10, 22, 22], [10, 23, 23], [4, 10, 11], [4, 10, 12], [10, 14, 14], [10, 15, 15], [10, 19, 19], [10, 17, 17], [10, 18, 18], [10, 20, 20], [10, 21, 21], [10, 16, 20], [10, 16, 21], [10, 16, 22], [10, 16, 23], [0, 0, 11], [5, 5, 11], [6, 6, 11], [1, 5, 11], [1, 6, 11], [11, 12, 12], [2, 9, 12], [9, 9, 12], [2, 10, 12], [10, 10, 12], [12, 13, 13], [12, 22, 22], [12, 23, 23], [12, 17, 17], [12, 18, 18], [12, 14, 17], [12, 14, 18], [12, 16, 22], [12, 16, 23], [13, 17, 17], [13, 13, 18], [13, 14, 17], [13, 17, 18], [14, 19, 19], [14, 17, 17], [14, 14, 18], [14, 15, 19], [14, 17, 18], [15, 19, 19], [15, 20, 20], [15, 15, 21], [15, 16, 20], [15, 20, 21], [16, 22, 22], [16, 20, 20], [16, 16, 21], [16, 16, 23], [16, 20, 21], [16, 22, 23], [1, 7, 17], [7, 7, 17], [2, 7, 17], [15, 15, 17], [17, 18, 18], [15, 17, 19], [17, 20, 20], [17, 21, 21], [16, 17, 20], [16, 17, 21], [3, 3, 18], [3, 9, 18], [3, 10, 18], [11, 11, 18], [12, 12, 18], [18, 22, 22], [18, 23, 23], [4, 11, 18], [4, 12, 18], [14, 18, 19], [16, 18, 22], [16, 18, 23], [1, 7, 19], [7, 7, 19], [2, 7, 19], [13, 18, 19], [18, 18, 19], [17, 18, 19], [20, 21, 21], [1, 7, 21], [7, 7, 21], [2, 7, 21], [14, 14, 21], [8, 19, 21], [19, 19, 21], [14, 17, 21], [14, 18, 21], [16, 21, 22], [16, 21, 23], [22, 23, 23], [15, 21, 22], [21, 21, 22], [20, 21, 22], [2, 9, 23], [9, 9, 23], [2, 10, 23], [10, 10, 23], [11, 11, 23], [12, 12, 23], [13, 13, 23], [4, 11, 23], [4, 12, 23], [17, 17, 23], [18, 18, 23], [14, 17, 23], [14, 18, 23], [15, 20, 23], [20, 20, 23], [20, 21, 23]], "stats": {"rows": 984, "rank": 935, "columns": 1359, "seconds": 0.005426199873909354, "solver": "sparse rows and derivation DAG"}}

==> anc/controlled/identification_artifacts/pair_3_17_upper.json <==
{"kind": "f2-roots-refutation-v1", "graph": {"n": 24, "edges": [[0, 4], [0, 5], [0, 6], [1, 5], [1, 6], [1, 7], [1, 8], [2, 7], [2, 8], [2, 9], [2, 10], [3, 9], [3, 10], [3, 11], [3, 12], [3, 13], [3, 22], [3, 23], [4, 11], [4, 12], [5, 6], [7, 14], [7, 15], [8, 19], [9, 10], [11, 12], [13, 17], [13, 18], [14, 17], [14, 18], [14, 19], [15, 19], [15, 20], [15, 21], [16, 20], [16, 21], [16, 22], [16, 23], [17, 18], [20, 21], [22, 23]]}, "coefficient_degree": 4, "terms": [[0, [0, 0, 7, 11]], [0, [0, 0, 7, 12]], [0, [0, 1, 1, 11]], [0, [0, 1, 1, 12]], [0, [0, 1, 8, 11]], [0, [0, 1, 8, 12]], [0, [0, 2, 2, 11]], [0, [0, 2, 2, 12]], [0, [0, 2, 8, 11]], [0, [0, 2, 8, 12]], [0, [1, 1, 2, 11]], [0, [1, 1, 2, 12]], [0, [1, 1, 8, 11]], [0, [1, 1, 8, 12]], [0, [11]], [0, [12]], [1, [0]], [1, [0, 0, 1, 1]], [1, [0, 0, 2, 11]], [1, [0, 0, 2, 12]], [1, [0, 0, 7, 14]], [1, [0, 0, 7, 15]], [1, [0, 0, 8, 11]], [1, [0, 0, 8, 12]], [1, [0, 0, 8, 14]], [1, [0, 0, 8, 15]], [1, [0, 1, 1, 3]], [1, [0, 1, 1, 7]], [1, [0, 1, 1, 13]], [1, [0, 1, 1, 15]], [1, [1, 1, 2, 14]], [1, [1, 1, 2, 15]], [1, [1, 1, 3, 13]], [1, [1, 1, 3, 14]], [1, [1, 1, 3, 15]], [1, [1, 1, 7, 13]], [1, [1, 1, 8, 13]], [1, [1, 1, 8, 14]], [1, [2]], [1, [7]], [1, [8]], [1, [13]], [1, [15]], [1, [22]], [1, [23]], [2, [0, 0, 1, 1]], [2, [0, 0, 1, 2]], [2, [0, 0, 1, 3]], [2, [0, 0, 1, 5]], [2, [0, 0, 1, 8]], [2, [0, 0, 1, 22]], [2, [0, 0, 1, 23]], [2, [0, 0, 2, 5]], [2, [0, 0, 3, 5]], [2, [0, 0, 5, 8]], [2, [0, 0, 5, 22]], [2, [0, 0, 5, 23]], [2, [0, 1, 1, 3]], [2, [0, 1, 1, 7]], [2, [0, 1, 1, 13]], [2, [0, 1, 1, 15]], [2, [0, 1, 2, 11]], [2, [0, 1, 2, 12]], [2, [0, 1, 2, 14]], [2, [0, 1, 2, 15]], [2, [0, 1, 3, 5]], [2, [0, 1, 3, 13]], [2, [0, 1, 3, 14]], [2, [0, 1, 3, 15]], [2, [0, 1, 5, 7]], [2, [0, 1, 5, 13]], [2, [0, 1, 5, 15]], [2, [0, 1, 7, 13]], [2, [0, 1, 7, 14]], [2, [0, 1, 7, 15]], [2, [0, 1, 8, 11]], [2, [0, 1, 8, 12]], [2, [0, 1, 8, 13]], [2, [0, 1, 8, 15]], [2, [0, 2, 5, 11]], [2, [0, 2, 5, 12]], [2, [0, 2, 5, 14]], [2, [0, 2, 5, 15]], [2, [0, 3, 5, 13]], [2, [0, 3, 5, 14]], [2, [0, 3, 5, 15]], [2, [0, 5, 7, 13]], [2, [0, 5, 7, 14]], [2, [0, 5, 7, 15]], [2, [0, 5, 8, 11]], [2, [0, 5, 8, 12]], [2, [0, 5, 8, 13]], [2, [0, 5, 8, 15]], [2, [1, 1, 2, 14]], [2, [1, 1, 2, 15]], [2, [1, 1, 3, 13]], [2, [1, 1, 3, 14]], [2, [1, 1, 3, 15]], [2, [1, 1, 7, 13]], [2, [1, 1, 8, 13]], [2, [1, 1, 8, 14]], [2, [1, 2, 5, 14]], [2, [1, 2, 5, 15]], [2, [1, 3, 5, 13]], [2, [1, 3, 5, 14]], [2, [1, 3, 5, 15]], [2, [1, 5, 7, 13]], [2, [1, 5, 8, 13]], [2, [1, 5, 8, 14]], [3, [0]], [3, [0, 0, 1, 2]], [3, [0, 0, 1, 7]], [3, [0, 0, 1, 8]], [3, [0, 0, 1, 13]], [3, [0, 0, 1, 15]], [3, [0, 0, 1, 22]], [3, [0, 0, 1, 23]], [3, [0, 0, 2, 14]], [3, [0, 0, 2, 15]], [3, [0, 0, 3, 13]], [3, [0, 0, 3, 14]], [3, [0, 0, 3, 15]], [3, [0, 0, 7, 13]], [3, [0, 0, 8, 13]], [3, [0, 0, 8, 14]], [3, [0, 1, 2, 11]], [3, [0, 1, 2, 12]], [3, [0, 1, 7, 14]], [3, [0, 1, 7, 15]], [3, [0, 1, 8, 11]], [3, [0, 1, 8, 12]], [3, [0, 1, 8, 14]], [3, [0, 1, 8, 15]], [3, [1]], [3, [3]], [3, [7]], [3, [13]], [3, [15]], [4, [0, 0, 1, 3]], [4, [0, 0, 1, 5]], [4, [0, 0, 1, 7]], [4, [0, 0, 1, 13]], [4, [0, 0, 1, 15]], [4, [0, 0, 2, 5]], [4, [0, 0, 2, 11]], [4, [0, 0, 2, 12]], [4, [0, 0, 2, 14]], [4, [0, 0, 2, 15]], [4, [0, 0, 3, 5]], [4, [0, 0, 3, 13]], [4, [0, 0, 3, 14]], [4, [0, 0, 3, 15]], [4, [0, 0, 5, 8]], [4, [0, 0, 5, 22]], [4, [0, 0, 5, 23]], [4, [0, 0, 7, 13]], [4, [0, 0, 7, 14]], [4, [0, 0, 7, 15]], [4, [0, 0, 8, 11]], [4, [0, 0, 8, 12]], [4, [0, 0, 8, 13]], [4, [0, 0, 8, 15]], [4, [0, 1, 2, 14]], [4, [0, 1, 2, 15]], [4, [0, 1, 3, 5]], [4, [0, 1, 3, 13]], [4, [0, 1, 3, 14]], [4, [0, 1, 3, 15]], [4, [0, 1, 5, 7]], [4, [0, 1, 5, 13]], [4, [0, 1, 5, 15]], [4, [0, 1, 7, 13]], [4, [0, 1, 8, 13]], [4, [0, 1, 8, 14]], [4, [0, 2, 5, 11]], [4, [0, 2, 5, 12]], [4, [0, 2, 5, 14]], [4, [0, 2, 5, 15]], [4, [0, 3, 5, 13]], [4, [0, 3, 5, 14]], [4, [0, 3, 5, 15]], [4, [0, 5, 7, 13]], [4, [0, 5, 7, 14]], [4, [0, 5, 7, 15]], [4, [0, 5, 8, 11]], [4, [0, 5, 8, 12]], [4, [0, 5, 8, 13]], [4, [0, 5, 8, 15]], [4, [1]], [4, [1, 2, 5, 14]], [4, [1, 2, 5, 15]], [4, [1, 3, 5, 13]], [4, [1, 3, 5, 14]], [4, [1, 3, 5, 15]], [4, [1, 5, 7, 13]], [4, [1, 5, 8, 13]], [4, [1, 5, 8, 14]], [4, [2]], [4, [3]], [4, [8]], [4, [22]], [4, [23]], [5, [0]], [5, [0, 0, 8, 14]], [5, [0, 0, 8, 15]], [5, [0, 1, 1, 13]], [5, [0, 1, 1, 20]], [5, [0, 1, 1, 21]], [5, [0, 1, 13, 14]], [5, [0, 1, 15, 20]], [5, [0, 1, 15, 21]], [5, [0, 3, 3, 14]], [5, [0, 3, 13, 14]], [5, [1]], [5, [1, 1, 3, 3]], [5, [1, 1, 3, 13]], [5, [1, 1, 3, 22]], [5, [1, 1, 3, 23]], [5, [1, 1, 8, 13]], [5, [1, 1, 13, 14]], [5, [1, 2, 2, 14]], [5, [1, 2, 2, 15]], [5, [1, 3, 15, 22]], [5, [1, 3, 15, 23]], [5, [1, 8, 13, 14]], [5, [1, 8, 14, 22]], [5, [1, 8, 14, 23]], [5, [1, 8, 15, 22]], [5, [1, 8, 15, 23]], [5, [2, 2, 3, 3]], [5, [3, 3, 8, 14]], [5, [3, 3, 8, 22]], [5, [3, 3, 8, 23]], [5, [3, 3, 14, 22]], [5, [3, 3, 14, 23]], [5, [3, 3, 15, 22]], [5, [3, 3, 15, 23]], [5, [3, 8, 13, 14]], [5, [8]], [5, [13]], [5, [14]], [5, [15]], [5, [22]], [5, [23]], [6, [0, 0, 3, 11]], [6, [0, 0, 3, 12]], [6, [0, 0, 7, 14]], [6, [0, 0, 7, 15]], [6, [0, 1, 3, 11]], [6, [0, 1, 3, 12]], [6, [0, 2, 3, 11]], [6, [0, 2, 3, 12]], [6, [1, 1, 2, 3]], [6, [1, 1, 2, 14]], [6, [1, 1, 2, 15]], [6, [1, 1, 3, 3]], [6, [1, 1, 3, 13]], [6, [1, 1, 3, 14]], [6, [1, 1, 7, 14]], [6, [1, 1, 7, 15]], [6, [1, 2, 2, 14]], [6, [1, 2, 2, 15]], [6, [1, 2, 3, 13]], [6, [1, 2, 3, 14]], [6, [1, 2, 7, 14]], [6, [1, 2, 7, 15]], [6, [1, 7, 14, 22]], [6, [1, 7, 14, 23]], [6, [1, 7, 15, 22]], [6, [1, 7, 15, 23]], [6, [2, 3, 3, 13]], [6, [2, 3, 3, 14]], [6, [3]], [6, [3, 3, 14, 22]], [6, [3, 3, 14, 23]], [6, [3, 3, 15, 22]], [6, [3, 3, 15, 23]], [6, [11]], [6, [12]], [6, [13]], [6, [14]], [8, [0, 0, 3, 11]], [8, [0, 0, 3, 12]], [8, [0, 1, 3, 11]], [8, [0, 1, 3, 12]], [8, [0, 2, 3, 11]], [8, [0, 2, 3, 12]], [8, [1, 1, 2, 3]], [8, [1, 1, 2, 14]], [8, [1, 1, 2, 15]], [8, [1, 1, 3, 3]], [8, [1, 1, 3, 13]], [8, [1, 1, 3, 14]], [8, [1, 1, 7, 14]], [8, [1, 1, 7, 15]], [8, [1, 2, 3, 13]], [8, [1, 2, 3, 14]], [8, [1, 2, 7, 14]], [8, [1, 2, 7, 15]], [8, [2, 3, 3, 13]], [8, [2, 3, 3, 14]], [8, [3]], [8, [11]], [8, [12]], [8, [13]], [8, [15]], [9, [0, 1, 2, 11]], [9, [0, 1, 2, 12]], [9, [0, 2, 2, 11]], [9, [0, 2, 2, 12]], [9, [0, 2, 8, 11]], [9, [0, 2, 8, 12]], [9, [0, 3, 3, 14]], [9, [0, 3, 3, 15]], [9, [1, 1, 2, 8]], [9, [1, 1, 2, 13]], [9, [1, 1, 2, 14]], [9, [1, 2, 2, 7]], [9, [1, 2, 8, 13]], [9, [1, 2, 8, 14]], [9, [2, 2, 7, 11]], [9, [2, 2, 7, 12]], [9, [2, 2, 7, 14]], [9, [2, 2, 7, 22]], [9, [2, 2, 7, 23]], [9, [2, 2, 8, 13]], [9, [2, 2, 8, 14]], [9, [2, 2, 13, 14]], [9, [2, 3, 3, 14]], [9, [3, 3, 7, 13]], [9, [3, 3, 8, 13]], [9, [3, 3, 8, 14]], [9, [7]], [9, [13]], [10, [0, 1, 3, 11]], [10, [0, 1, 3, 12]], [10, [0, 1, 9, 11]], [10, [0, 1, 9, 12]], [10, [0, 2, 3, 11]], [10, [0, 2, 3, 12]], [10, [0, 2, 3, 14]], [10, [0, 2, 3, 15]], [10, [0, 2, 9, 11]], [10, [0, 2, 9, 12]], [10, [0, 2, 9, 14]], [10, [0, 2, 9, 15]], [10, [0, 3, 3, 14]], [10, [0, 3, 3, 15]], [10, [0, 3, 8, 11]], [10, [0, 3, 8, 12]], [10, [0, 3, 9, 14]], [10, [0, 3, 9, 15]], [10, [0, 8, 9, 11]], [10, [0, 8, 9, 12]], [10, [1, 1, 3, 8]], [10, [1, 1, 3, 13]], [10, [1, 1, 3, 14]], [10, [1, 1, 8, 9]], [10, [1, 1, 9, 13]], [10, [1, 1, 9, 14]], [10, [1, 2, 3, 7]], [10, [1, 2, 7, 9]], [10, [1, 3, 8, 13]], [10, [1, 3, 8, 14]], [10, [1, 8, 9, 13]], [10, [1, 8, 9, 14]], [10, [2, 2, 3, 7]], [10, [2, 2, 3, 13]], [10, [2, 2, 3, 14]], [10, [2, 2, 7, 9]], [10, [2, 2, 9, 13]], [10, [2, 2, 9, 14]], [10, [2, 3, 3, 14]], [10, [2, 3, 7, 11]], [10, [2, 3, 7, 12]], [10, [2, 3, 7, 13]], [10, [2, 3, 7, 14]], [10, [2, 3, 7, 22]], [10, [2, 3, 7, 23]], [10, [2, 3, 9, 14]], [10, [2, 3, 13, 14]], [10, [2, 7, 9, 11]], [10, [2, 7, 9, 12]], [10, [2, 7, 9, 13]], [10, [2, 7, 9, 14]], [10, [2, 7, 9, 22]], [10, [2, 7, 9, 23]], [10, [2, 9, 13, 14]], [10, [3, 3, 7, 13]], [10, [3, 3, 8, 13]], [10, [3, 3, 8, 14]], [10, [3, 7, 9, 13]], [10, [3, 8, 9, 13]], [10, [3, 8, 9, 14]], [11, [0, 1, 3, 11]], [11, [0, 1, 3, 12]], [11, [0, 2, 2, 14]], [11, [0, 2, 2, 15]], [11, [0, 2, 3, 11]], [11, [0, 2, 3, 12]], [11, [0, 3, 8, 11]], [11, [0, 3, 8, 12]], [11, [1, 1, 3, 8]], [11, [1, 1, 3, 13]], [11, [1, 1, 3, 14]], [11, [1, 2, 3, 7]], [11, [1, 3, 8, 13]], [11, [1, 3, 8, 14]], [11, [2, 2, 3, 7]], [11, [2, 2, 3, 13]], [11, [2, 2, 7, 13]], [11, [2, 2, 8, 13]], [11, [2, 2, 8, 14]], [11, [2, 3, 7, 11]], [11, [2, 3, 7, 12]], [11, [2, 3, 7, 14]], [11, [2, 3, 7, 22]], [11, [2, 3, 7, 23]], [11, [2, 3, 8, 13]], [11, [2, 3, 8, 14]], [11, [2, 3, 13, 14]], [11, [14]], [12, [0, 1, 2, 11]], [12, [0, 1, 2, 12]], [12, [0, 1, 9, 11]], [12, [0, 1, 9, 12]], [12, [0, 2, 2, 11]], [12, [0, 2, 2, 12]], [12, [0, 2, 2, 14]], [12, [0, 2, 2, 15]], [12, [0, 2, 3, 14]], [12, [0, 2, 3, 15]], [12, [0, 2, 8, 11]], [12, [0, 2, 8, 12]], [12, [0, 2, 9, 11]], [12, [0, 2, 9, 12]], [12, [0, 2, 9, 14]], [12, [0, 2, 9, 15]], [12, [0, 3, 9, 14]], [12, [0, 3, 9, 15]], [12, [0, 8, 9, 11]], [12, [0, 8, 9, 12]], [12, [1, 1, 2, 8]], [12, [1, 1, 2, 13]], [12, [1, 1, 2, 14]], [12, [1, 1, 8, 9]], [12, [1, 1, 9, 13]], [12, [1, 1, 9, 14]], [12, [1, 2, 2, 7]], [12, [1, 2, 7, 9]], [12, [1, 2, 8, 13]], [12, [1, 2, 8, 14]], [12, [1, 8, 9, 13]], [12, [1, 8, 9, 14]], [12, [2, 2, 3, 14]], [12, [2, 2, 7, 9]], [12, [2, 2, 7, 11]], [12, [2, 2, 7, 12]], [12, [2, 2, 7, 13]], [12, [2, 2, 7, 14]], [12, [2, 2, 7, 22]], [12, [2, 2, 7, 23]], [12, [2, 2, 9, 13]], [12, [2, 2, 9, 14]], [12, [2, 2, 13, 14]], [12, [2, 3, 7, 13]], [12, [2, 3, 8, 13]], [12, [2, 3, 8, 14]], [12, [2, 3, 9, 14]], [12, [2, 7, 9, 11]], [12, [2, 7, 9, 12]], [12, [2, 7, 9, 13]], [12, [2, 7, 9, 14]], [12, [2, 7, 9, 22]], [12, [2, 7, 9, 23]], [12, [2, 9, 13, 14]], [12, [3, 7, 9, 13]], [12, [3, 8, 9, 13]], [12, [3, 8, 9, 14]], [12, [7]], [12, [13]], [12, [14]], [13, [0]], [13, [0, 0, 1, 1]], [13, [0, 0, 1, 8]], [13, [0, 0, 2, 2]], [13, [0, 0, 2, 8]], [13, [0, 0, 3, 7]], [13, [0, 0, 3, 12]], [13, [0, 0, 4, 7]], [13, [0, 0, 7, 12]], [13, [0, 1, 1, 2]], [13, [0, 1, 1, 3]], [13, [0, 1, 1, 4]], [13, [0, 1, 1, 8]], [13, [0, 1, 1, 12]], [13, [0, 1, 2, 12]], [13, [0, 1, 3, 8]], [13, [0, 1, 4, 8]], [13, [0, 1, 8, 12]], [13, [0, 2, 2, 3]], [13, [0, 2, 2, 4]], [13, [0, 2, 3, 8]], [13, [0, 2, 4, 8]], [13, [0, 3, 7, 12]], [13, [1, 1, 2, 3]], [13, [1, 1, 2, 4]], [13, [1, 1, 2, 12]], [13, [1, 1, 3, 8]], [13, [1, 1, 4, 8]], [13, [1, 1, 8, 12]], [13, [1, 2, 3, 12]], [13, [1, 3, 8, 12]], [13, [2, 2, 7, 12]], [13, [3]], [13, [4]], [13, [7]], [13, [12]], [14, [0]], [14, [0, 0, 1, 1]], [14, [0, 0, 1, 8]], [14, [0, 0, 2, 2]], [14, [0, 0, 2, 8]], [14, [0, 0, 3, 7]], [14, [0, 0, 3, 11]], [14, [0, 0, 4, 7]], [14, [0, 0, 7, 11]], [14, [0, 1, 1, 2]], [14, [0, 1, 1, 3]], [14, [0, 1, 1, 4]], [14, [0, 1, 1, 8]], [14, [0, 1, 1, 11]], [14, [0, 1, 2, 11]], [14, [0, 1, 3, 8]], [14, [0, 1, 4, 8]], [14, [0, 1, 8, 11]], [14, [0, 2, 2, 3]], [14, [0, 2, 2, 4]], [14, [0, 2, 3, 8]], [14, [0, 2, 4, 8]], [14, [0, 3, 7, 11]], [14, [1, 1, 2, 3]], [14, [1, 1, 2, 4]], [14, [1, 1, 2, 11]], [14, [1, 1, 3, 8]], [14, [1, 1, 4, 8]], [14, [1, 1, 8, 11]], [14, [1, 2, 3, 11]], [14, [1, 3, 8, 11]], [14, [2, 2, 7, 11]], [14, [3]], [14, [4]], [14, [7]], [14, [11]], [15, [0]], [15, [0, 1, 1, 14]], [15, [0, 1, 7, 14]], [15, [0, 3, 3, 14]], [15, [0, 3, 7, 7]], [15, [0, 3, 7, 14]], [15, [0, 7, 7, 14]], [15, [1, 1, 7, 7]], [15, [1, 1, 8, 14]], [15, [1, 3, 3, 14]], [15, [1, 3, 7, 7]], [15, [1, 3, 7, 14]], [15, [1, 7, 8, 14]], [15, [2, 2, 3, 14]], [15, [2, 2, 7, 7]], [15, [2, 2, 7, 14]], [15, [3, 3, 8, 14]], [15, [3, 7, 7, 8]], [15, [3, 7, 8, 14]], [15, [7, 7, 8, 14]], [15, [8]], [15, [14]], [16, [0, 1, 3, 23]], [16, [0, 3, 3, 20]], [16, [0, 3, 3, 21]], [16, [0, 7, 16, 16]], [16, [1, 1, 3, 3]], [16, [1, 1, 3, 15]], [16, [1, 1, 3, 16]], [16, [1, 1, 8, 23]], [16, [1, 1, 15, 16]], [16, [1, 1, 15, 20]], [16, [1, 1, 15, 23]], [16, [1, 1, 16, 20]], [16, [1, 3, 3, 7]], [16, [1, 3, 7, 15]], [16, [1, 3, 7, 16]], [16, [1, 3, 7, 23]], [16, [1, 3, 14, 23]], [16, [1, 3, 15, 23]], [16, [1, 7, 8, 23]], [16, [1, 7, 14, 23]], [16, [1, 7, 15, 16]], [16, [1, 7, 15, 20]], [16, [1, 7, 16, 20]], [16, [1, 8, 14, 23]], [16, [1, 8, 15, 23]], [16, [2, 2, 7, 23]], [16, [2, 2, 16, 16]], [16, [2, 7, 16, 16]], [16, [3]], [16, [3, 3, 8, 15]], [16, [3, 3, 8, 16]], [16, [3, 3, 15, 16]], [16, [3, 3, 15, 20]], [16, [3, 3, 16, 20]], [16, [3, 7, 14, 23]], [16, [3, 8, 14, 23]], [16, [3, 8, 15, 16]], [16, [3, 8, 15, 20]], [16, [3, 8, 16, 20]], [16, [7, 8, 14, 23]], [16, [8]], [16, [15]], [16, [16]], [17, [0, 1, 3, 22]], [17, [0, 3, 7, 16]], [17, [0, 3, 7, 22]], [17, [0, 3, 16, 20]], [17, [0, 3, 16, 21]], [17, [0, 3, 20, 22]], [17, [0, 3, 21, 22]], [17, [0, 7, 16, 16]], [17, [0, 7, 16, 22]], [17, [1, 1, 3, 3]], [17, [1, 1, 3, 15]], [17, [1, 1, 3, 16]], [17, [1, 1, 8, 22]], [17, [1, 1, 15, 16]], [17, [1, 1, 15, 20]], [17, [1, 1, 15, 22]], [17, [1, 1, 16, 20]], [17, [1, 3, 3, 7]], [17, [1, 3, 7, 15]], [17, [1, 3, 7, 16]], [17, [1, 3, 7, 22]], [17, [1, 3, 14, 22]], [17, [1, 3, 15, 22]], [17, [1, 7, 8, 22]], [17, [1, 7, 14, 22]], [17, [1, 7, 15, 16]], [17, [1, 7, 15, 20]], [17, [1, 7, 16, 20]], [17, [1, 8, 14, 22]], [17, [1, 8, 15, 22]], [17, [2, 2, 3, 16]], [17, [2, 2, 3, 22]], [17, [2, 2, 7, 22]], [17, [2, 2, 16, 16]], [17, [2, 2, 16, 22]], [17, [2, 3, 7, 16]], [17, [2, 3, 7, 22]], [17, [2, 7, 16, 16]], [17, [2, 7, 16, 22]], [17, [3]], [17, [3, 3, 8, 15]], [17, [3, 3, 8, 16]], [17, [3, 3, 15, 16]], [17, [3, 3, 15, 20]], [17, [3, 3, 16, 20]], [17, [3, 7, 14, 22]], [17, [3, 8, 14, 22]], [17, [3, 8, 15, 16]], [17, [3, 8, 15, 20]], [17, [3, 8, 16, 20]], [17, [7, 8, 14, 22]], [17, [8]], [17, [15]], [17, [16]], [18, [0]], [18, [0, 0, 1, 1]], [18, [0, 0, 1, 8]], [18, [0, 0, 2, 2]], [18, [0, 0, 2, 8]], [18, [0, 0, 3, 7]], [18, [0, 0, 4, 7]], [18, [0, 1, 1, 2]], [18, [0, 1, 1, 3]], [18, [0, 1, 1, 4]], [18, [0, 1, 1, 8]], [18, [0, 1, 3, 8]], [18, [0, 1, 4, 8]], [18, [0, 2, 2, 3]], [18, [0, 2, 2, 4]], [18, [0, 2, 3, 8]], [18, [0, 2, 4, 8]], [18, [1, 1, 2, 3]], [18, [1, 1, 2, 4]], [18, [1, 1, 3, 8]], [18, [1, 1, 4, 8]], [18, [3]], [18, [4]], [18, [7]], [19, [0]], [19, [0, 0, 1, 1]], [19, [0, 0, 1, 8]], [19, [0, 0, 2, 2]], [19, [0, 0, 2, 8]], [19, [0, 0, 3, 7]], [19, [0, 0, 4, 7]], [19, [0, 1, 1, 2]], [19, [0, 1, 1, 3]], [19, [0, 1, 1, 4]], [19, [0, 1, 1, 8]], [19, [0, 1, 3, 8]], [19, [0, 1, 4, 8]], [19, [0, 2, 2, 3]], [19, [0, 2, 2, 4]], [19, [0, 2, 3, 8]], [19, [0, 2, 4, 8]], [19, [1, 1, 2, 3]], [19, [1, 1, 2, 4]], [19, [1, 1, 3, 8]], [19, [1, 1, 4, 8]], [19, [3]], [19, [4]], [19, [7]], [20, [0, 0, 1, 1]], [20, [0, 0, 1, 2]], [20, [0, 0, 1, 7]], [20, [0, 0, 1, 8]], [20, [0, 0, 1, 13]], [20, [0, 0, 1, 15]], [20, [0, 0, 1, 22]], [20, [0, 0, 1, 23]], [20, [0, 0, 2, 11]], [20, [0, 0, 2, 12]], [20, [0, 0, 2, 14]], [20, [0, 0, 2, 15]], [20, [0, 0, 3, 13]], [20, [0, 0, 3, 14]], [20, [0, 0, 3, 15]], [20, [0, 0, 7, 13]], [20, [0, 0, 7, 14]], [20, [0, 0, 7, 15]], [20, [0, 0, 8, 11]], [20, [0, 0, 8, 12]], [20, [0, 0, 8, 13]], [20, [0, 0, 8, 15]], [20, [0, 1, 1, 3]], [20, [0, 1, 1, 7]], [20, [0, 1, 1, 13]], [20, [0, 1, 1, 15]], [20, [0, 1, 2, 11]], [20, [0, 1, 2, 12]], [20, [0, 1, 7, 14]], [20, [0, 1, 7, 15]], [20, [0, 1, 8, 11]], [20, [0, 1, 8, 12]], [20, [0, 1, 8, 14]], [20, [0, 1, 8, 15]], [20, [1]], [20, [1, 1, 2, 14]], [20, [1, 1, 2, 15]], [20, [1, 1, 3, 13]], [20, [1, 1, 3, 14]], [20, [1, 1, 3, 15]], [20, [1, 1, 7, 13]], [20, [1, 1, 8, 13]], [20, [1, 1, 8, 14]], [20, [2]], [20, [3]], [20, [8]], [20, [22]], [20, [23]], [21, [0, 0, 7, 8]], [21, [0, 0, 7, 15]], [21, [0, 1, 1, 13]], [21, [0, 1, 7, 13]], [21, [0, 3, 3, 13]], [21, [0, 3, 13, 13]], [21, [0, 7, 13, 13]], [21, [1, 1, 7, 13]], [21, [1, 1, 8, 13]], [21, [1, 1, 13, 13]], [21, [1, 2, 2, 8]], [21, [1, 2, 2, 15]], [21, [1, 3, 3, 13]], [21, [1, 3, 13, 13]], [21, [1, 7, 8, 13]], [21, [1, 7, 8, 22]], [21, [1, 7, 8, 23]], [21, [1, 7, 15, 22]], [21, [1, 7, 15, 23]], [21, [2, 2, 3, 13]], [21, [2, 2, 13, 13]], [21, [3, 3, 8, 13]], [21, [3, 3, 8, 22]], [21, [3, 3, 8, 23]], [21, [3, 3, 15, 22]], [21, [3, 3, 15, 23]], [21, [3, 8, 13, 13]], [21, [7, 8, 13, 13]], [21, [8]], [21, [13]], [21, [15]], [22, [0, 0, 7, 8]], [22, [0, 0, 7, 14]], [22, [0, 1, 1, 20]], [22, [0, 1, 1, 21]], [22, [0, 1, 7, 20]], [22, [0, 1, 7, 21]], [22, [1, 1, 3, 22]], [22, [1, 1, 3, 23]], [22, [1, 2, 2, 8]], [22, [1, 2, 2, 14]], [22, [1, 3, 7, 22]], [22, [1, 3, 7, 23]], [22, [1, 7, 8, 22]], [22, [1, 7, 8, 23]], [22, [1, 7, 14, 22]], [22, [1, 7, 14, 23]], [22, [3, 3, 14, 22]], [22, [3, 3, 14, 23]], [22, [8]], [22, [14]], [22, [22]], [22, [23]], [23, [0, 0, 7, 14]], [23, [0, 0, 7, 15]], [23, [1, 2, 2, 14]], [23, [1, 2, 2, 15]], [23, [1, 7, 14, 22]], [23, [1, 7, 14, 23]], [23, [1, 7, 15, 22]], [23, [1, 7, 15, 23]], [23, [3, 3, 14, 22]], [23, [3, 3, 14, 23]], [23, [3, 3, 15, 22]], [23, [3, 3, 15, 23]], [23, [14]], [23, [15]], [24, [0, 1, 2, 11]], [24, [0, 1, 2, 12]], [24, [0, 1, 3, 11]], [24, [0, 1, 3, 12]], [24, [0, 2, 2, 11]], [24, [0, 2, 2, 12]], [24, [0, 2, 2, 14]], [24, [0, 2, 2, 15]], [24, [0, 2, 3, 11]], [24, [0, 2, 3, 12]], [24, [0, 2, 8, 11]], [24, [0, 2, 8, 12]], [24, [0, 3, 3, 14]], [24, [0, 3, 3, 15]], [24, [0, 3, 8, 11]], [24, [0, 3, 8, 12]], [24, [1, 1, 2, 8]], [24, [1, 1, 2, 13]], [24, [1, 1, 2, 14]], [24, [1, 1, 3, 8]], [24, [1, 1, 3, 13]], [24, [1, 1, 3, 14]], [24, [1, 2, 2, 7]], [24, [1, 2, 3, 7]], [24, [1, 2, 8, 13]], [24, [1, 2, 8, 14]], [24, [1, 3, 8, 13]], [24, [1, 3, 8, 14]], [24, [2, 2, 3, 7]], [24, [2, 2, 3, 13]], [24, [2, 2, 7, 11]], [24, [2, 2, 7, 12]], [24, [2, 2, 7, 13]], [24, [2, 2, 7, 14]], [24, [2, 2, 7, 22]], [24, [2, 2, 7, 23]], [24, [2, 2, 13, 14]], [24, [2, 3, 3, 14]], [24, [2, 3, 7, 11]], [24, [2, 3, 7, 12]], [24, [2, 3, 7, 14]], [24, [2, 3, 7, 22]], [24, [2, 3, 7, 23]], [24, [2, 3, 8, 13]], [24, [2, 3, 8, 14]], [24, [2, 3, 13, 14]], [24, [3, 3, 7, 13]], [24, [3, 3, 8, 13]], [24, [3, 3, 8, 14]], [24, [7]], [24, [13]], [24, [14]], [25, [0, 0, 3, 11]], [25, [0, 0, 7, 11]], [25, [0, 1, 1, 11]], [25, [0, 1, 2, 11]], [25, [0, 1, 8, 11]], [25, [0, 3, 7, 11]], [25, [1, 1, 2, 11]], [25, [1, 1, 8, 11]], [25, [1, 2, 3, 11]], [25, [1, 3, 8, 11]], [25, [2, 2, 7, 11]], [25, [11]], [26, [0, 0, 14, 14]], [26, [0, 1, 1, 13]], [26, [0, 1, 7, 13]], [26, [0, 3, 3, 13]], [26, [0, 3, 13, 13]], [26, [0, 7, 13, 13]], [26, [0, 8, 14, 14]], [26, [1, 1, 7, 13]], [26, [1, 1, 8, 13]], [26, [1, 1, 13, 13]], [26, [1, 3, 3, 13]], [26, [1, 3, 13, 13]], [26, [1, 7, 8, 13]], [26, [2, 2, 3, 13]], [26, [2, 2, 13, 13]], [26, [2, 2, 14, 14]], [26, [2, 7, 14, 14]], [26, [3, 3, 8, 13]], [26, [3, 8, 13, 13]], [26, [7, 8, 13, 13]], [26, [7, 8, 14, 14]], [26, [13]], [27, [0, 0, 13, 14]], [27, [0, 0, 13, 17]], [27, [0, 0, 14, 14]], [27, [0, 0, 14, 17]], [27, [0, 1, 1, 14]], [27, [0, 1, 1, 17]], [27, [0, 1, 7, 14]], [27, [0, 1, 7, 17]], [27, [0, 3, 3, 14]], [27, [0, 3, 3, 17]], [27, [0, 3, 13, 14]], [27, [0, 3, 13, 17]], [27, [0, 7, 13, 14]], [27, [0, 7, 13, 17]], [27, [0, 8, 13, 14]], [27, [0, 8, 13, 17]], [27, [0, 8, 14, 14]], [27, [0, 8, 14, 17]], [27, [1, 1, 7, 14]], [27, [1, 1, 7, 17]], [27, [1, 1, 8, 14]], [27, [1, 1, 8, 17]], [27, [1, 1, 13, 14]], [27, [1, 1, 13, 17]], [27, [1, 3, 3, 14]], [27, [1, 3, 3, 17]], [27, [1, 3, 13, 14]], [27, [1, 3, 13, 17]], [27, [1, 7, 8, 14]], [27, [1, 7, 8, 17]], [27, [2, 2, 3, 14]], [27, [2, 2, 3, 17]], [27, [2, 2, 14, 14]], [27, [2, 2, 14, 17]], [27, [2, 7, 13, 14]], [27, [2, 7, 13, 17]], [27, [2, 7, 14, 14]], [27, [2, 7, 14, 17]], [27, [3, 3, 8, 14]], [27, [3, 3, 8, 17]], [27, [3, 8, 13, 14]], [27, [3, 8, 13, 17]], [27, [7, 8, 14, 14]], [27, [7, 8, 14, 17]], [27, [14]], [27, [17]], [28, [0, 0, 13, 13]], [28, [0, 1, 1, 14]], [28, [0, 1, 7, 14]], [28, [0, 3, 3, 14]], [28, [0, 3, 13, 14]], [28, [0, 7, 13, 14]], [28, [0, 8, 13, 13]], [28, [1, 1, 7, 14]], [28, [1, 1, 8, 14]], [28, [1, 1, 13, 14]], [28, [1, 3, 3, 14]], [28, [1, 3, 13, 14]], [28, [1, 7, 8, 14]], [28, [2, 2, 3, 14]], [28, [2, 2, 13, 13]], [28, [2, 2, 13, 14]], [28, [2, 7, 13, 13]], [28, [3, 3, 8, 14]], [28, [3, 8, 13, 14]], [28, [7, 8, 13, 13]], [28, [7, 8, 13, 14]], [28, [14]], [29, [0, 0, 13, 13]], [29, [0, 0, 13, 14]], [29, [0, 0, 13, 17]], [29, [0, 0, 14, 17]], [29, [0, 1, 1, 13]], [29, [0, 1, 1, 17]], [29, [0, 1, 7, 13]], [29, [0, 1, 7, 17]], [29, [0, 3, 3, 13]], [29, [0, 3, 3, 17]], [29, [0, 3, 13, 13]], [29, [0, 3, 13, 17]], [29, [0, 7, 13, 13]], [29, [0, 7, 13, 17]], [29, [0, 8, 13, 13]], [29, [0, 8, 13, 14]], [29, [0, 8, 13, 17]], [29, [0, 8, 14, 17]], [29, [1, 1, 7, 13]], [29, [1, 1, 7, 17]], [29, [1, 1, 8, 13]], [29, [1, 1, 8, 17]], [29, [1, 1, 13, 13]], [29, [1, 1, 13, 17]], [29, [1, 3, 3, 13]], [29, [1, 3, 3, 17]], [29, [1, 3, 13, 13]], [29, [1, 3, 13, 17]], [29, [1, 7, 8, 13]], [29, [1, 7, 8, 17]], [29, [2, 2, 3, 13]], [29, [2, 2, 3, 17]], [29, [2, 2, 13, 14]], [29, [2, 2, 14, 17]], [29, [2, 7, 13, 13]], [29, [2, 7, 13, 14]], [29, [2, 7, 13, 17]], [29, [2, 7, 14, 17]], [29, [3, 3, 8, 13]], [29, [3, 3, 8, 17]], [29, [3, 8, 13, 13]], [29, [3, 8, 13, 17]], [29, [7, 8, 13, 14]], [29, [7, 8, 14, 17]], [29, [13]], [29, [17]], [30, [0, 0, 7, 8]], [30, [0, 0, 7, 15]], [30, [1, 2, 2, 8]], [30, [1, 2, 2, 15]], [30, [1, 7, 8, 22]], [30, [1, 7, 8, 23]], [30, [1, 7, 15, 22]], [30, [1, 7, 15, 23]], [30, [3, 3, 8, 22]], [30, [3, 3, 8, 23]], [30, [3, 3, 15, 22]], [30, [3, 3, 15, 23]], [30, [8]], [30, [15]], [31, [0, 0, 7, 8]], [31, [0, 0, 7, 14]], [31, [1, 2, 2, 8]], [31, [1, 2, 2, 14]], [31, [1, 7, 8, 22]], [31, [1, 7, 8, 23]], [31, [1, 7, 14, 22]], [31, [1, 7, 14, 23]], [31, [3, 3, 8, 22]], [31, [3, 3, 8, 23]], [31, [3, 3, 14, 22]], [31, [3, 3, 14, 23]], [31, [8]], [31, [14]], [32, [0]], [32, [0, 1, 1, 21]], [32, [0, 1, 7, 21]], [32, [0, 3, 3, 15]], [32, [0, 3, 3, 16]], [32, [0, 3, 3, 21]], [32, [0, 7, 15, 21]], [32, [0, 7, 16, 16]], [32, [1, 1, 3, 22]], [32, [1, 1, 3, 23]], [32, [1, 1, 15, 22]], [32, [1, 1, 15, 23]], [32, [1, 1, 16, 22]], [32, [1, 1, 16, 23]], [32, [1, 3, 7, 22]], [32, [1, 3, 7, 23]], [32, [1, 7, 15, 22]], [32, [1, 7, 15, 23]], [32, [1, 7, 16, 22]], [32, [1, 7, 16, 23]], [32, [2, 2, 16, 16]], [32, [2, 7, 16, 16]], [32, [3, 3, 8, 22]], [32, [3, 3, 8, 23]], [32, [3, 3, 15, 22]], [32, [3, 3, 15, 23]], [32, [3, 3, 16, 22]], [32, [3, 3, 16, 23]], [32, [3, 8, 15, 22]], [32, [3, 8, 15, 23]], [32, [3, 8, 16, 22]], [32, [3, 8, 16, 23]], [32, [22]], [32, [23]], [33, [0]], [33, [0, 1, 1, 20]], [33, [0, 1, 7, 20]], [33, [0, 3, 3, 15]], [33, [0, 3, 3, 16]], [33, [0, 3, 3, 20]], [33, [0, 7, 15, 16]], [33, [0, 7, 16, 16]], [33, [0, 7, 16, 20]], [33, [1, 1, 16, 22]], [33, [1, 1, 16, 23]], [33, [1, 1, 20, 22]], [33, [1, 1, 20, 23]], [33, [1, 7, 16, 22]], [33, [1, 7, 16, 23]], [33, [1, 7, 20, 22]], [33, [1, 7, 20, 23]], [33, [2, 2, 15, 16]], [33, [2, 2, 15, 20]], [33, [2, 2, 16, 16]], [33, [2, 2, 16, 20]], [33, [2, 7, 15, 16]], [33, [2, 7, 15, 20]], [33, [2, 7, 16, 16]], [33, [2, 7, 16, 20]], [33, [3, 3, 16, 22]], [33, [3, 3, 16, 23]], [33, [3, 3, 20, 22]], [33, [3, 3, 20, 23]], [33, [3, 8, 16, 22]], [33, [3, 8, 16, 23]], [33, [3, 8, 20, 22]], [33, [3, 8, 20, 23]], [34, [0]], [34, [0, 3, 3, 15]], [34, [0, 3, 3, 16]], [34, [0, 7, 15, 15]], [34, [1, 1, 3, 22]], [34, [1, 1, 3, 23]], [34, [1, 3, 7, 22]], [34, [1, 3, 7, 23]], [34, [2, 2, 15, 15]], [34, [2, 7, 15, 15]], [34, [3, 3, 8, 22]], [34, [3, 3, 8, 23]], [34, [22]], [34, [23]], [35, [0]], [35, [0, 3, 3, 15]], [35, [0, 3, 3, 16]], [35, [0, 7, 15, 15]], [35, [0, 7, 15, 16]], [35, [0, 7, 15, 20]], [35, [0, 7, 16, 20]], [35, [1, 1, 15, 22]], [35, [1, 1, 15, 23]], [35, [1, 1, 20, 22]], [35, [1, 1, 20, 23]], [35, [1, 7, 15, 22]], [35, [1, 7, 15, 23]], [35, [1, 7, 20, 22]], [35, [1, 7, 20, 23]], [35, [2, 2, 15, 15]], [35, [2, 2, 15, 16]], [35, [2, 2, 15, 20]], [35, [2, 2, 16, 20]], [35, [2, 7, 15, 15]], [35, [2, 7, 15, 16]], [35, [2, 7, 15, 20]], [35, [2, 7, 16, 20]], [35, [3, 3, 15, 22]], [35, [3, 3, 15, 23]], [35, [3, 3, 20, 22]], [35, [3, 3, 20, 23]], [35, [3, 8, 15, 22]], [35, [3, 8, 15, 23]], [35, [3, 8, 20, 22]], [35, [3, 8, 20, 23]], [36, [0, 3, 3, 7]], [36, [0, 3, 16, 20]], [36, [0, 3, 16, 21]], [36, [1, 1, 3, 3]], [36, [1, 1, 3, 15]], [36, [1, 1, 3, 16]], [36, [1, 1, 15, 16]], [36, [1, 1, 15, 20]], [36, [1, 1, 16, 20]], [36, [1, 3, 3, 7]], [36, [1, 3, 7, 15]], [36, [1, 3, 7, 16]], [36, [1, 7, 15, 16]], [36, [1, 7, 15, 20]], [36, [1, 7, 16, 20]], [36, [2, 2, 3, 3]], [36, [2, 3, 3, 7]], [36, [3]], [36, [3, 3, 8, 15]], [36, [3, 3, 8, 16]], [36, [3, 3, 15, 16]], [36, [3, 3, 15, 20]], [36, [3, 3, 16, 20]], [36, [3, 8, 15, 16]], [36, [3, 8, 15, 20]], [36, [3, 8, 16, 20]], [36, [8]], [36, [15]], [36, [16]], [37, [0, 3, 3, 7]], [37, [0, 3, 3, 20]], [37, [0, 3, 3, 21]], [37, [0, 3, 7, 16]], [37, [0, 3, 7, 22]], [37, [0, 3, 20, 22]], [37, [0, 3, 21, 22]], [37, [0, 7, 16, 22]], [37, [1, 1, 3, 3]], [37, [1, 1, 3, 15]], [37, [1, 1, 3, 16]], [37, [1, 1, 15, 16]], [37, [1, 1, 15, 20]], [37, [1, 1, 16, 20]], [37, [1, 3, 3, 7]], [37, [1, 3, 7, 15]], [37, [1, 3, 7, 16]], [37, [1, 7, 15, 16]], [37, [1, 7, 15, 20]], [37, [1, 7, 16, 20]], [37, [2, 2, 3, 3]], [37, [2, 2, 3, 16]], [37, [2, 2, 3, 22]], [37, [2, 2, 16, 22]], [37, [2, 3, 3, 7]], [37, [2, 3, 7, 16]], [37, [2, 3, 7, 22]], [37, [2, 7, 16, 22]], [37, [3]], [37, [3, 3, 8, 15]], [37, [3, 3, 8, 16]], [37, [3, 3, 15, 16]], [37, [3, 3, 15, 20]], [37, [3, 3, 16, 20]], [37, [3, 8, 15, 16]], [37, [3, 8, 15, 20]], [37, [3, 8, 16, 20]], [37, [8]], [37, [15]], [37, [16]], [38, [0, 0, 13, 13]], [38, [0, 0, 14, 14]], [38, [0, 1, 1, 13]], [38, [0, 1, 1, 14]], [38, [0, 1, 7, 13]], [38, [0, 1, 7, 14]], [38, [0, 3, 3, 13]], [38, [0, 3, 3, 14]], [38, [0, 3, 13, 13]], [38, [0, 3, 13, 14]], [38, [0, 7, 13, 13]], [38, [0, 7, 13, 14]], [38, [0, 8, 13, 13]], [38, [0, 8, 14, 14]], [38, [1, 1, 7, 13]], [38, [1, 1, 7, 14]], [38, [1, 1, 8, 13]], [38, [1, 1, 8, 14]], [38, [1, 1, 13, 13]], [38, [1, 1, 13, 14]], [38, [1, 3, 3, 13]], [38, [1, 3, 3, 14]], [38, [1, 3, 13, 13]], [38, [1, 3, 13, 14]], [38, [1, 7, 8, 13]], [38, [1, 7, 8, 14]], [38, [2, 2, 3, 13]], [38, [2, 2, 3, 14]], [38, [2, 2, 13, 14]], [38, [2, 2, 14, 14]], [38, [2, 7, 13, 13]], [38, [2, 7, 14, 14]], [38, [3, 3, 8, 13]], [38, [3, 3, 8, 14]], [38, [3, 8, 13, 13]], [38, [3, 8, 13, 14]], [38, [7, 8, 13, 14]], [38, [7, 8, 14, 14]], [38, [13]], [38, [14]], [39, [0, 1, 1, 20]], [39, [0, 1, 7, 20]], [39, [0, 3, 3, 20]], [39, [0, 7, 15, 15]], [39, [0, 7, 15, 20]], [39, [0, 7, 16, 16]], [39, [1, 1, 15, 22]], [39, [1, 1, 15, 23]], [39, [1, 1, 16, 22]], [39, [1, 1, 16, 23]], [39, [1, 7, 15, 22]], [39, [1, 7, 15, 23]], [39, [1, 7, 16, 22]], [39, [1, 7, 16, 23]], [39, [2, 2, 15, 15]], [39, [2, 2, 16, 16]], [39, [2, 7, 15, 15]], [39, [2, 7, 16, 16]], [39, [3, 3, 15, 22]], [39, [3, 3, 15, 23]], [39, [3, 3, 16, 22]], [39, [3, 3, 16, 23]], [39, [3, 8, 15, 22]], [39, [3, 8, 15, 23]], [39, [3, 8, 16, 22]], [39, [3, 8, 16, 23]], [40, [0, 1, 3, 22]], [40, [0, 3, 3, 7]], [40, [0, 3, 3, 20]], [40, [0, 3, 3, 21]], [40, [0, 3, 16, 20]], [40, [0, 3, 16, 21]], [40, [0, 7, 16, 16]], [40, [1, 1, 8, 22]], [40, [1, 1, 15, 22]], [40, [1, 3, 7, 22]], [40, [1, 3, 14, 22]], [40, [1, 3, 15, 22]], [40, [1, 7, 8, 22]], [40, [1, 7, 14, 22]], [40, [1, 8, 14, 22]], [40, [1, 8, 15, 22]], [40, [2, 2, 3, 3]], [40, [2, 2, 7, 22]], [40, [2, 2, 16, 16]], [40, [2, 3, 3, 7]], [40, [2, 7, 16, 16]], [40, [3, 7, 14, 22]], [40, [3, 8, 14, 22]], [40, [7, 8, 14, 22]]]}

==> anc/controlled/identification_artifacts/pair_3_18_lower1.json <==
{"graph": {"n": 24, "edges": [[0, 4], [0, 5], [0, 6], [1, 5], [1, 6], [1, 7], [1, 8], [2, 7], [2, 8], [2, 9], [2, 10], [3, 9], [3, 10], [3, 11], [3, 12], [3, 13], [3, 14], [3, 18], [4, 11], [4, 12], [5, 6], [7, 14], [7, 15], [8, 19], [9, 10], [11, 12], [13, 17], [13, 18], [14, 18], [14, 19], [15, 19], [15, 20], [15, 21], [16, 20], [16, 21], [16, 22], [16, 23], [17, 22], [17, 23], [20, 21], [22, 23]]}, "coefficient_degree": 1, "kind": "f2-roots-obstruction-v1", "status": "OPEN", "values": [[], [0, 4, 4], [0, 5, 5], [0, 0, 6], [0, 1, 5], [0, 4, 11], [0, 4, 12], [0, 5, 6], [1, 5, 5], [1, 1, 6], [1, 7, 7], [1, 8, 8], [1, 2, 7], [1, 2, 8], [1, 5, 6], [1, 7, 14], [1, 15, 15], [1, 19, 19], [1, 14, 19], [1, 20, 20], [1, 21, 21], [1, 16, 20], [1, 16, 21], [2, 7, 7], [2, 8, 8], [2, 9, 9], [2, 2, 10], [2, 3, 9], [2, 7, 14], [2, 15, 15], [2, 19, 19], [2, 9, 10], [2, 14, 19], [2, 20, 20], [2, 21, 21], [2, 16, 20], [2, 16, 21], [3, 9, 9], [3, 3, 10], [3, 11, 11], [3, 3, 12], [3, 13, 13], [3, 14, 14], [3, 3, 18], [3, 4, 11], [3, 7, 14], [3, 9, 10], [3, 11, 12], [3, 17, 17], [3, 13, 18], [3, 14, 18], [3, 14, 19], [3, 17, 22], [3, 17, 23], [4, 11, 11], [4, 4, 12], [4, 11, 12], [5, 6, 6], [4, 4, 6], [6, 7, 7], [6, 8, 8], [2, 6, 7], [2, 6, 8], [4, 6, 11], [4, 6, 12], [6, 7, 14], [6, 15, 15], [6, 19, 19], [6, 14, 19], [6, 20, 20], [6, 21, 21], [6, 16, 20], [6, 16, 21], [7, 14, 14], [7, 15, 15], [7, 14, 18], [7, 14, 19], [7, 15, 19], [7, 20, 20], [7, 21, 21], [7, 16, 20], [7, 16, 21], [8, 19, 19], [8, 14, 19], [8, 15, 19], [9, 10, 10], [1, 7, 10], [7, 7, 10], [1, 8, 10], [8, 8, 10], [10, 11, 11], [10, 12, 12], [10, 13, 13], [10, 14, 14], [10, 18, 18], [4, 10, 11], [4, 10, 12], [10, 15, 15], [10, 19, 19], [10, 17, 17], [10, 20, 20], [10, 21, 21], [10, 16, 20], [10, 16, 21], [10, 17, 22], [10, 17, 23], [0, 0, 11], [5, 5, 11], [6, 6, 11], [1, 5, 11], [1, 6, 11], [11, 12, 12], [2, 9, 12], [9, 9, 12], [2, 10, 12], [10, 10, 12], [12, 13, 13], [12, 14, 14], [12, 18, 18], [7, 12, 14], [12, 17, 17], [12, 14, 19], [12, 17, 22], [12, 17, 23], [13, 18, 18], [13, 17, 17], [13, 14, 18], [13, 17, 22], [13, 17, 23], [1, 1, 14], [1, 5, 14], [1, 6, 14], [8, 8, 14], [2, 2, 14], [2, 9, 14], [2, 10, 14], [14, 18, 18], [14, 14, 19], [1, 8, 15], [8, 8, 15], [2, 8, 15], [15, 15, 19], [15, 20, 20], [15, 15, 21], [15, 16, 20], [15, 20, 21], [16, 20, 20], [16, 16, 21], [16, 22, 22], [16, 16, 23], [16, 17, 22], [16, 20, 21], [16, 22, 23], [17, 22, 22], [17, 17, 23], [17, 22, 23], [1, 7, 18], [7, 7, 18], [2, 7, 18], [2, 9, 18], [9, 9, 18], [2, 10, 18], [10, 10, 18], [11, 11, 18], [12, 12, 18], [4, 11, 18], [4, 12, 18], [15, 15, 18], [15, 18, 19], [18, 20, 20], [18, 21, 21], [16, 18, 20], [16, 18, 21], [3, 18, 19], [18, 18, 19], [13, 18, 19], [19, 20, 20], [19, 21, 21], [16, 19, 20], [16, 19, 21], [20, 21, 21], [1, 7, 21], [7, 7, 21], [2, 7, 21], [7, 14, 21], [8, 19, 21], [19, 19, 21], [14, 19, 21], [21, 22, 22], [21, 23, 23], [17, 21, 22], [17, 21, 23], [3, 13, 22], [13, 13, 22], [13, 18, 22], [22, 23, 23], [15, 20, 23], [20, 20, 23], [15, 21, 23], [21, 21, 23]], "stats": {"rows": 984, "rank": 935, "columns": 1359, "seconds": 0.004433599999174476, "solver": "sparse rows and derivation DAG"}}

==> anc/controlled/identification_artifacts/pair_3_18_upper.json <==
{"kind": "f2-roots-refutation-v1", "graph": {"n": 24, "edges": [[0, 4], [0, 5], [0, 6], [1, 5], [1, 6], [1, 7], [1, 8], [2, 7], [2, 8], [2, 9], [2, 10], [3, 9], [3, 10], [3, 11], [3, 12], [3, 13], [3, 14], [3, 18], [4, 11], [4, 12], [5, 6], [7, 14], [7, 15], [8, 19], [9, 10], [11, 12], [13, 17], [13, 18], [14, 18], [14, 19], [15, 19], [15, 20], [15, 21], [16, 20], [16, 21], [16, 22], [16, 23], [17, 22], [17, 23], [20, 21], [22, 23]]}, "coefficient_degree": 4, "terms": [[0, [0, 0, 11, 15]], [0, [0, 0, 12, 15]], [1, [0, 1, 1, 2]], [1, [0, 1, 1, 7]], [1, [0, 1, 1, 13]], [1, [0, 1, 1, 15]], [1, [1, 1, 2, 2]], [1, [1, 1, 2, 13]], [1, [1, 1, 2, 15]], [1, [2]], [1, [7]], [2, [0, 0, 1, 13]], [2, [0, 0, 1, 15]], [2, [0, 0, 5, 13]], [2, [0, 0, 5, 15]], [2, [0, 1, 1, 2]], [2, [0, 1, 1, 7]], [2, [0, 1, 1, 13]], [2, [0, 1, 1, 15]], [2, [0, 1, 2, 2]], [2, [0, 1, 2, 5]], [2, [0, 1, 2, 13]], [2, [0, 1, 2, 15]], [2, [0, 1, 5, 7]], [2, [0, 1, 5, 13]], [2, [0, 1, 5, 15]], [2, [0, 2, 2, 5]], [2, [0, 2, 5, 13]], [2, [0, 2, 5, 15]], [2, [1, 1, 2, 2]], [2, [1, 1, 2, 13]], [2, [1, 1, 2, 15]], [2, [1, 2, 2, 5]], [2, [1, 2, 5, 13]], [2, [1, 2, 5, 15]], [3, [0, 0, 1, 2]], [3, [0, 0, 1, 7]], [3, [0, 0, 2, 2]], [3, [0, 0, 2, 13]], [3, [0, 0, 2, 15]], [3, [2]], [3, [7]], [3, [13]], [3, [15]], [4, [0, 0, 1, 2]], [4, [0, 0, 1, 7]], [4, [0, 0, 1, 13]], [4, [0, 0, 1, 15]], [4, [0, 0, 2, 2]], [4, [0, 0, 2, 13]], [4, [0, 0, 2, 15]], [4, [0, 0, 5, 13]], [4, [0, 0, 5, 15]], [4, [0, 1, 2, 2]], [4, [0, 1, 2, 5]], [4, [0, 1, 2, 13]], [4, [0, 1, 2, 15]], [4, [0, 1, 5, 7]], [4, [0, 1, 5, 13]], [4, [0, 1, 5, 15]], [4, [0, 2, 2, 5]], [4, [0, 2, 5, 13]], [4, [0, 2, 5, 15]], [4, [1, 2, 2, 5]], [4, [1, 2, 5, 13]], [4, [1, 2, 5, 15]], [4, [13]], [4, [15]], [5, [0, 0, 1, 1]], [5, [0, 0, 1, 2]], [5, [0, 0, 2, 2]], [5, [0, 1, 1, 2]], [5, [0, 1, 1, 8]], [5, [0, 1, 1, 14]], [5, [0, 1, 1, 22]], [5, [0, 1, 1, 23]], [5, [0, 1, 2, 2]], [5, [0, 1, 2, 14]], [5, [0, 1, 2, 22]], [5, [0, 1, 2, 23]], [5, [0, 2, 2, 3]], [5, [0, 2, 2, 8]], [5, [0, 2, 2, 15]], [5, [0, 2, 2, 22]], [5, [0, 2, 2, 23]], [5, [0, 2, 3, 3]], [5, [1, 1, 2, 2]], [5, [1, 1, 2, 3]], [5, [1, 1, 2, 8]], [5, [1, 1, 3, 3]], [5, [2]], [5, [8]], [5, [14]], [5, [15]], [6, [0]], [6, [0, 1, 1, 2]], [6, [0, 1, 1, 7]], [6, [0, 1, 2, 7]], [6, [0, 1, 2, 14]], [6, [0, 1, 2, 15]], [6, [0, 1, 3, 3]], [6, [0, 1, 3, 14]], [6, [0, 1, 7, 15]], [6, [0, 2, 2, 14]], [6, [0, 2, 2, 15]], [6, [0, 2, 3, 3]], [6, [0, 2, 3, 14]], [6, [0, 2, 7, 15]], [6, [1]], [6, [1, 1, 2, 14]], [6, [1, 1, 2, 15]], [6, [1, 1, 3, 3]], [6, [1, 1, 3, 14]], [6, [1, 1, 7, 15]], [6, [7]], [7, [0, 0, 1, 1]], [7, [0, 0, 1, 2]], [7, [0, 0, 2, 3]], [7, [0, 0, 2, 14]], [7, [0, 1, 1, 15]], [7, [0, 1, 1, 22]], [7, [0, 1, 1, 23]], [7, [0, 1, 2, 14]], [7, [0, 1, 2, 22]], [7, [0, 1, 2, 23]], [7, [0, 2, 3, 3]], [7, [0, 2, 3, 22]], [7, [0, 2, 3, 23]], [7, [0, 2, 14, 22]], [7, [0, 2, 14, 23]], [7, [1]], [7, [1, 1, 2, 3]], [7, [1, 1, 2, 14]], [7, [1, 1, 2, 15]], [7, [1, 1, 3, 3]], [7, [3]], [7, [14]], [8, [0]], [8, [0, 1, 1, 2]], [8, [0, 1, 1, 7]], [8, [0, 1, 1, 14]], [8, [0, 1, 1, 15]], [8, [0, 1, 2, 7]], [8, [0, 1, 2, 14]], [8, [0, 1, 2, 15]], [8, [0, 1, 3, 3]], [8, [0, 1, 3, 14]], [8, [0, 1, 7, 15]], [8, [0, 2, 3, 3]], [8, [0, 2, 3, 14]], [8, [0, 2, 7, 15]], [8, [1]], [8, [1, 1, 3, 3]], [8, [1, 1, 3, 14]], [8, [1, 1, 7, 15]], [8, [7]], [8, [14]], [8, [15]], [9, [0]], [9, [0, 0, 2, 2]], [9, [0, 0, 2, 7]], [9, [0, 0, 2, 14]], [9, [0, 1, 1, 2]], [9, [0, 1, 2, 7]], [9, [0, 2, 2, 14]], [9, [0, 2, 2, 22]], [9, [0, 2, 2, 23]], [9, [0, 2, 3, 3]], [9, [0, 2, 7, 22]], [9, [0, 2, 7, 23]], [9, [0, 2, 14, 22]], [9, [0, 2, 14, 23]], [9, [0, 3, 3, 13]], [9, [0, 3, 3, 15]], [9, [1]], [9, [1, 1, 2, 2]], [9, [1, 1, 2, 7]], [9, [2]], [9, [2, 2, 11, 15]], [9, [2, 2, 12, 15]], [9, [14]], [10, [0, 0, 2, 3]], [10, [0, 0, 2, 9]], [10, [0, 0, 3, 7]], [10, [0, 0, 3, 14]], [10, [0, 0, 7, 9]], [10, [0, 0, 9, 14]], [10, [0, 1, 1, 3]], [10, [0, 1, 1, 9]], [10, [0, 1, 3, 7]], [10, [0, 1, 7, 9]], [10, [0, 2, 3, 3]], [10, [0, 2, 3, 9]], [10, [0, 2, 3, 13]], [10, [0, 2, 3, 14]], [10, [0, 2, 3, 15]], [10, [0, 2, 3, 22]], [10, [0, 2, 3, 23]], [10, [0, 2, 9, 13]], [10, [0, 2, 9, 14]], [10, [0, 2, 9, 15]], [10, [0, 2, 9, 22]], [10, [0, 2, 9, 23]], [10, [0, 3, 3, 13]], [10, [0, 3, 3, 15]], [10, [0, 3, 7, 22]], [10, [0, 3, 7, 23]], [10, [0, 3, 9, 13]], [10, [0, 3, 9, 15]], [10, [0, 3, 14, 22]], [10, [0, 3, 14, 23]], [10, [0, 7, 9, 22]], [10, [0, 7, 9, 23]], [10, [0, 9, 14, 22]], [10, [0, 9, 14, 23]], [10, [1, 1, 2, 3]], [10, [1, 1, 2, 9]], [10, [1, 1, 3, 7]], [10, [1, 1, 7, 9]], [10, [1, 2, 2, 3]], [10, [1, 2, 2, 9]], [10, [2, 2, 3, 14]], [10, [2, 2, 9, 14]], [10, [2, 3, 11, 15]], [10, [2, 3, 12, 15]], [10, [2, 9, 11, 15]], [10, [2, 9, 12, 15]], [10, [3]], [10, [9]], [11, [0]], [11, [0, 0, 2, 3]], [11, [0, 0, 3, 7]], [11, [0, 0, 3, 14]], [11, [0, 1, 1, 3]], [11, [0, 1, 3, 7]], [11, [0, 2, 2, 3]], [11, [0, 2, 2, 13]], [11, [0, 2, 2, 15]], [11, [0, 2, 3, 14]], [11, [0, 2, 3, 22]], [11, [0, 2, 3, 23]], [11, [0, 3, 7, 22]], [11, [0, 3, 7, 23]], [11, [0, 3, 14, 22]], [11, [0, 3, 14, 23]], [11, [1, 1, 2, 3]], [11, [1, 1, 3, 7]], [11, [1, 2, 2, 3]], [11, [2, 2, 3, 14]], [11, [2, 3, 11, 15]], [11, [2, 3, 12, 15]], [11, [3]], [12, [0, 0, 2, 2]], [12, [0, 0, 2, 7]], [12, [0, 0, 2, 9]], [12, [0, 0, 2, 14]], [12, [0, 0, 7, 9]], [12, [0, 0, 9, 14]], [12, [0, 1, 1, 2]], [12, [0, 1, 1, 9]], [12, [0, 1, 2, 7]], [12, [0, 1, 7, 9]], [12, [0, 2, 2, 3]], [12, [0, 2, 2, 13]], [12, [0, 2, 2, 14]], [12, [0, 2, 2, 15]], [12, [0, 2, 2, 22]], [12, [0, 2, 2, 23]], [12, [0, 2, 3, 9]], [12, [0, 2, 3, 13]], [12, [0, 2, 3, 15]], [12, [0, 2, 7, 22]], [12, [0, 2, 7, 23]], [12, [0, 2, 9, 13]], [12, [0, 2, 9, 14]], [12, [0, 2, 9, 15]], [12, [0, 2, 9, 22]], [12, [0, 2, 9, 23]], [12, [0, 2, 14, 22]], [12, [0, 2, 14, 23]], [12, [0, 3, 9, 13]], [12, [0, 3, 9, 15]], [12, [0, 7, 9, 22]], [12, [0, 7, 9, 23]], [12, [0, 9, 14, 22]], [12, [0, 9, 14, 23]], [12, [1]], [12, [1, 1, 2, 2]], [12, [1, 1, 2, 7]], [12, [1, 1, 2, 9]], [12, [1, 1, 7, 9]], [12, [1, 2, 2, 9]], [12, [2]], [12, [2, 2, 9, 14]], [12, [2, 2, 11, 15]], [12, [2, 2, 12, 15]], [12, [2, 9, 11, 15]], [12, [2, 9, 12, 15]], [12, [9]], [12, [14]], [13, [0, 0, 3, 15]], [13, [0, 0, 4, 15]], [13, [0, 0, 12, 15]], [13, [0, 3, 12, 15]], [13, [2, 2, 12, 15]], [13, [15]], [14, [0, 0, 3, 15]], [14, [0, 0, 4, 15]], [14, [0, 0, 11, 15]], [14, [0, 3, 11, 15]], [14, [2, 2, 11, 15]], [14, [15]], [15, [0, 0, 3, 3]], [15, [0, 0, 3, 14]], [15, [0, 1, 3, 3]], [15, [0, 1, 3, 14]], [15, [0, 3, 14, 22]], [15, [0, 3, 14, 23]], [15, [0, 3, 16, 22]], [15, [0, 3, 16, 23]], [15, [1, 2, 3, 3]], [15, [1, 2, 3, 14]], [16, [0]], [16, [0, 0, 2, 2]], [16, [0, 0, 2, 3]], [16, [0, 0, 2, 7]], [16, [0, 0, 3, 3]], [16, [0, 0, 3, 13]], [16, [0, 1, 1, 2]], [16, [0, 1, 1, 8]], [16, [0, 1, 2, 2]], [16, [0, 1, 3, 3]], [16, [0, 1, 3, 13]], [16, [0, 2, 2, 3]], [16, [0, 2, 2, 7]], [16, [0, 2, 2, 8]], [16, [0, 2, 2, 22]], [16, [0, 2, 2, 23]], [16, [0, 2, 3, 22]], [16, [0, 2, 3, 23]], [16, [0, 2, 7, 22]], [16, [0, 2, 7, 23]], [16, [0, 3, 3, 22]], [16, [0, 3, 3, 23]], [16, [0, 3, 13, 22]], [16, [0, 3, 13, 23]], [16, [1]], [16, [1, 1, 2, 2]], [16, [1, 1, 2, 8]], [16, [1, 2, 3, 3]], [16, [1, 2, 3, 13]], [16, [2]], [16, [3]], [16, [7]], [16, [8]], [17, [0, 0, 3, 13]], [17, [0, 0, 3, 14]], [17, [0, 1, 3, 13]], [17, [0, 1, 3, 14]], [17, [0, 3, 13, 22]], [17, [0, 3, 13, 23]], [17, [0, 3, 14, 22]], [17, [0, 3, 14, 23]], [17, [1, 2, 3, 13]], [17, [1, 2, 3, 14]], [18, [0, 0, 3, 15]], [18, [0, 0, 4, 15]], [18, [15]], [19, [0, 0, 3, 15]], [19, [0, 0, 4, 15]], [19, [15]], [20, [0, 0, 1, 2]], [20, [0, 0, 1, 7]], [20, [0, 0, 2, 2]], [20, [0, 0, 2, 13]], [20, [0, 0, 2, 15]], [20, [0, 1, 1, 2]], [20, [0, 1, 1, 7]], [20, [0, 1, 1, 13]], [20, [0, 1, 1, 15]], [20, [1, 1, 2, 2]], [20, [1, 1, 2, 13]], [20, [1, 1, 2, 15]], [20, [13]], [20, [15]], [21, [0]], [21, [0, 0, 2, 2]], [21, [0, 0, 2, 3]], [21, [0, 0, 2, 7]], [21, [0, 1, 1, 2]], [21, [0, 1, 1, 15]], [21, [0, 1, 2, 2]], [21, [0, 2, 2, 3]], [21, [0, 2, 2, 7]], [21, [0, 2, 2, 15]], [21, [0, 2, 2, 22]], [21, [0, 2, 2, 23]], [21, [0, 2, 3, 22]], [21, [0, 2, 3, 23]], [21, [0, 2, 7, 22]], [21, [0, 2, 7, 23]], [21, [1]], [21, [1, 1, 2, 2]], [21, [1, 1, 2, 15]], [21, [2]], [21, [3]], [21, [7]], [21, [15]], [22, [0, 1, 1, 8]], [22, [0, 1, 1, 14]], [22, [0, 2, 2, 8]], [22, [0, 2, 2, 14]], [22, [0, 13, 13, 22]], [22, [0, 13, 13, 23]], [22, [0, 13, 16, 22]], [22, [0, 13, 16, 23]], [22, [1, 1, 2, 8]], [22, [1, 1, 2, 14]], [22, [8]], [22, [14]], [23, [0, 1, 1, 14]], [23, [0, 1, 1, 15]], [23, [0, 2, 2, 14]], [23, [0, 2, 2, 15]], [23, [1, 1, 2, 14]], [23, [1, 1, 2, 15]], [23, [14]], [23, [15]], [24, [0, 0, 2, 2]], [24, [0, 0, 2, 3]], [24, [0, 0, 2, 7]], [24, [0, 0, 2, 14]], [24, [0, 0, 3, 7]], [24, [0, 0, 3, 14]], [24, [0, 1, 1, 2]], [24, [0, 1, 1, 3]], [24, [0, 1, 2, 7]], [24, [0, 1, 3, 7]], [24, [0, 2, 2, 3]], [24, [0, 2, 2, 13]], [24, [0, 2, 2, 14]], [24, [0, 2, 2, 15]], [24, [0, 2, 2, 22]], [24, [0, 2, 2, 23]], [24, [0, 2, 3, 3]], [24, [0, 2, 3, 14]], [24, [0, 2, 3, 22]], [24, [0, 2, 3, 23]], [24, [0, 2, 7, 22]], [24, [0, 2, 7, 23]], [24, [0, 2, 14, 22]], [24, [0, 2, 14, 23]], [24, [0, 3, 3, 13]], [24, [0, 3, 3, 15]], [24, [0, 3, 7, 22]], [24, [0, 3, 7, 23]], [24, [0, 3, 14, 22]], [24, [0, 3, 14, 23]], [24, [1]], [24, [1, 1, 2, 2]], [24, [1, 1, 2, 3]], [24, [1, 1, 2, 7]], [24, [1, 1, 3, 7]], [24, [1, 2, 2, 3]], [24, [2]], [24, [2, 2, 3, 14]], [24, [2, 2, 11, 15]], [24, [2, 2, 12, 15]], [24, [2, 3, 11, 15]], [24, [2, 3, 12, 15]], [24, [3]], [24, [14]], [25, [0, 0, 11, 15]], [25, [0, 3, 11, 15]], [25, [2, 2, 11, 15]], [26, [0, 3, 3, 22]], [26, [0, 3, 3, 23]], [26, [0, 3, 13, 22]], [26, [0, 3, 13, 23]], [26, [0, 7, 7, 22]], [26, [0, 7, 7, 23]], [26, [0, 7, 15, 22]], [26, [0, 7, 15, 23]], [26, [0, 15, 15, 22]], [26, [0, 15, 15, 23]], [27, [0, 0, 3, 3]], [27, [0, 0, 3, 14]], [27, [0, 1, 3, 3]], [27, [0, 1, 3, 14]], [27, [0, 3, 3, 22]], [27, [0, 3, 3, 23]], [27, [0, 3, 14, 22]], [27, [0, 3, 14, 23]], [27, [1, 2, 3, 3]], [27, [1, 2, 3, 14]], [28, [0, 0, 3, 3]], [28, [0, 0, 3, 13]], [28, [0, 1, 3, 3]], [28, [0, 1, 3, 13]], [28, [0, 3, 3, 22]], [28, [0, 3, 3, 23]], [28, [0, 3, 13, 22]], [28, [0, 3, 13, 23]], [28, [1, 2, 3, 3]], [28, [1, 2, 3, 13]], [29, [0, 1, 1, 8]], [29, [0, 1, 1, 15]], [29, [0, 2, 2, 8]], [29, [0, 2, 2, 15]], [29, [1, 1, 2, 8]], [29, [1, 1, 2, 15]], [29, [8]], [29, [15]], [30, [0, 1, 1, 8]], [30, [0, 1, 1, 14]], [30, [0, 2, 2, 8]], [30, [0, 2, 2, 14]], [30, [1, 1, 2, 8]], [30, [1, 1, 2, 14]], [30, [8]], [30, [14]], [31, [0, 2, 16, 16]], [31, [0, 7, 16, 16]], [31, [0, 15, 15, 22]], [31, [0, 15, 15, 23]], [32, [0, 2, 15, 16]], [32, [0, 2, 15, 20]], [32, [0, 2, 16, 16]], [32, [0, 2, 16, 20]], [32, [0, 7, 15, 16]], [32, [0, 7, 15, 20]], [32, [0, 7, 16, 16]], [32, [0, 7, 16, 20]], [32, [0, 15, 16, 22]], [32, [0, 15, 16, 23]], [32, [0, 15, 20, 22]], [32, [0, 15, 20, 23]], [33, [0, 2, 15, 15]], [33, [0, 7, 15, 15]], [33, [0, 15, 16, 22]], [33, [0, 15, 16, 23]], [34, [0, 2, 15, 15]], [34, [0, 2, 15, 16]], [34, [0, 2, 15, 20]], [34, [0, 2, 16, 20]], [34, [0, 7, 15, 15]], [34, [0, 7, 15, 16]], [34, [0, 7, 15, 20]], [34, [0, 7, 16, 20]], [34, [0, 15, 15, 22]], [34, [0, 15, 15, 23]], [34, [0, 15, 20, 22]], [34, [0, 15, 20, 23]], [35, [0, 2, 16, 23]], [35, [0, 3, 3, 13]], [35, [0, 3, 3, 16]], [35, [0, 3, 3, 17]], [35, [0, 3, 3, 23]], [35, [0, 3, 13, 13]], [35, [0, 3, 13, 16]], [35, [0, 3, 13, 17]], [35, [0, 3, 13, 23]], [35, [0, 7, 7, 13]], [35, [0, 7, 7, 16]], [35, [0, 7, 7, 17]], [35, [0, 7, 7, 23]], [35, [0, 7, 13, 15]], [35, [0, 7, 15, 16]], [35, [0, 7, 15, 17]], [35, [0, 7, 15, 23]], [35, [0, 7, 16, 23]], [35, [0, 13, 15, 15]], [35, [0, 15, 15, 16]], [35, [0, 15, 15, 17]], [36, [0, 2, 16, 22]], [36, [0, 3, 3, 13]], [36, [0, 3, 3, 16]], [36, [0, 3, 3, 17]], [36, [0, 3, 3, 22]], [36, [0, 3, 13, 13]], [36, [0, 3, 13, 16]], [36, [0, 3, 13, 17]], [36, [0, 3, 13, 22]], [36, [0, 7, 7, 13]], [36, [0, 7, 7, 16]], [36, [0, 7, 7, 17]], [36, [0, 7, 7, 22]], [36, [0, 7, 13, 15]], [36, [0, 7, 15, 16]], [36, [0, 7, 15, 17]], [36, [0, 7, 15, 22]], [36, [0, 7, 16, 22]], [36, [0, 13, 15, 15]], [36, [0, 15, 15, 16]], [36, [0, 15, 15, 17]], [37, [0, 3, 3, 13]], [37, [0, 3, 3, 16]], [37, [0, 3, 3, 17]], [37, [0, 3, 13, 13]], [37, [0, 3, 13, 16]], [37, [0, 3, 13, 17]], [37, [0, 7, 7, 13]], [37, [0, 7, 7, 16]], [37, [0, 7, 7, 17]], [37, [0, 7, 13, 15]], [37, [0, 7, 15, 16]], [37, [0, 7, 15, 17]], [37, [0, 13, 15, 15]], [37, [0, 15, 15, 16]], [37, [0, 15, 15, 17]], [38, [0, 3, 3, 13]], [38, [0, 3, 3, 16]], [38, [0, 3, 3, 17]], [38, [0, 3, 13, 13]], [38, [0, 3, 13, 16]], [38, [0, 3, 13, 17]], [38, [0, 7, 7, 13]], [38, [0, 7, 7, 16]], [38, [0, 7, 7, 17]], [38, [0, 7, 13, 15]], [38, [0, 7, 15, 16]], [38, [0, 7, 15, 17]], [38, [0, 13, 15, 15]], [38, [0, 15, 15, 16]], [38, [0, 15, 15, 17]], [39, [0, 2, 15, 15]], [39, [0, 2, 16, 16]], [39, [0, 7, 15, 15]], [39, [0, 7, 16, 16]], [39, [0, 15, 15, 22]], [39, [0, 15, 15, 23]], [39, [0, 15, 16, 22]], [39, [0, 15, 16, 23]], [40, [0, 2, 16, 22]], [40, [0, 3, 3, 22]], [40, [0, 3, 13, 22]], [40, [0, 7, 7, 22]], [40, [0, 7, 15, 22]], [40, [0, 7, 16, 22]]]}

==> anc/controlled/identification_artifacts/pair_3_20_lower1.json <==
{"graph": {"n": 24, "edges": [[0, 4], [0, 5], [0, 6], [1, 5], [1, 6], [1, 7], [1, 8], [2, 7], [2, 8], [2, 9], [2, 10], [3, 8], [3, 9], [3, 10], [3, 11], [3, 12], [3, 14], [3, 15], [4, 11], [4, 12], [5, 6], [7, 14], [7, 15], [9, 10], [11, 12], [13, 17], [13, 18], [13, 19], [14, 18], [14, 19], [15, 20], [15, 21], [16, 20], [16, 21], [16, 22], [16, 23], [17, 22], [17, 23], [18, 19], [20, 21], [22, 23]]}, "coefficient_degree": 1, "kind": "f2-roots-obstruction-v1", "status": "OPEN", "values": [[], [0, 4, 4], [0, 5, 5], [0, 0, 6], [0, 1, 5], [0, 4, 11], [0, 4, 12], [0, 5, 6], [1, 5, 5], [1, 1, 6], [1, 7, 7], [1, 8, 8], [1, 2, 7], [1, 2, 8], [1, 3, 8], [1, 5, 6], [1, 7, 14], [1, 7, 15], [2, 7, 7], [2, 8, 8], [2, 9, 9], [2, 2, 10], [2, 3, 8], [2, 3, 9], [2, 7, 14], [2, 7, 15], [2, 9, 10], [3, 8, 8], [3, 9, 9], [3, 3, 10], [3, 11, 11], [3, 3, 12], [3, 14, 14], [3, 15, 15], [3, 4, 11], [3, 7, 14], [3, 7, 15], [3, 9, 10], [3, 11, 12], [3, 14, 18], [3, 14, 19], [3, 20, 20], [3, 21, 21], [3, 16, 20], [3, 16, 21], [4, 11, 11], [4, 4, 12], [4, 11, 12], [5, 6, 6], [4, 4, 6], [6, 7, 7], [6, 8, 8], [2, 6, 7], [2, 6, 8], [3, 6, 8], [4, 6, 11], [4, 6, 12], [6, 7, 14], [6, 7, 15], [7, 14, 14], [7, 15, 15], [7, 14, 18], [7, 14, 19], [7, 20, 20], [7, 21, 21], [7, 16, 20], [7, 16, 21], [9, 10, 10], [1, 7, 10], [7, 7, 10], [1, 8, 10], [8, 8, 10], [10, 11, 11], [10, 12, 12], [10, 14, 14], [10, 15, 15], [4, 10, 11], [4, 10, 12], [10, 14, 18], [10, 14, 19], [10, 20, 20], [10, 21, 21], [10, 16, 20], [10, 16, 21], [0, 0, 11], [5, 5, 11], [6, 6, 11], [1, 5, 11], [1, 6, 11], [11, 12, 12], [1, 8, 12], [8, 8, 12], [2, 8, 12], [2, 9, 12], [9, 9, 12], [2, 10, 12], [10, 10, 12], [12, 14, 14], [12, 15, 15], [7, 12, 14], [7, 12, 15], [12, 14, 18], [12, 14, 19], [12, 20, 20], [12, 21, 21], [12, 16, 20], [12, 16, 21], [13, 17, 17], [13, 18, 18], [13, 13, 19], [13, 14, 18], [13, 17, 22], [13, 17, 23], [13, 18, 19], [1, 1, 14], [1, 5, 14], [1, 6, 14], [1, 8, 14], [2, 2, 14], [2, 8, 14], [2, 9, 14], [2, 10, 14], [14, 18, 18], [14, 14, 19], [14, 18, 19], [1, 1, 15], [1, 5, 15], [1, 6, 15], [1, 8, 15], [2, 2, 15], [2, 8, 15], [2, 9, 15], [2, 10, 15], [15, 20, 20], [15, 15, 21], [15, 16, 20], [15, 20, 21], [16, 20, 20], [16, 16, 21], [16, 22, 22], [16, 16, 23], [16, 17, 22], [16, 20, 21], [16, 22, 23], [17, 22, 22], [17, 17, 23], [17, 22, 23], [1, 7, 18], [7, 7, 18], [2, 7, 18], [3, 3, 18], [3, 8, 18], [3, 9, 18], [3, 10, 18], [11, 11, 18], [12, 12, 18], [15, 15, 18], [4, 11, 18], [4, 12, 18], [18, 19, 19], [18, 20, 20], [18, 21, 21], [16, 18, 20], [16, 18, 21], [17, 17, 19], [17, 19, 22], [17, 19, 23], [20, 21, 21], [1, 7, 21], [7, 7, 21], [2, 7, 21], [3, 3, 21], [3, 8, 21], [3, 9, 21], [3, 10, 21], [11, 11, 21], [12, 12, 21], [14, 14, 21], [4, 11, 21], [4, 12, 21], [14, 18, 21], [14, 19, 21], [21, 22, 22], [21, 23, 23], [17, 21, 22], [17, 21, 23], [13, 13, 22], [18, 18, 22], [19, 19, 22], [14, 18, 22], [14, 19, 22], [22, 23, 23], [15, 20, 23], [20, 20, 23], [15, 21, 23], [21, 21, 23]], "stats": {"rows": 984, "rank": 933, "columns": 1359, "seconds": 0.0041282998863607645, "solver": "sparse rows and derivation DAG"}}

==> anc/controlled/identification_artifacts/pair_3_20_upper.json <==
{"kind": "f2-roots-refutation-v1", "graph": {"n": 24, "edges": [[0, 4], [0, 5], [0, 6], [1, 5], [1, 6], [1, 7], [1, 8], [2, 7], [2, 8], [2, 9], [2, 10], [3, 8], [3, 9], [3, 10], [3, 11], [3, 12], [3, 14], [3, 15], [4, 11], [4, 12], [5, 6], [7, 14], [7, 15], [9, 10], [11, 12], [13, 17], [13, 18], [13, 19], [14, 18], [14, 19], [15, 20], [15, 21], [16, 20], [16, 21], [16, 22], [16, 23], [17, 22], [17, 23], [18, 19], [20, 21], [22, 23]]}, "coefficient_degree": 4, "terms": [[7, [2, 2, 13, 13]], [7, [2, 2, 13, 14]], [7, [2, 2, 16, 22]], [7, [2, 2, 16, 23]], [7, [2, 15, 16, 22]], [7, [2, 15, 16, 23]], [7, [3]], [7, [13]], [7, [14]], [7, [16]], [9, [2, 2, 3, 3]], [9, [2, 2, 13, 13]], [9, [2, 2, 13, 14]], [9, [2, 3, 3, 13]], [9, [2, 3, 3, 14]], [9, [2, 3, 3, 15]], [9, [2, 3, 3, 16]], [9, [3, 3, 13, 13]], [9, [3, 3, 13, 16]], [9, [3, 3, 16, 22]], [9, [3, 3, 16, 23]], [9, [7]], [9, [13]], [9, [14]], [9, [15]], [9, [16]], [10, [2, 2, 3, 3]], [10, [2, 2, 3, 7]], [10, [2, 2, 3, 9]], [10, [2, 2, 7, 9]], [10, [2, 3, 3, 13]], [10, [2, 3, 3, 14]], [10, [2, 3, 3, 15]], [10, [2, 3, 3, 16]], [10, [2, 3, 9, 13]], [10, [2, 3, 9, 14]], [10, [2, 3, 9, 15]], [10, [2, 3, 9, 16]], [10, [2, 3, 13, 14]], [10, [2, 3, 13, 16]], [10, [2, 3, 16, 22]], [10, [2, 3, 16, 23]], [10, [2, 9, 13, 14]], [10, [2, 9, 13, 16]], [10, [2, 9, 16, 22]], [10, [2, 9, 16, 23]], [10, [3]], [10, [3, 3, 13, 13]], [10, [3, 3, 13, 16]], [10, [3, 3, 16, 22]], [10, [3, 3, 16, 23]], [10, [3, 9, 13, 13]], [10, [3, 9, 13, 16]], [10, [3, 9, 16, 22]], [10, [3, 9, 16, 23]], [10, [9]], [12, [2]], [12, [2, 2, 3, 7]], [12, [2, 2, 3, 13]], [12, [2, 2, 3, 14]], [12, [2, 2, 3, 15]], [12, [2, 2, 3, 16]], [12, [2, 2, 13, 13]], [12, [2, 2, 13, 16]], [12, [2, 2, 16, 22]], [12, [2, 2, 16, 23]], [12, [2, 3, 13, 13]], [12, [2, 3, 13, 14]], [12, [13]], [12, [14]], [12, [15]], [12, [16]], [13, [2]], [13, [2, 2, 3, 9]], [13, [2, 2, 3, 13]], [13, [2, 2, 3, 14]], [13, [2, 2, 3, 15]], [13, [2, 2, 3, 16]], [13, [2, 2, 7, 9]], [13, [2, 2, 13, 14]], [13, [2, 2, 13, 16]], [13, [2, 2, 16, 22]], [13, [2, 2, 16, 23]], [13, [2, 3, 9, 13]], [13, [2, 3, 9, 14]], [13, [2, 3, 9, 15]], [13, [2, 3, 9, 16]], [13, [2, 3, 13, 13]], [13, [2, 3, 13, 16]], [13, [2, 3, 16, 22]], [13, [2, 3, 16, 23]], [13, [2, 9, 13, 14]], [13, [2, 9, 13, 16]], [13, [2, 9, 16, 22]], [13, [2, 9, 16, 23]], [13, [3]], [13, [3, 9, 13, 13]], [13, [3, 9, 13, 16]], [13, [3, 9, 16, 22]], [13, [3, 9, 16, 23]], [13, [7]], [13, [9]], [16, [2, 2, 3, 13]], [16, [2, 2, 13, 13]], [16, [2, 3, 3, 13]], [16, [2, 3, 7, 13]], [16, [2, 7, 7, 13]], [16, [3]], [16, [3, 7, 13, 16]], [16, [3, 13, 13, 16]], [16, [7]], [16, [7, 7, 13, 16]], [16, [13]], [16, [16]], [17, [3, 3, 16, 22]], [17, [3, 3, 16, 23]], [21, [2, 2, 7, 13]], [21, [2, 2, 13, 13]], [21, [2, 3, 3, 13]], [21, [2, 3, 7, 13]], [21, [2, 7, 13, 13]], [21, [3]], [21, [3, 3, 13, 16]], [21, [3, 7, 13, 16]], [21, [7]], [21, [7, 13, 13, 16]], [21, [13]], [21, [16]], [22, [2, 2, 16, 22]], [22, [2, 2, 16, 23]], [22, [2, 7, 16, 22]], [22, [2, 7, 16, 23]], [23, [2]], [23, [2, 2, 3, 3]], [23, [2, 2, 3, 7]], [23, [2, 2, 3, 13]], [23, [2, 2, 3, 14]], [23, [2, 2, 3, 15]], [23, [2, 2, 3, 16]], [23, [2, 2, 13, 14]], [23, [2, 2, 13, 16]], [23, [2, 2, 16, 22]], [23, [2, 2, 16, 23]], [23, [2, 3, 3, 13]], [23, [2, 3, 3, 14]], [23, [2, 3, 3, 15]], [23, [2, 3, 3, 16]], [23, [2, 3, 13, 13]], [23, [2, 3, 13, 14]], [23, [3, 3, 13, 13]], [23, [3, 3, 13, 16]], [23, [3, 3, 16, 22]], [23, [3, 3, 16, 23]], [23, [7]], [25, [2, 13, 13, 22]], [25, [2, 13, 13, 23]], [25, [7, 13, 13, 22]], [25, [7, 13, 13, 23]], [26, [2, 2, 3, 13]], [26, [2, 2, 7, 13]], [26, [2, 7, 7, 13]], [26, [2, 7, 13, 13]], [26, [3, 3, 13, 16]], [26, [3, 13, 13, 16]], [26, [7, 7, 13, 16]], [26, [7, 13, 13, 16]], [27, [2, 2, 3, 14]], [27, [2, 2, 3, 18]], [27, [2, 2, 7, 14]], [27, [2, 2, 7, 18]], [27, [2, 7, 7, 14]], [27, [2, 7, 7, 18]], [27, [2, 7, 13, 14]], [27, [2, 7, 13, 18]], [27, [3, 3, 14, 16]], [27, [3, 3, 16, 18]], [27, [3, 13, 14, 16]], [27, [3, 13, 16, 18]], [27, [7, 7, 14, 16]], [27, [7, 7, 16, 18]], [27, [7, 13, 14, 16]], [27, [7, 13, 16, 18]], [28, [2, 2, 3, 14]], [28, [2, 2, 7, 14]], [28, [2, 7, 7, 14]], [28, [2, 7, 13, 14]], [28, [3, 3, 14, 16]], [28, [3, 13, 14, 16]], [28, [7, 7, 14, 16]], [28, [7, 13, 14, 16]], [29, [2, 2, 3, 13]], [29, [2, 2, 3, 18]], [29, [2, 2, 7, 13]], [29, [2, 2, 7, 18]], [29, [2, 7, 7, 13]], [29, [2, 7, 7, 18]], [29, [2, 7, 13, 13]], [29, [2, 7, 13, 18]], [29, [3, 3, 13, 16]], [29, [3, 3, 16, 18]], [29, [3, 13, 13, 16]], [29, [3, 13, 16, 18]], [29, [7, 7, 13, 16]], [29, [7, 7, 16, 18]], [29, [7, 13, 13, 16]], [29, [7, 13, 16, 18]], [30, [2, 2, 15, 22]], [30, [2, 2, 15, 23]], [30, [2, 7, 15, 22]], [30, [2, 7, 15, 23]], [30, [2, 7, 16, 16]], [30, [3, 3, 15, 22]], [30, [3, 3, 15, 23]], [31, [2, 2, 16, 22]], [31, [2, 2, 16, 23]], [31, [2, 2, 20, 22]], [31, [2, 2, 20, 23]], [31, [2, 7, 15, 16]], [31, [2, 7, 15, 20]], [31, [2, 7, 16, 16]], [31, [2, 7, 16, 20]], [31, [2, 7, 16, 22]], [31, [2, 7, 16, 23]], [31, [2, 7, 20, 22]], [31, [2, 7, 20, 23]], [31, [3, 3, 16, 22]], [31, [3, 3, 16, 23]], [31, [3, 3, 20, 22]], [31, [3, 3, 20, 23]], [32, [2, 2, 16, 22]], [32, [2, 2, 16, 23]], [32, [2, 7, 15, 15]], [32, [2, 7, 16, 22]], [32, [2, 7, 16, 23]], [32, [3, 3, 16, 22]], [32, [3, 3, 16, 23]], [33, [2, 2, 15, 22]], [33, [2, 2, 15, 23]], [33, [2, 2, 20, 22]], [33, [2, 2, 20, 23]], [33, [2, 7, 15, 15]], [33, [2, 7, 15, 16]], [33, [2, 7, 15, 20]], [33, [2, 7, 15, 22]], [33, [2, 7, 15, 23]], [33, [2, 7, 16, 20]], [33, [2, 7, 20, 22]], [33, [2, 7, 20, 23]], [33, [3, 3, 15, 22]], [33, [3, 3, 15, 23]], [33, [3, 3, 20, 22]], [33, [3, 3, 20, 23]], [34, [2]], [34, [2, 2, 15, 23]], [34, [2, 7, 15, 23]], [34, [2, 13, 13, 16]], [34, [2, 13, 13, 17]], [34, [2, 13, 13, 23]], [34, [2, 13, 16, 23]], [34, [3, 3, 15, 23]], [34, [7]], [34, [7, 13, 13, 16]], [34, [7, 13, 13, 17]], [34, [7, 13, 13, 23]], [34, [7, 13, 16, 23]], [35, [2]], [35, [2, 2, 15, 22]], [35, [2, 7, 15, 22]], [35, [2, 13, 13, 16]], [35, [2, 13, 13, 17]], [35, [2, 13, 13, 22]], [35, [2, 13, 16, 22]], [35, [3, 3, 15, 22]], [35, [7]], [35, [7, 13, 13, 16]], [35, [7, 13, 13, 17]], [35, [7, 13, 13, 22]], [35, [7, 13, 16, 22]], [36, [2]], [36, [2, 13, 13, 16]], [36, [2, 13, 13, 17]], [36, [7]], [36, [7, 13, 13, 16]], [36, [7, 13, 13, 17]], [37, [2]], [37, [2, 13, 13, 16]], [37, [2, 13, 13, 17]], [37, [7]], [37, [7, 13, 13, 16]], [37, [7, 13, 13, 17]], [38, [2, 2, 3, 13]], [38, [2, 2, 3, 14]], [38, [2, 2, 7, 13]], [38, [2, 2, 7, 14]], [38, [2, 7, 7, 13]], [38, [2, 7, 7, 14]], [38, [2, 7, 13, 13]], [38, [2, 7, 13, 14]], [38, [3, 3, 13, 16]], [38, [3, 3, 14, 16]], [38, [3, 13, 13, 16]], [38, [3, 13, 14, 16]], [38, [7, 7, 13, 16]], [38, [7, 7, 14, 16]], [38, [7, 13, 13, 16]], [38, [7, 13, 14, 16]], [39, [2, 2, 15, 22]], [39, [2, 2, 15, 23]], [39, [2, 2, 16, 22]], [39, [2, 2, 16, 23]], [39, [2, 7, 15, 15]], [39, [2, 7, 15, 22]], [39, [2, 7, 15, 23]], [39, [2, 7, 16, 16]], [39, [2, 7, 16, 22]], [39, [2, 7, 16, 23]], [39, [3, 3, 15, 22]], [39, [3, 3, 15, 23]], [39, [3, 3, 16, 22]], [39, [3, 3, 16, 23]], [40, [2, 2, 15, 22]], [40, [2, 7, 15, 22]], [40, [2, 13, 13, 22]], [40, [2, 13, 16, 22]], [40, [3, 3, 15, 22]], [40, [7, 13, 13, 22]], [40, [7, 13, 16, 22]]]}

==> anc/controlled/identification_artifacts/pair_3_21_lower1.json <==
{"graph": {"n": 24, "edges": [[0, 4], [0, 5], [0, 6], [1, 5], [1, 6], [1, 7], [1, 8], [2, 7], [2, 8], [2, 9], [2, 10], [3, 9], [3, 10], [3, 11], [3, 12], [3, 15], [3, 16], [3, 21], [4, 11], [4, 12], [5, 6], [7, 14], [7, 15], [8, 20], [9, 10], [11, 12], [13, 17], [13, 18], [13, 19], [14, 18], [14, 19], [14, 20], [15, 20], [15, 21], [16, 21], [16, 22], [16, 23], [17, 22], [17, 23], [18, 19], [22, 23]]}, "coefficient_degree": 1, "kind": "f2-roots-obstruction-v1", "status": "OPEN", "values": [[], [0, 4, 4], [0, 5, 5], [0, 0, 6], [0, 1, 5], [0, 4, 11], [0, 4, 12], [0, 5, 6], [1, 5, 5], [1, 1, 6], [1, 7, 7], [1, 8, 8], [1, 2, 7], [1, 2, 8], [1, 5, 6], [1, 14, 14], [1, 7, 15], [1, 20, 20], [1, 14, 18], [1, 14, 19], [1, 15, 20], [2, 7, 7], [2, 8, 8], [2, 9, 9], [2, 2, 10], [2, 3, 9], [2, 14, 14], [2, 7, 15], [2, 20, 20], [2, 9, 10], [2, 14, 18], [2, 14, 19], [2, 15, 20], [3, 9, 9], [3, 3, 10], [3, 11, 11], [3, 3, 12], [3, 15, 15], [3, 16, 16], [3, 3, 21], [3, 4, 11], [3, 7, 15], [3, 9, 10], [3, 11, 12], [3, 15, 20], [3, 15, 21], [3, 16, 21], [3, 22, 22], [3, 23, 23], [3, 17, 22], [3, 17, 23], [4, 11, 11], [4, 4, 12], [4, 11, 12], [5, 6, 6], [4, 4, 6], [6, 7, 7], [6, 8, 8], [2, 6, 7], [2, 6, 8], [4, 6, 11], [4, 6, 12], [6, 14, 14], [6, 7, 15], [6, 20, 20], [6, 14, 18], [6, 14, 19], [6, 15, 20], [7, 15, 15], [7, 14, 14], [7, 14, 18], [7, 14, 19], [7, 14, 20], [7, 15, 20], [7, 15, 21], [8, 20, 20], [8, 14, 20], [8, 15, 20], [9, 10, 10], [1, 7, 10], [7, 7, 10], [1, 8, 10], [8, 8, 10], [10, 11, 11], [10, 12, 12], [10, 15, 15], [10, 16, 16], [10, 21, 21], [4, 10, 11], [4, 10, 12], [10, 14, 14], [10, 20, 20], [10, 14, 18], [10, 14, 19], [10, 22, 22], [10, 23, 23], [10, 17, 22], [10, 17, 23], [0, 0, 11], [5, 5, 11], [6, 6, 11], [1, 5, 11], [1, 6, 11], [11, 12, 12], [2, 9, 12], [9, 9, 12], [2, 10, 12], [10, 10, 12], [12, 15, 15], [12, 16, 16], [12, 21, 21], [7, 12, 15], [12, 15, 20], [12, 22, 22], [12, 23, 23], [12, 17, 22], [12, 17, 23], [13, 17, 17], [13, 18, 18], [13, 13, 19], [13, 14, 18], [13, 17, 22], [13, 17, 23], [13, 18, 19], [14, 20, 20], [14, 18, 18], [14, 14, 19], [14, 15, 20], [14, 18, 19], [1, 1, 15], [1, 5, 15], [1, 6, 15], [1, 8, 15], [2, 2, 15], [2, 8, 15], [2, 9, 15], [2, 10, 15], [15, 21, 21], [15, 20, 20], [15, 16, 21], [16, 21, 21], [16, 22, 22], [16, 16, 23], [16, 17, 22], [16, 22, 23], [17, 22, 22], [17, 17, 23], [17, 22, 23], [1, 7, 18], [7, 7, 18], [2, 7, 18], [7, 15, 18], [18, 19, 19], [17, 17, 19], [14, 19, 20], [17, 19, 22], [17, 19, 23], [1, 7, 20], [7, 7, 20], [2, 7, 20], [3, 3, 20], [3, 9, 20], [3, 10, 20], [11, 11, 20], [12, 12, 20], [16, 16, 20], [20, 21, 21], [4, 11, 20], [4, 12, 20], [13, 19, 20], [19, 19, 20], [15, 20, 21], [20, 22, 22], [20, 23, 23], [17, 20, 22], [17, 20, 23], [18, 19, 20], [1, 7, 21], [7, 7, 21], [2, 7, 21], [2, 9, 21], [9, 9, 21], [2, 10, 21], [10, 10, 21], [11, 11, 21], [12, 12, 21], [4, 11, 21], [4, 12, 21], [14, 14, 21], [8, 20, 21], [20, 20, 21], [14, 18, 21], [14, 19, 21], [13, 13, 22], [18, 18, 22], [19, 19, 22], [14, 18, 22], [14, 19, 22], [22, 23, 23], [3, 3, 23], [3, 9, 23], [3, 10, 23], [11, 11, 23], [12, 12, 23], [15, 15, 23], [21, 21, 23], [4, 11, 23], [4, 12, 23], [7, 15, 23], [15, 20, 23]], "stats": {"rows": 984, "rank": 935, "columns": 1359, "seconds": 0.004577399929985404, "solver": "sparse rows and derivation DAG"}}

==> anc/controlled/identification_artifacts/pair_3_21_upper.json <==
{"kind": "f2-roots-refutation-v1", "graph": {"n": 24, "edges": [[0, 4], [0, 5], [0, 6], [1, 5], [1, 6], [1, 7], [1, 8], [2, 7], [2, 8], [2, 9], [2, 10], [3, 9], [3, 10], [3, 11], [3, 12], [3, 15], [3, 16], [3, 21], [4, 11], [4, 12], [5, 6], [7, 14], [7, 15], [8, 20], [9, 10], [11, 12], [13, 17], [13, 18], [13, 19], [14, 18], [14, 19], [14, 20], [15, 20], [15, 21], [16, 21], [16, 22], [16, 23], [17, 22], [17, 23], [18, 19], [22, 23]]}, "coefficient_degree": 4, "terms": [[0, [0, 0, 11, 13]], [0, [0, 0, 12, 13]], [1, [0, 1, 1, 2]], [1, [0, 1, 1, 7]], [1, [0, 1, 1, 14]], [1, [0, 1, 1, 15]], [1, [1, 1, 2, 2]], [1, [1, 1, 2, 14]], [1, [1, 1, 2, 15]], [1, [2]], [1, [7]], [2, [0, 0, 1, 14]], [2, [0, 0, 1, 15]], [2, [0, 0, 5, 14]], [2, [0, 0, 5, 15]], [2, [0, 1, 1, 2]], [2, [0, 1, 1, 7]], [2, [0, 1, 1, 14]], [2, [0, 1, 1, 15]], [2, [0, 1, 2, 2]], [2, [0, 1, 2, 5]], [2, [0, 1, 2, 14]], [2, [0, 1, 2, 15]], [2, [0, 1, 5, 7]], [2, [0, 1, 5, 14]], [2, [0, 1, 5, 15]], [2, [0, 2, 2, 5]], [2, [0, 2, 5, 14]], [2, [0, 2, 5, 15]], [2, [1, 1, 2, 2]], [2, [1, 1, 2, 14]], [2, [1, 1, 2, 15]], [2, [1, 2, 2, 5]], [2, [1, 2, 5, 14]], [2, [1, 2, 5, 15]], [3, [0, 0, 1, 2]], [3, [0, 0, 1, 7]], [3, [0, 0, 2, 2]], [3, [0, 0, 2, 14]], [3, [0, 0, 2, 15]], [3, [2]], [3, [7]], [3, [14]], [3, [15]], [4, [0, 0, 1, 2]], [4, [0, 0, 1, 7]], [4, [0, 0, 1, 14]], [4, [0, 0, 1, 15]], [4, [0, 0, 2, 2]], [4, [0, 0, 2, 14]], [4, [0, 0, 2, 15]], [4, [0, 0, 5, 14]], [4, [0, 0, 5, 15]], [4, [0, 1, 2, 2]], [4, [0, 1, 2, 5]], [4, [0, 1, 2, 14]], [4, [0, 1, 2, 15]], [4, [0, 1, 5, 7]], [4, [0, 1, 5, 14]], [4, [0, 1, 5, 15]], [4, [0, 2, 2, 5]], [4, [0, 2, 5, 14]], [4, [0, 2, 5, 15]], [4, [1, 2, 2, 5]], [4, [1, 2, 5, 14]], [4, [1, 2, 5, 15]], [4, [14]], [4, [15]], [5, [0, 0, 1, 1]], [5, [0, 0, 1, 2]], [5, [0, 0, 2, 2]], [5, [0, 1, 1, 2]], [5, [0, 1, 1, 8]], [5, [0, 1, 1, 13]], [5, [0, 1, 1, 15]], [5, [0, 1, 2, 2]], [5, [0, 1, 2, 13]], [5, [0, 1, 2, 15]], [5, [0, 2, 2, 3]], [5, [0, 2, 2, 8]], [5, [0, 2, 2, 13]], [5, [0, 2, 2, 14]], [5, [0, 2, 3, 3]], [5, [1, 1, 2, 2]], [5, [1, 1, 2, 3]], [5, [1, 1, 2, 8]], [5, [1, 1, 3, 3]], [5, [2]], [5, [8]], [5, [14]], [5, [15]], [6, [0]], [6, [0, 1, 1, 2]], [6, [0, 1, 1, 7]], [6, [0, 1, 2, 7]], [6, [0, 1, 2, 14]], [6, [0, 1, 2, 15]], [6, [0, 1, 3, 3]], [6, [0, 1, 3, 15]], [6, [0, 1, 7, 14]], [6, [0, 2, 2, 14]], [6, [0, 2, 2, 15]], [6, [0, 2, 3, 3]], [6, [0, 2, 3, 15]], [6, [0, 2, 7, 14]], [6, [1]], [6, [1, 1, 2, 14]], [6, [1, 1, 2, 15]], [6, [1, 1, 3, 3]], [6, [1, 1, 3, 15]], [6, [1, 1, 7, 14]], [6, [7]], [7, [0, 0, 1, 1]], [7, [0, 0, 1, 2]], [7, [0, 0, 2, 3]], [7, [0, 0, 2, 15]], [7, [0, 1, 1, 13]], [7, [0, 1, 1, 14]], [7, [0, 1, 2, 13]], [7, [0, 1, 2, 15]], [7, [0, 2, 3, 3]], [7, [0, 2, 3, 13]], [7, [0, 2, 13, 15]], [7, [1]], [7, [1, 1, 2, 3]], [7, [1, 1, 2, 14]], [7, [1, 1, 2, 15]], [7, [1, 1, 3, 3]], [7, [3]], [7, [15]], [8, [0]], [8, [0, 1, 1, 2]], [8, [0, 1, 1, 7]], [8, [0, 1, 1, 14]], [8, [0, 1, 1, 15]], [8, [0, 1, 2, 7]], [8, [0, 1, 2, 14]], [8, [0, 1, 2, 15]], [8, [0, 1, 3, 3]], [8, [0, 1, 3, 15]], [8, [0, 1, 7, 14]], [8, [0, 2, 3, 3]], [8, [0, 2, 3, 15]], [8, [0, 2, 7, 14]], [8, [1]], [8, [1, 1, 3, 3]], [8, [1, 1, 3, 15]], [8, [1, 1, 7, 14]], [8, [7]], [8, [14]], [8, [15]], [9, [0]], [9, [0, 0, 2, 2]], [9, [0, 0, 2, 7]], [9, [0, 0, 2, 15]], [9, [0, 1, 1, 2]], [9, [0, 1, 2, 7]], [9, [0, 2, 2, 13]], [9, [0, 2, 2, 16]], [9, [0, 2, 3, 3]], [9, [0, 2, 7, 13]], [9, [0, 2, 13, 15]], [9, [0, 3, 3, 13]], [9, [0, 3, 3, 15]], [9, [1]], [9, [1, 1, 2, 2]], [9, [1, 1, 2, 7]], [9, [2]], [9, [2, 2, 11, 13]], [9, [2, 2, 12, 13]], [9, [15]], [10, [0, 0, 2, 3]], [10, [0, 0, 2, 9]], [10, [0, 0, 3, 7]], [10, [0, 0, 3, 15]], [10, [0, 0, 7, 9]], [10, [0, 0, 9, 15]], [10, [0, 1, 1, 3]], [10, [0, 1, 1, 9]], [10, [0, 1, 3, 7]], [10, [0, 1, 7, 9]], [10, [0, 2, 3, 3]], [10, [0, 2, 3, 9]], [10, [0, 2, 3, 15]], [10, [0, 2, 3, 16]], [10, [0, 2, 9, 15]], [10, [0, 2, 9, 16]], [10, [0, 3, 3, 13]], [10, [0, 3, 3, 15]], [10, [0, 3, 7, 13]], [10, [0, 3, 9, 13]], [10, [0, 3, 9, 15]], [10, [0, 3, 13, 15]], [10, [0, 7, 9, 13]], [10, [0, 9, 13, 15]], [10, [1, 1, 2, 3]], [10, [1, 1, 2, 9]], [10, [1, 1, 3, 7]], [10, [1, 1, 7, 9]], [10, [1, 2, 2, 3]], [10, [1, 2, 2, 9]], [10, [2, 2, 3, 15]], [10, [2, 2, 9, 15]], [10, [2, 3, 11, 13]], [10, [2, 3, 12, 13]], [10, [2, 9, 11, 13]], [10, [2, 9, 12, 13]], [10, [3]], [10, [9]], [11, [0]], [11, [0, 0, 2, 3]], [11, [0, 0, 3, 7]], [11, [0, 0, 3, 15]], [11, [0, 1, 1, 3]], [11, [0, 1, 3, 7]], [11, [0, 2, 2, 3]], [11, [0, 2, 2, 13]], [11, [0, 2, 2, 15]], [11, [0, 2, 3, 13]], [11, [0, 2, 3, 16]], [11, [0, 3, 7, 13]], [11, [0, 3, 13, 15]], [11, [1, 1, 2, 3]], [11, [1, 1, 3, 7]], [11, [1, 2, 2, 3]], [11, [2, 2, 3, 15]], [11, [2, 3, 11, 13]], [11, [2, 3, 12, 13]], [11, [3]], [12, [0, 0, 2, 2]], [12, [0, 0, 2, 7]], [12, [0, 0, 2, 9]], [12, [0, 0, 2, 15]], [12, [0, 0, 7, 9]], [12, [0, 0, 9, 15]], [12, [0, 1, 1, 2]], [12, [0, 1, 1, 9]], [12, [0, 1, 2, 7]], [12, [0, 1, 7, 9]], [12, [0, 2, 2, 3]], [12, [0, 2, 2, 15]], [12, [0, 2, 2, 16]], [12, [0, 2, 3, 9]], [12, [0, 2, 3, 13]], [12, [0, 2, 3, 15]], [12, [0, 2, 7, 13]], [12, [0, 2, 9, 15]], [12, [0, 2, 9, 16]], [12, [0, 2, 13, 15]], [12, [0, 3, 9, 13]], [12, [0, 3, 9, 15]], [12, [0, 7, 9, 13]], [12, [0, 9, 13, 15]], [12, [1]], [12, [1, 1, 2, 2]], [12, [1, 1, 2, 7]], [12, [1, 1, 2, 9]], [12, [1, 1, 7, 9]], [12, [1, 2, 2, 9]], [12, [2]], [12, [2, 2, 9, 15]], [12, [2, 2, 11, 13]], [12, [2, 2, 12, 13]], [12, [2, 9, 11, 13]], [12, [2, 9, 12, 13]], [12, [9]], [12, [15]], [13, [0, 0, 3, 13]], [13, [0, 0, 4, 13]], [13, [0, 0, 12, 13]], [13, [0, 3, 12, 13]], [13, [2, 2, 12, 13]], [13, [13]], [14, [0, 0, 3, 13]], [14, [0, 0, 4, 13]], [14, [0, 0, 11, 13]], [14, [0, 3, 11, 13]], [14, [2, 2, 11, 13]], [14, [13]], [15, [0]], [15, [0, 0, 2, 2]], [15, [0, 0, 2, 3]], [15, [0, 0, 2, 7]], [15, [0, 1, 1, 2]], [15, [0, 1, 1, 8]], [15, [0, 1, 2, 2]], [15, [0, 2, 2, 7]], [15, [0, 2, 2, 8]], [15, [0, 2, 2, 13]], [15, [0, 2, 2, 16]], [15, [0, 2, 3, 13]], [15, [0, 2, 7, 13]], [15, [0, 3, 3, 13]], [15, [0, 3, 13, 16]], [15, [1]], [15, [1, 1, 2, 2]], [15, [1, 1, 2, 8]], [15, [2]], [15, [3]], [15, [7]], [15, [8]], [16, [0]], [16, [0, 2, 2, 3]], [16, [0, 2, 2, 15]], [16, [0, 3, 3, 13]], [16, [0, 3, 3, 17]], [16, [0, 3, 13, 13]], [16, [0, 3, 13, 15]], [16, [0, 3, 13, 17]], [17, [0, 2, 2, 15]], [17, [0, 2, 2, 16]], [17, [0, 3, 13, 15]], [17, [0, 3, 13, 16]], [18, [0, 0, 3, 13]], [18, [0, 0, 4, 13]], [18, [13]], [19, [0, 0, 3, 13]], [19, [0, 0, 4, 13]], [19, [13]], [20, [0, 0, 1, 2]], [20, [0, 0, 1, 7]], [20, [0, 0, 2, 2]], [20, [0, 0, 2, 14]], [20, [0, 0, 2, 15]], [20, [0, 1, 1, 2]], [20, [0, 1, 1, 7]], [20, [0, 1, 1, 14]], [20, [0, 1, 1, 15]], [20, [1, 1, 2, 2]], [20, [1, 1, 2, 14]], [20, [1, 1, 2, 15]], [20, [14]], [20, [15]], [21, [0]], [21, [0, 1, 1, 8]], [21, [0, 1, 1, 15]], [21, [0, 2, 2, 8]], [21, [0, 2, 2, 15]], [21, [0, 7, 7, 13]], [21, [0, 7, 13, 13]], [21, [1, 1, 2, 8]], [21, [1, 1, 2, 15]], [21, [8]], [21, [15]], [22, [0]], [22, [0, 0, 2, 2]], [22, [0, 0, 2, 3]], [22, [0, 0, 2, 7]], [22, [0, 1, 1, 2]], [22, [0, 1, 1, 14]], [22, [0, 1, 2, 2]], [22, [0, 2, 2, 3]], [22, [0, 2, 2, 7]], [22, [0, 2, 2, 13]], [22, [0, 2, 2, 14]], [22, [0, 2, 3, 13]], [22, [0, 2, 7, 13]], [22, [1]], [22, [1, 1, 2, 2]], [22, [1, 1, 2, 14]], [22, [2]], [22, [3]], [22, [7]], [22, [14]], [23, [0, 1, 1, 14]], [23, [0, 1, 1, 15]], [23, [0, 2, 2, 14]], [23, [0, 2, 2, 15]], [23, [1, 1, 2, 14]], [23, [1, 1, 2, 15]], [23, [14]], [23, [15]], [24, [0, 0, 2, 2]], [24, [0, 0, 2, 3]], [24, [0, 0, 2, 7]], [24, [0, 0, 2, 15]], [24, [0, 0, 3, 7]], [24, [0, 0, 3, 15]], [24, [0, 1, 1, 2]], [24, [0, 1, 1, 3]], [24, [0, 1, 2, 7]], [24, [0, 1, 3, 7]], [24, [0, 2, 2, 3]], [24, [0, 2, 2, 15]], [24, [0, 2, 2, 16]], [24, [0, 2, 3, 3]], [24, [0, 2, 3, 13]], [24, [0, 2, 3, 16]], [24, [0, 2, 7, 13]], [24, [0, 2, 13, 15]], [24, [0, 3, 3, 13]], [24, [0, 3, 3, 15]], [24, [0, 3, 7, 13]], [24, [0, 3, 13, 15]], [24, [1]], [24, [1, 1, 2, 2]], [24, [1, 1, 2, 3]], [24, [1, 1, 2, 7]], [24, [1, 1, 3, 7]], [24, [1, 2, 2, 3]], [24, [2]], [24, [2, 2, 3, 15]], [24, [2, 2, 11, 13]], [24, [2, 2, 12, 13]], [24, [2, 3, 11, 13]], [24, [2, 3, 12, 13]], [24, [3]], [24, [15]], [25, [0, 0, 11, 13]], [25, [0, 3, 11, 13]], [25, [2, 2, 11, 13]], [26, [0, 3, 3, 16]], [26, [0, 3, 16, 16]], [26, [0, 13, 13, 16]], [26, [0, 13, 16, 16]], [27, [0]], [27, [0, 0, 14, 14]], [27, [0, 7, 7, 13]], [27, [0, 7, 13, 13]], [27, [2, 2, 14, 14]], [28, [0, 0, 13, 14]], [28, [0, 0, 13, 18]], [28, [0, 0, 14, 14]], [28, [0, 0, 14, 18]], [28, [0, 7, 7, 14]], [28, [0, 7, 7, 18]], [28, [0, 7, 13, 14]], [28, [0, 7, 13, 18]], [28, [0, 13, 13, 14]], [28, [0, 13, 13, 18]], [28, [2, 2, 13, 14]], [28, [2, 2, 13, 18]], [28, [2, 2, 14, 14]], [28, [2, 2, 14, 18]], [29, [0, 0, 13, 13]], [29, [0, 7, 7, 14]], [29, [0, 7, 13, 14]], [29, [0, 13, 13, 14]], [29, [2, 2, 13, 13]], [30, [0]], [30, [0, 0, 13, 13]], [30, [0, 0, 13, 14]], [30, [0, 0, 13, 18]], [30, [0, 0, 14, 18]], [30, [0, 7, 7, 13]], [30, [0, 7, 7, 18]], [30, [0, 7, 13, 13]], [30, [0, 7, 13, 18]], [30, [0, 13, 13, 18]], [30, [2, 2, 13, 13]], [30, [2, 2, 13, 14]], [30, [2, 2, 13, 18]], [30, [2, 2, 14, 18]], [31, [0, 1, 1, 8]], [31, [0, 1, 1, 15]], [31, [0, 2, 2, 8]], [31, [0, 2, 2, 15]], [31, [1, 1, 2, 8]], [31, [1, 1, 2, 15]], [31, [8]], [31, [15]], [32, [0, 1, 1, 8]], [32, [0, 1, 1, 14]], [32, [0, 2, 2, 8]], [32, [0, 2, 2, 14]], [32, [1, 1, 2, 8]], [32, [1, 1, 2, 14]], [32, [8]], [32, [14]], [33, [0, 2, 2, 3]], [33, [0, 2, 2, 16]], [33, [0, 3, 3, 13]], [33, [0, 3, 13, 16]], [34, [0, 2, 2, 3]], [34, [0, 2, 2, 15]], [34, [0, 3, 3, 13]], [34, [0, 3, 13, 15]], [35, [0, 3, 3, 16]], [35, [0, 3, 16, 16]], [35, [0, 13, 13, 16]], [35, [0, 13, 16, 16]], [36, [0, 3, 3, 17]], [36, [0, 3, 3, 22]], [36, [0, 3, 16, 17]], [36, [0, 3, 16, 22]], [36, [0, 13, 13, 17]], [36, [0, 13, 13, 22]], [36, [0, 13, 16, 17]], [36, [0, 13, 16, 22]], [37, [0, 3, 3, 17]], [37, [0, 3, 16, 17]], [37, [0, 13, 13, 17]], [37, [0, 13, 16, 17]], [38, [0, 3, 3, 16]], [38, [0, 3, 3, 22]], [38, [0, 3, 16, 16]], [38, [0, 3, 16, 22]], [38, [0, 13, 13, 16]], [38, [0, 13, 13, 22]], [38, [0, 13, 16, 16]], [38, [0, 13, 16, 22]], [39, [0]], [39, [0, 0, 13, 13]], [39, [0, 0, 14, 14]], [39, [0, 7, 7, 13]], [39, [0, 7, 7, 14]], [39, [0, 7, 13, 13]], [39, [0, 7, 13, 14]], [39, [0, 13, 13, 14]], [39, [2, 2, 13, 13]], [39, [2, 2, 14, 14]], [40, [0, 3, 3, 16]], [40, [0, 3, 3, 17]], [40, [0, 3, 16, 16]], [40, [0, 3, 16, 17]], [40, [0, 13, 13, 16]], [40, [0, 13, 13, 17]], [40, [0, 13, 16, 16]], [40, [0, 13, 16, 17]]]}

==> anc/controlled/identification_artifacts/pair_3_23_lower1.json <==
{"graph": {"n": 24, "edges": [[0, 4], [0, 5], [0, 6], [1, 5], [1, 6], [1, 7], [1, 8], [2, 7], [2, 8], [2, 9], [2, 10], [3, 9], [3, 10], [3, 11], [3, 12], [3, 16], [3, 17], [3, 23], [4, 11], [4, 12], [5, 6], [7, 14], [7, 15], [8, 20], [9, 10], [11, 12], [13, 17], [13, 18], [13, 19], [14, 18], [14, 19], [14, 20], [15, 20], [15, 21], [15, 22], [16, 21], [16, 22], [16, 23], [17, 23], [18, 19], [21, 22]]}, "coefficient_degree": 1, "kind": "f2-roots-obstruction-v1", "status": "OPEN", "values": [[], [0, 4, 4], [0, 5, 5], [0, 0, 6], [0, 1, 5], [0, 4, 11], [0, 4, 12], [0, 5, 6], [1, 5, 5], [1, 1, 6], [1, 7, 7], [1, 8, 8], [1, 2, 7], [1, 2, 8], [1, 5, 6], [1, 14, 14], [1, 15, 15], [1, 20, 20], [1, 14, 18], [1, 14, 19], [1, 21, 21], [1, 22, 22], [1, 16, 21], [1, 16, 22], [2, 7, 7], [2, 8, 8], [2, 9, 9], [2, 2, 10], [2, 3, 9], [2, 14, 14], [2, 15, 15], [2, 20, 20], [2, 9, 10], [2, 14, 18], [2, 14, 19], [2, 21, 21], [2, 22, 22], [2, 16, 21], [2, 16, 22], [3, 9, 9], [3, 3, 10], [3, 11, 11], [3, 3, 12], [3, 16, 16], [3, 17, 17], [3, 3, 23], [3, 4, 11], [3, 9, 10], [3, 11, 12], [3, 13, 17], [3, 16, 21], [3, 16, 22], [3, 16, 23], [3, 17, 23], [4, 11, 11], [4, 4, 12], [4, 11, 12], [5, 6, 6], [4, 4, 6], [6, 7, 7], [6, 8, 8], [2, 6, 7], [2, 6, 8], [4, 6, 11], [4, 6, 12], [6, 14, 14], [6, 15, 15], [6, 20, 20], [6, 14, 18], [6, 14, 19], [6, 21, 21], [6, 22, 22], [6, 16, 21], [6, 16, 22], [7, 14, 14], [7, 15, 15], [7, 14, 18], [7, 14, 19], [7, 14, 20], [7, 15, 20], [7, 21, 21], [7, 22, 22], [7, 16, 21], [7, 16, 22], [8, 20, 20], [8, 14, 20], [8, 15, 20], [9, 10, 10], [1, 7, 10], [7, 7, 10], [1, 8, 10], [8, 8, 10], [10, 11, 11], [10, 12, 12], [10, 16, 16], [10, 17, 17], [10, 23, 23], [4, 10, 11], [4, 10, 12], [10, 14, 14], [10, 15, 15], [10, 20, 20], [10, 13, 17], [10, 14, 18], [10, 14, 19], [10, 21, 21], [10, 22, 22], [0, 0, 11], [5, 5, 11], [6, 6, 11], [1, 5, 11], [1, 6, 11], [11, 12, 12], [2, 9, 12], [9, 9, 12], [2, 10, 12], [10, 10, 12], [12, 16, 16], [12, 17, 17], [12, 23, 23], [12, 13, 17], [12, 16, 21], [12, 16, 22], [13, 17, 17], [13, 18, 18], [13, 13, 19], [13, 14, 18], [13, 17, 23], [13, 18, 19], [14, 20, 20], [14, 18, 18], [14, 14, 19], [14, 15, 20], [14, 18, 19], [15, 20, 20], [15, 21, 21], [15, 15, 22], [15, 16, 21], [15, 21, 22], [16, 23, 23], [16, 21, 21], [16, 16, 22], [16, 17, 23], [16, 21, 22], [17, 23, 23], [1, 7, 18], [7, 7, 18], [2, 7, 18], [15, 15, 18], [18, 19, 19], [15, 18, 20], [18, 21, 21], [18, 22, 22], [16, 18, 21], [16, 18, 22], [3, 17, 19], [17, 17, 19], [14, 19, 20], [17, 19, 23], [1, 7, 20], [7, 7, 20], [2, 7, 20], [13, 19, 20], [19, 19, 20], [18, 19, 20], [3, 3, 21], [3, 9, 21], [3, 10, 21], [11, 11, 21], [12, 12, 21], [17, 17, 21], [21, 23, 23], [4, 11, 21], [4, 12, 21], [13, 17, 21], [21, 22, 22], [16, 21, 23], [1, 7, 22], [7, 7, 22], [2, 7, 22], [14, 14, 22], [8, 20, 22], [20, 20, 22], [14, 18, 22], [14, 19, 22], [16, 22, 23], [2, 9, 23], [9, 9, 23], [2, 10, 23], [10, 10, 23], [11, 11, 23], [12, 12, 23], [4, 11, 23], [4, 12, 23], [13, 13, 23], [18, 18, 23], [19, 19, 23], [14, 18, 23], [14, 19, 23], [15, 21, 23], [21, 21, 23], [15, 22, 23], [22, 22, 23]], "stats": {"rows": 984, "rank": 935, "columns": 1359, "seconds": 0.011003500083461404, "solver": "sparse rows and derivation DAG"}}

==> anc/controlled/identification_artifacts/pair_3_23_upper.json <==
{"kind": "f2-roots-refutation-v1", "graph": {"n": 24, "edges": [[0, 4], [0, 5], [0, 6], [1, 5], [1, 6], [1, 7], [1, 8], [2, 7], [2, 8], [2, 9], [2, 10], [3, 9], [3, 10], [3, 11], [3, 12], [3, 16], [3, 17], [3, 23], [4, 11], [4, 12], [5, 6], [7, 14], [7, 15], [8, 20], [9, 10], [11, 12], [13, 17], [13, 18], [13, 19], [14, 18], [14, 19], [14, 20], [15, 20], [15, 21], [15, 22], [16, 21], [16, 22], [16, 23], [17, 23], [18, 19], [21, 22]]}, "coefficient_degree": 4, "terms": [[0, [0, 0, 11, 13]], [0, [0, 0, 12, 13]], [1, [0, 0, 1, 1]], [1, [0, 0, 7, 21]], [1, [0, 0, 7, 22]], [1, [0, 0, 15, 21]], [1, [0, 0, 15, 22]], [1, [0, 1, 1, 7]], [1, [0, 1, 1, 13]], [1, [0, 1, 1, 15]], [1, [0, 1, 1, 21]], [1, [0, 1, 1, 22]], [1, [1, 1, 2, 3]], [1, [1, 1, 2, 21]], [1, [1, 1, 2, 22]], [1, [1, 1, 3, 21]], [1, [1, 1, 3, 22]], [1, [1, 1, 7, 13]], [1, [1, 1, 7, 14]], [1, [1, 1, 13, 14]], [1, [1, 1, 13, 15]], [1, [2]], [1, [7]], [1, [9]], [1, [10]], [1, [13]], [1, [14]], [1, [21]], [1, [22]], [2, [0, 0, 1, 1]], [2, [0, 0, 1, 2]], [2, [0, 0, 1, 5]], [2, [0, 0, 1, 9]], [2, [0, 0, 1, 10]], [2, [0, 0, 1, 14]], [2, [0, 0, 1, 15]], [2, [0, 0, 2, 5]], [2, [0, 0, 5, 9]], [2, [0, 0, 5, 10]], [2, [0, 0, 5, 14]], [2, [0, 0, 5, 15]], [2, [0, 1, 1, 7]], [2, [0, 1, 1, 13]], [2, [0, 1, 1, 15]], [2, [0, 1, 1, 21]], [2, [0, 1, 1, 22]], [2, [0, 1, 2, 3]], [2, [0, 1, 2, 21]], [2, [0, 1, 2, 22]], [2, [0, 1, 3, 21]], [2, [0, 1, 3, 22]], [2, [0, 1, 5, 7]], [2, [0, 1, 5, 13]], [2, [0, 1, 5, 15]], [2, [0, 1, 5, 21]], [2, [0, 1, 5, 22]], [2, [0, 1, 7, 13]], [2, [0, 1, 7, 14]], [2, [0, 1, 7, 21]], [2, [0, 1, 7, 22]], [2, [0, 1, 13, 14]], [2, [0, 1, 13, 15]], [2, [0, 1, 15, 21]], [2, [0, 1, 15, 22]], [2, [0, 2, 3, 5]], [2, [0, 2, 5, 21]], [2, [0, 2, 5, 22]], [2, [0, 3, 5, 21]], [2, [0, 3, 5, 22]], [2, [0, 5, 7, 13]], [2, [0, 5, 7, 14]], [2, [0, 5, 7, 21]], [2, [0, 5, 7, 22]], [2, [0, 5, 13, 14]], [2, [0, 5, 13, 15]], [2, [0, 5, 15, 21]], [2, [0, 5, 15, 22]], [2, [1]], [2, [1, 1, 2, 3]], [2, [1, 1, 2, 21]], [2, [1, 1, 2, 22]], [2, [1, 1, 3, 21]], [2, [1, 1, 3, 22]], [2, [1, 1, 7, 13]], [2, [1, 1, 7, 14]], [2, [1, 1, 13, 14]], [2, [1, 1, 13, 15]], [2, [1, 2, 3, 5]], [2, [1, 2, 5, 21]], [2, [1, 2, 5, 22]], [2, [1, 3, 5, 21]], [2, [1, 3, 5, 22]], [2, [1, 5, 7, 13]], [2, [1, 5, 7, 14]], [2, [1, 5, 13, 14]], [2, [1, 5, 13, 15]], [2, [5]], [3, [0]], [3, [0, 0, 1, 2]], [3, [0, 0, 1, 7]], [3, [0, 0, 1, 9]], [3, [0, 0, 1, 10]], [3, [0, 0, 1, 13]], [3, [0, 0, 1, 14]], [3, [0, 0, 1, 21]], [3, [0, 0, 1, 22]], [3, [0, 0, 2, 3]], [3, [0, 0, 2, 21]], [3, [0, 0, 2, 22]], [3, [0, 0, 3, 21]], [3, [0, 0, 3, 22]], [3, [0, 0, 7, 13]], [3, [0, 0, 7, 14]], [3, [0, 0, 13, 14]], [3, [0, 0, 13, 15]], [3, [0, 1, 7, 21]], [3, [0, 1, 7, 22]], [3, [0, 1, 15, 21]], [3, [0, 1, 15, 22]], [3, [7]], [3, [13]], [3, [15]], [3, [21]], [3, [22]], [4, [0]], [4, [0, 0, 1, 5]], [4, [0, 0, 1, 7]], [4, [0, 0, 1, 13]], [4, [0, 0, 1, 15]], [4, [0, 0, 1, 21]], [4, [0, 0, 1, 22]], [4, [0, 0, 2, 3]], [4, [0, 0, 2, 5]], [4, [0, 0, 2, 21]], [4, [0, 0, 2, 22]], [4, [0, 0, 3, 21]], [4, [0, 0, 3, 22]], [4, [0, 0, 5, 9]], [4, [0, 0, 5, 10]], [4, [0, 0, 5, 14]], [4, [0, 0, 5, 15]], [4, [0, 0, 7, 13]], [4, [0, 0, 7, 14]], [4, [0, 0, 7, 21]], [4, [0, 0, 7, 22]], [4, [0, 0, 13, 14]], [4, [0, 0, 13, 15]], [4, [0, 0, 15, 21]], [4, [0, 0, 15, 22]], [4, [0, 1, 2, 3]], [4, [0, 1, 2, 21]], [4, [0, 1, 2, 22]], [4, [0, 1, 3, 21]], [4, [0, 1, 3, 22]], [4, [0, 1, 5, 7]], [4, [0, 1, 5, 13]], [4, [0, 1, 5, 15]], [4, [0, 1, 5, 21]], [4, [0, 1, 5, 22]], [4, [0, 1, 7, 13]], [4, [0, 1, 7, 14]], [4, [0, 1, 13, 14]], [4, [0, 1, 13, 15]], [4, [0, 2, 3, 5]], [4, [0, 2, 5, 21]], [4, [0, 2, 5, 22]], [4, [0, 3, 5, 21]], [4, [0, 3, 5, 22]], [4, [0, 5, 7, 13]], [4, [0, 5, 7, 14]], [4, [0, 5, 7, 21]], [4, [0, 5, 7, 22]], [4, [0, 5, 13, 14]], [4, [0, 5, 13, 15]], [4, [0, 5, 15, 21]], [4, [0, 5, 15, 22]], [4, [1]], [4, [1, 2, 3, 5]], [4, [1, 2, 5, 21]], [4, [1, 2, 5, 22]], [4, [1, 3, 5, 21]], [4, [1, 3, 5, 22]], [4, [1, 5, 7, 13]], [4, [1, 5, 7, 14]], [4, [1, 5, 13, 14]], [4, [1, 5, 13, 15]], [4, [2]], [4, [5]], [4, [9]], [4, [10]], [4, [14]], [4, [15]], [5, [0, 0, 1, 21]], [5, [0, 0, 1, 22]], [5, [0, 0, 15, 21]], [5, [0, 0, 15, 22]], [5, [0, 2, 2, 14]], [5, [0, 2, 2, 15]], [5, [1]], [5, [1, 3, 9, 21]], [5, [1, 3, 9, 22]], [5, [1, 3, 10, 21]], [5, [1, 3, 10, 22]], [5, [1, 9, 15, 21]], [5, [1, 9, 15, 22]], [5, [1, 10, 15, 21]], [5, [1, 10, 15, 22]], [5, [2]], [5, [2, 2, 13, 14]], [5, [2, 2, 13, 15]], [5, [13]], [5, [14]], [6, [0, 1, 2, 14]], [6, [0, 1, 2, 15]], [6, [0, 1, 7, 14]], [6, [0, 1, 7, 15]], [6, [0, 2, 2, 14]], [6, [0, 2, 2, 15]], [6, [0, 2, 7, 14]], [6, [0, 2, 7, 15]], [6, [1, 2, 13, 14]], [6, [1, 2, 13, 15]], [6, [1, 7, 13, 14]], [6, [1, 7, 13, 15]], [6, [2, 2, 13, 14]], [6, [2, 2, 13, 15]], [6, [2, 7, 13, 14]], [6, [2, 7, 13, 15]], [7, [0, 1, 1, 14]], [7, [0, 1, 1, 15]], [7, [1]], [7, [1, 1, 9, 21]], [7, [1, 1, 9, 22]], [7, [1, 1, 10, 21]], [7, [1, 1, 10, 22]], [7, [1, 1, 13, 14]], [7, [1, 1, 13, 15]], [7, [2, 3, 13, 21]], [7, [2, 3, 13, 22]], [7, [13]], [7, [14]], [8, [0, 1, 1, 14]], [8, [0, 1, 1, 15]], [8, [0, 1, 2, 14]], [8, [0, 1, 2, 15]], [8, [0, 1, 7, 14]], [8, [0, 1, 7, 15]], [8, [0, 2, 7, 14]], [8, [0, 2, 7, 15]], [8, [1, 1, 13, 14]], [8, [1, 1, 13, 15]], [8, [1, 2, 13, 14]], [8, [1, 2, 13, 15]], [8, [1, 7, 13, 14]], [8, [1, 7, 13, 15]], [8, [2, 7, 13, 14]], [8, [2, 7, 13, 15]], [9, [0]], [9, [0, 1, 2, 10]], [9, [0, 2, 2, 16]], [9, [0, 2, 2, 17]], [9, [0, 3, 3, 13]], [9, [0, 3, 3, 16]], [9, [0, 3, 3, 21]], [9, [0, 3, 3, 22]], [9, [1, 1, 7, 21]], [9, [1, 1, 7, 22]], [9, [1, 1, 10, 21]], [9, [1, 1, 10, 22]], [9, [1, 2, 2, 10]], [9, [1, 2, 7, 21]], [9, [1, 2, 7, 22]], [9, [1, 2, 10, 21]], [9, [1, 2, 10, 22]], [9, [1, 3, 7, 21]], [9, [1, 3, 7, 22]], [9, [1, 7, 10, 21]], [9, [1, 7, 10, 22]], [9, [2, 2, 3, 21]], [9, [2, 2, 3, 22]], [9, [2, 2, 11, 13]], [9, [2, 2, 12, 13]], [9, [2, 2, 15, 21]], [9, [2, 2, 15, 22]], [9, [2, 3, 3, 13]], [9, [2, 7, 13, 21]], [9, [2, 7, 13, 22]], [9, [3, 3, 13, 21]], [9, [3, 3, 13, 22]], [9, [10]], [10, [0, 1, 2, 9]], [10, [0, 2, 2, 3]], [10, [0, 2, 2, 9]], [10, [0, 2, 3, 13]], [10, [0, 2, 3, 17]], [10, [0, 2, 3, 21]], [10, [0, 2, 3, 22]], [10, [0, 2, 9, 13]], [10, [0, 2, 9, 17]], [10, [0, 2, 9, 21]], [10, [0, 2, 9, 22]], [10, [0, 3, 3, 13]], [10, [0, 3, 3, 16]], [10, [0, 3, 3, 21]], [10, [0, 3, 3, 22]], [10, [0, 3, 9, 13]], [10, [0, 3, 9, 16]], [10, [0, 3, 9, 21]], [10, [0, 3, 9, 22]], [10, [1]], [10, [1, 1, 7, 21]], [10, [1, 1, 7, 22]], [10, [1, 1, 9, 21]], [10, [1, 1, 9, 22]], [10, [1, 2, 2, 3]], [10, [1, 2, 7, 21]], [10, [1, 2, 7, 22]], [10, [1, 2, 9, 21]], [10, [1, 2, 9, 22]], [10, [1, 3, 7, 21]], [10, [1, 3, 7, 22]], [10, [1, 7, 9, 21]], [10, [1, 7, 9, 22]], [10, [2, 2, 3, 13]], [10, [2, 2, 3, 21]], [10, [2, 2, 3, 22]], [10, [2, 2, 9, 13]], [10, [2, 2, 15, 21]], [10, [2, 2, 15, 22]], [10, [2, 3, 3, 13]], [10, [2, 3, 9, 13]], [10, [2, 3, 11, 13]], [10, [2, 3, 12, 13]], [10, [2, 3, 13, 21]], [10, [2, 3, 13, 22]], [10, [2, 9, 11, 13]], [10, [2, 9, 12, 13]], [10, [2, 9, 13, 21]], [10, [2, 9, 13, 22]], [10, [3, 3, 13, 21]], [10, [3, 3, 13, 22]], [10, [3, 7, 13, 21]], [10, [3, 7, 13, 22]], [10, [3, 9, 13, 21]], [10, [3, 9, 13, 22]], [10, [7, 9, 13, 21]], [10, [7, 9, 13, 22]], [10, [9]], [11, [0, 2, 2, 3]], [11, [0, 2, 2, 13]], [11, [0, 2, 2, 16]], [11, [0, 2, 2, 21]], [11, [0, 2, 2, 22]], [11, [0, 2, 3, 16]], [11, [0, 2, 3, 17]], [11, [1]], [11, [1, 1, 7, 21]], [11, [1, 1, 7, 22]], [11, [1, 2, 2, 3]], [11, [1, 2, 7, 21]], [11, [1, 2, 7, 22]], [11, [1, 3, 7, 21]], [11, [1, 3, 7, 22]], [11, [2, 2, 3, 21]], [11, [2, 2, 3, 22]], [11, [2, 2, 13, 21]], [11, [2, 2, 13, 22]], [11, [2, 2, 15, 21]], [11, [2, 2, 15, 22]], [11, [2, 3, 11, 13]], [11, [2, 3, 12, 13]], [11, [3, 7, 13, 21]], [11, [3, 7, 13, 22]], [11, [13]], [12, [0]], [12, [0, 2, 2, 9]], [12, [0, 2, 2, 13]], [12, [0, 2, 2, 17]], [12, [0, 2, 2, 21]], [12, [0, 2, 2, 22]], [12, [0, 2, 3, 13]], [12, [0, 2, 3, 16]], [12, [0, 2, 3, 21]], [12, [0, 2, 3, 22]], [12, [0, 2, 9, 13]], [12, [0, 2, 9, 17]], [12, [0, 2, 9, 21]], [12, [0, 2, 9, 22]], [12, [0, 3, 9, 13]], [12, [0, 3, 9, 16]], [12, [0, 3, 9, 21]], [12, [0, 3, 9, 22]], [12, [1, 1, 7, 21]], [12, [1, 1, 7, 22]], [12, [1, 2, 2, 9]], [12, [1, 2, 7, 21]], [12, [1, 2, 7, 22]], [12, [1, 3, 7, 21]], [12, [1, 3, 7, 22]], [12, [2, 2, 3, 13]], [12, [2, 2, 3, 21]], [12, [2, 2, 3, 22]], [12, [2, 2, 9, 13]], [12, [2, 2, 11, 13]], [12, [2, 2, 12, 13]], [12, [2, 2, 13, 21]], [12, [2, 2, 13, 22]], [12, [2, 2, 15, 21]], [12, [2, 2, 15, 22]], [12, [2, 3, 9, 13]], [12, [2, 3, 13, 21]], [12, [2, 3, 13, 22]], [12, [2, 7, 13, 21]], [12, [2, 7, 13, 22]], [12, [2, 9, 11, 13]], [12, [2, 9, 12, 13]], [12, [2, 9, 13, 21]], [12, [2, 9, 13, 22]], [12, [3, 9, 13, 21]], [12, [3, 9, 13, 22]], [12, [7, 9, 13, 21]], [12, [7, 9, 13, 22]], [12, [13]], [13, [0, 0, 3, 13]], [13, [0, 0, 4, 13]], [13, [0, 0, 12, 13]], [13, [0, 3, 12, 13]], [13, [2, 2, 12, 13]], [13, [13]], [14, [0, 0, 3, 13]], [14, [0, 0, 4, 13]], [14, [0, 0, 11, 13]], [14, [0, 3, 11, 13]], [14, [2, 2, 11, 13]], [14, [13]], [15, [0, 2, 2, 3]], [15, [0, 2, 2, 17]], [15, [0, 3, 3, 13]], [15, [0, 3, 13, 17]], [15, [1, 3, 3, 21]], [15, [1, 3, 3, 22]], [15, [1, 7, 9, 21]], [15, [1, 7, 9, 22]], [15, [1, 7, 10, 21]], [15, [1, 7, 10, 22]], [15, [2, 2, 9, 21]], [15, [2, 2, 9, 22]], [15, [2, 2, 10, 21]], [15, [2, 2, 10, 22]], [15, [2, 7, 13, 21]], [15, [2, 7, 13, 22]], [16, [0]], [16, [0, 2, 2, 3]], [16, [0, 2, 2, 16]], [16, [0, 3, 3, 13]], [16, [0, 3, 13, 16]], [17, [0, 2, 2, 16]], [17, [0, 2, 2, 17]], [17, [0, 3, 13, 16]], [17, [0, 3, 13, 17]], [18, [0, 0, 3, 13]], [18, [0, 0, 4, 13]], [18, [13]], [19, [0, 0, 3, 13]], [19, [0, 0, 4, 13]], [19, [13]], [20, [0]], [20, [0, 0, 1, 1]], [20, [0, 0, 1, 2]], [20, [0, 0, 1, 7]], [20, [0, 0, 1, 9]], [20, [0, 0, 1, 10]], [20, [0, 0, 1, 13]], [20, [0, 0, 1, 14]], [20, [0, 0, 1, 21]], [20, [0, 0, 1, 22]], [20, [0, 0, 2, 3]], [20, [0, 0, 2, 21]], [20, [0, 0, 2, 22]], [20, [0, 0, 3, 21]], [20, [0, 0, 3, 22]], [20, [0, 0, 7, 13]], [20, [0, 0, 7, 14]], [20, [0, 0, 7, 21]], [20, [0, 0, 7, 22]], [20, [0, 0, 13, 14]], [20, [0, 0, 13, 15]], [20, [0, 0, 15, 21]], [20, [0, 0, 15, 22]], [20, [0, 1, 1, 7]], [20, [0, 1, 1, 13]], [20, [0, 1, 1, 15]], [20, [0, 1, 1, 21]], [20, [0, 1, 1, 22]], [20, [0, 1, 7, 21]], [20, [0, 1, 7, 22]], [20, [0, 1, 15, 21]], [20, [0, 1, 15, 22]], [20, [1, 1, 2, 3]], [20, [1, 1, 2, 21]], [20, [1, 1, 2, 22]], [20, [1, 1, 3, 21]], [20, [1, 1, 3, 22]], [20, [1, 1, 7, 13]], [20, [1, 1, 7, 14]], [20, [1, 1, 13, 14]], [20, [1, 1, 13, 15]], [20, [2]], [20, [9]], [20, [10]], [20, [14]], [20, [15]], [21, [0, 1, 1, 8]], [21, [0, 1, 1, 15]], [21, [0, 2, 2, 8]], [21, [0, 2, 2, 15]], [21, [0, 7, 7, 13]], [21, [0, 7, 13, 13]], [21, [1, 1, 8, 13]], [21, [1, 1, 13, 15]], [21, [2]], [21, [2, 2, 8, 13]], [21, [2, 2, 13, 15]], [22, [0, 0, 1, 21]], [22, [0, 0, 1, 22]], [22, [0, 0, 7, 21]], [22, [0, 0, 7, 22]], [22, [0, 1, 1, 8]], [22, [0, 1, 1, 14]], [22, [0, 2, 2, 8]], [22, [0, 2, 2, 14]], [22, [1, 1, 8, 13]], [22, [1, 1, 9, 21]], [22, [1, 1, 9, 22]], [22, [1, 1, 10, 21]], [22, [1, 1, 10, 22]], [22, [1, 1, 13, 14]], [22, [1, 3, 9, 21]], [22, [1, 3, 9, 22]], [22, [1, 3, 10, 21]], [22, [1, 3, 10, 22]], [22, [1, 7, 9, 21]], [22, [1, 7, 9, 22]], [22, [1, 7, 10, 21]], [22, [1, 7, 10, 22]], [22, [2, 2, 8, 13]], [22, [2, 2, 13, 14]], [22, [2, 3, 13, 21]], [22, [2, 3, 13, 22]], [23, [0, 1, 1, 14]], [23, [0, 1, 1, 15]], [23, [0, 2, 2, 14]], [23, [0, 2, 2, 15]], [23, [1, 1, 13, 14]], [23, [1, 1, 13, 15]], [23, [2, 2, 13, 14]], [23, [2, 2, 13, 15]], [24, [0]], [24, [0, 1, 2, 9]], [24, [0, 2, 2, 3]], [24, [0, 2, 2, 13]], [24, [0, 2, 2, 17]], [24, [0, 2, 2, 21]], [24, [0, 2, 2, 22]], [24, [0, 2, 3, 16]], [24, [0, 2, 3, 17]], [24, [0, 3, 3, 13]], [24, [0, 3, 3, 16]], [24, [0, 3, 3, 21]], [24, [0, 3, 3, 22]], [24, [1]], [24, [1, 1, 9, 21]], [24, [1, 1, 9, 22]], [24, [1, 2, 2, 3]], [24, [1, 2, 2, 9]], [24, [1, 2, 9, 21]], [24, [1, 2, 9, 22]], [24, [1, 7, 9, 21]], [24, [1, 7, 9, 22]], [24, [2, 2, 11, 13]], [24, [2, 2, 12, 13]], [24, [2, 2, 13, 21]], [24, [2, 2, 13, 22]], [24, [2, 3, 3, 13]], [24, [2, 3, 11, 13]], [24, [2, 3, 12, 13]], [24, [2, 7, 13, 21]], [24, [2, 7, 13, 22]], [24, [3, 3, 13, 21]], [24, [3, 3, 13, 22]], [24, [3, 7, 13, 21]], [24, [3, 7, 13, 22]], [24, [9]], [24, [13]], [25, [0, 0, 11, 13]], [25, [0, 3, 11, 13]], [25, [2, 2, 11, 13]], [26, [0]], [27, [0, 2, 14, 14]], [27, [0, 7, 7, 13]], [27, [0, 7, 13, 13]], [27, [2]], [27, [2, 2, 14, 14]], [28, [0, 2, 13, 14]], [28, [0, 2, 13, 18]], [28, [0, 2, 14, 14]], [28, [0, 2, 14, 18]], [28, [0, 7, 7, 14]], [28, [0, 7, 7, 18]], [28, [0, 7, 13, 14]], [28, [0, 7, 13, 18]], [28, [2, 2, 13, 14]], [28, [2, 2, 13, 18]], [28, [2, 2, 14, 14]], [28, [2, 2, 14, 18]], [28, [2, 13, 13, 14]], [28, [2, 13, 13, 18]], [29, [0, 2, 13, 13]], [29, [0, 7, 7, 14]], [29, [0, 7, 13, 14]], [29, [2, 2, 13, 13]], [29, [2, 13, 13, 14]], [30, [0, 2, 13, 13]], [30, [0, 2, 13, 14]], [30, [0, 2, 13, 18]], [30, [0, 2, 14, 18]], [30, [0, 7, 7, 13]], [30, [0, 7, 7, 18]], [30, [0, 7, 13, 13]], [30, [0, 7, 13, 18]], [30, [2]], [30, [2, 2, 13, 13]], [30, [2, 2, 13, 14]], [30, [2, 2, 13, 18]], [30, [2, 2, 14, 18]], [30, [2, 13, 13, 18]], [31, [0, 1, 1, 8]], [31, [0, 1, 1, 15]], [31, [0, 2, 2, 8]], [31, [0, 2, 2, 15]], [31, [1, 1, 8, 13]], [31, [1, 1, 13, 15]], [31, [2, 2, 8, 13]], [31, [2, 2, 13, 15]], [32, [0, 1, 1, 8]], [32, [0, 1, 1, 14]], [32, [0, 2, 2, 8]], [32, [0, 2, 2, 14]], [32, [1, 1, 8, 13]], [32, [1, 1, 13, 14]], [32, [2, 2, 8, 13]], [32, [2, 2, 13, 14]], [33, [0, 0, 1, 22]], [33, [0, 0, 7, 22]], [33, [0, 0, 15, 22]], [33, [0, 2, 16, 16]], [33, [0, 13, 16, 16]], [33, [1]], [33, [1, 1, 9, 22]], [33, [1, 1, 10, 22]], [33, [1, 3, 3, 15]], [33, [1, 3, 3, 16]], [33, [1, 3, 3, 22]], [33, [1, 3, 7, 9]], [33, [1, 3, 7, 10]], [33, [1, 3, 9, 22]], [33, [1, 3, 10, 22]], [33, [1, 7, 9, 15]], [33, [1, 7, 9, 16]], [33, [1, 7, 10, 15]], [33, [1, 7, 10, 16]], [33, [2, 2, 3, 9]], [33, [2, 2, 3, 10]], [33, [2, 2, 9, 15]], [33, [2, 2, 9, 16]], [33, [2, 2, 9, 22]], [33, [2, 2, 10, 15]], [33, [2, 2, 10, 16]], [33, [2, 2, 10, 22]], [33, [2, 3, 7, 13]], [33, [2, 3, 13, 22]], [33, [2, 7, 13, 15]], [33, [2, 7, 13, 16]], [33, [2, 7, 13, 22]], [33, [2, 13, 15, 22]], [34, [0, 0, 1, 21]], [34, [0, 0, 7, 21]], [34, [0, 0, 15, 21]], [34, [0, 2, 15, 16]], [34, [0, 2, 15, 21]], [34, [0, 2, 16, 16]], [34, [0, 2, 16, 21]], [34, [0, 13, 15, 16]], [34, [0, 13, 15, 21]], [34, [0, 13, 16, 16]], [34, [0, 13, 16, 21]], [34, [1]], [34, [1, 1, 9, 21]], [34, [1, 1, 10, 21]], [34, [1, 3, 3, 15]], [34, [1, 3, 3, 16]], [34, [1, 3, 3, 21]], [34, [1, 3, 7, 9]], [34, [1, 3, 7, 10]], [34, [1, 3, 9, 21]], [34, [1, 3, 10, 21]], [34, [1, 7, 9, 15]], [34, [1, 7, 9, 16]], [34, [1, 7, 10, 15]], [34, [1, 7, 10, 16]], [34, [2, 2, 3, 9]], [34, [2, 2, 3, 10]], [34, [2, 2, 9, 15]], [34, [2, 2, 9, 16]], [34, [2, 2, 9, 21]], [34, [2, 2, 10, 15]], [34, [2, 2, 10, 16]], [34, [2, 2, 10, 21]], [34, [2, 3, 7, 13]], [34, [2, 3, 13, 21]], [34, [2, 7, 13, 15]], [34, [2, 7, 13, 16]], [34, [2, 7, 13, 21]], [34, [2, 13, 15, 21]], [35, [0, 2, 15, 15]], [35, [0, 13, 15, 15]], [35, [1]], [35, [1, 3, 3, 15]], [35, [1, 3, 3, 16]], [35, [1, 3, 7, 9]], [35, [1, 3, 7, 10]], [35, [1, 7, 9, 15]], [35, [1, 7, 9, 16]], [35, [1, 7, 10, 15]], [35, [1, 7, 10, 16]], [35, [2, 2, 3, 9]], [35, [2, 2, 3, 10]], [35, [2, 2, 9, 15]], [35, [2, 2, 9, 16]], [35, [2, 2, 10, 15]], [35, [2, 2, 10, 16]], [35, [2, 3, 7, 13]], [35, [2, 7, 13, 15]], [35, [2, 7, 13, 16]], [36, [0, 2, 15, 15]], [36, [0, 2, 15, 16]], [36, [0, 2, 15, 21]], [36, [0, 2, 16, 21]], [36, [0, 13, 15, 15]], [36, [0, 13, 15, 16]], [36, [0, 13, 15, 21]], [36, [0, 13, 16, 21]], [36, [1]], [36, [1, 3, 3, 15]], [36, [1, 3, 3, 16]], [36, [1, 3, 7, 9]], [36, [1, 3, 7, 10]], [36, [1, 7, 9, 15]], [36, [1, 7, 9, 16]], [36, [1, 7, 10, 15]], [36, [1, 7, 10, 16]], [36, [2, 2, 3, 9]], [36, [2, 2, 3, 10]], [36, [2, 2, 9, 15]], [36, [2, 2, 9, 16]], [36, [2, 2, 10, 15]], [36, [2, 2, 10, 16]], [36, [2, 3, 7, 13]], [36, [2, 7, 13, 15]], [36, [2, 7, 13, 16]], [37, [0, 2, 2, 3]], [37, [0, 2, 2, 17]], [37, [0, 3, 3, 13]], [37, [0, 3, 13, 17]], [38, [0, 2, 2, 3]], [38, [0, 2, 2, 16]], [38, [0, 3, 3, 13]], [38, [0, 3, 13, 16]], [39, [0, 2, 13, 13]], [39, [0, 2, 14, 14]], [39, [0, 7, 7, 13]], [39, [0, 7, 7, 14]], [39, [0, 7, 13, 13]], [39, [0, 7, 13, 14]], [39, [2]], [39, [2, 2, 13, 13]], [39, [2, 2, 14, 14]], [39, [2, 13, 13, 14]], [40, [0, 0, 1, 21]], [40, [0, 0, 7, 21]], [40, [0, 0, 15, 21]], [40, [0, 2, 15, 15]], [40, [0, 2, 16, 16]], [40, [0, 13, 15, 15]], [40, [0, 13, 16, 16]], [40, [1, 1, 9, 21]], [40, [1, 1, 10, 21]], [40, [1, 3, 3, 21]], [40, [1, 3, 9, 21]], [40, [1, 3, 10, 21]], [40, [2, 2, 9, 21]], [40, [2, 2, 10, 21]], [40, [2, 3, 13, 21]], [40, [2, 7, 13, 21]], [40, [2, 13, 15, 21]]]}

==> anc/controlled/identification_artifacts/pair_3_4_lower1.json <==
{"graph": {"n": 24, "edges": [[0, 3], [0, 4], [0, 5], [1, 4], [1, 5], [1, 6], [1, 7], [2, 6], [2, 7], [2, 8], [2, 9], [3, 8], [3, 9], [3, 10], [3, 11], [4, 5], [6, 13], [6, 14], [7, 19], [8, 9], [10, 11], [12, 16], [12, 17], [12, 18], [13, 17], [13, 18], [13, 19], [14, 19], [14, 20], [14, 21], [15, 20], [15, 21], [15, 22], [15, 23], [16, 22], [16, 23], [17, 18], [20, 21], [22, 23]]}, "coefficient_degree": 1, "kind": "f2-roots-obstruction-v1", "status": "OPEN", "values": [[], [0, 3, 3], [0, 4, 4], [0, 0, 5], [0, 1, 4], [0, 3, 8], [0, 3, 9], [0, 10, 10], [0, 11, 11], [0, 4, 5], [1, 4, 4], [1, 1, 5], [1, 6, 6], [1, 7, 7], [1, 2, 6], [1, 2, 7], [1, 4, 5], [1, 13, 13], [1, 14, 14], [1, 19, 19], [1, 13, 17], [1, 13, 18], [1, 20, 20], [1, 21, 21], [1, 15, 20], [1, 15, 21], [2, 6, 6], [2, 7, 7], [2, 8, 8], [2, 2, 9], [2, 3, 8], [2, 13, 13], [2, 14, 14], [2, 19, 19], [2, 8, 9], [2, 13, 17], [2, 13, 18], [2, 20, 20], [2, 21, 21], [2, 15, 20], [2, 15, 21], [3, 8, 8], [3, 3, 9], [3, 10, 10], [3, 3, 11], [3, 8, 9], [3, 10, 11], [4, 5, 5], [3, 3, 5], [5, 6, 6], [5, 7, 7], [2, 5, 6], [2, 5, 7], [3, 5, 8], [3, 5, 9], [5, 10, 10], [5, 11, 11], [5, 13, 13], [5, 14, 14], [5, 19, 19], [5, 13, 17], [5, 13, 18], [5, 20, 20], [5, 21, 21], [5, 15, 20], [5, 15, 21], [6, 13, 13], [6, 14, 14], [6, 13, 17], [6, 13, 18], [6, 13, 19], [6, 14, 19], [6, 20, 20], [6, 21, 21], [6, 15, 20], [6, 15, 21], [7, 19, 19], [7, 13, 19], [7, 14, 19], [0, 0, 8], [4, 4, 8], [5, 5, 8], [1, 4, 8], [1, 5, 8], [8, 9, 9], [1, 6, 9], [6, 6, 9], [1, 7, 9], [7, 7, 9], [9, 10, 10], [9, 11, 11], [9, 13, 13], [9, 14, 14], [9, 19, 19], [9, 13, 17], [9, 13, 18], [9, 20, 20], [9, 21, 21], [9, 15, 20], [9, 15, 21], [10, 11, 11], [0, 0, 11], [4, 4, 11], [5, 5, 11], [1, 4, 11], [1, 5, 11], [2, 8, 11], [8, 8, 11], [2, 9, 11], [9, 9, 11], [12, 16, 16], [12, 17, 17], [12, 12, 18], [12, 13, 17], [12, 16, 22], [12, 16, 23], [12, 17, 18], [13, 19, 19], [13, 17, 17], [13, 13, 18], [13, 14, 19], [13, 17, 18], [14, 19, 19], [14, 20, 20], [14, 14, 21], [14, 15, 20], [14, 20, 21], [15, 20, 20], [15, 15, 21], [15, 22, 22], [15, 15, 23], [15, 16, 22], [15, 20, 21], [15, 22, 23], [16, 22, 22], [16, 16, 23], [16, 22, 23], [1, 6, 17], [6, 6, 17], [2, 6, 17], [14, 14, 17], [17, 18, 18], [14, 17, 19], [17, 20, 20], [17, 21, 21], [15, 17, 20], [15, 17, 21], [16, 16, 18], [13, 18, 19], [16, 18, 22], [16, 18, 23], [1, 6, 19], [6, 6, 19], [2, 6, 19], [12, 18, 19], [18, 18, 19], [17, 18, 19], [20, 21, 21], [1, 6, 21], [6, 6, 21], [2, 6, 21], [13, 13, 21], [7, 19, 21], [19, 19, 21], [13, 17, 21], [13, 18, 21], [21, 22, 22], [21, 23, 23], [16, 21, 22], [16, 21, 23], [12, 12, 22], [17, 17, 22], [18, 18, 22], [13, 17, 22], [13, 18, 22], [22, 23, 23], [14, 20, 23], [20, 20, 23], [14, 21, 23], [21, 21, 23]], "stats": {"rows": 936, "rank": 890, "columns": 1329, "seconds": 0.0037865000776946545, "solver": "sparse rows and derivation DAG"}}

==> anc/controlled/identification_artifacts/pair_3_4_upper.json <==
{"kind": "f2-roots-refutation-v1", "graph": {"n": 24, "edges": [[0, 3], [0, 4], [0, 5], [1, 4], [1, 5], [1, 6], [1, 7], [2, 6], [2, 7], [2, 8], [2, 9], [3, 8], [3, 9], [3, 10], [3, 11], [4, 5], [6, 13], [6, 14], [7, 19], [8, 9], [10, 11], [12, 16], [12, 17], [12, 18], [13, 17], [13, 18], [13, 19], [14, 19], [14, 20], [14, 21], [15, 20], [15, 21], [15, 22], [15, 23], [16, 22], [16, 23], [17, 18], [20, 21], [22, 23]]}, "coefficient_degree": 4, "terms": [[0, [0, 1, 2, 12]], [0, [0, 1, 2, 13]], [0, [0, 2, 2, 12]], [0, [0, 2, 2, 14]], [0, [0, 2, 6, 12]], [0, [0, 2, 6, 14]], [1, [0, 0, 3, 12]], [1, [0, 0, 3, 14]], [1, [0, 1, 1, 14]], [1, [0, 1, 1, 22]], [1, [0, 1, 1, 23]], [1, [0, 2, 3, 12]], [1, [0, 2, 3, 13]], [1, [0, 3, 6, 12]], [1, [0, 3, 6, 14]], [1, [1, 1, 2, 12]], [1, [1, 1, 2, 13]], [1, [1, 1, 3, 12]], [1, [1, 1, 3, 14]], [1, [1, 1, 6, 14]], [1, [1, 1, 6, 22]], [1, [1, 1, 6, 23]], [1, [1, 1, 14, 15]], [1, [1, 1, 15, 15]], [1, [14]], [1, [22]], [1, [23]], [2, [0, 1, 1, 14]], [2, [0, 1, 1, 22]], [2, [0, 1, 1, 23]], [2, [0, 1, 2, 12]], [2, [0, 1, 2, 13]], [2, [0, 1, 4, 14]], [2, [0, 1, 4, 22]], [2, [0, 1, 4, 23]], [2, [0, 1, 6, 14]], [2, [0, 1, 6, 22]], [2, [0, 1, 6, 23]], [2, [0, 1, 14, 15]], [2, [0, 1, 15, 15]], [2, [0, 2, 4, 12]], [2, [0, 2, 4, 13]], [2, [0, 4, 6, 14]], [2, [0, 4, 6, 22]], [2, [0, 4, 6, 23]], [2, [0, 4, 14, 15]], [2, [0, 4, 15, 15]], [2, [1, 1, 2, 12]], [2, [1, 1, 2, 13]], [2, [1, 1, 3, 12]], [2, [1, 1, 3, 14]], [2, [1, 1, 6, 14]], [2, [1, 1, 6, 22]], [2, [1, 1, 6, 23]], [2, [1, 1, 14, 15]], [2, [1, 1, 15, 15]], [2, [1, 2, 3, 12]], [2, [1, 2, 3, 13]], [2, [1, 2, 4, 12]], [2, [1, 2, 4, 13]], [2, [1, 3, 4, 12]], [2, [1, 3, 4, 14]], [2, [1, 3, 6, 12]], [2, [1, 3, 6, 14]], [2, [1, 4, 6, 14]], [2, [1, 4, 6, 22]], [2, [1, 4, 6, 23]], [2, [1, 4, 14, 15]], [2, [1, 4, 15, 15]], [2, [2, 3, 4, 12]], [2, [2, 3, 4, 13]], [2, [3, 4, 6, 12]], [2, [3, 4, 6, 14]], [3, [0, 0, 1, 14]], [3, [0, 0, 1, 22]], [3, [0, 0, 1, 23]], [3, [0, 0, 2, 12]], [3, [0, 0, 2, 13]], [3, [0, 0, 3, 12]], [3, [0, 0, 3, 14]], [3, [0, 0, 6, 14]], [3, [0, 0, 6, 22]], [3, [0, 0, 6, 23]], [3, [0, 0, 14, 15]], [3, [0, 0, 15, 15]], [3, [0, 1, 3, 12]], [3, [0, 1, 3, 14]], [3, [1, 2, 3, 12]], [3, [1, 2, 3, 13]], [3, [1, 3, 6, 12]], [3, [1, 3, 6, 14]], [3, [14]], [3, [22]], [3, [23]], [4, [0, 0, 1, 14]], [4, [0, 0, 1, 22]], [4, [0, 0, 1, 23]], [4, [0, 0, 2, 12]], [4, [0, 0, 2, 13]], [4, [0, 0, 6, 14]], [4, [0, 0, 6, 22]], [4, [0, 0, 6, 23]], [4, [0, 0, 14, 15]], [4, [0, 0, 15, 15]], [4, [0, 1, 2, 12]], [4, [0, 1, 2, 13]], [4, [0, 1, 3, 12]], [4, [0, 1, 3, 14]], [4, [0, 1, 4, 14]], [4, [0, 1, 4, 22]], [4, [0, 1, 4, 23]], [4, [0, 1, 6, 14]], [4, [0, 1, 6, 22]], [4, [0, 1, 6, 23]], [4, [0, 1, 14, 15]], [4, [0, 1, 15, 15]], [4, [0, 2, 3, 12]], [4, [0, 2, 3, 13]], [4, [0, 2, 4, 12]], [4, [0, 2, 4, 13]], [4, [0, 3, 6, 12]], [4, [0, 3, 6, 14]], [4, [0, 4, 6, 14]], [4, [0, 4, 6, 22]], [4, [0, 4, 6, 23]], [4, [0, 4, 14, 15]], [4, [0, 4, 15, 15]], [4, [1, 2, 4, 12]], [4, [1, 2, 4, 13]], [4, [1, 3, 4, 12]], [4, [1, 3, 4, 14]], [4, [1, 4, 6, 14]], [4, [1, 4, 6, 22]], [4, [1, 4, 6, 23]], [4, [1, 4, 14, 15]], [4, [1, 4, 15, 15]], [4, [2, 3, 4, 12]], [4, [2, 3, 4, 13]], [4, [3, 4, 6, 12]], [4, [3, 4, 6, 14]], [5, [0, 0, 3, 12]], [5, [0, 0, 3, 14]], [5, [0, 1, 3, 12]], [5, [0, 1, 3, 13]], [5, [0, 2, 3, 12]], [5, [0, 2, 3, 14]], [5, [1, 1, 14, 15]], [5, [1, 1, 15, 15]], [5, [14]], [5, [22]], [5, [23]], [6, [0, 2, 3, 13]], [6, [0, 2, 3, 14]], [6, [0, 3, 6, 13]], [6, [0, 3, 6, 14]], [7, [0, 0, 3, 12]], [7, [0, 0, 3, 14]], [7, [0, 1, 3, 12]], [7, [0, 1, 3, 14]], [7, [0, 2, 3, 12]], [7, [0, 2, 3, 13]], [7, [12]], [7, [14]], [8, [0, 1, 3, 13]], [8, [0, 1, 3, 14]], [8, [0, 3, 6, 13]], [8, [0, 3, 6, 14]], [9, [0, 1, 2, 12]], [9, [0, 1, 2, 13]], [9, [0, 2, 2, 12]], [9, [0, 2, 2, 14]], [9, [0, 2, 6, 12]], [9, [0, 2, 6, 14]], [10, [0, 1, 3, 12]], [10, [0, 1, 3, 13]], [10, [0, 1, 8, 12]], [10, [0, 1, 8, 13]], [10, [0, 2, 3, 12]], [10, [0, 2, 3, 14]], [10, [0, 2, 8, 12]], [10, [0, 2, 8, 14]], [10, [0, 3, 6, 12]], [10, [0, 3, 6, 14]], [10, [0, 6, 8, 12]], [10, [0, 6, 8, 14]], [11, [0, 1, 3, 12]], [11, [0, 1, 3, 13]], [11, [0, 2, 3, 12]], [11, [0, 2, 3, 14]], [11, [0, 3, 6, 12]], [11, [0, 3, 6, 14]], [12, [0, 1, 2, 12]], [12, [0, 1, 2, 13]], [12, [0, 1, 8, 12]], [12, [0, 1, 8, 13]], [12, [0, 2, 2, 12]], [12, [0, 2, 2, 14]], [12, [0, 2, 6, 12]], [12, [0, 2, 6, 14]], [12, [0, 2, 8, 12]], [12, [0, 2, 8, 14]], [12, [0, 6, 8, 12]], [12, [0, 6, 8, 14]], [15, [0, 0, 1, 14]], [15, [0, 0, 1, 22]], [15, [0, 0, 1, 23]], [15, [0, 0, 2, 12]], [15, [0, 0, 2, 13]], [15, [0, 0, 6, 14]], [15, [0, 0, 6, 22]], [15, [0, 0, 6, 23]], [15, [0, 0, 14, 15]], [15, [0, 0, 15, 15]], [15, [0, 1, 1, 14]], [15, [0, 1, 1, 22]], [15, [0, 1, 1, 23]], [15, [0, 1, 3, 12]], [15, [0, 1, 3, 14]], [15, [0, 2, 3, 12]], [15, [0, 2, 3, 13]], [15, [0, 3, 6, 12]], [15, [0, 3, 6, 14]], [15, [1, 1, 2, 12]], [15, [1, 1, 2, 13]], [15, [1, 1, 3, 12]], [15, [1, 1, 3, 14]], [15, [1, 1, 6, 14]], [15, [1, 1, 6, 22]], [15, [1, 1, 6, 23]], [15, [1, 1, 14, 15]], [15, [1, 1, 15, 15]], [15, [1, 2, 3, 12]], [15, [1, 2, 3, 13]], [15, [1, 3, 6, 12]], [15, [1, 3, 6, 14]], [16, [0, 1, 3, 7]], [16, [0, 1, 3, 14]], [16, [0, 2, 3, 7]], [16, [0, 2, 3, 14]], [16, [6, 6, 12, 14]], [16, [6, 12, 12, 14]], [16, [14]], [17, [0, 1, 3, 7]], [17, [0, 1, 3, 13]], [17, [0, 2, 3, 7]], [17, [0, 2, 3, 13]], [17, [0, 6, 6, 15]], [17, [0, 6, 15, 15]], [17, [1, 1, 6, 15]], [17, [1, 1, 15, 15]], [17, [6]], [17, [12, 12, 15, 22]], [17, [12, 12, 15, 23]], [18, [0, 1, 3, 13]], [18, [0, 1, 3, 14]], [18, [0, 2, 3, 13]], [18, [0, 2, 3, 14]], [19, [0, 1, 2, 12]], [19, [0, 1, 2, 13]], [19, [0, 1, 3, 12]], [19, [0, 1, 3, 13]], [19, [0, 2, 2, 12]], [19, [0, 2, 2, 14]], [19, [0, 2, 3, 12]], [19, [0, 2, 3, 14]], [19, [0, 2, 6, 12]], [19, [0, 2, 6, 14]], [19, [0, 3, 6, 12]], [19, [0, 3, 6, 14]], [21, [6, 6, 12, 22]], [21, [6, 6, 12, 23]], [21, [6, 12, 14, 22]], [21, [6, 12, 14, 23]], [22, [0, 2, 13, 13]], [22, [6, 6, 12, 14]], [22, [6, 12, 12, 14]], [22, [14]], [23, [0, 2, 12, 13]], [23, [0, 2, 12, 17]], [23, [0, 2, 13, 13]], [23, [0, 2, 13, 17]], [23, [6, 6, 13, 14]], [23, [6, 6, 14, 17]], [23, [6, 12, 13, 14]], [23, [6, 12, 14, 17]], [23, [12, 12, 13, 14]], [23, [12, 12, 14, 17]], [24, [0, 2, 12, 12]], [24, [6, 6, 13, 14]], [24, [6, 12, 13, 14]], [24, [12, 12, 13, 14]], [25, [0, 2, 12, 12]], [25, [0, 2, 12, 13]], [25, [0, 2, 12, 17]], [25, [0, 2, 13, 17]], [25, [6, 6, 12, 14]], [25, [6, 6, 14, 17]], [25, [6, 12, 12, 14]], [25, [6, 12, 14, 17]], [25, [12, 12, 14, 17]], [25, [14]], [26, [0, 1, 3, 7]], [26, [0, 1, 3, 14]], [26, [0, 2, 3, 7]], [26, [0, 2, 3, 14]], [27, [0, 1, 3, 7]], [27, [0, 1, 3, 13]], [27, [0, 2, 3, 7]], [27, [0, 2, 3, 13]], [28, [0, 0, 15, 15]], [28, [0, 6, 6, 14]], [28, [0, 6, 14, 14]], [28, [0, 6, 15, 15]], [28, [1, 1, 6, 14]], [28, [1, 1, 14, 14]], [28, [6]], [28, [6, 14, 15, 15]], [28, [12, 12, 14, 22]], [28, [12, 12, 14, 23]], [29, [0, 0, 14, 15]], [29, [0, 0, 14, 20]], [29, [0, 0, 15, 15]], [29, [0, 0, 15, 20]], [29, [0, 6, 6, 15]], [29, [0, 6, 6, 20]], [29, [0, 6, 15, 15]], [29, [0, 6, 15, 20]], [29, [1, 1, 6, 15]], [29, [1, 1, 6, 20]], [29, [1, 1, 14, 15]], [29, [1, 1, 14, 20]], [29, [6, 14, 15, 15]], [29, [6, 14, 15, 20]], [29, [12, 12, 15, 22]], [29, [12, 12, 15, 23]], [29, [12, 12, 20, 22]], [29, [12, 12, 20, 23]], [30, [0, 0, 14, 14]], [30, [0, 6, 6, 15]], [30, [0, 6, 14, 14]], [30, [0, 6, 14, 15]], [30, [1, 1, 6, 15]], [30, [1, 1, 14, 15]], [30, [6]], [30, [6, 14, 14, 15]], [30, [12, 12, 15, 22]], [30, [12, 12, 15, 23]], [31, [0, 0, 14, 14]], [31, [0, 0, 14, 15]], [31, [0, 0, 14, 20]], [31, [0, 0, 15, 20]], [31, [0, 6, 6, 14]], [31, [0, 6, 6, 20]], [31, [0, 6, 14, 15]], [31, [0, 6, 15, 20]], [31, [1, 1, 6, 14]], [31, [1, 1, 6, 20]], [31, [1, 1, 14, 14]], [31, [1, 1, 14, 20]], [31, [6, 14, 14, 15]], [31, [6, 14, 15, 20]], [31, [12, 12, 14, 22]], [31, [12, 12, 14, 23]], [31, [12, 12, 20, 22]], [31, [12, 12, 20, 23]], [32, [0, 0, 15, 23]], [32, [0, 6, 15, 23]], [32, [6, 6, 12, 12]], [32, [6, 6, 12, 15]], [32, [6, 6, 12, 16]], [32, [6, 6, 12, 23]], [32, [6, 12, 12, 14]], [32, [6, 12, 14, 15]], [32, [6, 12, 14, 16]], [32, [6, 12, 14, 23]], [32, [6, 14, 15, 23]], [32, [12, 12, 14, 23]], [33, [0, 0, 15, 22]], [33, [0, 6, 15, 22]], [33, [6, 6, 12, 12]], [33, [6, 6, 12, 15]], [33, [6, 6, 12, 16]], [33, [6, 6, 12, 22]], [33, [6, 12, 12, 14]], [33, [6, 12, 14, 15]], [33, [6, 12, 14, 16]], [33, [6, 12, 14, 22]], [33, [6, 14, 15, 22]], [33, [12, 12, 14, 22]], [34, [6, 6, 12, 12]], [34, [6, 6, 12, 15]], [34, [6, 6, 12, 16]], [34, [6, 12, 12, 14]], [34, [6, 12, 14, 15]], [34, [6, 12, 14, 16]], [35, [6, 6, 12, 12]], [35, [6, 6, 12, 15]], [35, [6, 6, 12, 16]], [35, [6, 12, 12, 14]], [35, [6, 12, 14, 15]], [35, [6, 12, 14, 16]], [36, [0, 2, 12, 12]], [36, [0, 2, 13, 13]], [36, [6, 6, 12, 14]], [36, [6, 6, 13, 14]], [36, [6, 12, 12, 14]], [36, [6, 12, 13, 14]], [36, [12, 12, 13, 14]], [36, [14]], [37, [0, 0, 14, 14]], [37, [0, 0, 15, 15]], [37, [0, 6, 6, 14]], [37, [0, 6, 6, 15]], [37, [0, 6, 14, 15]], [37, [0, 6, 15, 15]], [37, [1, 1, 6, 14]], [37, [1, 1, 6, 15]], [37, [1, 1, 14, 14]], [37, [1, 1, 14, 15]], [37, [6, 14, 14, 15]], [37, [6, 14, 15, 15]], [37, [12, 12, 14, 22]], [37, [12, 12, 14, 23]], [37, [12, 12, 15, 22]], [37, [12, 12, 15, 23]], [38, [0, 0, 15, 22]], [38, [0, 6, 15, 22]], [38, [6, 6, 12, 22]], [38, [6, 12, 14, 22]], [38, [6, 14, 15, 22]], [38, [12, 12, 14, 22]]]}

==> anc/controlled/identification_artifacts/pair_3_5_lower1.json <==
{"graph": {"n": 24, "edges": [[0, 3], [0, 4], [0, 5], [1, 3], [1, 5], [1, 6], [1, 7], [2, 6], [2, 7], [2, 8], [2, 9], [3, 5], [3, 8], [3, 9], [3, 10], [3, 11], [4, 10], [4, 11], [6, 13], [6, 14], [7, 19], [8, 9], [10, 11], [12, 16], [12, 17], [12, 18], [13, 17], [13, 18], [13, 19], [14, 19], [14, 20], [14, 21], [15, 20], [15, 21], [15, 22], [15, 23], [16, 22], [16, 23], [17, 18], [20, 21], [22, 23]]}, "coefficient_degree": 1, "kind": "f2-roots-obstruction-v1", "status": "OPEN", "values": [[], [0, 3, 3], [0, 4, 4], [0, 0, 5], [0, 1, 3], [0, 3, 5], [0, 3, 8], [0, 3, 9], [0, 10, 10], [0, 11, 11], [1, 3, 3], [1, 1, 5], [1, 6, 6], [1, 7, 7], [1, 2, 6], [1, 2, 7], [1, 3, 5], [1, 3, 8], [1, 3, 9], [1, 10, 10], [1, 11, 11], [1, 4, 10], [1, 4, 11], [1, 13, 13], [1, 14, 14], [1, 19, 19], [1, 13, 17], [1, 13, 18], [1, 20, 20], [1, 21, 21], [1, 15, 20], [1, 15, 21], [2, 6, 6], [2, 7, 7], [2, 8, 8], [2, 2, 9], [2, 3, 8], [2, 13, 13], [2, 14, 14], [2, 19, 19], [2, 8, 9], [2, 13, 17], [2, 13, 18], [2, 20, 20], [2, 21, 21], [2, 15, 20], [2, 15, 21], [3, 5, 5], [3, 8, 8], [3, 3, 9], [3, 10, 10], [3, 3, 11], [3, 4, 10], [3, 8, 9], [3, 10, 11], [4, 10, 10], [4, 4, 11], [4, 10, 11], [4, 4, 5], [5, 6, 6], [5, 7, 7], [2, 5, 6], [2, 5, 7], [4, 5, 10], [4, 5, 11], [5, 13, 13], [5, 14, 14], [5, 19, 19], [5, 13, 17], [5, 13, 18], [5, 20, 20], [5, 21, 21], [5, 15, 20], [5, 15, 21], [6, 13, 13], [6, 14, 14], [6, 13, 17], [6, 13, 18], [6, 13, 19], [6, 14, 19], [6, 20, 20], [6, 21, 21], [6, 15, 20], [6, 15, 21], [7, 19, 19], [7, 13, 19], [7, 14, 19], [0, 0, 8], [4, 4, 8], [0, 5, 8], [1, 1, 8], [1, 5, 8], [1, 6, 8], [1, 7, 8], [8, 9, 9], [4, 8, 10], [4, 8, 11], [0, 5, 9], [5, 5, 9], [1, 5, 9], [1, 6, 9], [6, 6, 9], [1, 7, 9], [7, 7, 9], [9, 10, 10], [9, 11, 11], [4, 9, 10], [4, 9, 11], [9, 13, 13], [9, 14, 14], [9, 19, 19], [9, 13, 17], [9, 13, 18], [9, 20, 20], [9, 21, 21], [9, 15, 20], [9, 15, 21], [10, 11, 11], [0, 0, 11], [5, 5, 11], [1, 1, 11], [6, 6, 11], [7, 7, 11], [2, 6, 11], [2, 7, 11], [2, 8, 11], [8, 8, 11], [2, 9, 11], [9, 9, 11], [11, 13, 13], [11, 14, 14], [11, 19, 19], [11, 13, 17], [11, 13, 18], [11, 20, 20], [11, 21, 21], [11, 15, 20], [11, 15, 21], [12, 16, 16], [12, 17, 17], [12, 12, 18], [12, 13, 17], [12, 16, 22], [12, 16, 23], [12, 17, 18], [13, 19, 19], [13, 17, 17], [13, 13, 18], [13, 14, 19], [13, 17, 18], [14, 19, 19], [14, 20, 20], [14, 14, 21], [14, 15, 20], [14, 20, 21], [15, 20, 20], [15, 15, 21], [15, 22, 22], [15, 15, 23], [15, 16, 22], [15, 20, 21], [15, 22, 23], [16, 22, 22], [16, 16, 23], [16, 22, 23], [1, 6, 17], [6, 6, 17], [2, 6, 17], [14, 14, 17], [17, 18, 18], [14, 17, 19], [17, 20, 20], [17, 21, 21], [15, 17, 20], [15, 17, 21], [16, 16, 18], [13, 18, 19], [16, 18, 22], [16, 18, 23], [1, 6, 19], [6, 6, 19], [2, 6, 19], [12, 18, 19], [18, 18, 19], [17, 18, 19], [20, 21, 21], [1, 6, 21], [6, 6, 21], [2, 6, 21], [13, 13, 21], [7, 19, 21], [19, 19, 21], [13, 17, 21], [13, 18, 21], [21, 22, 22], [21, 23, 23], [16, 21, 22], [16, 21, 23], [12, 12, 22], [17, 17, 22], [18, 18, 22], [13, 17, 22], [13, 18, 22], [22, 23, 23], [14, 20, 23], [20, 20, 23], [14, 21, 23], [21, 21, 23]], "stats": {"rows": 984, "rank": 933, "columns": 1359, "seconds": 0.004081099992617965, "solver": "sparse rows and derivation DAG"}}

==> anc/controlled/identification_artifacts/pair_3_5_upper.json <==
{"kind": "f2-roots-refutation-v1", "graph": {"n": 24, "edges": [[0, 3], [0, 4], [0, 5], [1, 3], [1, 5], [1, 6], [1, 7], [2, 6], [2, 7], [2, 8], [2, 9], [3, 5], [3, 8], [3, 9], [3, 10], [3, 11], [4, 10], [4, 11], [6, 13], [6, 14], [7, 19], [8, 9], [10, 11], [12, 16], [12, 17], [12, 18], [13, 17], [13, 18], [13, 19], [14, 19], [14, 20], [14, 21], [15, 20], [15, 21], [15, 22], [15, 23], [16, 22], [16, 23], [17, 18], [20, 21], [22, 23]]}, "coefficient_degree": 4, "terms": [[3, [1]], [3, [1, 1, 2, 2]], [3, [1, 1, 2, 12]], [3, [1, 1, 2, 13]], [3, [1, 1, 2, 14]], [3, [1, 1, 2, 22]], [3, [1, 1, 2, 23]], [3, [1, 2, 2, 12]], [3, [1, 2, 2, 13]], [3, [1, 2, 2, 14]], [3, [1, 2, 2, 22]], [3, [1, 2, 2, 23]], [3, [1, 2, 6, 12]], [3, [1, 2, 6, 14]], [3, [1, 2, 6, 22]], [3, [1, 2, 6, 23]], [3, [1, 2, 14, 22]], [3, [1, 2, 14, 23]], [3, [2]], [3, [2, 2, 14, 22]], [3, [2, 2, 14, 23]], [3, [2, 6, 14, 22]], [3, [2, 6, 14, 23]], [3, [13]], [5, [1, 1, 14, 22]], [5, [1, 1, 14, 23]], [5, [1, 2, 3, 12]], [5, [1, 2, 3, 14]], [5, [1, 2, 3, 22]], [5, [1, 2, 3, 23]], [5, [2]], [5, [2, 2, 12, 13]], [5, [2, 2, 12, 14]], [5, [2, 2, 13, 22]], [5, [2, 2, 13, 23]], [5, [2, 2, 14, 22]], [5, [2, 2, 14, 23]], [5, [2, 3, 14, 22]], [5, [2, 3, 14, 23]], [5, [13]], [6, [1, 2, 12, 13]], [6, [1, 2, 12, 14]], [6, [1, 2, 13, 22]], [6, [1, 2, 13, 23]], [6, [1, 2, 14, 22]], [6, [1, 2, 14, 23]], [6, [1, 6, 12, 13]], [6, [1, 6, 12, 14]], [6, [1, 6, 13, 22]], [6, [1, 6, 13, 23]], [6, [1, 6, 14, 22]], [6, [1, 6, 14, 23]], [6, [2, 2, 12, 13]], [6, [2, 2, 12, 14]], [6, [2, 2, 13, 22]], [6, [2, 2, 13, 23]], [6, [2, 2, 14, 22]], [6, [2, 2, 14, 23]], [6, [2, 6, 12, 13]], [6, [2, 6, 12, 14]], [6, [2, 6, 13, 22]], [6, [2, 6, 13, 23]], [6, [2, 6, 14, 22]], [6, [2, 6, 14, 23]], [7, [1]], [7, [1, 1, 12, 13]], [7, [1, 1, 12, 14]], [7, [1, 1, 13, 22]], [7, [1, 1, 13, 23]], [7, [1, 2, 3, 12]], [7, [1, 2, 3, 14]], [7, [1, 2, 3, 22]], [7, [1, 2, 3, 23]], [7, [2, 3, 14, 22]], [7, [2, 3, 14, 23]], [7, [12]], [7, [13]], [7, [14]], [7, [22]], [7, [23]], [8, [1, 1, 12, 13]], [8, [1, 1, 12, 14]], [8, [1, 1, 13, 22]], [8, [1, 1, 13, 23]], [8, [1, 1, 14, 22]], [8, [1, 1, 14, 23]], [8, [1, 2, 12, 13]], [8, [1, 2, 12, 14]], [8, [1, 2, 13, 22]], [8, [1, 2, 13, 23]], [8, [1, 2, 14, 22]], [8, [1, 2, 14, 23]], [8, [1, 6, 12, 13]], [8, [1, 6, 12, 14]], [8, [1, 6, 13, 22]], [8, [1, 6, 13, 23]], [8, [1, 6, 14, 22]], [8, [1, 6, 14, 23]], [8, [2, 6, 12, 13]], [8, [2, 6, 12, 14]], [8, [2, 6, 13, 22]], [8, [2, 6, 13, 23]], [8, [2, 6, 14, 22]], [8, [2, 6, 14, 23]], [9, [1]], [9, [1, 1, 2, 2]], [9, [1, 1, 2, 12]], [9, [1, 1, 2, 13]], [9, [1, 1, 2, 14]], [9, [1, 1, 2, 22]], [9, [1, 1, 2, 23]], [9, [1, 2, 2, 12]], [9, [1, 2, 2, 13]], [9, [1, 2, 2, 14]], [9, [1, 2, 2, 22]], [9, [1, 2, 2, 23]], [9, [1, 2, 6, 12]], [9, [1, 2, 6, 14]], [9, [1, 2, 6, 22]], [9, [1, 2, 6, 23]], [9, [1, 2, 14, 22]], [9, [1, 2, 14, 23]], [9, [2]], [9, [2, 2, 14, 22]], [9, [2, 2, 14, 23]], [9, [2, 6, 14, 22]], [9, [2, 6, 14, 23]], [9, [13]], [10, [1, 1, 2, 3]], [10, [1, 1, 2, 8]], [10, [1, 1, 3, 12]], [10, [1, 1, 3, 13]], [10, [1, 1, 3, 14]], [10, [1, 1, 3, 22]], [10, [1, 1, 3, 23]], [10, [1, 1, 8, 12]], [10, [1, 1, 8, 13]], [10, [1, 1, 8, 14]], [10, [1, 1, 8, 22]], [10, [1, 1, 8, 23]], [10, [1, 2, 2, 3]], [10, [1, 2, 2, 8]], [10, [1, 2, 3, 12]], [10, [1, 2, 3, 13]], [10, [1, 2, 3, 14]], [10, [1, 2, 3, 22]], [10, [1, 2, 3, 23]], [10, [1, 2, 8, 12]], [10, [1, 2, 8, 13]], [10, [1, 2, 8, 14]], [10, [1, 2, 8, 22]], [10, [1, 2, 8, 23]], [10, [1, 3, 6, 12]], [10, [1, 3, 6, 14]], [10, [1, 3, 6, 22]], [10, [1, 3, 6, 23]], [10, [1, 3, 14, 22]], [10, [1, 3, 14, 23]], [10, [1, 6, 8, 12]], [10, [1, 6, 8, 14]], [10, [1, 6, 8, 22]], [10, [1, 6, 8, 23]], [10, [1, 8, 14, 22]], [10, [1, 8, 14, 23]], [10, [2, 2, 3, 13]], [10, [2, 2, 8, 13]], [10, [2, 3, 14, 22]], [10, [2, 3, 14, 23]], [10, [2, 8, 14, 22]], [10, [2, 8, 14, 23]], [10, [3]], [10, [3, 6, 14, 22]], [10, [3, 6, 14, 23]], [10, [6, 8, 14, 22]], [10, [6, 8, 14, 23]], [10, [8]], [12, [1, 1, 2, 3]], [12, [1, 1, 3, 12]], [12, [1, 1, 3, 13]], [12, [1, 1, 3, 14]], [12, [1, 1, 3, 22]], [12, [1, 1, 3, 23]], [12, [1, 2, 2, 3]], [12, [1, 2, 3, 12]], [12, [1, 2, 3, 13]], [12, [1, 2, 3, 14]], [12, [1, 2, 3, 22]], [12, [1, 2, 3, 23]], [12, [1, 3, 6, 12]], [12, [1, 3, 6, 14]], [12, [1, 3, 6, 22]], [12, [1, 3, 6, 23]], [12, [1, 3, 14, 22]], [12, [1, 3, 14, 23]], [12, [2, 2, 3, 13]], [12, [2, 3, 14, 22]], [12, [2, 3, 14, 23]], [12, [3]], [12, [3, 6, 14, 22]], [12, [3, 6, 14, 23]], [13, [1]], [13, [1, 1, 2, 2]], [13, [1, 1, 2, 8]], [13, [1, 1, 2, 12]], [13, [1, 1, 2, 13]], [13, [1, 1, 2, 14]], [13, [1, 1, 2, 22]], [13, [1, 1, 2, 23]], [13, [1, 1, 8, 12]], [13, [1, 1, 8, 13]], [13, [1, 1, 8, 14]], [13, [1, 1, 8, 22]], [13, [1, 1, 8, 23]], [13, [1, 2, 2, 8]], [13, [1, 2, 2, 12]], [13, [1, 2, 2, 13]], [13, [1, 2, 2, 14]], [13, [1, 2, 2, 22]], [13, [1, 2, 2, 23]], [13, [1, 2, 6, 12]], [13, [1, 2, 6, 14]], [13, [1, 2, 6, 22]], [13, [1, 2, 6, 23]], [13, [1, 2, 8, 12]], [13, [1, 2, 8, 13]], [13, [1, 2, 8, 14]], [13, [1, 2, 8, 22]], [13, [1, 2, 8, 23]], [13, [1, 2, 14, 22]], [13, [1, 2, 14, 23]], [13, [1, 6, 8, 12]], [13, [1, 6, 8, 14]], [13, [1, 6, 8, 22]], [13, [1, 6, 8, 23]], [13, [1, 8, 14, 22]], [13, [1, 8, 14, 23]], [13, [2]], [13, [2, 2, 8, 13]], [13, [2, 2, 14, 22]], [13, [2, 2, 14, 23]], [13, [2, 6, 14, 22]], [13, [2, 6, 14, 23]], [13, [2, 8, 14, 22]], [13, [2, 8, 14, 23]], [13, [6, 8, 14, 22]], [13, [6, 8, 14, 23]], [13, [8]], [13, [13]], [18, [1]], [18, [1, 1, 7, 12]], [18, [1, 1, 7, 22]], [18, [1, 1, 7, 23]], [18, [1, 1, 12, 14]], [18, [1, 1, 14, 22]], [18, [1, 1, 14, 23]], [18, [2]], [18, [2, 2, 7, 12]], [18, [2, 2, 7, 22]], [18, [2, 2, 7, 23]], [18, [2, 2, 12, 14]], [18, [2, 2, 14, 22]], [18, [2, 2, 14, 23]], [18, [6, 6, 12, 14]], [18, [6, 12, 12, 14]], [18, [14]], [19, [1, 1, 7, 12]], [19, [1, 1, 7, 22]], [19, [1, 1, 7, 23]], [19, [1, 1, 12, 13]], [19, [1, 1, 13, 22]], [19, [1, 1, 13, 23]], [19, [2, 2, 7, 12]], [19, [2, 2, 7, 22]], [19, [2, 2, 7, 23]], [19, [2, 2, 12, 13]], [19, [2, 2, 13, 22]], [19, [2, 2, 13, 23]], [19, [12, 12, 15, 22]], [19, [12, 12, 15, 23]], [20, [1, 1, 12, 13]], [20, [1, 1, 12, 14]], [20, [1, 1, 13, 22]], [20, [1, 1, 13, 23]], [20, [1, 1, 14, 22]], [20, [1, 1, 14, 23]], [20, [2, 2, 12, 13]], [20, [2, 2, 12, 14]], [20, [2, 2, 13, 22]], [20, [2, 2, 13, 23]], [20, [2, 2, 14, 22]], [20, [2, 2, 14, 23]], [21, [1]], [21, [1, 1, 2, 2]], [21, [1, 1, 2, 3]], [21, [1, 1, 2, 12]], [21, [1, 1, 2, 13]], [21, [1, 1, 2, 14]], [21, [1, 1, 2, 22]], [21, [1, 1, 2, 23]], [21, [1, 1, 3, 12]], [21, [1, 1, 3, 13]], [21, [1, 1, 3, 14]], [21, [1, 1, 3, 22]], [21, [1, 1, 3, 23]], [21, [1, 2, 2, 3]], [21, [1, 2, 2, 12]], [21, [1, 2, 2, 13]], [21, [1, 2, 2, 14]], [21, [1, 2, 2, 22]], [21, [1, 2, 2, 23]], [21, [1, 2, 3, 12]], [21, [1, 2, 3, 13]], [21, [1, 2, 3, 14]], [21, [1, 2, 3, 22]], [21, [1, 2, 3, 23]], [21, [1, 2, 6, 12]], [21, [1, 2, 6, 14]], [21, [1, 2, 6, 22]], [21, [1, 2, 6, 23]], [21, [1, 2, 14, 22]], [21, [1, 2, 14, 23]], [21, [1, 3, 6, 12]], [21, [1, 3, 6, 14]], [21, [1, 3, 6, 22]], [21, [1, 3, 6, 23]], [21, [1, 3, 14, 22]], [21, [1, 3, 14, 23]], [21, [2]], [21, [2, 2, 3, 13]], [21, [2, 2, 14, 22]], [21, [2, 2, 14, 23]], [21, [2, 3, 14, 22]], [21, [2, 3, 14, 23]], [21, [2, 6, 14, 22]], [21, [2, 6, 14, 23]], [21, [3]], [21, [3, 6, 14, 22]], [21, [3, 6, 14, 23]], [21, [13]], [23, [6, 6, 12, 22]], [23, [6, 6, 12, 23]], [23, [6, 12, 14, 22]], [23, [6, 12, 14, 23]], [24, [1]], [24, [1, 2, 13, 13]], [24, [1, 13, 13, 15]], [24, [2]], [24, [2, 13, 13, 15]], [24, [6, 6, 12, 14]], [24, [6, 12, 12, 14]], [24, [14]], [25, [1, 2, 12, 13]], [25, [1, 2, 12, 17]], [25, [1, 2, 13, 13]], [25, [1, 2, 13, 17]], [25, [1, 12, 12, 13]], [25, [1, 12, 12, 17]], [25, [1, 12, 13, 15]], [25, [1, 12, 15, 17]], [25, [1, 13, 13, 15]], [25, [1, 13, 15, 17]], [25, [2, 12, 12, 13]], [25, [2, 12, 12, 17]], [25, [2, 12, 13, 15]], [25, [2, 12, 15, 17]], [25, [2, 13, 13, 15]], [25, [2, 13, 15, 17]], [25, [6, 6, 13, 14]], [25, [6, 6, 14, 17]], [25, [6, 12, 13, 14]], [25, [6, 12, 14, 17]], [25, [12, 12, 13, 14]], [25, [12, 12, 14, 17]], [26, [1, 2, 12, 12]], [26, [1, 12, 12, 13]], [26, [1, 12, 12, 15]], [26, [2, 12, 12, 13]], [26, [2, 12, 12, 15]], [26, [6, 6, 13, 14]], [26, [6, 12, 13, 14]], [26, [12, 12, 13, 14]], [27, [1]], [27, [1, 2, 12, 12]], [27, [1, 2, 12, 13]], [27, [1, 2, 12, 17]], [27, [1, 2, 13, 17]], [27, [1, 12, 12, 15]], [27, [1, 12, 12, 17]], [27, [1, 12, 13, 15]], [27, [1, 12, 15, 17]], [27, [1, 13, 15, 17]], [27, [2]], [27, [2, 12, 12, 15]], [27, [2, 12, 12, 17]], [27, [2, 12, 13, 15]], [27, [2, 12, 15, 17]], [27, [2, 13, 15, 17]], [27, [6, 6, 12, 14]], [27, [6, 6, 14, 17]], [27, [6, 12, 12, 14]], [27, [6, 12, 14, 17]], [27, [12, 12, 14, 17]], [27, [14]], [28, [1, 1, 7, 12]], [28, [1, 1, 7, 22]], [28, [1, 1, 7, 23]], [28, [1, 1, 12, 14]], [28, [1, 1, 14, 22]], [28, [1, 1, 14, 23]], [28, [2, 2, 7, 12]], [28, [2, 2, 7, 22]], [28, [2, 2, 7, 23]], [28, [2, 2, 12, 14]], [28, [2, 2, 14, 22]], [28, [2, 2, 14, 23]], [29, [1, 1, 7, 12]], [29, [1, 1, 7, 22]], [29, [1, 1, 7, 23]], [29, [1, 1, 12, 13]], [29, [1, 1, 13, 22]], [29, [1, 1, 13, 23]], [29, [2, 2, 7, 12]], [29, [2, 2, 7, 22]], [29, [2, 2, 7, 23]], [29, [2, 2, 12, 13]], [29, [2, 2, 13, 22]], [29, [2, 2, 13, 23]], [30, [1, 2, 15, 15]], [30, [1, 12, 15, 15]], [30, [2, 12, 15, 15]], [30, [12, 12, 14, 22]], [30, [12, 12, 14, 23]], [31, [1, 2, 14, 15]], [31, [1, 2, 14, 20]], [31, [1, 2, 15, 15]], [31, [1, 2, 15, 20]], [31, [1, 12, 14, 15]], [31, [1, 12, 14, 20]], [31, [1, 12, 15, 15]], [31, [1, 12, 15, 20]], [31, [2, 12, 14, 15]], [31, [2, 12, 14, 20]], [31, [2, 12, 15, 15]], [31, [2, 12, 15, 20]], [31, [12, 12, 15, 22]], [31, [12, 12, 15, 23]], [31, [12, 12, 20, 22]], [31, [12, 12, 20, 23]], [32, [1, 2, 14, 14]], [32, [1, 12, 14, 14]], [32, [2, 12, 14, 14]], [32, [12, 12, 15, 22]], [32, [12, 12, 15, 23]], [33, [1, 2, 14, 14]], [33, [1, 2, 14, 15]], [33, [1, 2, 14, 20]], [33, [1, 2, 15, 20]], [33, [1, 12, 14, 14]], [33, [1, 12, 14, 15]], [33, [1, 12, 14, 20]], [33, [1, 12, 15, 20]], [33, [2, 12, 14, 14]], [33, [2, 12, 14, 15]], [33, [2, 12, 14, 20]], [33, [2, 12, 15, 20]], [33, [12, 12, 14, 22]], [33, [12, 12, 14, 23]], [33, [12, 12, 20, 22]], [33, [12, 12, 20, 23]], [34, [1, 2, 15, 23]], [34, [1, 13, 15, 23]], [34, [2, 13, 15, 23]], [34, [6, 6, 12, 12]], [34, [6, 6, 12, 15]], [34, [6, 6, 12, 16]], [34, [6, 6, 12, 23]], [34, [6, 12, 12, 14]], [34, [6, 12, 14, 15]], [34, [6, 12, 14, 16]], [34, [6, 12, 14, 23]], [34, [12, 12, 14, 23]], [35, [1, 2, 15, 22]], [35, [1, 13, 15, 22]], [35, [2, 13, 15, 22]], [35, [6, 6, 12, 12]], [35, [6, 6, 12, 15]], [35, [6, 6, 12, 16]], [35, [6, 6, 12, 22]], [35, [6, 12, 12, 14]], [35, [6, 12, 14, 15]], [35, [6, 12, 14, 16]], [35, [6, 12, 14, 22]], [35, [12, 12, 14, 22]], [36, [6, 6, 12, 12]], [36, [6, 6, 12, 15]], [36, [6, 6, 12, 16]], [36, [6, 12, 12, 14]], [36, [6, 12, 14, 15]], [36, [6, 12, 14, 16]], [37, [6, 6, 12, 12]], [37, [6, 6, 12, 15]], [37, [6, 6, 12, 16]], [37, [6, 12, 12, 14]], [37, [6, 12, 14, 15]], [37, [6, 12, 14, 16]], [38, [1]], [38, [1, 2, 12, 12]], [38, [1, 2, 13, 13]], [38, [1, 12, 12, 13]], [38, [1, 12, 12, 15]], [38, [1, 13, 13, 15]], [38, [2]], [38, [2, 12, 12, 13]], [38, [2, 12, 12, 15]], [38, [2, 13, 13, 15]], [38, [6, 6, 12, 14]], [38, [6, 6, 13, 14]], [38, [6, 12, 12, 14]], [38, [6, 12, 13, 14]], [38, [12, 12, 13, 14]], [38, [14]], [39, [1, 2, 14, 14]], [39, [1, 2, 15, 15]], [39, [1, 12, 14, 14]], [39, [1, 12, 15, 15]], [39, [2, 12, 14, 14]], [39, [2, 12, 15, 15]], [39, [12, 12, 14, 22]], [39, [12, 12, 14, 23]], [39, [12, 12, 15, 22]], [39, [12, 12, 15, 23]], [40, [1, 2, 15, 22]], [40, [1, 13, 15, 22]], [40, [2, 13, 15, 22]], [40, [6, 6, 12, 22]], [40, [6, 12, 14, 22]], [40, [12, 12, 14, 22]]]}

==> anc/controlled/identification_artifacts/pair_3_7_upper.json <==
{"graph": {"n": 24, "edges": [[0, 4], [0, 5], [0, 6], [1, 3], [1, 5], [1, 6], [1, 7], [2, 3], [2, 7], [2, 8], [2, 9], [3, 8], [3, 9], [3, 10], [3, 11], [3, 13], [3, 14], [4, 10], [4, 11], [5, 6], [7, 19], [8, 9], [10, 11], [12, 16], [12, 17], [12, 18], [13, 17], [13, 18], [13, 19], [14, 19], [14, 20], [14, 21], [15, 20], [15, 21], [15, 22], [15, 23], [16, 22], [16, 23], [17, 18], [20, 21], [22, 23]]}, "coefficient_degree": 1, "kind": "f2-roots-refutation-v1", "status": "UNSAT", "terms": [[7, [2]], [9, [2]], [12, [2]], [21, [2]], [10, [3]], [11, [3]], [21, [3]], [10, [8]], [12, [8]]], "stats": {"rows": 341, "rank": 327, "columns": 486, "seconds": 0.0012804002035409212, "solver": "sparse rows and derivation DAG"}}

==> anc/controlled/identification_artifacts/pair_3_8_upper.json <==
{"graph": {"n": 24, "edges": [[0, 4], [0, 5], [0, 6], [1, 3], [1, 5], [1, 6], [1, 7], [2, 3], [2, 7], [2, 8], [2, 9], [3, 8], [3, 9], [3, 10], [3, 11], [3, 19], [4, 10], [4, 11], [5, 6], [7, 13], [7, 14], [8, 9], [10, 11], [12, 16], [12, 17], [12, 18], [13, 17], [13, 18], [13, 19], [14, 19], [14, 20], [14, 21], [15, 20], [15, 21], [15, 22], [15, 23], [16, 22], [16, 23], [17, 18], [20, 21], [22, 23]]}, "coefficient_degree": 1, "kind": "f2-roots-refutation-v1", "status": "UNSAT", "terms": [[7, [2]], [9, [2]], [12, [2]], [21, [2]], [10, [3]], [11, [3]], [21, [3]], [10, [8]], [12, [8]]], "stats": {"rows": 341, "rank": 327, "columns": 486, "seconds": 0.0015098999720066786, "solver": "sparse rows and derivation DAG"}}

==> anc/controlled/identification_artifacts/pair_4_17_lower1.json <==
{"graph": {"n": 24, "edges": [[0, 4], [0, 5], [0, 6], [1, 5], [1, 6], [1, 7], [1, 8], [2, 7], [2, 8], [2, 9], [2, 10], [3, 9], [3, 10], [3, 11], [3, 12], [4, 11], [4, 12], [4, 13], [4, 22], [4, 23], [5, 6], [7, 14], [7, 15], [8, 19], [9, 10], [11, 12], [13, 17], [13, 18], [14, 17], [14, 18], [14, 19], [15, 19], [15, 20], [15, 21], [16, 20], [16, 21], [16, 22], [16, 23], [17, 18], [20, 21], [22, 23]]}, "coefficient_degree": 1, "kind": "f2-roots-obstruction-v1", "status": "OPEN", "values": [[], [0, 4, 4], [0, 5, 5], [0, 0, 6], [0, 1, 5], [0, 4, 11], [0, 4, 12], [0, 13, 13], [0, 22, 22], [0, 23, 23], [0, 5, 6], [0, 17, 17], [0, 18, 18], [0, 14, 17], [0, 14, 18], [0, 16, 22], [0, 16, 23], [1, 5, 5], [1, 1, 6], [1, 7, 7], [1, 8, 8], [1, 2, 7], [1, 2, 8], [1, 5, 6], [1, 14, 14], [1, 15, 15], [1, 19, 19], [1, 14, 17], [1, 14, 18], [1, 20, 20], [1, 21, 21], [1, 16, 20], [1, 16, 21], [2, 7, 7], [2, 8, 8], [2, 9, 9], [2, 2, 10], [2, 3, 9], [2, 14, 14], [2, 15, 15], [2, 19, 19], [2, 9, 10], [2, 14, 17], [2, 14, 18], [2, 20, 20], [2, 21, 21], [2, 16, 20], [2, 16, 21], [3, 9, 9], [3, 3, 10], [3, 11, 11], [3, 3, 12], [3, 4, 11], [3, 9, 10], [3, 11, 12], [4, 11, 11], [4, 4, 12], [4, 13, 13], [4, 22, 22], [4, 4, 23], [4, 11, 12], [4, 17, 17], [4, 18, 18], [4, 14, 17], [4, 14, 18], [4, 16, 22], [4, 22, 23], [5, 6, 6], [4, 4, 6], [6, 7, 7], [6, 8, 8], [2, 6, 7], [2, 6, 8], [4, 6, 11], [4, 6, 12], [6, 13, 13], [6, 22, 22], [6, 23, 23], [6, 14, 14], [6, 15, 15], [6, 19, 19], [6, 17, 17], [6, 18, 18], [6, 20, 20], [6, 21, 21], [6, 16, 20], [6, 16, 21], [6, 16, 22], [6, 16, 23], [7, 14, 14], [7, 15, 15], [7, 14, 17], [7, 14, 18], [7, 14, 19], [7, 15, 19], [7, 20, 20], [7, 21, 21], [7, 16, 20], [7, 16, 21], [8, 19, 19], [8, 14, 19], [8, 15, 19], [9, 10, 10], [1, 7, 10], [7, 7, 10], [1, 8, 10], [8, 8, 10], [10, 11, 11], [10, 12, 12], [4, 10, 11], [4, 10, 12], [10, 14, 14], [10, 15, 15], [10, 19, 19], [10, 14, 17], [10, 14, 18], [10, 20, 20], [10, 21, 21], [10, 16, 20], [10, 16, 21], [0, 0, 11], [5, 5, 11], [6, 6, 11], [1, 5, 11], [1, 6, 11], [11, 12, 12], [2, 9, 12], [9, 9, 12], [2, 10, 12], [10, 10, 12], [12, 13, 13], [12, 22, 22], [12, 23, 23], [12, 17, 17], [12, 18, 18], [12, 14, 17], [12, 14, 18], [12, 16, 22], [12, 16, 23], [13, 17, 17], [13, 13, 18], [13, 14, 17], [13, 17, 18], [14, 19, 19], [14, 17, 17], [14, 14, 18], [14, 15, 19], [14, 17, 18], [15, 19, 19], [15, 20, 20], [15, 15, 21], [15, 16, 20], [15, 20, 21], [16, 22, 22], [16, 20, 20], [16, 16, 21], [16, 16, 23], [16, 20, 21], [16, 22, 23], [1, 7, 17], [7, 7, 17], [2, 7, 17], [15, 15, 17], [17, 18, 18], [15, 17, 19], [17, 20, 20], [17, 21, 21], [16, 17, 20], [16, 17, 21], [0, 4, 18], [4, 4, 18], [4, 11, 18], [4, 12, 18], [18, 22, 22], [18, 23, 23], [14, 18, 19], [16, 18, 22], [16, 18, 23], [1, 7, 19], [7, 7, 19], [2, 7, 19], [13, 18, 19], [18, 18, 19], [17, 18, 19], [20, 21, 21], [1, 7, 21], [7, 7, 21], [2, 7, 21], [14, 14, 21], [8, 19, 21], [19, 19, 21], [14, 17, 21], [14, 18, 21], [16, 21, 22], [16, 21, 23], [22, 23, 23], [15, 21, 22], [21, 21, 22], [20, 21, 22], [0, 0, 23], [5, 5, 23], [6, 6, 23], [1, 5, 23], [1, 6, 23], [3, 11, 23], [11, 11, 23], [3, 12, 23], [12, 12, 23], [13, 13, 23], [17, 17, 23], [18, 18, 23], [14, 17, 23], [14, 18, 23], [15, 20, 23], [20, 20, 23], [20, 21, 23]], "stats": {"rows": 984, "rank": 935, "columns": 1362, "seconds": 0.005231700139120221, "solver": "sparse rows and derivation DAG"}}

==> anc/controlled/identification_artifacts/pair_4_17_upper.json <==
{"kind": "f2-roots-refutation-v1", "graph": {"n": 24, "edges": [[0, 4], [0, 5], [0, 6], [1, 5], [1, 6], [1, 7], [1, 8], [2, 7], [2, 8], [2, 9], [2, 10], [3, 9], [3, 10], [3, 11], [3, 12], [4, 11], [4, 12], [4, 13], [4, 22], [4, 23], [5, 6], [7, 14], [7, 15], [8, 19], [9, 10], [11, 12], [13, 17], [13, 18], [14, 17], [14, 18], [14, 19], [15, 19], [15, 20], [15, 21], [16, 20], [16, 21], [16, 22], [16, 23], [17, 18], [20, 21], [22, 23]]}, "coefficient_degree": 4, "terms": [[0, [0]], [0, [0, 0, 1, 14]], [0, [0, 0, 3, 13]], [0, [0, 0, 3, 14]], [0, [0, 0, 7, 14]], [0, [0, 0, 11, 13]], [0, [0, 0, 12, 13]], [0, [0, 0, 13, 14]], [0, [0, 1, 1, 2]], [0, [0, 1, 1, 8]], [0, [0, 1, 1, 13]], [0, [0, 1, 1, 22]], [0, [0, 1, 1, 23]], [0, [0, 1, 2, 7]], [0, [0, 1, 2, 14]], [0, [0, 1, 7, 8]], [0, [0, 1, 7, 13]], [0, [0, 1, 7, 22]], [0, [0, 1, 7, 23]], [0, [0, 1, 8, 14]], [0, [0, 1, 13, 14]], [0, [0, 2, 2, 3]], [0, [0, 2, 3, 3]], [0, [0, 3, 3, 13]], [0, [0, 3, 3, 14]], [0, [0, 7, 15, 22]], [0, [0, 7, 15, 23]], [0, [1, 1, 2, 7]], [0, [1, 1, 2, 13]], [0, [1, 1, 2, 14]], [0, [1, 1, 7, 8]], [0, [1, 1, 7, 13]], [0, [1, 1, 8, 13]], [0, [1, 1, 8, 14]], [0, [1, 1, 13, 14]], [0, [1, 2, 7, 13]], [0, [1, 2, 13, 14]], [0, [1, 7, 8, 13]], [0, [1, 8, 13, 14]], [0, [2, 2, 3, 3]], [0, [2, 2, 3, 13]], [0, [2, 2, 3, 14]], [0, [2, 3, 3, 13]], [0, [2, 3, 3, 14]], [0, [11]], [0, [12]], [0, [13]], [1, [0, 0, 2, 4]], [1, [0, 0, 2, 7]], [1, [0, 0, 2, 13]], [1, [0, 0, 2, 14]], [1, [0, 0, 4, 8]], [1, [0, 0, 7, 8]], [1, [0, 0, 7, 14]], [1, [0, 0, 7, 15]], [1, [0, 0, 8, 13]], [1, [0, 0, 8, 15]], [1, [0, 1, 1, 4]], [1, [0, 1, 1, 13]], [1, [0, 1, 1, 14]], [1, [0, 2, 4, 7]], [1, [0, 2, 4, 14]], [1, [0, 2, 7, 13]], [1, [0, 2, 13, 14]], [1, [0, 4, 7, 8]], [1, [0, 4, 8, 14]], [1, [0, 7, 8, 13]], [1, [0, 8, 13, 14]], [1, [1, 1, 2, 4]], [1, [1, 1, 2, 7]], [1, [1, 1, 2, 13]], [1, [1, 1, 2, 14]], [1, [1, 1, 2, 15]], [1, [1, 1, 4, 7]], [1, [1, 1, 4, 8]], [1, [1, 1, 4, 14]], [1, [1, 1, 7, 13]], [1, [1, 1, 8, 13]], [1, [7]], [1, [8]], [1, [13]], [1, [14]], [1, [22]], [1, [23]], [2, [0, 0, 1, 4]], [2, [0, 0, 1, 7]], [2, [0, 0, 1, 8]], [2, [0, 0, 1, 22]], [2, [0, 0, 1, 23]], [2, [0, 0, 4, 5]], [2, [0, 0, 5, 7]], [2, [0, 0, 5, 8]], [2, [0, 0, 5, 22]], [2, [0, 0, 5, 23]], [2, [0, 1, 1, 4]], [2, [0, 1, 1, 13]], [2, [0, 1, 1, 14]], [2, [0, 1, 2, 15]], [2, [0, 1, 4, 5]], [2, [0, 1, 4, 7]], [2, [0, 1, 4, 14]], [2, [0, 1, 5, 13]], [2, [0, 1, 5, 14]], [2, [0, 1, 7, 8]], [2, [0, 1, 7, 13]], [2, [0, 1, 7, 14]], [2, [0, 1, 7, 15]], [2, [0, 1, 8, 15]], [2, [0, 2, 5, 15]], [2, [0, 4, 5, 7]], [2, [0, 4, 5, 14]], [2, [0, 5, 7, 8]], [2, [0, 5, 7, 13]], [2, [0, 5, 7, 14]], [2, [0, 5, 7, 15]], [2, [0, 5, 8, 15]], [2, [1, 1, 2, 4]], [2, [1, 1, 2, 7]], [2, [1, 1, 2, 13]], [2, [1, 1, 2, 14]], [2, [1, 1, 2, 15]], [2, [1, 1, 4, 7]], [2, [1, 1, 4, 8]], [2, [1, 1, 4, 14]], [2, [1, 1, 7, 13]], [2, [1, 1, 8, 13]], [2, [1, 2, 4, 5]], [2, [1, 2, 4, 7]], [2, [1, 2, 4, 14]], [2, [1, 2, 5, 7]], [2, [1, 2, 5, 13]], [2, [1, 2, 5, 14]], [2, [1, 2, 5, 15]], [2, [1, 2, 7, 13]], [2, [1, 2, 13, 14]], [2, [1, 4, 5, 7]], [2, [1, 4, 5, 8]], [2, [1, 4, 5, 14]], [2, [1, 4, 7, 8]], [2, [1, 4, 8, 14]], [2, [1, 5, 7, 13]], [2, [1, 5, 8, 13]], [2, [1, 7, 8, 13]], [2, [1, 8, 13, 14]], [2, [2, 4, 5, 7]], [2, [2, 4, 5, 14]], [2, [2, 5, 7, 13]], [2, [2, 5, 13, 14]], [2, [4, 5, 7, 8]], [2, [4, 5, 8, 14]], [2, [5, 7, 8, 13]], [2, [5, 8, 13, 14]], [3, [0, 0, 1, 7]], [3, [0, 0, 1, 8]], [3, [0, 0, 1, 13]], [3, [0, 0, 1, 14]], [3, [0, 0, 1, 22]], [3, [0, 0, 1, 23]], [3, [0, 0, 2, 4]], [3, [0, 0, 2, 7]], [3, [0, 0, 2, 13]], [3, [0, 0, 2, 14]], [3, [0, 0, 2, 15]], [3, [0, 0, 4, 7]], [3, [0, 0, 4, 8]], [3, [0, 0, 4, 14]], [3, [0, 0, 7, 13]], [3, [0, 0, 8, 13]], [3, [0, 1, 2, 4]], [3, [0, 1, 2, 7]], [3, [0, 1, 2, 13]], [3, [0, 1, 2, 14]], [3, [0, 1, 4, 8]], [3, [0, 1, 7, 8]], [3, [0, 1, 7, 14]], [3, [0, 1, 7, 15]], [3, [0, 1, 8, 13]], [3, [0, 1, 8, 15]], [3, [1, 2, 4, 7]], [3, [1, 2, 4, 14]], [3, [1, 2, 7, 13]], [3, [1, 2, 13, 14]], [3, [1, 4, 7, 8]], [3, [1, 4, 8, 14]], [3, [1, 7, 8, 13]], [3, [1, 8, 13, 14]], [3, [4]], [3, [13]], [3, [14]], [4, [0, 0, 1, 4]], [4, [0, 0, 1, 13]], [4, [0, 0, 1, 14]], [4, [0, 0, 2, 15]], [4, [0, 0, 4, 5]], [4, [0, 0, 4, 7]], [4, [0, 0, 4, 14]], [4, [0, 0, 5, 7]], [4, [0, 0, 5, 8]], [4, [0, 0, 5, 22]], [4, [0, 0, 5, 23]], [4, [0, 0, 7, 8]], [4, [0, 0, 7, 13]], [4, [0, 0, 7, 14]], [4, [0, 0, 7, 15]], [4, [0, 0, 8, 15]], [4, [0, 1, 2, 4]], [4, [0, 1, 2, 7]], [4, [0, 1, 2, 13]], [4, [0, 1, 2, 14]], [4, [0, 1, 2, 15]], [4, [0, 1, 4, 5]], [4, [0, 1, 4, 7]], [4, [0, 1, 4, 8]], [4, [0, 1, 4, 14]], [4, [0, 1, 5, 13]], [4, [0, 1, 5, 14]], [4, [0, 1, 7, 13]], [4, [0, 1, 8, 13]], [4, [0, 2, 4, 7]], [4, [0, 2, 4, 14]], [4, [0, 2, 5, 15]], [4, [0, 2, 7, 13]], [4, [0, 2, 13, 14]], [4, [0, 4, 5, 7]], [4, [0, 4, 5, 14]], [4, [0, 4, 7, 8]], [4, [0, 4, 8, 14]], [4, [0, 5, 7, 8]], [4, [0, 5, 7, 13]], [4, [0, 5, 7, 14]], [4, [0, 5, 7, 15]], [4, [0, 5, 8, 15]], [4, [0, 7, 8, 13]], [4, [0, 8, 13, 14]], [4, [1, 2, 4, 5]], [4, [1, 2, 5, 7]], [4, [1, 2, 5, 13]], [4, [1, 2, 5, 14]], [4, [1, 2, 5, 15]], [4, [1, 4, 5, 7]], [4, [1, 4, 5, 8]], [4, [1, 4, 5, 14]], [4, [1, 5, 7, 13]], [4, [1, 5, 8, 13]], [4, [2, 4, 5, 7]], [4, [2, 4, 5, 14]], [4, [2, 5, 7, 13]], [4, [2, 5, 13, 14]], [4, [4]], [4, [4, 5, 7, 8]], [4, [4, 5, 8, 14]], [4, [5, 7, 8, 13]], [4, [5, 8, 13, 14]], [4, [7]], [4, [8]], [4, [22]], [4, [23]], [5, [0]], [5, [0, 0, 1, 13]], [5, [0, 0, 4, 13]], [5, [0, 0, 4, 22]], [5, [0, 0, 4, 23]], [5, [0, 0, 8, 14]], [5, [0, 0, 8, 15]], [5, [0, 0, 13, 14]], [5, [0, 1, 1, 13]], [5, [0, 1, 2, 13]], [5, [0, 1, 4, 13]], [5, [0, 1, 8, 13]], [5, [0, 1, 13, 14]], [5, [0, 2, 4, 4]], [5, [0, 2, 4, 13]], [5, [0, 2, 13, 14]], [5, [0, 4, 4, 8]], [5, [0, 4, 4, 13]], [5, [0, 4, 4, 14]], [5, [0, 4, 4, 22]], [5, [0, 4, 4, 23]], [5, [0, 4, 8, 13]], [5, [0, 8, 13, 14]], [5, [1, 1, 2, 13]], [5, [1, 1, 2, 20]], [5, [1, 1, 2, 21]], [5, [1, 1, 4, 13]], [5, [1, 2, 2, 14]], [5, [1, 2, 2, 15]], [5, [1, 2, 4, 4]], [5, [1, 2, 13, 14]], [5, [1, 2, 15, 20]], [5, [1, 2, 15, 21]], [5, [1, 4, 4, 8]], [5, [1, 4, 4, 13]], [5, [1, 4, 4, 22]], [5, [1, 4, 4, 23]], [5, [1, 4, 13, 14]], [5, [1, 8, 14, 22]], [5, [1, 8, 14, 23]], [5, [1, 8, 15, 22]], [5, [1, 8, 15, 23]], [5, [2, 4, 4, 13]], [5, [2, 4, 13, 14]], [5, [4, 4, 8, 13]], [5, [4, 4, 8, 14]], [5, [4, 4, 8, 22]], [5, [4, 4, 8, 23]], [5, [4, 4, 14, 22]], [5, [4, 4, 14, 23]], [5, [4, 4, 15, 22]], [5, [4, 4, 15, 23]], [5, [8]], [5, [14]], [5, [15]], [6, [0]], [6, [0, 0, 7, 14]], [6, [0, 0, 7, 15]], [6, [0, 1, 1, 3]], [6, [0, 1, 2, 3]], [6, [0, 2, 3, 3]], [6, [1, 1, 2, 14]], [6, [1, 1, 2, 15]], [6, [1, 1, 7, 14]], [6, [1, 1, 7, 15]], [6, [1, 2, 2, 14]], [6, [1, 2, 2, 15]], [6, [1, 2, 7, 14]], [6, [1, 2, 7, 15]], [6, [1, 7, 14, 22]], [6, [1, 7, 14, 23]], [6, [1, 7, 15, 22]], [6, [1, 7, 15, 23]], [6, [4, 4, 14, 22]], [6, [4, 4, 14, 23]], [6, [4, 4, 15, 22]], [6, [4, 4, 15, 23]], [8, [0]], [8, [0, 1, 1, 3]], [8, [0, 1, 2, 3]], [8, [0, 2, 3, 3]], [8, [1, 1, 2, 14]], [8, [1, 1, 2, 15]], [8, [1, 1, 7, 14]], [8, [1, 1, 7, 15]], [8, [1, 2, 7, 14]], [8, [1, 2, 7, 15]], [8, [14]], [8, [15]], [9, [0]], [9, [0, 0, 2, 2]], [9, [0, 0, 2, 4]], [9, [0, 0, 2, 13]], [9, [0, 0, 2, 14]], [9, [0, 1, 1, 2]], [9, [0, 1, 2, 8]], [9, [0, 2, 2, 8]], [9, [0, 2, 2, 11]], [9, [0, 2, 2, 12]], [9, [0, 2, 4, 13]], [9, [0, 2, 4, 14]], [9, [0, 3, 3, 7]], [9, [0, 3, 3, 8]], [9, [0, 3, 3, 13]], [9, [0, 3, 3, 15]], [9, [2]], [9, [2, 2, 4, 13]], [9, [2, 2, 4, 14]], [9, [2, 2, 11, 13]], [9, [2, 2, 12, 13]], [9, [2, 3, 3, 13]], [9, [2, 3, 3, 14]], [9, [3, 3, 7, 13]], [9, [13]], [9, [14]], [10, [0, 0, 2, 3]], [10, [0, 0, 2, 9]], [10, [0, 0, 3, 4]], [10, [0, 0, 3, 13]], [10, [0, 0, 3, 14]], [10, [0, 0, 4, 9]], [10, [0, 0, 9, 13]], [10, [0, 0, 9, 14]], [10, [0, 1, 1, 3]], [10, [0, 1, 1, 9]], [10, [0, 1, 3, 8]], [10, [0, 1, 8, 9]], [10, [0, 2, 2, 3]], [10, [0, 2, 2, 9]], [10, [0, 2, 3, 7]], [10, [0, 2, 3, 11]], [10, [0, 2, 3, 12]], [10, [0, 2, 3, 13]], [10, [0, 2, 3, 15]], [10, [0, 2, 7, 9]], [10, [0, 2, 9, 11]], [10, [0, 2, 9, 12]], [10, [0, 2, 9, 13]], [10, [0, 2, 9, 15]], [10, [0, 3, 3, 7]], [10, [0, 3, 3, 8]], [10, [0, 3, 3, 13]], [10, [0, 3, 3, 15]], [10, [0, 3, 4, 13]], [10, [0, 3, 4, 14]], [10, [0, 3, 7, 9]], [10, [0, 3, 8, 9]], [10, [0, 3, 9, 13]], [10, [0, 3, 9, 15]], [10, [0, 4, 9, 13]], [10, [0, 4, 9, 14]], [10, [2, 3, 3, 13]], [10, [2, 3, 3, 14]], [10, [2, 3, 4, 13]], [10, [2, 3, 4, 14]], [10, [2, 3, 7, 13]], [10, [2, 3, 9, 13]], [10, [2, 3, 9, 14]], [10, [2, 3, 11, 13]], [10, [2, 3, 12, 13]], [10, [2, 4, 9, 13]], [10, [2, 4, 9, 14]], [10, [2, 7, 9, 13]], [10, [2, 9, 11, 13]], [10, [2, 9, 12, 13]], [10, [3]], [10, [3, 3, 7, 13]], [10, [3, 7, 9, 13]], [10, [9]], [11, [0, 0, 2, 3]], [11, [0, 0, 3, 4]], [11, [0, 0, 3, 13]], [11, [0, 0, 3, 14]], [11, [0, 1, 1, 3]], [11, [0, 1, 3, 8]], [11, [0, 2, 2, 3]], [11, [0, 2, 2, 7]], [11, [0, 2, 2, 8]], [11, [0, 2, 2, 13]], [11, [0, 2, 2, 15]], [11, [0, 2, 3, 8]], [11, [0, 2, 3, 11]], [11, [0, 2, 3, 12]], [11, [0, 3, 4, 13]], [11, [0, 3, 4, 14]], [11, [2, 2, 3, 13]], [11, [2, 2, 3, 14]], [11, [2, 2, 7, 13]], [11, [2, 3, 4, 13]], [11, [2, 3, 4, 14]], [11, [2, 3, 11, 13]], [11, [2, 3, 12, 13]], [11, [3]], [11, [13]], [11, [14]], [12, [0]], [12, [0, 0, 2, 2]], [12, [0, 0, 2, 4]], [12, [0, 0, 2, 9]], [12, [0, 0, 2, 13]], [12, [0, 0, 2, 14]], [12, [0, 0, 4, 9]], [12, [0, 0, 9, 13]], [12, [0, 0, 9, 14]], [12, [0, 1, 1, 2]], [12, [0, 1, 1, 9]], [12, [0, 1, 2, 8]], [12, [0, 1, 8, 9]], [12, [0, 2, 2, 7]], [12, [0, 2, 2, 9]], [12, [0, 2, 2, 11]], [12, [0, 2, 2, 12]], [12, [0, 2, 2, 13]], [12, [0, 2, 2, 15]], [12, [0, 2, 3, 7]], [12, [0, 2, 3, 8]], [12, [0, 2, 3, 13]], [12, [0, 2, 3, 15]], [12, [0, 2, 4, 13]], [12, [0, 2, 4, 14]], [12, [0, 2, 7, 9]], [12, [0, 2, 9, 11]], [12, [0, 2, 9, 12]], [12, [0, 2, 9, 13]], [12, [0, 2, 9, 15]], [12, [0, 3, 7, 9]], [12, [0, 3, 8, 9]], [12, [0, 3, 9, 13]], [12, [0, 3, 9, 15]], [12, [0, 4, 9, 13]], [12, [0, 4, 9, 14]], [12, [2]], [12, [2, 2, 3, 13]], [12, [2, 2, 3, 14]], [12, [2, 2, 4, 13]], [12, [2, 2, 4, 14]], [12, [2, 2, 7, 13]], [12, [2, 2, 11, 13]], [12, [2, 2, 12, 13]], [12, [2, 3, 7, 13]], [12, [2, 3, 9, 13]], [12, [2, 3, 9, 14]], [12, [2, 4, 9, 13]], [12, [2, 4, 9, 14]], [12, [2, 7, 9, 13]], [12, [2, 9, 11, 13]], [12, [2, 9, 12, 13]], [12, [3, 7, 9, 13]], [12, [9]], [13, [0]], [13, [0, 0, 3, 12]], [13, [0, 0, 3, 14]], [13, [0, 0, 4, 13]], [13, [0, 0, 12, 13]], [13, [0, 2, 2, 3]], [13, [0, 2, 2, 12]], [13, [0, 2, 3, 3]], [13, [0, 3, 3, 13]], [13, [0, 3, 3, 14]], [13, [0, 3, 12, 13]], [13, [0, 4, 4, 7]], [13, [0, 4, 4, 8]], [13, [0, 4, 4, 13]], [13, [0, 4, 4, 14]], [13, [0, 4, 4, 15]], [13, [2, 2, 3, 3]], [13, [2, 2, 3, 13]], [13, [2, 2, 3, 14]], [13, [2, 2, 12, 13]], [13, [2, 3, 3, 13]], [13, [2, 3, 3, 14]], [13, [3]], [13, [4]], [13, [4, 4, 7, 13]], [13, [12]], [13, [13]], [14, [0]], [14, [0, 0, 3, 11]], [14, [0, 0, 3, 13]], [14, [0, 0, 4, 14]], [14, [0, 0, 11, 14]], [14, [0, 2, 2, 4]], [14, [0, 2, 3, 4]], [14, [0, 2, 3, 11]], [14, [0, 3, 4, 7]], [14, [0, 3, 4, 8]], [14, [0, 3, 4, 15]], [14, [0, 3, 7, 11]], [14, [0, 3, 8, 11]], [14, [0, 3, 11, 13]], [14, [0, 3, 11, 15]], [14, [0, 4, 4, 7]], [14, [0, 4, 4, 8]], [14, [0, 4, 4, 13]], [14, [0, 4, 4, 14]], [14, [0, 4, 4, 15]], [14, [0, 4, 7, 11]], [14, [0, 4, 8, 11]], [14, [0, 4, 11, 13]], [14, [0, 4, 11, 14]], [14, [0, 4, 11, 15]], [14, [2, 2, 3, 4]], [14, [2, 2, 3, 11]], [14, [2, 2, 4, 13]], [14, [2, 2, 4, 14]], [14, [2, 2, 11, 14]], [14, [2, 3, 4, 13]], [14, [2, 3, 4, 14]], [14, [2, 3, 11, 13]], [14, [2, 3, 11, 14]], [14, [3]], [14, [3, 4, 7, 13]], [14, [3, 7, 11, 13]], [14, [4]], [14, [4, 4, 7, 13]], [14, [4, 7, 11, 13]], [14, [11]], [14, [13]], [15, [0]], [15, [0, 0, 3, 13]], [15, [0, 0, 4, 14]], [15, [0, 2, 2, 4]], [15, [0, 2, 3, 4]], [15, [0, 3, 3, 7]], [15, [0, 3, 3, 8]], [15, [0, 3, 3, 13]], [15, [0, 3, 3, 14]], [15, [0, 3, 3, 15]], [15, [0, 3, 4, 13]], [15, [0, 3, 4, 14]], [15, [2, 2, 3, 4]], [15, [2, 2, 4, 13]], [15, [2, 2, 4, 14]], [15, [2, 3, 4, 13]], [15, [2, 3, 4, 14]], [15, [3]], [15, [3, 3, 7, 13]], [15, [4]], [15, [13]], [16, [0]], [16, [0, 0, 3, 14]], [16, [0, 0, 4, 13]], [16, [0, 0, 11, 13]], [16, [0, 0, 11, 14]], [16, [0, 2, 2, 3]], [16, [0, 2, 2, 11]], [16, [0, 2, 3, 3]], [16, [0, 2, 3, 11]], [16, [0, 3, 3, 7]], [16, [0, 3, 3, 8]], [16, [0, 3, 3, 15]], [16, [0, 3, 4, 7]], [16, [0, 3, 4, 8]], [16, [0, 3, 4, 13]], [16, [0, 3, 4, 14]], [16, [0, 3, 4, 15]], [16, [0, 3, 7, 11]], [16, [0, 3, 8, 11]], [16, [0, 3, 11, 15]], [16, [0, 4, 7, 11]], [16, [0, 4, 8, 11]], [16, [0, 4, 11, 13]], [16, [0, 4, 11, 14]], [16, [0, 4, 11, 15]], [16, [2, 2, 3, 3]], [16, [2, 2, 3, 11]], [16, [2, 2, 3, 13]], [16, [2, 2, 3, 14]], [16, [2, 2, 11, 13]], [16, [2, 2, 11, 14]], [16, [2, 3, 3, 13]], [16, [2, 3, 3, 14]], [16, [2, 3, 11, 13]], [16, [2, 3, 11, 14]], [16, [3]], [16, [3, 3, 7, 13]], [16, [3, 4, 7, 13]], [16, [3, 7, 11, 13]], [16, [4]], [16, [4, 7, 11, 13]], [16, [13]], [17, [0]], [17, [0, 0, 1, 14]], [17, [0, 0, 4, 14]], [17, [0, 0, 7, 14]], [17, [0, 1, 1, 14]], [17, [0, 1, 2, 14]], [17, [0, 1, 4, 14]], [17, [0, 1, 7, 14]], [17, [0, 1, 8, 14]], [17, [0, 2, 7, 7]], [17, [0, 4, 7, 7]], [17, [0, 7, 7, 8]], [17, [0, 7, 7, 14]], [17, [1, 1, 2, 14]], [17, [1, 1, 4, 14]], [17, [1, 2, 4, 14]], [17, [1, 2, 7, 7]], [17, [1, 4, 4, 14]], [17, [1, 4, 7, 14]], [17, [1, 4, 8, 14]], [17, [1, 7, 7, 8]], [17, [1, 7, 8, 14]], [17, [2, 4, 4, 14]], [17, [2, 4, 7, 14]], [17, [4, 7, 7, 8]], [17, [7, 7, 8, 14]], [17, [8]], [18, [0]], [18, [0, 0, 4, 4]], [18, [0, 0, 4, 15]], [18, [0, 0, 4, 16]], [18, [0, 0, 15, 16]], [18, [0, 0, 15, 20]], [18, [0, 0, 15, 23]], [18, [0, 0, 16, 20]], [18, [0, 1, 4, 23]], [18, [0, 4, 4, 15]], [18, [0, 4, 4, 16]], [18, [0, 4, 15, 16]], [18, [0, 4, 15, 20]], [18, [0, 4, 15, 23]], [18, [0, 4, 16, 20]], [18, [1]], [18, [1, 1, 7, 23]], [18, [1, 1, 8, 23]], [18, [1, 4, 4, 15]], [18, [1, 4, 4, 16]], [18, [1, 4, 7, 23]], [18, [1, 4, 14, 23]], [18, [1, 4, 15, 16]], [18, [1, 4, 15, 20]], [18, [1, 4, 16, 20]], [18, [1, 7, 8, 23]], [18, [1, 7, 14, 23]], [18, [1, 8, 14, 23]], [18, [1, 8, 15, 23]], [18, [2, 2, 16, 16]], [18, [2, 4, 4, 20]], [18, [2, 4, 4, 21]], [18, [4, 4, 8, 15]], [18, [4, 4, 8, 16]], [18, [4, 7, 14, 23]], [18, [4, 8, 14, 23]], [18, [4, 8, 15, 16]], [18, [4, 8, 15, 20]], [18, [4, 8, 16, 20]], [18, [7, 8, 14, 23]], [18, [8]], [18, [23]], [19, [0]], [19, [0, 0, 4, 4]], [19, [0, 0, 4, 15]], [19, [0, 0, 4, 16]], [19, [0, 0, 15, 16]], [19, [0, 0, 15, 20]], [19, [0, 0, 15, 22]], [19, [0, 0, 16, 20]], [19, [0, 1, 4, 22]], [19, [0, 4, 4, 15]], [19, [0, 4, 4, 16]], [19, [0, 4, 15, 16]], [19, [0, 4, 15, 20]], [19, [0, 4, 15, 22]], [19, [0, 4, 16, 20]], [19, [1]], [19, [1, 1, 7, 22]], [19, [1, 1, 8, 22]], [19, [1, 4, 4, 15]], [19, [1, 4, 4, 16]], [19, [1, 4, 7, 22]], [19, [1, 4, 14, 22]], [19, [1, 4, 15, 16]], [19, [1, 4, 15, 20]], [19, [1, 4, 16, 20]], [19, [1, 7, 8, 22]], [19, [1, 7, 14, 22]], [19, [1, 8, 14, 22]], [19, [1, 8, 15, 22]], [19, [2, 2, 4, 16]], [19, [2, 2, 4, 22]], [19, [2, 2, 16, 16]], [19, [2, 2, 16, 22]], [19, [2, 4, 16, 20]], [19, [2, 4, 16, 21]], [19, [2, 4, 20, 22]], [19, [2, 4, 21, 22]], [19, [4, 4, 8, 15]], [19, [4, 4, 8, 16]], [19, [4, 7, 14, 22]], [19, [4, 8, 14, 22]], [19, [4, 8, 15, 16]], [19, [4, 8, 15, 20]], [19, [4, 8, 16, 20]], [19, [7, 8, 14, 22]], [19, [8]], [19, [22]], [20, [0, 0, 1, 7]], [20, [0, 0, 1, 8]], [20, [0, 0, 1, 13]], [20, [0, 0, 1, 14]], [20, [0, 0, 1, 22]], [20, [0, 0, 1, 23]], [20, [0, 0, 2, 15]], [20, [0, 0, 4, 7]], [20, [0, 0, 4, 14]], [20, [0, 0, 7, 8]], [20, [0, 0, 7, 13]], [20, [0, 0, 7, 14]], [20, [0, 0, 7, 15]], [20, [0, 0, 8, 15]], [20, [0, 1, 1, 4]], [20, [0, 1, 1, 13]], [20, [0, 1, 1, 14]], [20, [0, 1, 2, 4]], [20, [0, 1, 2, 7]], [20, [0, 1, 2, 13]], [20, [0, 1, 2, 14]], [20, [0, 1, 4, 8]], [20, [0, 1, 7, 8]], [20, [0, 1, 7, 14]], [20, [0, 1, 7, 15]], [20, [0, 1, 8, 13]], [20, [0, 1, 8, 15]], [20, [0, 2, 4, 7]], [20, [0, 2, 4, 14]], [20, [0, 2, 7, 13]], [20, [0, 2, 13, 14]], [20, [0, 4, 7, 8]], [20, [0, 4, 8, 14]], [20, [0, 7, 8, 13]], [20, [0, 8, 13, 14]], [20, [1, 1, 2, 4]], [20, [1, 1, 2, 7]], [20, [1, 1, 2, 13]], [20, [1, 1, 2, 14]], [20, [1, 1, 2, 15]], [20, [1, 1, 4, 7]], [20, [1, 1, 4, 8]], [20, [1, 1, 4, 14]], [20, [1, 1, 7, 13]], [20, [1, 1, 8, 13]], [20, [1, 2, 4, 7]], [20, [1, 2, 4, 14]], [20, [1, 2, 7, 13]], [20, [1, 2, 13, 14]], [20, [1, 4, 7, 8]], [20, [1, 4, 8, 14]], [20, [1, 7, 8, 13]], [20, [1, 8, 13, 14]], [20, [4]], [20, [7]], [20, [8]], [20, [22]], [20, [23]], [21, [0, 0, 1, 13]], [21, [0, 0, 4, 13]], [21, [0, 0, 7, 8]], [21, [0, 0, 7, 13]], [21, [0, 0, 7, 15]], [21, [0, 1, 1, 13]], [21, [0, 1, 2, 13]], [21, [0, 1, 4, 13]], [21, [0, 1, 7, 13]], [21, [0, 1, 8, 13]], [21, [0, 2, 7, 13]], [21, [0, 2, 13, 13]], [21, [0, 4, 7, 13]], [21, [0, 4, 13, 13]], [21, [0, 7, 8, 13]], [21, [0, 7, 13, 13]], [21, [0, 8, 13, 13]], [21, [1, 1, 2, 13]], [21, [1, 1, 4, 13]], [21, [1, 2, 2, 8]], [21, [1, 2, 2, 15]], [21, [1, 2, 4, 13]], [21, [1, 2, 7, 13]], [21, [1, 2, 13, 13]], [21, [1, 4, 4, 13]], [21, [1, 4, 7, 13]], [21, [1, 4, 8, 13]], [21, [1, 7, 8, 22]], [21, [1, 7, 8, 23]], [21, [1, 7, 15, 22]], [21, [1, 7, 15, 23]], [21, [1, 8, 13, 13]], [21, [2, 4, 4, 13]], [21, [2, 4, 7, 13]], [21, [4, 4, 8, 22]], [21, [4, 4, 8, 23]], [21, [4, 4, 15, 22]], [21, [4, 4, 15, 23]], [21, [4, 7, 8, 13]], [21, [4, 8, 13, 13]], [21, [7, 8, 13, 13]], [21, [8]], [21, [15]], [22, [0, 0, 4, 22]], [22, [0, 0, 4, 23]], [22, [0, 0, 7, 8]], [22, [0, 0, 7, 14]], [22, [0, 4, 4, 22]], [22, [0, 4, 4, 23]], [22, [1, 1, 2, 20]], [22, [1, 1, 2, 21]], [22, [1, 2, 2, 8]], [22, [1, 2, 2, 14]], [22, [1, 2, 7, 20]], [22, [1, 2, 7, 21]], [22, [1, 4, 4, 22]], [22, [1, 4, 4, 23]], [22, [1, 7, 8, 22]], [22, [1, 7, 8, 23]], [22, [1, 7, 14, 22]], [22, [1, 7, 14, 23]], [22, [4, 4, 14, 22]], [22, [4, 4, 14, 23]], [22, [8]], [22, [14]], [23, [0, 0, 7, 14]], [23, [0, 0, 7, 15]], [23, [1, 2, 2, 14]], [23, [1, 2, 2, 15]], [23, [1, 7, 14, 22]], [23, [1, 7, 14, 23]], [23, [1, 7, 15, 22]], [23, [1, 7, 15, 23]], [23, [4, 4, 14, 22]], [23, [4, 4, 14, 23]], [23, [4, 4, 15, 22]], [23, [4, 4, 15, 23]], [23, [14]], [23, [15]], [24, [0]], [24, [0, 0, 2, 2]], [24, [0, 0, 2, 3]], [24, [0, 0, 2, 4]], [24, [0, 0, 2, 13]], [24, [0, 0, 2, 14]], [24, [0, 0, 3, 4]], [24, [0, 0, 3, 13]], [24, [0, 0, 3, 14]], [24, [0, 1, 1, 2]], [24, [0, 1, 1, 3]], [24, [0, 1, 2, 8]], [24, [0, 1, 3, 8]], [24, [0, 2, 2, 3]], [24, [0, 2, 2, 7]], [24, [0, 2, 2, 11]], [24, [0, 2, 2, 12]], [24, [0, 2, 2, 13]], [24, [0, 2, 2, 15]], [24, [0, 2, 3, 8]], [24, [0, 2, 3, 11]], [24, [0, 2, 3, 12]], [24, [0, 2, 4, 13]], [24, [0, 2, 4, 14]], [24, [0, 3, 3, 7]], [24, [0, 3, 3, 8]], [24, [0, 3, 3, 13]], [24, [0, 3, 3, 15]], [24, [0, 3, 4, 13]], [24, [0, 3, 4, 14]], [24, [2]], [24, [2, 2, 3, 13]], [24, [2, 2, 3, 14]], [24, [2, 2, 4, 13]], [24, [2, 2, 4, 14]], [24, [2, 2, 7, 13]], [24, [2, 2, 11, 13]], [24, [2, 2, 12, 13]], [24, [2, 3, 3, 13]], [24, [2, 3, 3, 14]], [24, [2, 3, 4, 13]], [24, [2, 3, 4, 14]], [24, [2, 3, 11, 13]], [24, [2, 3, 12, 13]], [24, [3]], [24, [3, 3, 7, 13]], [25, [0, 0, 3, 11]], [25, [0, 0, 3, 13]], [25, [0, 0, 3, 14]], [25, [0, 0, 4, 13]], [25, [0, 0, 4, 14]], [25, [0, 0, 11, 13]], [25, [0, 2, 2, 3]], [25, [0, 2, 2, 4]], [25, [0, 2, 2, 11]], [25, [0, 2, 3, 3]], [25, [0, 2, 3, 4]], [25, [0, 3, 3, 7]], [25, [0, 3, 3, 8]], [25, [0, 3, 3, 15]], [25, [0, 3, 4, 13]], [25, [0, 3, 4, 14]], [25, [0, 3, 11, 13]], [25, [0, 4, 4, 7]], [25, [0, 4, 4, 8]], [25, [0, 4, 4, 13]], [25, [0, 4, 4, 14]], [25, [0, 4, 4, 15]], [25, [2, 2, 3, 3]], [25, [2, 2, 3, 4]], [25, [2, 2, 3, 13]], [25, [2, 2, 3, 14]], [25, [2, 2, 4, 13]], [25, [2, 2, 4, 14]], [25, [2, 2, 11, 13]], [25, [2, 3, 3, 13]], [25, [2, 3, 3, 14]], [25, [2, 3, 4, 13]], [25, [2, 3, 4, 14]], [25, [3, 3, 7, 13]], [25, [4, 4, 7, 13]], [25, [11]], [26, [0, 0, 1, 13]], [26, [0, 0, 4, 13]], [26, [0, 0, 7, 13]], [26, [0, 0, 14, 14]], [26, [0, 1, 1, 13]], [26, [0, 1, 2, 13]], [26, [0, 1, 4, 13]], [26, [0, 1, 7, 13]], [26, [0, 1, 8, 13]], [26, [0, 2, 7, 13]], [26, [0, 2, 13, 13]], [26, [0, 4, 7, 13]], [26, [0, 4, 13, 13]], [26, [0, 7, 8, 13]], [26, [0, 7, 13, 13]], [26, [0, 8, 13, 13]], [26, [0, 8, 14, 14]], [26, [1, 1, 2, 13]], [26, [1, 1, 4, 13]], [26, [1, 2, 4, 13]], [26, [1, 2, 7, 13]], [26, [1, 2, 13, 13]], [26, [1, 4, 4, 13]], [26, [1, 4, 7, 13]], [26, [1, 4, 8, 13]], [26, [1, 8, 13, 13]], [26, [2, 4, 4, 13]], [26, [2, 4, 7, 13]], [26, [4, 7, 8, 13]], [26, [4, 8, 13, 13]], [26, [7, 8, 13, 13]], [27, [0, 0, 1, 14]], [27, [0, 0, 1, 17]], [27, [0, 0, 4, 14]], [27, [0, 0, 4, 17]], [27, [0, 0, 7, 14]], [27, [0, 0, 7, 17]], [27, [0, 0, 13, 14]], [27, [0, 0, 13, 17]], [27, [0, 0, 14, 14]], [27, [0, 0, 14, 17]], [27, [0, 1, 1, 14]], [27, [0, 1, 1, 17]], [27, [0, 1, 2, 14]], [27, [0, 1, 2, 17]], [27, [0, 1, 4, 14]], [27, [0, 1, 4, 17]], [27, [0, 1, 7, 14]], [27, [0, 1, 7, 17]], [27, [0, 1, 8, 14]], [27, [0, 1, 8, 17]], [27, [0, 2, 7, 14]], [27, [0, 2, 7, 17]], [27, [0, 2, 13, 14]], [27, [0, 2, 13, 17]], [27, [0, 4, 7, 14]], [27, [0, 4, 7, 17]], [27, [0, 4, 13, 14]], [27, [0, 4, 13, 17]], [27, [0, 7, 8, 14]], [27, [0, 7, 8, 17]], [27, [0, 7, 13, 14]], [27, [0, 7, 13, 17]], [27, [0, 8, 14, 14]], [27, [0, 8, 14, 17]], [27, [1, 1, 2, 14]], [27, [1, 1, 2, 17]], [27, [1, 1, 4, 14]], [27, [1, 1, 4, 17]], [27, [1, 2, 4, 14]], [27, [1, 2, 4, 17]], [27, [1, 2, 7, 14]], [27, [1, 2, 7, 17]], [27, [1, 2, 13, 14]], [27, [1, 2, 13, 17]], [27, [1, 4, 4, 14]], [27, [1, 4, 4, 17]], [27, [1, 4, 7, 14]], [27, [1, 4, 7, 17]], [27, [1, 4, 8, 14]], [27, [1, 4, 8, 17]], [27, [1, 8, 13, 14]], [27, [1, 8, 13, 17]], [27, [2, 4, 4, 14]], [27, [2, 4, 4, 17]], [27, [2, 4, 7, 14]], [27, [2, 4, 7, 17]], [27, [4, 7, 8, 14]], [27, [4, 7, 8, 17]], [27, [4, 8, 13, 14]], [27, [4, 8, 13, 17]], [27, [7, 8, 13, 14]], [27, [7, 8, 13, 17]], [28, [0, 0, 1, 14]], [28, [0, 0, 4, 14]], [28, [0, 0, 7, 14]], [28, [0, 0, 13, 13]], [28, [0, 1, 1, 14]], [28, [0, 1, 2, 14]], [28, [0, 1, 4, 14]], [28, [0, 1, 7, 14]], [28, [0, 1, 8, 14]], [28, [0, 2, 7, 14]], [28, [0, 2, 13, 14]], [28, [0, 4, 7, 14]], [28, [0, 4, 13, 14]], [28, [0, 7, 8, 14]], [28, [0, 7, 13, 14]], [28, [0, 8, 13, 13]], [28, [0, 8, 13, 14]], [28, [1, 1, 2, 14]], [28, [1, 1, 4, 14]], [28, [1, 2, 4, 14]], [28, [1, 2, 7, 14]], [28, [1, 2, 13, 14]], [28, [1, 4, 4, 14]], [28, [1, 4, 7, 14]], [28, [1, 4, 8, 14]], [28, [1, 8, 13, 14]], [28, [2, 4, 4, 14]], [28, [2, 4, 7, 14]], [28, [4, 7, 8, 14]], [28, [4, 8, 13, 14]], [28, [7, 8, 13, 14]], [29, [0, 0, 1, 13]], [29, [0, 0, 1, 17]], [29, [0, 0, 4, 13]], [29, [0, 0, 4, 17]], [29, [0, 0, 7, 13]], [29, [0, 0, 7, 17]], [29, [0, 0, 13, 13]], [29, [0, 0, 13, 14]], [29, [0, 0, 13, 17]], [29, [0, 0, 14, 17]], [29, [0, 1, 1, 13]], [29, [0, 1, 1, 17]], [29, [0, 1, 2, 13]], [29, [0, 1, 2, 17]], [29, [0, 1, 4, 13]], [29, [0, 1, 4, 17]], [29, [0, 1, 7, 13]], [29, [0, 1, 7, 17]], [29, [0, 1, 8, 13]], [29, [0, 1, 8, 17]], [29, [0, 2, 7, 13]], [29, [0, 2, 7, 17]], [29, [0, 2, 13, 13]], [29, [0, 2, 13, 17]], [29, [0, 4, 7, 13]], [29, [0, 4, 7, 17]], [29, [0, 4, 13, 13]], [29, [0, 4, 13, 17]], [29, [0, 7, 8, 13]], [29, [0, 7, 8, 17]], [29, [0, 7, 13, 13]], [29, [0, 7, 13, 17]], [29, [0, 8, 13, 14]], [29, [0, 8, 14, 17]], [29, [1, 1, 2, 13]], [29, [1, 1, 2, 17]], [29, [1, 1, 4, 13]], [29, [1, 1, 4, 17]], [29, [1, 2, 4, 13]], [29, [1, 2, 4, 17]], [29, [1, 2, 7, 13]], [29, [1, 2, 7, 17]], [29, [1, 2, 13, 13]], [29, [1, 2, 13, 17]], [29, [1, 4, 4, 13]], [29, [1, 4, 4, 17]], [29, [1, 4, 7, 13]], [29, [1, 4, 7, 17]], [29, [1, 4, 8, 13]], [29, [1, 4, 8, 17]], [29, [1, 8, 13, 13]], [29, [1, 8, 13, 17]], [29, [2, 4, 4, 13]], [29, [2, 4, 4, 17]], [29, [2, 4, 7, 13]], [29, [2, 4, 7, 17]], [29, [4, 7, 8, 13]], [29, [4, 7, 8, 17]], [29, [4, 8, 13, 13]], [29, [4, 8, 13, 17]], [29, [7, 8, 13, 13]], [29, [7, 8, 13, 17]], [30, [0, 0, 7, 8]], [30, [0, 0, 7, 15]], [30, [1, 2, 2, 8]], [30, [1, 2, 2, 15]], [30, [1, 7, 8, 22]], [30, [1, 7, 8, 23]], [30, [1, 7, 15, 22]], [30, [1, 7, 15, 23]], [30, [4, 4, 8, 22]], [30, [4, 4, 8, 23]], [30, [4, 4, 15, 22]], [30, [4, 4, 15, 23]], [30, [8]], [30, [15]], [31, [0, 0, 7, 8]], [31, [0, 0, 7, 14]], [31, [1, 2, 2, 8]], [31, [1, 2, 2, 14]], [31, [1, 7, 8, 22]], [31, [1, 7, 8, 23]], [31, [1, 7, 14, 22]], [31, [1, 7, 14, 23]], [31, [4, 4, 8, 22]], [31, [4, 4, 8, 23]], [31, [4, 4, 14, 22]], [31, [4, 4, 14, 23]], [31, [8]], [31, [14]], [32, [0, 0, 4, 22]], [32, [0, 0, 4, 23]], [32, [0, 0, 15, 22]], [32, [0, 0, 15, 23]], [32, [0, 0, 16, 22]], [32, [0, 0, 16, 23]], [32, [0, 4, 4, 22]], [32, [0, 4, 4, 23]], [32, [0, 4, 15, 22]], [32, [0, 4, 15, 23]], [32, [0, 4, 16, 22]], [32, [0, 4, 16, 23]], [32, [1, 1, 2, 21]], [32, [1, 2, 7, 21]], [32, [1, 4, 4, 22]], [32, [1, 4, 4, 23]], [32, [1, 4, 15, 22]], [32, [1, 4, 15, 23]], [32, [1, 4, 16, 22]], [32, [1, 4, 16, 23]], [32, [2]], [32, [2, 2, 16, 16]], [32, [2, 4, 4, 15]], [32, [2, 4, 4, 16]], [32, [2, 4, 4, 21]], [32, [2, 7, 15, 21]], [32, [4, 4, 8, 22]], [32, [4, 4, 8, 23]], [32, [4, 8, 15, 22]], [32, [4, 8, 15, 23]], [32, [4, 8, 16, 22]], [32, [4, 8, 16, 23]], [33, [0, 0, 16, 22]], [33, [0, 0, 16, 23]], [33, [0, 0, 20, 22]], [33, [0, 0, 20, 23]], [33, [0, 4, 16, 22]], [33, [0, 4, 16, 23]], [33, [0, 4, 20, 22]], [33, [0, 4, 20, 23]], [33, [1, 1, 2, 20]], [33, [1, 2, 7, 20]], [33, [1, 4, 16, 22]], [33, [1, 4, 16, 23]], [33, [1, 4, 20, 22]], [33, [1, 4, 20, 23]], [33, [2]], [33, [2, 2, 15, 16]], [33, [2, 2, 15, 20]], [33, [2, 2, 16, 16]], [33, [2, 2, 16, 20]], [33, [2, 4, 4, 15]], [33, [2, 4, 4, 16]], [33, [2, 4, 4, 20]], [33, [2, 7, 15, 20]], [33, [4, 8, 16, 22]], [33, [4, 8, 16, 23]], [33, [4, 8, 20, 22]], [33, [4, 8, 20, 23]], [34, [0, 0, 4, 22]], [34, [0, 0, 4, 23]], [34, [0, 4, 4, 22]], [34, [0, 4, 4, 23]], [34, [1, 4, 4, 22]], [34, [1, 4, 4, 23]], [34, [2]], [34, [2, 2, 15, 15]], [34, [2, 4, 4, 15]], [34, [2, 4, 4, 16]], [34, [4, 4, 8, 22]], [34, [4, 4, 8, 23]], [35, [0, 0, 15, 22]], [35, [0, 0, 15, 23]], [35, [0, 0, 20, 22]], [35, [0, 0, 20, 23]], [35, [0, 4, 15, 22]], [35, [0, 4, 15, 23]], [35, [0, 4, 20, 22]], [35, [0, 4, 20, 23]], [35, [1, 4, 15, 22]], [35, [1, 4, 15, 23]], [35, [1, 4, 20, 22]], [35, [1, 4, 20, 23]], [35, [2]], [35, [2, 2, 15, 15]], [35, [2, 2, 15, 16]], [35, [2, 2, 15, 20]], [35, [2, 2, 16, 20]], [35, [2, 4, 4, 15]], [35, [2, 4, 4, 16]], [35, [4, 8, 15, 22]], [35, [4, 8, 15, 23]], [35, [4, 8, 20, 22]], [35, [4, 8, 20, 23]], [36, [0]], [36, [0, 0, 4, 4]], [36, [0, 0, 4, 15]], [36, [0, 0, 4, 16]], [36, [0, 0, 15, 16]], [36, [0, 0, 15, 20]], [36, [0, 0, 16, 20]], [36, [0, 4, 4, 15]], [36, [0, 4, 4, 16]], [36, [0, 4, 15, 16]], [36, [0, 4, 15, 20]], [36, [0, 4, 16, 20]], [36, [1]], [36, [1, 4, 4, 15]], [36, [1, 4, 4, 16]], [36, [1, 4, 15, 16]], [36, [1, 4, 15, 20]], [36, [1, 4, 16, 20]], [36, [2, 2, 4, 4]], [36, [2, 4, 16, 20]], [36, [2, 4, 16, 21]], [36, [4, 4, 8, 15]], [36, [4, 4, 8, 16]], [36, [4, 8, 15, 16]], [36, [4, 8, 15, 20]], [36, [4, 8, 16, 20]], [36, [8]], [37, [0]], [37, [0, 0, 4, 4]], [37, [0, 0, 4, 15]], [37, [0, 0, 4, 16]], [37, [0, 0, 15, 16]], [37, [0, 0, 15, 20]], [37, [0, 0, 16, 20]], [37, [0, 4, 4, 15]], [37, [0, 4, 4, 16]], [37, [0, 4, 15, 16]], [37, [0, 4, 15, 20]], [37, [0, 4, 16, 20]], [37, [1]], [37, [1, 4, 4, 15]], [37, [1, 4, 4, 16]], [37, [1, 4, 15, 16]], [37, [1, 4, 15, 20]], [37, [1, 4, 16, 20]], [37, [2, 2, 4, 4]], [37, [2, 2, 4, 16]], [37, [2, 2, 4, 22]], [37, [2, 2, 16, 22]], [37, [2, 4, 4, 20]], [37, [2, 4, 4, 21]], [37, [2, 4, 20, 22]], [37, [2, 4, 21, 22]], [37, [4, 4, 8, 15]], [37, [4, 4, 8, 16]], [37, [4, 8, 15, 16]], [37, [4, 8, 15, 20]], [37, [4, 8, 16, 20]], [37, [8]], [38, [0, 0, 1, 13]], [38, [0, 0, 1, 14]], [38, [0, 0, 4, 13]], [38, [0, 0, 4, 14]], [38, [0, 0, 7, 13]], [38, [0, 0, 7, 14]], [38, [0, 0, 13, 13]], [38, [0, 0, 14, 14]], [38, [0, 1, 1, 13]], [38, [0, 1, 1, 14]], [38, [0, 1, 2, 13]], [38, [0, 1, 2, 14]], [38, [0, 1, 4, 13]], [38, [0, 1, 4, 14]], [38, [0, 1, 7, 13]], [38, [0, 1, 7, 14]], [38, [0, 1, 8, 13]], [38, [0, 1, 8, 14]], [38, [0, 2, 7, 13]], [38, [0, 2, 7, 14]], [38, [0, 2, 13, 13]], [38, [0, 2, 13, 14]], [38, [0, 4, 7, 13]], [38, [0, 4, 7, 14]], [38, [0, 4, 13, 13]], [38, [0, 4, 13, 14]], [38, [0, 7, 8, 13]], [38, [0, 7, 8, 14]], [38, [0, 7, 13, 13]], [38, [0, 7, 13, 14]], [38, [0, 8, 13, 14]], [38, [0, 8, 14, 14]], [38, [1, 1, 2, 13]], [38, [1, 1, 2, 14]], [38, [1, 1, 4, 13]], [38, [1, 1, 4, 14]], [38, [1, 2, 4, 13]], [38, [1, 2, 4, 14]], [38, [1, 2, 7, 13]], [38, [1, 2, 7, 14]], [38, [1, 2, 13, 13]], [38, [1, 2, 13, 14]], [38, [1, 4, 4, 13]], [38, [1, 4, 4, 14]], [38, [1, 4, 7, 13]], [38, [1, 4, 7, 14]], [38, [1, 4, 8, 13]], [38, [1, 4, 8, 14]], [38, [1, 8, 13, 13]], [38, [1, 8, 13, 14]], [38, [2, 4, 4, 13]], [38, [2, 4, 4, 14]], [38, [2, 4, 7, 13]], [38, [2, 4, 7, 14]], [38, [4, 7, 8, 13]], [38, [4, 7, 8, 14]], [38, [4, 8, 13, 13]], [38, [4, 8, 13, 14]], [38, [7, 8, 13, 13]], [38, [7, 8, 13, 14]], [39, [0, 0, 15, 22]], [39, [0, 0, 15, 23]], [39, [0, 0, 16, 22]], [39, [0, 0, 16, 23]], [39, [0, 4, 15, 22]], [39, [0, 4, 15, 23]], [39, [0, 4, 16, 22]], [39, [0, 4, 16, 23]], [39, [1, 1, 2, 20]], [39, [1, 2, 7, 20]], [39, [1, 4, 15, 22]], [39, [1, 4, 15, 23]], [39, [1, 4, 16, 22]], [39, [1, 4, 16, 23]], [39, [2, 2, 15, 15]], [39, [2, 2, 16, 16]], [39, [2, 4, 4, 20]], [39, [2, 7, 15, 20]], [39, [4, 8, 15, 22]], [39, [4, 8, 15, 23]], [39, [4, 8, 16, 22]], [39, [4, 8, 16, 23]], [40, [0, 0, 15, 22]], [40, [0, 1, 4, 22]], [40, [0, 4, 15, 22]], [40, [1, 1, 7, 22]], [40, [1, 1, 8, 22]], [40, [1, 4, 7, 22]], [40, [1, 4, 14, 22]], [40, [1, 7, 8, 22]], [40, [1, 7, 14, 22]], [40, [1, 8, 14, 22]], [40, [1, 8, 15, 22]], [40, [2, 2, 4, 4]], [40, [2, 2, 16, 16]], [40, [2, 4, 4, 20]], [40, [2, 4, 4, 21]], [40, [2, 4, 16, 20]], [40, [2, 4, 16, 21]], [40, [4, 7, 14, 22]], [40, [4, 8, 14, 22]], [40, [7, 8, 14, 22]], [40, [22]]]}

==> anc/controlled/identification_artifacts/pair_4_18_lower1.json <==
{"graph": {"n": 24, "edges": [[0, 4], [0, 5], [0, 6], [1, 5], [1, 6], [1, 7], [1, 8], [2, 7], [2, 8], [2, 9], [2, 10], [3, 9], [3, 10], [3, 11], [3, 12], [4, 11], [4, 12], [4, 13], [4, 14], [4, 18], [5, 6], [7, 14], [7, 15], [8, 19], [9, 10], [11, 12], [13, 17], [13, 18], [14, 18], [14, 19], [15, 19], [15, 20], [15, 21], [16, 20], [16, 21], [16, 22], [16, 23], [17, 22], [17, 23], [20, 21], [22, 23]]}, "coefficient_degree": 1, "kind": "f2-roots-obstruction-v1", "status": "OPEN", "values": [[], [0, 4, 4], [0, 5, 5], [0, 0, 6], [0, 1, 5], [0, 4, 11], [0, 4, 12], [0, 13, 13], [0, 14, 14], [0, 18, 18], [0, 5, 6], [0, 7, 14], [0, 17, 17], [0, 14, 19], [0, 17, 22], [0, 17, 23], [1, 5, 5], [1, 1, 6], [1, 7, 7], [1, 8, 8], [1, 2, 7], [1, 2, 8], [1, 5, 6], [1, 7, 14], [1, 15, 15], [1, 19, 19], [1, 14, 19], [1, 20, 20], [1, 21, 21], [1, 16, 20], [1, 16, 21], [2, 7, 7], [2, 8, 8], [2, 9, 9], [2, 2, 10], [2, 3, 9], [2, 7, 14], [2, 15, 15], [2, 19, 19], [2, 9, 10], [2, 14, 19], [2, 20, 20], [2, 21, 21], [2, 16, 20], [2, 16, 21], [3, 9, 9], [3, 3, 10], [3, 11, 11], [3, 3, 12], [3, 4, 11], [3, 9, 10], [3, 11, 12], [4, 11, 11], [4, 4, 12], [4, 13, 13], [4, 14, 14], [4, 4, 18], [4, 7, 14], [4, 11, 12], [4, 17, 17], [4, 13, 18], [4, 14, 18], [4, 14, 19], [4, 17, 22], [4, 17, 23], [5, 6, 6], [4, 4, 6], [6, 7, 7], [6, 8, 8], [2, 6, 7], [2, 6, 8], [4, 6, 11], [4, 6, 12], [6, 13, 13], [6, 14, 14], [6, 18, 18], [6, 15, 15], [6, 19, 19], [6, 17, 17], [6, 20, 20], [6, 21, 21], [6, 16, 20], [6, 16, 21], [6, 17, 22], [6, 17, 23], [7, 14, 14], [7, 15, 15], [7, 14, 18], [7, 14, 19], [7, 15, 19], [7, 20, 20], [7, 21, 21], [7, 16, 20], [7, 16, 21], [8, 19, 19], [8, 14, 19], [8, 15, 19], [9, 10, 10], [1, 7, 10], [7, 7, 10], [1, 8, 10], [8, 8, 10], [10, 11, 11], [10, 12, 12], [4, 10, 11], [4, 10, 12], [7, 10, 14], [10, 15, 15], [10, 19, 19], [10, 14, 19], [10, 20, 20], [10, 21, 21], [10, 16, 20], [10, 16, 21], [0, 0, 11], [5, 5, 11], [6, 6, 11], [1, 5, 11], [1, 6, 11], [11, 12, 12], [2, 9, 12], [9, 9, 12], [2, 10, 12], [10, 10, 12], [12, 13, 13], [12, 14, 14], [12, 18, 18], [7, 12, 14], [12, 17, 17], [12, 14, 19], [12, 17, 22], [12, 17, 23], [13, 18, 18], [13, 17, 17], [13, 14, 18], [13, 17, 22], [13, 17, 23], [1, 1, 14], [1, 5, 14], [1, 6, 14], [8, 8, 14], [2, 2, 14], [9, 9, 14], [10, 10, 14], [3, 9, 14], [3, 10, 14], [14, 18, 18], [14, 14, 19], [1, 8, 15], [8, 8, 15], [2, 8, 15], [15, 15, 19], [15, 20, 20], [15, 15, 21], [15, 16, 20], [15, 20, 21], [16, 20, 20], [16, 16, 21], [16, 22, 22], [16, 16, 23], [16, 17, 22], [16, 20, 21], [16, 22, 23], [17, 22, 22], [17, 17, 23], [17, 22, 23], [0, 0, 18], [5, 5, 18], [6, 6, 18], [1, 5, 18], [1, 6, 18], [1, 7, 18], [7, 7, 18], [2, 7, 18], [3, 11, 18], [11, 11, 18], [3, 12, 18], [12, 12, 18], [15, 15, 18], [15, 18, 19], [18, 20, 20], [18, 21, 21], [16, 18, 20], [16, 18, 21], [4, 18, 19], [18, 18, 19], [13, 18, 19], [19, 20, 20], [19, 21, 21], [16, 19, 20], [16, 19, 21], [20, 21, 21], [1, 7, 21], [7, 7, 21], [2, 7, 21], [7, 14, 21], [8, 19, 21], [19, 19, 21], [14, 19, 21], [21, 22, 22], [21, 23, 23], [17, 21, 22], [17, 21, 23], [4, 13, 22], [13, 13, 22], [13, 18, 22], [22, 23, 23], [15, 20, 23], [20, 20, 23], [15, 21, 23], [21, 21, 23]], "stats": {"rows": 984, "rank": 935, "columns": 1362, "seconds": 0.005442100111395121, "solver": "sparse rows and derivation DAG"}}

==> anc/controlled/identification_artifacts/pair_4_18_upper.json <==
{"kind": "f2-roots-refutation-v1", "graph": {"n": 24, "edges": [[0, 4], [0, 5], [0, 6], [1, 5], [1, 6], [1, 7], [1, 8], [2, 7], [2, 8], [2, 9], [2, 10], [3, 9], [3, 10], [3, 11], [3, 12], [4, 11], [4, 12], [4, 13], [4, 14], [4, 18], [5, 6], [7, 14], [7, 15], [8, 19], [9, 10], [11, 12], [13, 17], [13, 18], [14, 18], [14, 19], [15, 19], [15, 20], [15, 21], [16, 20], [16, 21], [16, 22], [16, 23], [17, 22], [17, 23], [20, 21], [22, 23]]}, "coefficient_degree": 4, "terms": [[0, [0]], [0, [0, 0, 1, 15]], [0, [0, 0, 2, 15]], [0, [0, 0, 3, 3]], [0, [0, 0, 3, 15]], [0, [0, 0, 11, 15]], [0, [0, 0, 12, 15]], [0, [0, 1, 1, 15]], [0, [0, 1, 7, 15]], [0, [0, 1, 14, 15]], [0, [0, 2, 2, 3]], [0, [0, 2, 2, 15]], [0, [0, 2, 3, 3]], [0, [0, 2, 7, 15]], [0, [0, 2, 14, 15]], [0, [0, 3, 3, 15]], [0, [1]], [0, [1, 1, 2, 2]], [0, [1, 1, 2, 7]], [0, [1, 1, 2, 8]], [0, [1, 1, 2, 14]], [0, [1, 1, 2, 15]], [0, [1, 1, 7, 15]], [0, [1, 1, 8, 14]], [0, [1, 1, 8, 15]], [0, [1, 1, 14, 15]], [0, [1, 2, 2, 8]], [0, [1, 2, 2, 14]], [0, [1, 2, 2, 15]], [0, [2, 2, 3, 15]], [0, [2, 2, 7, 15]], [0, [2, 2, 8, 14]], [0, [2, 2, 8, 15]], [0, [2, 2, 14, 15]], [0, [2, 3, 3, 15]], [0, [3]], [0, [7]], [0, [11]], [0, [12]], [1, [0, 0, 1, 1]], [1, [0, 1, 1, 4]], [1, [0, 1, 1, 15]], [1, [1, 1, 4, 15]], [1, [1, 1, 7, 15]], [1, [1, 1, 13, 15]], [1, [15]], [2, [0, 0, 1, 1]], [2, [0, 0, 1, 4]], [2, [0, 0, 1, 5]], [2, [0, 0, 4, 5]], [2, [0, 1, 1, 4]], [2, [0, 1, 1, 15]], [2, [0, 1, 4, 5]], [2, [0, 1, 4, 15]], [2, [0, 1, 5, 15]], [2, [0, 1, 7, 15]], [2, [0, 1, 13, 15]], [2, [0, 4, 5, 15]], [2, [0, 5, 7, 15]], [2, [0, 5, 13, 15]], [2, [1]], [2, [1, 1, 4, 15]], [2, [1, 1, 7, 15]], [2, [1, 1, 13, 15]], [2, [1, 4, 5, 15]], [2, [1, 5, 7, 15]], [2, [1, 5, 13, 15]], [2, [5]], [3, [0]], [3, [0, 0, 1, 15]], [3, [0, 0, 4, 15]], [3, [0, 0, 7, 15]], [3, [0, 0, 13, 15]], [3, [4]], [3, [15]], [4, [0]], [4, [0, 0, 1, 4]], [4, [0, 0, 1, 5]], [4, [0, 0, 1, 15]], [4, [0, 0, 4, 5]], [4, [0, 0, 4, 15]], [4, [0, 0, 7, 15]], [4, [0, 0, 13, 15]], [4, [0, 1, 4, 5]], [4, [0, 1, 4, 15]], [4, [0, 1, 5, 15]], [4, [0, 1, 7, 15]], [4, [0, 1, 13, 15]], [4, [0, 4, 5, 15]], [4, [0, 5, 7, 15]], [4, [0, 5, 13, 15]], [4, [1]], [4, [1, 4, 5, 15]], [4, [1, 5, 7, 15]], [4, [1, 5, 13, 15]], [4, [4]], [4, [5]], [5, [0, 0, 1, 1]], [5, [0, 0, 1, 15]], [5, [0, 0, 4, 15]], [5, [0, 0, 14, 15]], [5, [0, 1, 1, 4]], [5, [0, 1, 2, 15]], [5, [0, 1, 4, 15]], [5, [0, 1, 14, 15]], [5, [0, 2, 2, 3]], [5, [0, 2, 2, 15]], [5, [0, 2, 3, 3]], [5, [1]], [5, [1, 1, 2, 2]], [5, [1, 1, 2, 4]], [5, [1, 1, 2, 8]], [5, [1, 1, 4, 4]], [5, [1, 1, 4, 8]], [5, [1, 2, 2, 4]], [5, [1, 2, 4, 15]], [5, [1, 2, 14, 15]], [5, [2, 2, 3, 15]], [5, [2, 2, 4, 4]], [5, [2, 2, 4, 8]], [5, [2, 3, 3, 15]], [5, [8]], [6, [0, 0, 1, 2]], [6, [0, 0, 1, 14]], [6, [0, 0, 1, 15]], [6, [0, 0, 2, 14]], [6, [0, 0, 2, 15]], [6, [0, 1, 2, 4]], [6, [0, 1, 4, 14]], [6, [0, 1, 4, 15]], [6, [0, 2, 4, 14]], [6, [0, 2, 4, 15]], [6, [1]], [6, [1, 1, 2, 4]], [6, [1, 1, 4, 4]], [6, [1, 1, 4, 7]], [6, [1, 1, 4, 14]], [6, [1, 1, 7, 14]], [6, [1, 2, 2, 14]], [6, [1, 2, 2, 15]], [6, [1, 2, 4, 7]], [6, [1, 2, 4, 15]], [6, [1, 2, 14, 15]], [6, [1, 4, 7, 15]], [6, [1, 4, 14, 15]], [6, [2, 2, 4, 4]], [6, [2, 2, 4, 15]], [6, [2, 2, 7, 14]], [6, [2, 2, 7, 15]], [6, [2, 2, 14, 15]], [6, [2, 4, 7, 15]], [6, [2, 4, 14, 15]], [6, [4]], [6, [7]], [7, [0]], [7, [0, 0, 1, 1]], [7, [0, 0, 2, 15]], [7, [0, 0, 4, 15]], [7, [0, 0, 14, 15]], [7, [0, 1, 1, 4]], [7, [0, 1, 1, 15]], [7, [0, 1, 2, 15]], [7, [0, 2, 3, 3]], [7, [0, 2, 3, 4]], [7, [0, 2, 3, 14]], [7, [0, 2, 4, 15]], [7, [0, 2, 14, 15]], [7, [1, 2, 4, 15]], [7, [1, 2, 14, 15]], [7, [2, 3, 3, 15]], [7, [2, 3, 4, 15]], [7, [2, 3, 14, 15]], [8, [0, 0, 1, 2]], [8, [0, 0, 1, 14]], [8, [0, 0, 1, 15]], [8, [0, 0, 2, 14]], [8, [0, 0, 2, 15]], [8, [0, 1, 2, 4]], [8, [0, 1, 4, 14]], [8, [0, 1, 4, 15]], [8, [0, 2, 4, 14]], [8, [0, 2, 4, 15]], [8, [1]], [8, [1, 1, 2, 4]], [8, [1, 1, 2, 14]], [8, [1, 1, 2, 15]], [8, [1, 1, 4, 7]], [8, [1, 1, 4, 14]], [8, [1, 1, 4, 15]], [8, [1, 1, 7, 15]], [8, [1, 1, 14, 15]], [8, [1, 2, 4, 7]], [8, [1, 2, 4, 15]], [8, [1, 2, 14, 15]], [8, [1, 4, 7, 15]], [8, [1, 4, 14, 15]], [8, [2, 4, 7, 15]], [8, [2, 4, 14, 15]], [8, [4]], [8, [7]], [9, [0, 0, 2, 4]], [9, [0, 0, 2, 15]], [9, [0, 0, 3, 3]], [9, [0, 1, 1, 2]], [9, [0, 1, 2, 7]], [9, [0, 2, 2, 7]], [9, [0, 2, 2, 11]], [9, [0, 2, 2, 12]], [9, [0, 2, 4, 7]], [9, [0, 2, 4, 14]], [9, [0, 2, 4, 15]], [9, [0, 3, 3, 7]], [9, [1, 1, 2, 15]], [9, [1, 2, 7, 15]], [9, [2]], [9, [2, 2, 7, 15]], [9, [2, 2, 11, 15]], [9, [2, 2, 12, 15]], [9, [2, 4, 7, 15]], [9, [2, 4, 14, 15]], [9, [3, 3, 7, 15]], [9, [3, 3, 13, 15]], [10, [0, 0, 2, 3]], [10, [0, 0, 2, 9]], [10, [0, 0, 3, 3]], [10, [0, 0, 3, 4]], [10, [0, 0, 3, 9]], [10, [0, 0, 3, 15]], [10, [0, 0, 4, 9]], [10, [0, 0, 9, 15]], [10, [0, 1, 1, 3]], [10, [0, 1, 1, 9]], [10, [0, 1, 3, 7]], [10, [0, 1, 7, 9]], [10, [0, 2, 3, 11]], [10, [0, 2, 3, 12]], [10, [0, 2, 9, 11]], [10, [0, 2, 9, 12]], [10, [0, 3, 3, 7]], [10, [0, 3, 4, 7]], [10, [0, 3, 4, 14]], [10, [0, 3, 4, 15]], [10, [0, 3, 7, 9]], [10, [0, 4, 7, 9]], [10, [0, 4, 9, 14]], [10, [0, 4, 9, 15]], [10, [1, 1, 3, 15]], [10, [1, 1, 9, 15]], [10, [1, 3, 7, 15]], [10, [1, 7, 9, 15]], [10, [2, 3, 11, 15]], [10, [2, 3, 12, 15]], [10, [2, 3, 13, 15]], [10, [2, 9, 11, 15]], [10, [2, 9, 12, 15]], [10, [2, 9, 13, 15]], [10, [3]], [10, [3, 3, 7, 15]], [10, [3, 3, 13, 15]], [10, [3, 4, 7, 15]], [10, [3, 4, 14, 15]], [10, [3, 7, 9, 15]], [10, [3, 9, 13, 15]], [10, [4, 7, 9, 15]], [10, [4, 9, 14, 15]], [10, [9]], [11, [0, 0, 2, 2]], [11, [0, 0, 3, 4]], [11, [0, 0, 3, 15]], [11, [0, 1, 1, 3]], [11, [0, 1, 3, 7]], [11, [0, 2, 2, 7]], [11, [0, 2, 3, 7]], [11, [0, 2, 3, 11]], [11, [0, 2, 3, 12]], [11, [0, 3, 4, 7]], [11, [0, 3, 4, 14]], [11, [0, 3, 4, 15]], [11, [1, 1, 3, 15]], [11, [1, 3, 7, 15]], [11, [2, 2, 7, 15]], [11, [2, 2, 13, 15]], [11, [2, 3, 7, 15]], [11, [2, 3, 11, 15]], [11, [2, 3, 12, 15]], [11, [3]], [11, [3, 4, 7, 15]], [11, [3, 4, 14, 15]], [12, [0, 0, 2, 2]], [12, [0, 0, 2, 3]], [12, [0, 0, 2, 4]], [12, [0, 0, 2, 9]], [12, [0, 0, 2, 15]], [12, [0, 0, 3, 9]], [12, [0, 0, 4, 9]], [12, [0, 0, 9, 15]], [12, [0, 1, 1, 2]], [12, [0, 1, 1, 9]], [12, [0, 1, 2, 7]], [12, [0, 1, 7, 9]], [12, [0, 2, 2, 11]], [12, [0, 2, 2, 12]], [12, [0, 2, 3, 7]], [12, [0, 2, 4, 7]], [12, [0, 2, 4, 14]], [12, [0, 2, 4, 15]], [12, [0, 2, 9, 11]], [12, [0, 2, 9, 12]], [12, [0, 3, 7, 9]], [12, [0, 4, 7, 9]], [12, [0, 4, 9, 14]], [12, [0, 4, 9, 15]], [12, [1, 1, 2, 15]], [12, [1, 1, 9, 15]], [12, [1, 2, 7, 15]], [12, [1, 7, 9, 15]], [12, [2]], [12, [2, 2, 11, 15]], [12, [2, 2, 12, 15]], [12, [2, 2, 13, 15]], [12, [2, 3, 7, 15]], [12, [2, 3, 13, 15]], [12, [2, 4, 7, 15]], [12, [2, 4, 14, 15]], [12, [2, 9, 11, 15]], [12, [2, 9, 12, 15]], [12, [2, 9, 13, 15]], [12, [3, 7, 9, 15]], [12, [3, 9, 13, 15]], [12, [4, 7, 9, 15]], [12, [4, 9, 14, 15]], [12, [9]], [13, [0]], [13, [0, 0, 3, 3]], [13, [0, 0, 3, 12]], [13, [0, 0, 4, 4]], [13, [0, 0, 4, 15]], [13, [0, 0, 12, 15]], [13, [0, 2, 2, 12]], [13, [0, 2, 3, 3]], [13, [0, 2, 3, 7]], [13, [0, 2, 3, 14]], [13, [0, 3, 3, 15]], [13, [0, 3, 12, 15]], [13, [0, 4, 4, 13]], [13, [2, 2, 12, 15]], [13, [2, 3, 3, 15]], [13, [2, 3, 7, 15]], [13, [2, 3, 14, 15]], [13, [4]], [13, [12]], [13, [15]], [14, [0]], [14, [0, 0, 3, 11]], [14, [0, 0, 3, 15]], [14, [0, 0, 4, 4]], [14, [0, 0, 4, 11]], [14, [0, 2, 2, 11]], [14, [0, 2, 3, 4]], [14, [0, 2, 3, 11]], [14, [0, 2, 4, 7]], [14, [0, 2, 4, 14]], [14, [0, 2, 7, 11]], [14, [0, 2, 11, 14]], [14, [0, 3, 4, 13]], [14, [0, 3, 4, 15]], [14, [0, 3, 11, 13]], [14, [0, 4, 4, 13]], [14, [0, 4, 11, 13]], [14, [2, 2, 11, 15]], [14, [2, 3, 4, 15]], [14, [2, 3, 11, 15]], [14, [2, 4, 7, 15]], [14, [2, 4, 14, 15]], [14, [2, 7, 11, 15]], [14, [2, 11, 14, 15]], [14, [3]], [14, [15]], [15, [0]], [15, [0, 0, 3, 3]], [15, [0, 0, 3, 4]], [15, [0, 0, 3, 15]], [15, [0, 2, 3, 4]], [15, [0, 2, 4, 7]], [15, [0, 2, 4, 14]], [15, [0, 3, 3, 13]], [15, [0, 3, 4, 15]], [15, [2, 3, 4, 15]], [15, [2, 4, 7, 15]], [15, [2, 4, 14, 15]], [15, [3]], [15, [15]], [16, [0]], [16, [0, 0, 3, 4]], [16, [0, 0, 4, 11]], [16, [0, 0, 4, 15]], [16, [0, 0, 11, 15]], [16, [0, 2, 3, 3]], [16, [0, 2, 3, 7]], [16, [0, 2, 3, 11]], [16, [0, 2, 3, 14]], [16, [0, 2, 7, 11]], [16, [0, 2, 11, 14]], [16, [0, 3, 3, 13]], [16, [0, 3, 3, 15]], [16, [0, 3, 4, 13]], [16, [0, 3, 11, 13]], [16, [0, 3, 11, 15]], [16, [0, 4, 11, 13]], [16, [2, 3, 3, 15]], [16, [2, 3, 7, 15]], [16, [2, 3, 11, 15]], [16, [2, 3, 14, 15]], [16, [2, 7, 11, 15]], [16, [2, 11, 14, 15]], [16, [4]], [16, [11]], [16, [15]], [17, [0, 3, 4, 4]], [17, [0, 3, 4, 14]], [17, [0, 4, 4, 22]], [17, [0, 4, 4, 23]], [17, [0, 4, 16, 22]], [17, [0, 4, 16, 23]], [17, [1, 4, 4, 15]], [17, [1, 4, 14, 15]], [17, [2, 4, 4, 15]], [17, [2, 4, 14, 15]], [17, [3, 4, 4, 15]], [17, [3, 4, 14, 15]], [18, [0, 0, 1, 15]], [18, [0, 0, 2, 15]], [18, [0, 1, 1, 15]], [18, [0, 1, 4, 15]], [18, [0, 1, 7, 15]], [18, [0, 2, 2, 3]], [18, [0, 2, 2, 15]], [18, [0, 2, 3, 4]], [18, [0, 2, 3, 7]], [18, [0, 2, 4, 15]], [18, [0, 2, 7, 15]], [18, [0, 3, 4, 4]], [18, [0, 3, 4, 13]], [18, [1]], [18, [1, 1, 2, 2]], [18, [1, 1, 2, 4]], [18, [1, 1, 2, 7]], [18, [1, 1, 2, 8]], [18, [1, 1, 2, 15]], [18, [1, 1, 4, 8]], [18, [1, 1, 4, 15]], [18, [1, 1, 7, 7]], [18, [1, 1, 7, 15]], [18, [1, 1, 8, 8]], [18, [1, 1, 8, 15]], [18, [1, 2, 2, 4]], [18, [1, 2, 2, 7]], [18, [1, 2, 2, 15]], [18, [1, 4, 4, 15]], [18, [1, 4, 13, 15]], [18, [2, 2, 3, 15]], [18, [2, 2, 4, 8]], [18, [2, 2, 4, 15]], [18, [2, 2, 7, 7]], [18, [2, 2, 7, 15]], [18, [2, 2, 8, 8]], [18, [2, 2, 8, 15]], [18, [2, 3, 4, 15]], [18, [2, 3, 7, 15]], [18, [2, 4, 4, 15]], [18, [2, 4, 13, 15]], [18, [3, 4, 4, 15]], [18, [3, 4, 13, 15]], [18, [8]], [19, [0, 3, 4, 13]], [19, [0, 3, 4, 14]], [19, [1, 4, 13, 15]], [19, [1, 4, 14, 15]], [19, [2, 4, 13, 15]], [19, [2, 4, 14, 15]], [19, [3, 4, 13, 15]], [19, [3, 4, 14, 15]], [20, [0]], [20, [0, 0, 1, 1]], [20, [0, 0, 1, 15]], [20, [0, 0, 4, 15]], [20, [0, 0, 7, 15]], [20, [0, 0, 13, 15]], [20, [0, 1, 1, 4]], [20, [0, 1, 1, 15]], [20, [1, 1, 4, 15]], [20, [1, 1, 7, 15]], [20, [1, 1, 13, 15]], [20, [4]], [21, [0, 0, 1, 15]], [21, [0, 0, 2, 15]], [21, [0, 1, 1, 15]], [21, [0, 1, 4, 15]], [21, [0, 1, 7, 15]], [21, [0, 2, 2, 3]], [21, [0, 2, 2, 15]], [21, [0, 2, 3, 4]], [21, [0, 2, 3, 7]], [21, [0, 2, 4, 15]], [21, [0, 2, 7, 15]], [21, [1]], [21, [1, 1, 2, 2]], [21, [1, 1, 2, 4]], [21, [1, 1, 2, 7]], [21, [1, 1, 7, 8]], [21, [1, 1, 7, 15]], [21, [1, 1, 8, 15]], [21, [1, 2, 2, 4]], [21, [1, 2, 2, 7]], [21, [1, 2, 2, 8]], [21, [2, 2, 3, 15]], [21, [2, 2, 7, 8]], [21, [2, 2, 7, 15]], [21, [2, 2, 8, 15]], [21, [2, 3, 4, 15]], [21, [2, 3, 7, 15]], [21, [8]], [22, [0, 13, 13, 22]], [22, [0, 13, 13, 23]], [22, [0, 13, 16, 22]], [22, [0, 13, 16, 23]], [22, [1, 1, 2, 8]], [22, [1, 1, 2, 14]], [22, [1, 1, 4, 8]], [22, [1, 1, 4, 14]], [22, [1, 1, 7, 8]], [22, [1, 1, 7, 14]], [22, [1, 1, 8, 14]], [22, [1, 1, 14, 14]], [22, [1, 2, 2, 8]], [22, [1, 2, 2, 14]], [22, [2, 2, 4, 8]], [22, [2, 2, 4, 14]], [22, [2, 2, 7, 8]], [22, [2, 2, 7, 14]], [22, [2, 2, 8, 14]], [22, [2, 2, 14, 14]], [23, [1, 1, 2, 14]], [23, [1, 1, 2, 15]], [23, [1, 1, 4, 14]], [23, [1, 1, 4, 15]], [23, [1, 1, 7, 14]], [23, [1, 1, 7, 15]], [23, [1, 1, 14, 14]], [23, [1, 1, 14, 15]], [23, [1, 2, 2, 14]], [23, [1, 2, 2, 15]], [23, [2, 2, 4, 14]], [23, [2, 2, 4, 15]], [23, [2, 2, 7, 14]], [23, [2, 2, 7, 15]], [23, [2, 2, 14, 14]], [23, [2, 2, 14, 15]], [24, [0, 0, 2, 2]], [24, [0, 0, 2, 4]], [24, [0, 0, 2, 15]], [24, [0, 0, 3, 3]], [24, [0, 0, 3, 4]], [24, [0, 0, 3, 15]], [24, [0, 1, 1, 2]], [24, [0, 1, 1, 3]], [24, [0, 1, 2, 7]], [24, [0, 1, 3, 7]], [24, [0, 2, 2, 11]], [24, [0, 2, 2, 12]], [24, [0, 2, 3, 7]], [24, [0, 2, 3, 11]], [24, [0, 2, 3, 12]], [24, [0, 2, 4, 7]], [24, [0, 2, 4, 14]], [24, [0, 2, 4, 15]], [24, [0, 3, 3, 7]], [24, [0, 3, 4, 7]], [24, [0, 3, 4, 14]], [24, [0, 3, 4, 15]], [24, [1, 1, 2, 15]], [24, [1, 1, 3, 15]], [24, [1, 2, 7, 15]], [24, [1, 3, 7, 15]], [24, [2]], [24, [2, 2, 11, 15]], [24, [2, 2, 12, 15]], [24, [2, 2, 13, 15]], [24, [2, 3, 7, 15]], [24, [2, 3, 11, 15]], [24, [2, 3, 12, 15]], [24, [2, 4, 7, 15]], [24, [2, 4, 14, 15]], [24, [3]], [24, [3, 3, 7, 15]], [24, [3, 3, 13, 15]], [24, [3, 4, 7, 15]], [24, [3, 4, 14, 15]], [25, [0, 0, 3, 4]], [25, [0, 0, 3, 11]], [25, [0, 0, 3, 15]], [25, [0, 0, 4, 4]], [25, [0, 0, 4, 15]], [25, [0, 0, 11, 15]], [25, [0, 2, 2, 11]], [25, [0, 2, 3, 3]], [25, [0, 2, 3, 4]], [25, [0, 2, 3, 7]], [25, [0, 2, 3, 14]], [25, [0, 2, 4, 7]], [25, [0, 2, 4, 14]], [25, [0, 3, 3, 13]], [25, [0, 3, 3, 15]], [25, [0, 3, 4, 15]], [25, [0, 3, 11, 15]], [25, [0, 4, 4, 13]], [25, [2, 2, 11, 15]], [25, [2, 3, 3, 15]], [25, [2, 3, 4, 15]], [25, [2, 3, 7, 15]], [25, [2, 3, 14, 15]], [25, [2, 4, 7, 15]], [25, [2, 4, 14, 15]], [25, [3]], [25, [4]], [25, [11]], [26, [0, 4, 4, 22]], [26, [0, 4, 4, 23]], [26, [0, 4, 13, 22]], [26, [0, 4, 13, 23]], [26, [0, 7, 7, 22]], [26, [0, 7, 7, 23]], [26, [0, 7, 15, 22]], [26, [0, 7, 15, 23]], [26, [0, 15, 15, 22]], [26, [0, 15, 15, 23]], [27, [0, 3, 4, 4]], [27, [0, 3, 4, 14]], [27, [1, 4, 4, 15]], [27, [1, 4, 14, 15]], [27, [2, 4, 4, 15]], [27, [2, 4, 14, 15]], [27, [3, 4, 4, 15]], [27, [3, 4, 14, 15]], [28, [0, 3, 4, 4]], [28, [0, 3, 4, 13]], [28, [1, 4, 4, 15]], [28, [1, 4, 13, 15]], [28, [2, 4, 4, 15]], [28, [2, 4, 13, 15]], [28, [3, 4, 4, 15]], [28, [3, 4, 13, 15]], [29, [1, 1, 2, 8]], [29, [1, 1, 2, 15]], [29, [1, 1, 4, 8]], [29, [1, 1, 4, 15]], [29, [1, 1, 7, 8]], [29, [1, 1, 7, 15]], [29, [1, 1, 8, 14]], [29, [1, 1, 14, 15]], [29, [1, 2, 2, 8]], [29, [1, 2, 2, 15]], [29, [2, 2, 4, 8]], [29, [2, 2, 4, 15]], [29, [2, 2, 7, 8]], [29, [2, 2, 7, 15]], [29, [2, 2, 8, 14]], [29, [2, 2, 14, 15]], [30, [1, 1, 2, 8]], [30, [1, 1, 2, 14]], [30, [1, 1, 4, 8]], [30, [1, 1, 4, 14]], [30, [1, 1, 7, 8]], [30, [1, 1, 7, 14]], [30, [1, 1, 8, 14]], [30, [1, 1, 14, 14]], [30, [1, 2, 2, 8]], [30, [1, 2, 2, 14]], [30, [2, 2, 4, 8]], [30, [2, 2, 4, 14]], [30, [2, 2, 7, 8]], [30, [2, 2, 7, 14]], [30, [2, 2, 8, 14]], [30, [2, 2, 14, 14]], [31, [0, 13, 16, 16]], [31, [0, 15, 15, 22]], [31, [0, 15, 15, 23]], [32, [0, 13, 15, 16]], [32, [0, 13, 15, 20]], [32, [0, 13, 16, 16]], [32, [0, 13, 16, 20]], [32, [0, 15, 16, 22]], [32, [0, 15, 16, 23]], [32, [0, 15, 20, 22]], [32, [0, 15, 20, 23]], [33, [0, 13, 15, 15]], [33, [0, 15, 16, 22]], [33, [0, 15, 16, 23]], [34, [0, 13, 15, 15]], [34, [0, 13, 15, 16]], [34, [0, 13, 15, 20]], [34, [0, 13, 16, 20]], [34, [0, 15, 15, 22]], [34, [0, 15, 15, 23]], [34, [0, 15, 20, 22]], [34, [0, 15, 20, 23]], [35, [0, 4, 4, 13]], [35, [0, 4, 4, 16]], [35, [0, 4, 4, 17]], [35, [0, 4, 4, 23]], [35, [0, 4, 13, 13]], [35, [0, 4, 13, 16]], [35, [0, 4, 13, 17]], [35, [0, 4, 13, 23]], [35, [0, 7, 7, 13]], [35, [0, 7, 7, 16]], [35, [0, 7, 7, 17]], [35, [0, 7, 7, 23]], [35, [0, 7, 13, 15]], [35, [0, 7, 15, 16]], [35, [0, 7, 15, 17]], [35, [0, 7, 15, 23]], [35, [0, 13, 15, 15]], [35, [0, 13, 16, 23]], [35, [0, 15, 15, 16]], [35, [0, 15, 15, 17]], [36, [0, 4, 4, 13]], [36, [0, 4, 4, 16]], [36, [0, 4, 4, 17]], [36, [0, 4, 4, 22]], [36, [0, 4, 13, 13]], [36, [0, 4, 13, 16]], [36, [0, 4, 13, 17]], [36, [0, 4, 13, 22]], [36, [0, 7, 7, 13]], [36, [0, 7, 7, 16]], [36, [0, 7, 7, 17]], [36, [0, 7, 7, 22]], [36, [0, 7, 13, 15]], [36, [0, 7, 15, 16]], [36, [0, 7, 15, 17]], [36, [0, 7, 15, 22]], [36, [0, 13, 15, 15]], [36, [0, 13, 16, 22]], [36, [0, 15, 15, 16]], [36, [0, 15, 15, 17]], [37, [0, 4, 4, 13]], [37, [0, 4, 4, 16]], [37, [0, 4, 4, 17]], [37, [0, 4, 13, 13]], [37, [0, 4, 13, 16]], [37, [0, 4, 13, 17]], [37, [0, 7, 7, 13]], [37, [0, 7, 7, 16]], [37, [0, 7, 7, 17]], [37, [0, 7, 13, 15]], [37, [0, 7, 15, 16]], [37, [0, 7, 15, 17]], [37, [0, 13, 15, 15]], [37, [0, 15, 15, 16]], [37, [0, 15, 15, 17]], [38, [0, 4, 4, 13]], [38, [0, 4, 4, 16]], [38, [0, 4, 4, 17]], [38, [0, 4, 13, 13]], [38, [0, 4, 13, 16]], [38, [0, 4, 13, 17]], [38, [0, 7, 7, 13]], [38, [0, 7, 7, 16]], [38, [0, 7, 7, 17]], [38, [0, 7, 13, 15]], [38, [0, 7, 15, 16]], [38, [0, 7, 15, 17]], [38, [0, 13, 15, 15]], [38, [0, 15, 15, 16]], [38, [0, 15, 15, 17]], [39, [0, 13, 15, 15]], [39, [0, 13, 16, 16]], [39, [0, 15, 15, 22]], [39, [0, 15, 15, 23]], [39, [0, 15, 16, 22]], [39, [0, 15, 16, 23]], [40, [0, 4, 4, 22]], [40, [0, 4, 13, 22]], [40, [0, 7, 7, 22]], [40, [0, 7, 15, 22]], [40, [0, 13, 16, 22]]]}

==> anc/controlled/identification_artifacts/pair_4_20_lower1.json <==
{"graph": {"n": 24, "edges": [[0, 4], [0, 5], [0, 6], [1, 5], [1, 6], [1, 7], [1, 8], [2, 7], [2, 8], [2, 9], [2, 10], [3, 9], [3, 10], [3, 11], [3, 12], [4, 8], [4, 11], [4, 12], [4, 14], [4, 15], [5, 6], [7, 14], [7, 15], [9, 10], [11, 12], [13, 17], [13, 18], [13, 19], [14, 18], [14, 19], [15, 20], [15, 21], [16, 20], [16, 21], [16, 22], [16, 23], [17, 22], [17, 23], [18, 19], [20, 21], [22, 23]]}, "coefficient_degree": 1, "kind": "f2-roots-obstruction-v1", "status": "OPEN", "values": [[], [0, 4, 4], [0, 5, 5], [0, 0, 6], [0, 1, 5], [0, 4, 8], [0, 4, 11], [0, 4, 12], [0, 14, 14], [0, 15, 15], [0, 5, 6], [0, 7, 14], [0, 7, 15], [0, 14, 18], [0, 14, 19], [0, 20, 20], [0, 21, 21], [0, 16, 20], [0, 16, 21], [1, 5, 5], [1, 1, 6], [1, 7, 7], [1, 8, 8], [1, 2, 7], [1, 2, 8], [1, 4, 8], [1, 5, 6], [1, 7, 14], [1, 7, 15], [2, 7, 7], [2, 8, 8], [2, 9, 9], [2, 2, 10], [2, 3, 9], [2, 4, 8], [2, 7, 14], [2, 7, 15], [2, 9, 10], [3, 9, 9], [3, 3, 10], [3, 11, 11], [3, 3, 12], [3, 4, 11], [3, 9, 10], [3, 11, 12], [4, 8, 8], [4, 11, 11], [4, 4, 12], [4, 14, 14], [4, 15, 15], [4, 7, 14], [4, 7, 15], [4, 11, 12], [4, 14, 18], [4, 14, 19], [4, 20, 20], [4, 21, 21], [4, 16, 20], [4, 16, 21], [5, 6, 6], [4, 4, 6], [6, 7, 7], [6, 8, 8], [2, 6, 7], [2, 6, 8], [4, 6, 11], [4, 6, 12], [6, 14, 14], [6, 15, 15], [6, 14, 18], [6, 14, 19], [6, 20, 20], [6, 21, 21], [6, 16, 20], [6, 16, 21], [7, 14, 14], [7, 15, 15], [7, 14, 18], [7, 14, 19], [7, 20, 20], [7, 21, 21], [7, 16, 20], [7, 16, 21], [0, 0, 8], [0, 5, 8], [0, 6, 8], [9, 10, 10], [1, 7, 10], [7, 7, 10], [1, 8, 10], [8, 8, 10], [10, 11, 11], [10, 12, 12], [4, 8, 10], [4, 10, 11], [4, 10, 12], [7, 10, 14], [7, 10, 15], [0, 0, 11], [5, 5, 11], [6, 6, 11], [1, 5, 11], [1, 6, 11], [11, 12, 12], [1, 8, 12], [8, 8, 12], [2, 8, 12], [2, 9, 12], [9, 9, 12], [2, 10, 12], [10, 10, 12], [12, 14, 14], [12, 15, 15], [7, 12, 14], [7, 12, 15], [12, 14, 18], [12, 14, 19], [12, 20, 20], [12, 21, 21], [12, 16, 20], [12, 16, 21], [13, 17, 17], [13, 18, 18], [13, 13, 19], [13, 14, 18], [13, 17, 22], [13, 17, 23], [13, 18, 19], [1, 1, 14], [1, 5, 14], [1, 6, 14], [1, 8, 14], [2, 2, 14], [2, 8, 14], [9, 9, 14], [10, 10, 14], [3, 9, 14], [3, 10, 14], [14, 18, 18], [14, 14, 19], [14, 18, 19], [1, 1, 15], [1, 5, 15], [1, 6, 15], [1, 8, 15], [2, 2, 15], [2, 8, 15], [9, 9, 15], [10, 10, 15], [3, 9, 15], [3, 10, 15], [15, 20, 20], [15, 15, 21], [15, 16, 20], [15, 20, 21], [16, 20, 20], [16, 16, 21], [16, 22, 22], [16, 16, 23], [16, 17, 22], [16, 20, 21], [16, 22, 23], [17, 22, 22], [17, 17, 23], [17, 22, 23], [0, 4, 18], [4, 4, 18], [1, 7, 18], [7, 7, 18], [2, 7, 18], [4, 8, 18], [4, 11, 18], [4, 12, 18], [15, 15, 18], [18, 19, 19], [18, 20, 20], [18, 21, 21], [16, 18, 20], [16, 18, 21], [17, 17, 19], [17, 19, 22], [17, 19, 23], [20, 21, 21], [0, 4, 21], [4, 4, 21], [1, 7, 21], [7, 7, 21], [2, 7, 21], [4, 8, 21], [4, 11, 21], [4, 12, 21], [14, 14, 21], [14, 18, 21], [14, 19, 21], [21, 22, 22], [21, 23, 23], [17, 21, 22], [17, 21, 23], [13, 13, 22], [18, 18, 22], [19, 19, 22], [14, 18, 22], [14, 19, 22], [22, 23, 23], [15, 20, 23], [20, 20, 23], [15, 21, 23], [21, 21, 23]], "stats": {"rows": 984, "rank": 935, "columns": 1362, "seconds": 0.004637499805539846, "solver": "sparse rows and derivation DAG"}}

==> anc/controlled/identification_artifacts/pair_4_20_upper.json <==
{"kind": "f2-roots-refutation-v1", "graph": {"n": 24, "edges": [[0, 4], [0, 5], [0, 6], [1, 5], [1, 6], [1, 7], [1, 8], [2, 7], [2, 8], [2, 9], [2, 10], [3, 9], [3, 10], [3, 11], [3, 12], [4, 8], [4, 11], [4, 12], [4, 14], [4, 15], [5, 6], [7, 14], [7, 15], [9, 10], [11, 12], [13, 17], [13, 18], [13, 19], [14, 18], [14, 19], [15, 20], [15, 21], [16, 20], [16, 21], [16, 22], [16, 23], [17, 22], [17, 23], [18, 19], [20, 21], [22, 23]]}, "coefficient_degree": 4, "terms": [[7, [2, 2, 3, 14]], [7, [2, 2, 3, 15]], [7, [2, 2, 13, 13]], [7, [2, 2, 13, 14]], [7, [2, 2, 16, 22]], [7, [2, 2, 16, 23]], [7, [2, 15, 16, 22]], [7, [2, 15, 16, 23]], [7, [4]], [7, [13]], [7, [15]], [7, [16]], [9, [2, 2, 3, 3]], [9, [2, 2, 4, 14]], [9, [2, 2, 4, 15]], [9, [2, 3, 3, 14]], [9, [2, 3, 3, 16]], [9, [3, 3, 4, 7]], [9, [3, 3, 4, 13]], [9, [3, 3, 4, 16]], [9, [3, 3, 13, 13]], [9, [3, 3, 13, 16]], [9, [3, 3, 16, 22]], [9, [3, 3, 16, 23]], [9, [13]], [9, [14]], [10, [2, 2, 3, 3]], [10, [2, 2, 3, 9]], [10, [2, 2, 3, 13]], [10, [2, 2, 3, 16]], [10, [2, 2, 9, 13]], [10, [2, 2, 9, 16]], [10, [2, 3, 3, 14]], [10, [2, 3, 3, 16]], [10, [2, 3, 4, 7]], [10, [2, 3, 4, 13]], [10, [2, 3, 4, 14]], [10, [2, 3, 4, 15]], [10, [2, 3, 4, 16]], [10, [2, 3, 9, 14]], [10, [2, 3, 9, 16]], [10, [2, 3, 13, 13]], [10, [2, 3, 13, 16]], [10, [2, 3, 16, 22]], [10, [2, 3, 16, 23]], [10, [2, 4, 7, 9]], [10, [2, 4, 9, 13]], [10, [2, 4, 9, 14]], [10, [2, 4, 9, 15]], [10, [2, 4, 9, 16]], [10, [2, 9, 13, 13]], [10, [2, 9, 13, 16]], [10, [2, 9, 16, 22]], [10, [2, 9, 16, 23]], [10, [3]], [10, [3, 3, 4, 7]], [10, [3, 3, 4, 13]], [10, [3, 3, 4, 16]], [10, [3, 3, 13, 13]], [10, [3, 3, 13, 16]], [10, [3, 3, 16, 22]], [10, [3, 3, 16, 23]], [10, [3, 4, 7, 9]], [10, [3, 4, 9, 13]], [10, [3, 4, 9, 16]], [10, [3, 9, 13, 13]], [10, [3, 9, 13, 16]], [10, [3, 9, 16, 22]], [10, [3, 9, 16, 23]], [10, [9]], [11, [2]], [11, [2, 2, 3, 13]], [11, [2, 2, 3, 14]], [11, [2, 2, 4, 7]], [11, [2, 2, 4, 13]], [11, [2, 2, 4, 16]], [11, [2, 2, 13, 13]], [11, [2, 2, 13, 16]], [11, [2, 2, 16, 22]], [11, [2, 2, 16, 23]], [11, [2, 3, 4, 14]], [11, [2, 3, 4, 15]], [11, [14]], [11, [16]], [12, [2]], [12, [2, 2, 3, 9]], [12, [2, 2, 3, 14]], [12, [2, 2, 3, 16]], [12, [2, 2, 4, 7]], [12, [2, 2, 4, 13]], [12, [2, 2, 4, 14]], [12, [2, 2, 4, 15]], [12, [2, 2, 4, 16]], [12, [2, 2, 9, 13]], [12, [2, 2, 9, 16]], [12, [2, 2, 13, 13]], [12, [2, 2, 13, 16]], [12, [2, 2, 16, 22]], [12, [2, 2, 16, 23]], [12, [2, 3, 4, 7]], [12, [2, 3, 4, 13]], [12, [2, 3, 4, 16]], [12, [2, 3, 9, 14]], [12, [2, 3, 9, 16]], [12, [2, 3, 13, 13]], [12, [2, 3, 13, 16]], [12, [2, 3, 16, 22]], [12, [2, 3, 16, 23]], [12, [2, 4, 7, 9]], [12, [2, 4, 9, 13]], [12, [2, 4, 9, 14]], [12, [2, 4, 9, 15]], [12, [2, 4, 9, 16]], [12, [2, 9, 13, 13]], [12, [2, 9, 13, 16]], [12, [2, 9, 16, 22]], [12, [2, 9, 16, 23]], [12, [3]], [12, [3, 4, 7, 9]], [12, [3, 4, 9, 13]], [12, [3, 4, 9, 16]], [12, [3, 9, 13, 13]], [12, [3, 9, 13, 16]], [12, [3, 9, 16, 22]], [12, [3, 9, 16, 23]], [12, [9]], [12, [13]], [12, [16]], [13, [2, 2, 3, 14]], [13, [2, 2, 3, 15]], [13, [2, 2, 4, 4]], [13, [2, 4, 4, 13]], [13, [2, 4, 4, 14]], [13, [2, 4, 4, 15]], [13, [2, 4, 4, 16]], [13, [3, 3, 13, 13]], [13, [3, 3, 13, 14]], [13, [4, 4, 13, 13]], [13, [4, 4, 13, 16]], [13, [4, 4, 16, 22]], [13, [4, 4, 16, 23]], [13, [7]], [13, [13]], [13, [16]], [14, [2, 2, 3, 4]], [14, [2, 2, 3, 11]], [14, [2, 2, 4, 4]], [14, [2, 2, 4, 11]], [14, [2, 2, 4, 14]], [14, [2, 2, 4, 15]], [14, [2, 2, 11, 14]], [14, [2, 2, 11, 15]], [14, [2, 3, 4, 13]], [14, [2, 3, 4, 14]], [14, [2, 3, 4, 15]], [14, [2, 3, 4, 16]], [14, [2, 3, 11, 13]], [14, [2, 3, 11, 14]], [14, [2, 3, 11, 15]], [14, [2, 3, 11, 16]], [14, [2, 4, 4, 13]], [14, [2, 4, 4, 14]], [14, [2, 4, 4, 15]], [14, [2, 4, 4, 16]], [14, [2, 4, 11, 13]], [14, [2, 4, 11, 14]], [14, [2, 4, 11, 15]], [14, [2, 4, 11, 16]], [14, [3, 3, 4, 7]], [14, [3, 3, 4, 13]], [14, [3, 3, 4, 16]], [14, [3, 3, 7, 11]], [14, [3, 3, 11, 13]], [14, [3, 3, 11, 16]], [14, [3, 4, 13, 14]], [14, [3, 4, 13, 16]], [14, [3, 4, 16, 22]], [14, [3, 4, 16, 23]], [14, [3, 11, 13, 14]], [14, [3, 11, 13, 16]], [14, [3, 11, 16, 22]], [14, [3, 11, 16, 23]], [14, [4, 4, 13, 13]], [14, [4, 4, 13, 16]], [14, [4, 4, 16, 22]], [14, [4, 4, 16, 23]], [14, [4, 11, 13, 13]], [14, [4, 11, 13, 16]], [14, [4, 11, 16, 22]], [14, [4, 11, 16, 23]], [16, [2, 2, 3, 3]], [16, [2, 2, 4, 14]], [16, [2, 2, 4, 15]], [16, [2, 3, 3, 13]], [16, [2, 3, 3, 14]], [16, [2, 3, 3, 15]], [16, [2, 3, 3, 16]], [16, [3, 3, 4, 7]], [16, [3, 3, 4, 13]], [16, [3, 3, 4, 16]], [16, [3, 3, 13, 13]], [16, [3, 3, 13, 16]], [16, [3, 3, 16, 22]], [16, [3, 3, 16, 23]], [16, [3, 4, 13, 13]], [16, [3, 4, 13, 14]], [17, [2, 2, 3, 3]], [17, [2, 2, 3, 4]], [17, [2, 2, 3, 11]], [17, [2, 2, 3, 14]], [17, [2, 2, 3, 15]], [17, [2, 2, 4, 11]], [17, [2, 2, 11, 14]], [17, [2, 2, 11, 15]], [17, [2, 3, 3, 13]], [17, [2, 3, 3, 14]], [17, [2, 3, 3, 15]], [17, [2, 3, 3, 16]], [17, [2, 3, 4, 13]], [17, [2, 3, 4, 14]], [17, [2, 3, 4, 15]], [17, [2, 3, 4, 16]], [17, [2, 3, 11, 13]], [17, [2, 3, 11, 14]], [17, [2, 3, 11, 15]], [17, [2, 3, 11, 16]], [17, [2, 4, 11, 13]], [17, [2, 4, 11, 14]], [17, [2, 4, 11, 15]], [17, [2, 4, 11, 16]], [17, [3, 3, 7, 11]], [17, [3, 3, 11, 13]], [17, [3, 3, 11, 16]], [17, [3, 3, 13, 14]], [17, [3, 3, 13, 16]], [17, [3, 3, 16, 22]], [17, [3, 3, 16, 23]], [17, [3, 4, 13, 13]], [17, [3, 4, 13, 16]], [17, [3, 4, 16, 22]], [17, [3, 4, 16, 23]], [17, [3, 11, 13, 14]], [17, [3, 11, 13, 16]], [17, [3, 11, 16, 22]], [17, [3, 11, 16, 23]], [17, [4, 11, 13, 13]], [17, [4, 11, 13, 16]], [17, [4, 11, 16, 22]], [17, [4, 11, 16, 23]], [17, [7]], [17, [13]], [17, [16]], [18, [2]], [18, [2, 2, 3, 4]], [18, [2, 2, 3, 7]], [18, [2, 4, 4, 13]], [18, [2, 4, 7, 13]], [18, [2, 7, 7, 13]], [18, [3]], [18, [3, 3, 4, 13]], [18, [3, 3, 13, 13]], [18, [4, 7, 13, 16]], [18, [4, 13, 13, 16]], [18, [7, 7, 13, 16]], [18, [13]], [18, [16]], [19, [2]], [19, [2, 2, 3, 4]], [19, [2, 2, 3, 7]], [19, [3]], [19, [4]], [19, [4, 4, 16, 22]], [19, [4, 4, 16, 23]], [19, [7]], [21, [2]], [21, [2, 2, 3, 4]], [21, [2, 2, 3, 7]], [21, [2, 2, 7, 13]], [21, [2, 2, 13, 13]], [21, [2, 4, 4, 13]], [21, [2, 4, 7, 13]], [21, [2, 7, 13, 13]], [21, [3]], [21, [4, 4, 13, 16]], [21, [4, 7, 13, 16]], [21, [7, 13, 13, 16]], [21, [13]], [21, [16]], [22, [2]], [22, [2, 2, 3, 4]], [22, [2, 2, 3, 7]], [22, [2, 2, 16, 22]], [22, [2, 2, 16, 23]], [22, [2, 7, 16, 22]], [22, [2, 7, 16, 23]], [22, [3]], [22, [4]], [22, [7]], [23, [2]], [23, [2, 2, 3, 3]], [23, [2, 2, 3, 13]], [23, [2, 2, 3, 14]], [23, [2, 2, 4, 7]], [23, [2, 2, 4, 13]], [23, [2, 2, 4, 14]], [23, [2, 2, 4, 15]], [23, [2, 2, 4, 16]], [23, [2, 2, 13, 13]], [23, [2, 2, 13, 16]], [23, [2, 2, 16, 22]], [23, [2, 2, 16, 23]], [23, [2, 3, 3, 14]], [23, [2, 3, 3, 16]], [23, [2, 3, 4, 14]], [23, [2, 3, 4, 15]], [23, [3, 3, 4, 7]], [23, [3, 3, 4, 13]], [23, [3, 3, 4, 16]], [23, [3, 3, 13, 13]], [23, [3, 3, 13, 16]], [23, [3, 3, 16, 22]], [23, [3, 3, 16, 23]], [23, [13]], [23, [16]], [24, [2, 2, 3, 3]], [24, [2, 2, 3, 14]], [24, [2, 2, 3, 15]], [24, [2, 2, 4, 4]], [24, [2, 2, 4, 14]], [24, [2, 2, 4, 15]], [24, [2, 3, 3, 13]], [24, [2, 3, 3, 14]], [24, [2, 3, 3, 15]], [24, [2, 3, 3, 16]], [24, [2, 4, 4, 13]], [24, [2, 4, 4, 14]], [24, [2, 4, 4, 15]], [24, [2, 4, 4, 16]], [24, [3, 3, 4, 7]], [24, [3, 3, 4, 13]], [24, [3, 3, 4, 16]], [24, [3, 3, 13, 14]], [24, [3, 3, 13, 16]], [24, [3, 3, 16, 22]], [24, [3, 3, 16, 23]], [24, [3, 4, 13, 13]], [24, [3, 4, 13, 14]], [24, [4, 4, 13, 13]], [24, [4, 4, 13, 16]], [24, [4, 4, 16, 22]], [24, [4, 4, 16, 23]], [24, [7]], [24, [13]], [24, [16]], [25, [2, 13, 13, 22]], [25, [2, 13, 13, 23]], [25, [7, 13, 13, 22]], [25, [7, 13, 13, 23]], [26, [2, 2, 7, 13]], [26, [2, 2, 13, 13]], [26, [2, 7, 7, 13]], [26, [2, 7, 13, 13]], [26, [3, 3, 4, 13]], [26, [3, 3, 13, 13]], [26, [4, 4, 13, 16]], [26, [4, 13, 13, 16]], [26, [7, 7, 13, 16]], [26, [7, 13, 13, 16]], [27, [2, 2, 7, 14]], [27, [2, 2, 7, 18]], [27, [2, 2, 13, 14]], [27, [2, 2, 13, 18]], [27, [2, 7, 7, 14]], [27, [2, 7, 7, 18]], [27, [2, 7, 13, 14]], [27, [2, 7, 13, 18]], [27, [3, 3, 4, 14]], [27, [3, 3, 4, 18]], [27, [3, 3, 13, 14]], [27, [3, 3, 13, 18]], [27, [4, 4, 14, 16]], [27, [4, 4, 16, 18]], [27, [4, 13, 14, 16]], [27, [4, 13, 16, 18]], [27, [7, 7, 14, 16]], [27, [7, 7, 16, 18]], [27, [7, 13, 14, 16]], [27, [7, 13, 16, 18]], [28, [2, 2, 7, 14]], [28, [2, 2, 13, 14]], [28, [2, 7, 7, 14]], [28, [2, 7, 13, 14]], [28, [3, 3, 4, 14]], [28, [3, 3, 13, 14]], [28, [4, 4, 14, 16]], [28, [4, 13, 14, 16]], [28, [7, 7, 14, 16]], [28, [7, 13, 14, 16]], [29, [2, 2, 7, 13]], [29, [2, 2, 7, 18]], [29, [2, 2, 13, 13]], [29, [2, 2, 13, 18]], [29, [2, 7, 7, 13]], [29, [2, 7, 7, 18]], [29, [2, 7, 13, 13]], [29, [2, 7, 13, 18]], [29, [3, 3, 4, 13]], [29, [3, 3, 4, 18]], [29, [3, 3, 13, 13]], [29, [3, 3, 13, 18]], [29, [4, 4, 13, 16]], [29, [4, 4, 16, 18]], [29, [4, 13, 13, 16]], [29, [4, 13, 16, 18]], [29, [7, 7, 13, 16]], [29, [7, 7, 16, 18]], [29, [7, 13, 13, 16]], [29, [7, 13, 16, 18]], [30, [2, 2, 15, 22]], [30, [2, 2, 15, 23]], [30, [2, 7, 15, 22]], [30, [2, 7, 15, 23]], [30, [2, 7, 16, 16]], [30, [4, 4, 15, 22]], [30, [4, 4, 15, 23]], [31, [2, 2, 16, 22]], [31, [2, 2, 16, 23]], [31, [2, 2, 20, 22]], [31, [2, 2, 20, 23]], [31, [2, 7, 15, 16]], [31, [2, 7, 15, 20]], [31, [2, 7, 16, 16]], [31, [2, 7, 16, 20]], [31, [2, 7, 16, 22]], [31, [2, 7, 16, 23]], [31, [2, 7, 20, 22]], [31, [2, 7, 20, 23]], [31, [4, 4, 16, 22]], [31, [4, 4, 16, 23]], [31, [4, 4, 20, 22]], [31, [4, 4, 20, 23]], [32, [2, 2, 16, 22]], [32, [2, 2, 16, 23]], [32, [2, 7, 15, 15]], [32, [2, 7, 16, 22]], [32, [2, 7, 16, 23]], [32, [4, 4, 16, 22]], [32, [4, 4, 16, 23]], [33, [2, 2, 15, 22]], [33, [2, 2, 15, 23]], [33, [2, 2, 20, 22]], [33, [2, 2, 20, 23]], [33, [2, 7, 15, 15]], [33, [2, 7, 15, 16]], [33, [2, 7, 15, 20]], [33, [2, 7, 15, 22]], [33, [2, 7, 15, 23]], [33, [2, 7, 16, 20]], [33, [2, 7, 20, 22]], [33, [2, 7, 20, 23]], [33, [4, 4, 15, 22]], [33, [4, 4, 15, 23]], [33, [4, 4, 20, 22]], [33, [4, 4, 20, 23]], [34, [2]], [34, [2, 2, 15, 23]], [34, [2, 7, 15, 23]], [34, [2, 13, 13, 16]], [34, [2, 13, 13, 17]], [34, [2, 13, 13, 23]], [34, [2, 13, 16, 23]], [34, [4, 4, 15, 23]], [34, [7]], [34, [7, 13, 13, 16]], [34, [7, 13, 13, 17]], [34, [7, 13, 13, 23]], [34, [7, 13, 16, 23]], [35, [2]], [35, [2, 2, 15, 22]], [35, [2, 7, 15, 22]], [35, [2, 13, 13, 16]], [35, [2, 13, 13, 17]], [35, [2, 13, 13, 22]], [35, [2, 13, 16, 22]], [35, [4, 4, 15, 22]], [35, [7]], [35, [7, 13, 13, 16]], [35, [7, 13, 13, 17]], [35, [7, 13, 13, 22]], [35, [7, 13, 16, 22]], [36, [2]], [36, [2, 13, 13, 16]], [36, [2, 13, 13, 17]], [36, [7]], [36, [7, 13, 13, 16]], [36, [7, 13, 13, 17]], [37, [2]], [37, [2, 13, 13, 16]], [37, [2, 13, 13, 17]], [37, [7]], [37, [7, 13, 13, 16]], [37, [7, 13, 13, 17]], [38, [2, 2, 7, 13]], [38, [2, 2, 7, 14]], [38, [2, 2, 13, 13]], [38, [2, 2, 13, 14]], [38, [2, 7, 7, 13]], [38, [2, 7, 7, 14]], [38, [2, 7, 13, 13]], [38, [2, 7, 13, 14]], [38, [3, 3, 4, 13]], [38, [3, 3, 4, 14]], [38, [3, 3, 13, 13]], [38, [3, 3, 13, 14]], [38, [4, 4, 13, 16]], [38, [4, 4, 14, 16]], [38, [4, 13, 13, 16]], [38, [4, 13, 14, 16]], [38, [7, 7, 13, 16]], [38, [7, 7, 14, 16]], [38, [7, 13, 13, 16]], [38, [7, 13, 14, 16]], [39, [2, 2, 15, 22]], [39, [2, 2, 15, 23]], [39, [2, 2, 16, 22]], [39, [2, 2, 16, 23]], [39, [2, 7, 15, 15]], [39, [2, 7, 15, 22]], [39, [2, 7, 15, 23]], [39, [2, 7, 16, 16]], [39, [2, 7, 16, 22]], [39, [2, 7, 16, 23]], [39, [4, 4, 15, 22]], [39, [4, 4, 15, 23]], [39, [4, 4, 16, 22]], [39, [4, 4, 16, 23]], [40, [2, 2, 15, 22]], [40, [2, 7, 15, 22]], [40, [2, 13, 13, 22]], [40, [2, 13, 16, 22]], [40, [4, 4, 15, 22]], [40, [7, 13, 13, 22]], [40, [7, 13, 16, 22]]]}

==> anc/controlled/identification_artifacts/pair_4_21_lower1.json <==
{"graph": {"n": 24, "edges": [[0, 4], [0, 5], [0, 6], [1, 5], [1, 6], [1, 7], [1, 8], [2, 7], [2, 8], [2, 9], [2, 10], [3, 9], [3, 10], [3, 11], [3, 12], [4, 11], [4, 12], [4, 15], [4, 16], [4, 21], [5, 6], [7, 14], [7, 15], [8, 20], [9, 10], [11, 12], [13, 17], [13, 18], [13, 19], [14, 18], [14, 19], [14, 20], [15, 20], [15, 21], [16, 21], [16, 22], [16, 23], [17, 22], [17, 23], [18, 19], [22, 23]]}, "coefficient_degree": 1, "kind": "f2-roots-obstruction-v1", "status": "OPEN", "values": [[], [0, 4, 4], [0, 5, 5], [0, 0, 6], [0, 1, 5], [0, 4, 11], [0, 4, 12], [0, 15, 15], [0, 16, 16], [0, 21, 21], [0, 5, 6], [0, 7, 15], [0, 15, 20], [0, 22, 22], [0, 23, 23], [0, 17, 22], [0, 17, 23], [1, 5, 5], [1, 1, 6], [1, 7, 7], [1, 8, 8], [1, 2, 7], [1, 2, 8], [1, 5, 6], [1, 14, 14], [1, 7, 15], [1, 20, 20], [1, 14, 18], [1, 14, 19], [1, 15, 20], [2, 7, 7], [2, 8, 8], [2, 9, 9], [2, 2, 10], [2, 3, 9], [2, 14, 14], [2, 7, 15], [2, 20, 20], [2, 9, 10], [2, 14, 18], [2, 14, 19], [2, 15, 20], [3, 9, 9], [3, 3, 10], [3, 11, 11], [3, 3, 12], [3, 4, 11], [3, 9, 10], [3, 11, 12], [4, 11, 11], [4, 4, 12], [4, 15, 15], [4, 16, 16], [4, 4, 21], [4, 7, 15], [4, 11, 12], [4, 15, 20], [4, 15, 21], [4, 16, 21], [4, 22, 22], [4, 23, 23], [4, 17, 22], [4, 17, 23], [5, 6, 6], [4, 4, 6], [6, 7, 7], [6, 8, 8], [2, 6, 7], [2, 6, 8], [4, 6, 11], [4, 6, 12], [6, 15, 15], [6, 16, 16], [6, 21, 21], [6, 14, 14], [6, 20, 20], [6, 14, 18], [6, 14, 19], [6, 22, 22], [6, 23, 23], [6, 17, 22], [6, 17, 23], [7, 15, 15], [7, 14, 14], [7, 14, 18], [7, 14, 19], [7, 14, 20], [7, 15, 20], [7, 15, 21], [8, 20, 20], [8, 14, 20], [8, 15, 20], [9, 10, 10], [1, 7, 10], [7, 7, 10], [1, 8, 10], [8, 8, 10], [10, 11, 11], [10, 12, 12], [4, 10, 11], [4, 10, 12], [10, 14, 14], [7, 10, 15], [10, 20, 20], [10, 14, 18], [10, 14, 19], [10, 15, 20], [0, 0, 11], [5, 5, 11], [6, 6, 11], [1, 5, 11], [1, 6, 11], [11, 12, 12], [2, 9, 12], [9, 9, 12], [2, 10, 12], [10, 10, 12], [12, 15, 15], [12, 16, 16], [12, 21, 21], [7, 12, 15], [12, 15, 20], [12, 22, 22], [12, 23, 23], [12, 17, 22], [12, 17, 23], [13, 17, 17], [13, 18, 18], [13, 13, 19], [13, 14, 18], [13, 17, 22], [13, 17, 23], [13, 18, 19], [14, 20, 20], [14, 18, 18], [14, 14, 19], [14, 15, 20], [14, 18, 19], [1, 1, 15], [1, 5, 15], [1, 6, 15], [1, 8, 15], [2, 2, 15], [2, 8, 15], [9, 9, 15], [10, 10, 15], [3, 9, 15], [3, 10, 15], [15, 21, 21], [15, 20, 20], [15, 16, 21], [16, 21, 21], [16, 22, 22], [16, 16, 23], [16, 17, 22], [16, 22, 23], [17, 22, 22], [17, 17, 23], [17, 22, 23], [1, 7, 18], [7, 7, 18], [2, 7, 18], [7, 15, 18], [18, 19, 19], [17, 17, 19], [14, 19, 20], [17, 19, 22], [17, 19, 23], [0, 4, 20], [4, 4, 20], [1, 7, 20], [7, 7, 20], [2, 7, 20], [4, 11, 20], [4, 12, 20], [16, 16, 20], [20, 21, 21], [13, 19, 20], [19, 19, 20], [15, 20, 21], [20, 22, 22], [20, 23, 23], [17, 20, 22], [17, 20, 23], [18, 19, 20], [0, 0, 21], [5, 5, 21], [6, 6, 21], [1, 5, 21], [1, 6, 21], [1, 7, 21], [7, 7, 21], [2, 7, 21], [3, 11, 21], [11, 11, 21], [3, 12, 21], [12, 12, 21], [14, 14, 21], [8, 20, 21], [20, 20, 21], [14, 18, 21], [14, 19, 21], [13, 13, 22], [18, 18, 22], [19, 19, 22], [14, 18, 22], [14, 19, 22], [22, 23, 23], [0, 4, 23], [4, 4, 23], [4, 11, 23], [4, 12, 23], [15, 15, 23], [21, 21, 23], [7, 15, 23], [15, 20, 23]], "stats": {"rows": 984, "rank": 935, "columns": 1362, "seconds": 0.004007100127637386, "solver": "sparse rows and derivation DAG"}}

==> anc/controlled/identification_artifacts/pair_4_21_upper.json <==
{"kind": "f2-roots-refutation-v1", "graph": {"n": 24, "edges": [[0, 4], [0, 5], [0, 6], [1, 5], [1, 6], [1, 7], [1, 8], [2, 7], [2, 8], [2, 9], [2, 10], [3, 9], [3, 10], [3, 11], [3, 12], [4, 11], [4, 12], [4, 15], [4, 16], [4, 21], [5, 6], [7, 14], [7, 15], [8, 20], [9, 10], [11, 12], [13, 17], [13, 18], [13, 19], [14, 18], [14, 19], [14, 20], [15, 20], [15, 21], [16, 21], [16, 22], [16, 23], [17, 22], [17, 23], [18, 19], [22, 23]]}, "coefficient_degree": 4, "terms": [[0, [0]], [0, [0, 0, 1, 1]], [0, [0, 0, 1, 7]], [0, [0, 0, 1, 13]], [0, [0, 0, 1, 15]], [0, [0, 0, 2, 2]], [0, [0, 0, 2, 3]], [0, [0, 0, 2, 7]], [0, [0, 0, 2, 13]], [0, [0, 0, 2, 15]], [0, [0, 0, 11, 13]], [0, [0, 0, 12, 13]], [0, [0, 1, 1, 2]], [0, [0, 1, 1, 3]], [0, [0, 1, 1, 7]], [0, [0, 1, 1, 8]], [0, [0, 1, 1, 13]], [0, [0, 1, 1, 15]], [0, [0, 1, 2, 2]], [0, [0, 1, 3, 3]], [0, [0, 1, 3, 15]], [0, [0, 1, 7, 13]], [0, [0, 1, 13, 15]], [0, [0, 2, 2, 3]], [0, [0, 2, 2, 7]], [0, [0, 2, 2, 8]], [0, [0, 2, 2, 13]], [0, [0, 2, 2, 15]], [0, [0, 2, 3, 3]], [0, [0, 2, 3, 7]], [0, [0, 2, 7, 13]], [0, [0, 2, 13, 15]], [0, [0, 3, 3, 7]], [0, [0, 3, 3, 15]], [0, [1, 1, 2, 2]], [0, [1, 1, 2, 8]], [0, [1, 1, 2, 13]], [0, [1, 1, 3, 7]], [0, [1, 1, 3, 8]], [0, [1, 1, 3, 15]], [0, [1, 1, 7, 13]], [0, [1, 1, 8, 13]], [0, [1, 1, 13, 15]], [0, [1, 2, 2, 3]], [0, [1, 2, 2, 13]], [0, [1, 2, 3, 7]], [0, [1, 3, 3, 7]], [0, [2, 2, 3, 3]], [0, [2, 2, 3, 7]], [0, [2, 2, 3, 8]], [0, [2, 2, 7, 13]], [0, [2, 2, 8, 13]], [0, [2, 2, 13, 15]], [0, [2, 3, 3, 7]], [0, [7]], [0, [8]], [0, [11]], [0, [12]], [0, [16]], [1, [0]], [1, [0, 0, 1, 1]], [1, [0, 0, 3, 3]], [1, [0, 0, 3, 4]], [1, [0, 1, 1, 3]], [1, [0, 1, 1, 7]], [1, [0, 1, 1, 13]], [1, [0, 1, 1, 15]], [1, [1, 1, 2, 14]], [1, [1, 1, 2, 15]], [1, [1, 1, 3, 7]], [1, [1, 1, 3, 14]], [1, [1, 1, 3, 15]], [1, [1, 1, 7, 13]], [1, [1, 1, 7, 14]], [1, [1, 1, 13, 14]], [1, [1, 1, 13, 15]], [1, [4]], [1, [13]], [1, [14]], [2, [0, 0, 1, 1]], [2, [0, 0, 1, 3]], [2, [0, 0, 1, 4]], [2, [0, 0, 1, 5]], [2, [0, 0, 1, 7]], [2, [0, 0, 1, 14]], [2, [0, 0, 1, 15]], [2, [0, 0, 3, 5]], [2, [0, 0, 4, 5]], [2, [0, 0, 5, 7]], [2, [0, 0, 5, 14]], [2, [0, 0, 5, 15]], [2, [0, 1, 1, 3]], [2, [0, 1, 1, 7]], [2, [0, 1, 1, 13]], [2, [0, 1, 1, 15]], [2, [0, 1, 2, 14]], [2, [0, 1, 2, 15]], [2, [0, 1, 3, 3]], [2, [0, 1, 3, 4]], [2, [0, 1, 3, 5]], [2, [0, 1, 3, 7]], [2, [0, 1, 3, 14]], [2, [0, 1, 3, 15]], [2, [0, 1, 5, 7]], [2, [0, 1, 5, 13]], [2, [0, 1, 5, 15]], [2, [0, 1, 7, 13]], [2, [0, 1, 7, 14]], [2, [0, 1, 13, 14]], [2, [0, 1, 13, 15]], [2, [0, 2, 5, 14]], [2, [0, 2, 5, 15]], [2, [0, 3, 3, 5]], [2, [0, 3, 4, 5]], [2, [0, 3, 5, 7]], [2, [0, 3, 5, 14]], [2, [0, 3, 5, 15]], [2, [0, 5, 7, 13]], [2, [0, 5, 7, 14]], [2, [0, 5, 13, 14]], [2, [0, 5, 13, 15]], [2, [1, 1, 2, 14]], [2, [1, 1, 2, 15]], [2, [1, 1, 3, 7]], [2, [1, 1, 3, 14]], [2, [1, 1, 3, 15]], [2, [1, 1, 7, 13]], [2, [1, 1, 7, 14]], [2, [1, 1, 13, 14]], [2, [1, 1, 13, 15]], [2, [1, 2, 5, 14]], [2, [1, 2, 5, 15]], [2, [1, 3, 5, 7]], [2, [1, 3, 5, 14]], [2, [1, 3, 5, 15]], [2, [1, 5, 7, 13]], [2, [1, 5, 7, 14]], [2, [1, 5, 13, 14]], [2, [1, 5, 13, 15]], [3, [0]], [3, [0, 0, 1, 4]], [3, [0, 0, 1, 13]], [3, [0, 0, 1, 14]], [3, [0, 0, 2, 14]], [3, [0, 0, 2, 15]], [3, [0, 0, 3, 7]], [3, [0, 0, 3, 14]], [3, [0, 0, 3, 15]], [3, [0, 0, 7, 13]], [3, [0, 0, 7, 14]], [3, [0, 0, 13, 14]], [3, [0, 0, 13, 15]], [3, [0, 1, 3, 3]], [3, [0, 1, 3, 4]], [3, [1]], [3, [3]], [3, [7]], [3, [13]], [3, [15]], [4, [0, 0, 1, 3]], [4, [0, 0, 1, 5]], [4, [0, 0, 1, 7]], [4, [0, 0, 1, 13]], [4, [0, 0, 1, 15]], [4, [0, 0, 2, 14]], [4, [0, 0, 2, 15]], [4, [0, 0, 3, 3]], [4, [0, 0, 3, 4]], [4, [0, 0, 3, 5]], [4, [0, 0, 3, 7]], [4, [0, 0, 3, 14]], [4, [0, 0, 3, 15]], [4, [0, 0, 4, 5]], [4, [0, 0, 5, 7]], [4, [0, 0, 5, 14]], [4, [0, 0, 5, 15]], [4, [0, 0, 7, 13]], [4, [0, 0, 7, 14]], [4, [0, 0, 13, 14]], [4, [0, 0, 13, 15]], [4, [0, 1, 2, 14]], [4, [0, 1, 2, 15]], [4, [0, 1, 3, 5]], [4, [0, 1, 3, 7]], [4, [0, 1, 3, 14]], [4, [0, 1, 3, 15]], [4, [0, 1, 5, 7]], [4, [0, 1, 5, 13]], [4, [0, 1, 5, 15]], [4, [0, 1, 7, 13]], [4, [0, 1, 7, 14]], [4, [0, 1, 13, 14]], [4, [0, 1, 13, 15]], [4, [0, 2, 5, 14]], [4, [0, 2, 5, 15]], [4, [0, 3, 3, 5]], [4, [0, 3, 4, 5]], [4, [0, 3, 5, 7]], [4, [0, 3, 5, 14]], [4, [0, 3, 5, 15]], [4, [0, 5, 7, 13]], [4, [0, 5, 7, 14]], [4, [0, 5, 13, 14]], [4, [0, 5, 13, 15]], [4, [1]], [4, [1, 2, 5, 14]], [4, [1, 2, 5, 15]], [4, [1, 3, 5, 7]], [4, [1, 3, 5, 14]], [4, [1, 3, 5, 15]], [4, [1, 5, 7, 13]], [4, [1, 5, 7, 14]], [4, [1, 5, 13, 14]], [4, [1, 5, 13, 15]], [4, [3]], [4, [4]], [4, [7]], [4, [14]], [4, [15]], [5, [0, 0, 1, 2]], [5, [0, 0, 1, 3]], [5, [0, 0, 1, 4]], [5, [0, 0, 1, 13]], [5, [0, 0, 1, 15]], [5, [0, 0, 2, 2]], [5, [0, 0, 2, 3]], [5, [0, 0, 3, 3]], [5, [0, 0, 3, 15]], [5, [0, 0, 4, 13]], [5, [0, 0, 13, 15]], [5, [0, 1, 1, 2]], [5, [0, 1, 1, 3]], [5, [0, 1, 1, 8]], [5, [0, 1, 2, 2]], [5, [0, 1, 2, 4]], [5, [0, 1, 2, 13]], [5, [0, 1, 2, 15]], [5, [0, 1, 3, 4]], [5, [0, 1, 3, 15]], [5, [0, 1, 4, 13]], [5, [0, 1, 13, 15]], [5, [0, 2, 2, 3]], [5, [0, 2, 2, 4]], [5, [0, 2, 2, 8]], [5, [0, 2, 2, 13]], [5, [0, 2, 2, 14]], [5, [0, 2, 3, 3]], [5, [0, 2, 3, 4]], [5, [1, 1, 2, 2]], [5, [1, 1, 2, 3]], [5, [1, 1, 2, 8]], [5, [1, 1, 2, 13]], [5, [1, 1, 3, 3]], [5, [1, 1, 3, 8]], [5, [1, 1, 8, 13]], [5, [1, 2, 2, 3]], [5, [1, 2, 2, 13]], [5, [1, 2, 3, 3]], [5, [1, 2, 3, 4]], [5, [1, 2, 3, 15]], [5, [1, 2, 4, 13]], [5, [1, 2, 13, 15]], [5, [2, 2, 3, 3]], [5, [2, 2, 3, 4]], [5, [2, 2, 3, 8]], [5, [2, 2, 3, 13]], [5, [2, 2, 3, 14]], [5, [2, 2, 4, 13]], [5, [2, 2, 8, 13]], [5, [2, 2, 13, 14]], [5, [2, 3, 3, 4]], [5, [2, 3, 3, 13]], [5, [3]], [5, [8]], [6, [0]], [6, [0, 0, 1, 1]], [6, [0, 0, 1, 3]], [6, [0, 0, 1, 4]], [6, [0, 0, 1, 13]], [6, [0, 0, 2, 3]], [6, [0, 0, 2, 4]], [6, [0, 0, 2, 13]], [6, [0, 1, 1, 2]], [6, [0, 1, 1, 4]], [6, [0, 1, 1, 7]], [6, [0, 1, 2, 7]], [6, [0, 1, 2, 14]], [6, [0, 1, 2, 15]], [6, [0, 1, 3, 4]], [6, [0, 1, 4, 13]], [6, [0, 1, 4, 15]], [6, [0, 1, 7, 14]], [6, [0, 2, 2, 14]], [6, [0, 2, 2, 15]], [6, [0, 2, 3, 4]], [6, [0, 2, 4, 13]], [6, [0, 2, 4, 15]], [6, [0, 2, 7, 14]], [6, [1, 1, 2, 3]], [6, [1, 1, 2, 13]], [6, [1, 1, 2, 14]], [6, [1, 1, 2, 15]], [6, [1, 1, 3, 7]], [6, [1, 1, 4, 15]], [6, [1, 1, 7, 13]], [6, [1, 1, 7, 14]], [6, [1, 2, 3, 7]], [6, [1, 2, 3, 14]], [6, [1, 2, 3, 15]], [6, [1, 2, 7, 13]], [6, [1, 2, 13, 14]], [6, [1, 2, 13, 15]], [6, [1, 3, 4, 15]], [6, [1, 3, 7, 14]], [6, [1, 4, 13, 15]], [6, [1, 7, 13, 14]], [6, [2]], [6, [2, 2, 3, 14]], [6, [2, 2, 3, 15]], [6, [2, 2, 13, 14]], [6, [2, 2, 13, 15]], [6, [2, 3, 4, 15]], [6, [2, 3, 7, 14]], [6, [2, 4, 13, 15]], [6, [2, 7, 13, 14]], [6, [3]], [6, [7]], [6, [13]], [7, [0, 0, 1, 1]], [7, [0, 0, 1, 2]], [7, [0, 0, 2, 3]], [7, [0, 0, 2, 4]], [7, [0, 0, 2, 13]], [7, [0, 0, 2, 15]], [7, [0, 0, 3, 3]], [7, [0, 0, 3, 4]], [7, [0, 0, 4, 13]], [7, [0, 0, 13, 15]], [7, [0, 1, 1, 4]], [7, [0, 1, 1, 13]], [7, [0, 1, 1, 14]], [7, [0, 1, 2, 4]], [7, [0, 1, 2, 13]], [7, [0, 1, 2, 15]], [7, [0, 2, 3, 3]], [7, [0, 2, 3, 15]], [7, [0, 2, 4, 13]], [7, [0, 2, 13, 15]], [7, [1, 1, 2, 14]], [7, [1, 1, 2, 15]], [7, [1, 1, 3, 3]], [7, [1, 1, 3, 4]], [7, [1, 1, 3, 14]], [7, [1, 1, 4, 13]], [7, [1, 1, 13, 14]], [7, [1, 2, 3, 3]], [7, [1, 2, 3, 4]], [7, [1, 2, 3, 15]], [7, [1, 2, 4, 13]], [7, [1, 2, 13, 15]], [7, [2]], [7, [2, 3, 3, 13]], [7, [2, 3, 3, 15]], [7, [2, 3, 4, 13]], [7, [2, 3, 13, 15]], [7, [3]], [7, [4]], [7, [14]], [8, [0]], [8, [0, 0, 1, 1]], [8, [0, 0, 1, 3]], [8, [0, 0, 1, 4]], [8, [0, 0, 1, 13]], [8, [0, 0, 2, 3]], [8, [0, 0, 2, 4]], [8, [0, 0, 2, 13]], [8, [0, 1, 1, 2]], [8, [0, 1, 1, 4]], [8, [0, 1, 1, 7]], [8, [0, 1, 1, 14]], [8, [0, 1, 1, 15]], [8, [0, 1, 2, 7]], [8, [0, 1, 2, 14]], [8, [0, 1, 2, 15]], [8, [0, 1, 3, 4]], [8, [0, 1, 4, 13]], [8, [0, 1, 4, 15]], [8, [0, 1, 7, 14]], [8, [0, 2, 3, 4]], [8, [0, 2, 4, 13]], [8, [0, 2, 4, 15]], [8, [0, 2, 7, 14]], [8, [1, 1, 2, 3]], [8, [1, 1, 2, 13]], [8, [1, 1, 3, 7]], [8, [1, 1, 3, 14]], [8, [1, 1, 3, 15]], [8, [1, 1, 4, 15]], [8, [1, 1, 7, 13]], [8, [1, 1, 7, 14]], [8, [1, 1, 13, 14]], [8, [1, 1, 13, 15]], [8, [1, 2, 3, 7]], [8, [1, 2, 3, 14]], [8, [1, 2, 3, 15]], [8, [1, 2, 7, 13]], [8, [1, 2, 13, 14]], [8, [1, 2, 13, 15]], [8, [1, 3, 4, 15]], [8, [1, 3, 7, 14]], [8, [1, 4, 13, 15]], [8, [1, 7, 13, 14]], [8, [2]], [8, [2, 3, 4, 15]], [8, [2, 3, 7, 14]], [8, [2, 4, 13, 15]], [8, [2, 7, 13, 14]], [8, [3]], [8, [7]], [8, [13]], [8, [14]], [8, [15]], [9, [0]], [9, [0, 0, 3, 3]], [9, [0, 1, 1, 2]], [9, [0, 1, 2, 7]], [9, [0, 2, 2, 4]], [9, [0, 2, 2, 7]], [9, [0, 2, 2, 11]], [9, [0, 2, 2, 12]], [9, [0, 2, 4, 7]], [9, [0, 2, 4, 15]], [9, [0, 3, 3, 7]], [9, [0, 3, 3, 13]], [9, [0, 3, 3, 14]], [9, [1, 1, 2, 13]], [9, [1, 2, 7, 13]], [9, [2, 2, 4, 13]], [9, [2, 2, 7, 13]], [9, [2, 2, 11, 13]], [9, [2, 2, 12, 13]], [9, [2, 3, 3, 13]], [9, [2, 3, 3, 14]], [9, [2, 4, 7, 13]], [9, [2, 4, 13, 15]], [9, [3, 3, 7, 13]], [9, [3, 3, 13, 15]], [9, [13]], [10, [0, 0, 2, 3]], [10, [0, 0, 2, 9]], [10, [0, 0, 3, 3]], [10, [0, 0, 3, 9]], [10, [0, 1, 1, 3]], [10, [0, 1, 1, 9]], [10, [0, 1, 3, 7]], [10, [0, 1, 7, 9]], [10, [0, 2, 2, 3]], [10, [0, 2, 2, 9]], [10, [0, 2, 3, 4]], [10, [0, 2, 3, 11]], [10, [0, 2, 3, 12]], [10, [0, 2, 3, 13]], [10, [0, 2, 3, 14]], [10, [0, 2, 4, 9]], [10, [0, 2, 9, 11]], [10, [0, 2, 9, 12]], [10, [0, 2, 9, 13]], [10, [0, 2, 9, 14]], [10, [0, 3, 3, 7]], [10, [0, 3, 3, 13]], [10, [0, 3, 3, 14]], [10, [0, 3, 4, 7]], [10, [0, 3, 4, 15]], [10, [0, 3, 7, 9]], [10, [0, 3, 9, 13]], [10, [0, 3, 9, 14]], [10, [0, 4, 7, 9]], [10, [0, 4, 9, 15]], [10, [1, 1, 3, 13]], [10, [1, 1, 9, 13]], [10, [1, 3, 7, 13]], [10, [1, 7, 9, 13]], [10, [2, 2, 3, 14]], [10, [2, 2, 9, 14]], [10, [2, 3, 3, 13]], [10, [2, 3, 3, 14]], [10, [2, 3, 4, 13]], [10, [2, 3, 9, 13]], [10, [2, 3, 9, 14]], [10, [2, 3, 11, 13]], [10, [2, 3, 12, 13]], [10, [2, 3, 13, 15]], [10, [2, 4, 9, 13]], [10, [2, 9, 11, 13]], [10, [2, 9, 12, 13]], [10, [2, 9, 13, 15]], [10, [3, 3, 7, 13]], [10, [3, 3, 13, 15]], [10, [3, 4, 7, 13]], [10, [3, 4, 13, 15]], [10, [3, 7, 9, 13]], [10, [3, 9, 13, 15]], [10, [4, 7, 9, 13]], [10, [4, 9, 13, 15]], [11, [0, 0, 2, 2]], [11, [0, 1, 1, 3]], [11, [0, 1, 3, 7]], [11, [0, 2, 2, 3]], [11, [0, 2, 2, 7]], [11, [0, 2, 2, 13]], [11, [0, 2, 2, 14]], [11, [0, 2, 3, 4]], [11, [0, 2, 3, 7]], [11, [0, 2, 3, 11]], [11, [0, 2, 3, 12]], [11, [0, 3, 4, 7]], [11, [0, 3, 4, 15]], [11, [1, 1, 3, 13]], [11, [1, 3, 7, 13]], [11, [2, 2, 3, 13]], [11, [2, 2, 7, 13]], [11, [2, 2, 13, 15]], [11, [2, 3, 4, 13]], [11, [2, 3, 7, 13]], [11, [2, 3, 11, 13]], [11, [2, 3, 12, 13]], [11, [3, 4, 7, 13]], [11, [3, 4, 13, 15]], [11, [13]], [11, [14]], [12, [0]], [12, [0, 0, 2, 2]], [12, [0, 0, 2, 3]], [12, [0, 0, 2, 9]], [12, [0, 0, 3, 9]], [12, [0, 1, 1, 2]], [12, [0, 1, 1, 9]], [12, [0, 1, 2, 7]], [12, [0, 1, 7, 9]], [12, [0, 2, 2, 4]], [12, [0, 2, 2, 9]], [12, [0, 2, 2, 11]], [12, [0, 2, 2, 12]], [12, [0, 2, 2, 13]], [12, [0, 2, 2, 14]], [12, [0, 2, 3, 7]], [12, [0, 2, 3, 13]], [12, [0, 2, 3, 14]], [12, [0, 2, 4, 7]], [12, [0, 2, 4, 9]], [12, [0, 2, 4, 15]], [12, [0, 2, 9, 11]], [12, [0, 2, 9, 12]], [12, [0, 2, 9, 13]], [12, [0, 2, 9, 14]], [12, [0, 3, 7, 9]], [12, [0, 3, 9, 13]], [12, [0, 3, 9, 14]], [12, [0, 4, 7, 9]], [12, [0, 4, 9, 15]], [12, [1, 1, 2, 13]], [12, [1, 1, 9, 13]], [12, [1, 2, 7, 13]], [12, [1, 7, 9, 13]], [12, [2, 2, 3, 13]], [12, [2, 2, 3, 14]], [12, [2, 2, 4, 13]], [12, [2, 2, 9, 14]], [12, [2, 2, 11, 13]], [12, [2, 2, 12, 13]], [12, [2, 2, 13, 15]], [12, [2, 3, 7, 13]], [12, [2, 3, 9, 13]], [12, [2, 3, 9, 14]], [12, [2, 3, 13, 15]], [12, [2, 4, 7, 13]], [12, [2, 4, 9, 13]], [12, [2, 4, 13, 15]], [12, [2, 9, 11, 13]], [12, [2, 9, 12, 13]], [12, [2, 9, 13, 15]], [12, [3, 7, 9, 13]], [12, [3, 9, 13, 15]], [12, [4, 7, 9, 13]], [12, [4, 9, 13, 15]], [12, [14]], [13, [0]], [13, [0, 0, 1, 3]], [13, [0, 0, 2, 3]], [13, [0, 0, 3, 7]], [13, [0, 0, 3, 12]], [13, [0, 0, 3, 13]], [13, [0, 0, 3, 15]], [13, [0, 0, 4, 4]], [13, [0, 0, 4, 13]], [13, [0, 0, 12, 13]], [13, [0, 1, 3, 3]], [13, [0, 1, 3, 7]], [13, [0, 2, 2, 12]], [13, [0, 2, 3, 3]], [13, [0, 2, 3, 15]], [13, [0, 3, 3, 7]], [13, [0, 3, 3, 15]], [13, [0, 3, 12, 13]], [13, [0, 4, 4, 15]], [13, [1, 1, 2, 3]], [13, [1, 2, 3, 7]], [13, [1, 3, 3, 7]], [13, [2, 2, 3, 13]], [13, [2, 2, 3, 15]], [13, [2, 2, 12, 13]], [13, [2, 3, 3, 15]], [13, [2, 3, 7, 13]], [13, [2, 3, 13, 15]], [13, [3]], [13, [4]], [13, [12]], [13, [13]], [14, [0]], [14, [0, 0, 1, 4]], [14, [0, 0, 1, 11]], [14, [0, 0, 2, 4]], [14, [0, 0, 2, 11]], [14, [0, 0, 3, 4]], [14, [0, 0, 3, 13]], [14, [0, 0, 4, 4]], [14, [0, 0, 4, 7]], [14, [0, 0, 4, 11]], [14, [0, 0, 4, 13]], [14, [0, 0, 4, 15]], [14, [0, 0, 7, 11]], [14, [0, 0, 11, 13]], [14, [0, 0, 11, 15]], [14, [0, 1, 3, 4]], [14, [0, 1, 3, 11]], [14, [0, 1, 4, 7]], [14, [0, 1, 7, 11]], [14, [0, 2, 2, 11]], [14, [0, 2, 3, 4]], [14, [0, 2, 3, 11]], [14, [0, 2, 4, 15]], [14, [0, 2, 11, 15]], [14, [0, 3, 4, 7]], [14, [0, 3, 7, 11]], [14, [0, 3, 11, 13]], [14, [0, 4, 4, 15]], [14, [0, 4, 11, 15]], [14, [1, 1, 2, 4]], [14, [1, 1, 2, 11]], [14, [1, 2, 4, 7]], [14, [1, 2, 7, 11]], [14, [1, 3, 4, 7]], [14, [1, 3, 7, 11]], [14, [2, 2, 4, 13]], [14, [2, 2, 4, 15]], [14, [2, 2, 11, 15]], [14, [2, 3, 4, 15]], [14, [2, 3, 11, 15]], [14, [2, 4, 7, 13]], [14, [2, 4, 13, 15]], [14, [2, 7, 11, 13]], [14, [2, 11, 13, 15]], [14, [3]], [14, [4]], [14, [11]], [14, [13]], [15, [0]], [15, [0, 0, 1, 4]], [15, [0, 0, 2, 4]], [15, [0, 0, 3, 3]], [15, [0, 0, 3, 13]], [15, [0, 0, 4, 7]], [15, [0, 0, 4, 13]], [15, [0, 0, 4, 15]], [15, [0, 1, 3, 4]], [15, [0, 1, 4, 7]], [15, [0, 2, 3, 4]], [15, [0, 2, 4, 15]], [15, [0, 3, 3, 15]], [15, [0, 3, 4, 7]], [15, [0, 3, 4, 15]], [15, [1, 1, 2, 4]], [15, [1, 2, 4, 7]], [15, [1, 3, 4, 7]], [15, [2, 2, 4, 13]], [15, [2, 2, 4, 15]], [15, [2, 3, 4, 15]], [15, [2, 4, 7, 13]], [15, [2, 4, 13, 15]], [15, [3]], [15, [4]], [15, [13]], [16, [0]], [16, [0, 0, 1, 3]], [16, [0, 0, 1, 11]], [16, [0, 0, 2, 3]], [16, [0, 0, 2, 11]], [16, [0, 0, 3, 3]], [16, [0, 0, 3, 4]], [16, [0, 0, 3, 7]], [16, [0, 0, 3, 11]], [16, [0, 0, 3, 13]], [16, [0, 0, 3, 15]], [16, [0, 0, 4, 11]], [16, [0, 0, 4, 13]], [16, [0, 0, 7, 11]], [16, [0, 0, 11, 15]], [16, [0, 1, 3, 3]], [16, [0, 1, 3, 7]], [16, [0, 1, 3, 11]], [16, [0, 1, 7, 11]], [16, [0, 2, 3, 3]], [16, [0, 2, 3, 11]], [16, [0, 2, 3, 15]], [16, [0, 2, 11, 15]], [16, [0, 3, 3, 7]], [16, [0, 3, 4, 15]], [16, [0, 3, 7, 11]], [16, [0, 4, 11, 15]], [16, [1, 1, 2, 3]], [16, [1, 1, 2, 11]], [16, [1, 2, 3, 7]], [16, [1, 2, 7, 11]], [16, [1, 3, 3, 7]], [16, [1, 3, 7, 11]], [16, [2, 2, 3, 13]], [16, [2, 2, 3, 15]], [16, [2, 2, 11, 13]], [16, [2, 2, 11, 15]], [16, [2, 3, 3, 15]], [16, [2, 3, 7, 13]], [16, [2, 3, 11, 15]], [16, [2, 3, 13, 15]], [16, [2, 7, 11, 13]], [16, [2, 11, 13, 15]], [16, [3]], [16, [4]], [16, [13]], [17, [0, 0, 1, 1]], [17, [0, 0, 1, 3]], [17, [0, 0, 1, 4]], [17, [0, 0, 1, 7]], [17, [0, 0, 1, 13]], [17, [0, 0, 2, 2]], [17, [0, 0, 2, 4]], [17, [0, 0, 2, 7]], [17, [0, 0, 2, 13]], [17, [0, 0, 3, 4]], [17, [0, 0, 3, 7]], [17, [0, 0, 4, 4]], [17, [0, 0, 4, 16]], [17, [0, 1, 1, 2]], [17, [0, 1, 1, 3]], [17, [0, 1, 1, 4]], [17, [0, 1, 1, 7]], [17, [0, 1, 1, 8]], [17, [0, 1, 1, 13]], [17, [0, 1, 2, 2]], [17, [0, 1, 3, 4]], [17, [0, 1, 3, 7]], [17, [0, 1, 4, 13]], [17, [0, 1, 7, 13]], [17, [0, 2, 2, 3]], [17, [0, 2, 2, 4]], [17, [0, 2, 2, 7]], [17, [0, 2, 2, 8]], [17, [0, 2, 2, 13]], [17, [0, 2, 3, 4]], [17, [0, 2, 3, 7]], [17, [0, 2, 4, 13]], [17, [0, 2, 7, 13]], [17, [0, 4, 4, 13]], [17, [0, 4, 13, 16]], [17, [1, 1, 2, 2]], [17, [1, 1, 2, 3]], [17, [1, 1, 2, 8]], [17, [1, 1, 2, 13]], [17, [1, 1, 3, 4]], [17, [1, 1, 3, 7]], [17, [1, 1, 3, 8]], [17, [1, 1, 4, 13]], [17, [1, 1, 7, 13]], [17, [1, 1, 8, 13]], [17, [1, 2, 2, 3]], [17, [1, 2, 2, 13]], [17, [2, 2, 3, 3]], [17, [2, 2, 3, 4]], [17, [2, 2, 3, 7]], [17, [2, 2, 3, 8]], [17, [2, 2, 3, 13]], [17, [2, 2, 4, 13]], [17, [2, 2, 7, 13]], [17, [2, 2, 8, 13]], [17, [2, 3, 3, 4]], [17, [2, 3, 3, 7]], [17, [2, 3, 4, 13]], [17, [2, 3, 7, 13]], [17, [7]], [17, [8]], [17, [16]], [18, [0]], [18, [0, 0, 4, 4]], [18, [0, 0, 4, 15]], [18, [0, 4, 4, 13]], [18, [0, 4, 4, 17]], [18, [0, 4, 13, 13]], [18, [0, 4, 13, 15]], [18, [0, 4, 13, 17]], [18, [4]], [18, [15]], [19, [0, 0, 4, 15]], [19, [0, 0, 4, 16]], [19, [0, 4, 13, 15]], [19, [0, 4, 13, 16]], [19, [15]], [19, [16]], [20, [0, 0, 1, 1]], [20, [0, 0, 1, 4]], [20, [0, 0, 1, 13]], [20, [0, 0, 1, 14]], [20, [0, 0, 2, 14]], [20, [0, 0, 2, 15]], [20, [0, 0, 3, 3]], [20, [0, 0, 3, 4]], [20, [0, 0, 3, 7]], [20, [0, 0, 3, 14]], [20, [0, 0, 3, 15]], [20, [0, 0, 7, 13]], [20, [0, 0, 7, 14]], [20, [0, 0, 13, 14]], [20, [0, 0, 13, 15]], [20, [0, 1, 1, 3]], [20, [0, 1, 1, 7]], [20, [0, 1, 1, 13]], [20, [0, 1, 1, 15]], [20, [0, 1, 3, 3]], [20, [0, 1, 3, 4]], [20, [1]], [20, [1, 1, 2, 14]], [20, [1, 1, 2, 15]], [20, [1, 1, 3, 7]], [20, [1, 1, 3, 14]], [20, [1, 1, 3, 15]], [20, [1, 1, 7, 13]], [20, [1, 1, 7, 14]], [20, [1, 1, 13, 14]], [20, [1, 1, 13, 15]], [20, [3]], [20, [4]], [20, [7]], [20, [14]], [20, [15]], [21, [0, 1, 1, 8]], [21, [0, 1, 1, 15]], [21, [0, 2, 2, 8]], [21, [0, 2, 2, 15]], [21, [0, 7, 7, 13]], [21, [0, 7, 13, 13]], [21, [1, 1, 2, 8]], [21, [1, 1, 2, 15]], [21, [1, 1, 3, 8]], [21, [1, 1, 3, 15]], [21, [1, 1, 8, 13]], [21, [1, 1, 13, 15]], [21, [2]], [21, [2, 2, 3, 8]], [21, [2, 2, 3, 15]], [21, [2, 2, 8, 13]], [21, [2, 2, 13, 15]], [21, [8]], [21, [15]], [22, [0, 0, 1, 1]], [22, [0, 0, 1, 3]], [22, [0, 0, 1, 4]], [22, [0, 0, 1, 7]], [22, [0, 0, 1, 13]], [22, [0, 0, 2, 2]], [22, [0, 0, 2, 4]], [22, [0, 0, 2, 7]], [22, [0, 0, 2, 13]], [22, [0, 0, 3, 4]], [22, [0, 0, 3, 7]], [22, [0, 1, 1, 2]], [22, [0, 1, 1, 3]], [22, [0, 1, 1, 4]], [22, [0, 1, 1, 7]], [22, [0, 1, 1, 13]], [22, [0, 1, 1, 14]], [22, [0, 1, 2, 2]], [22, [0, 1, 3, 4]], [22, [0, 1, 3, 7]], [22, [0, 1, 4, 13]], [22, [0, 1, 7, 13]], [22, [0, 2, 2, 3]], [22, [0, 2, 2, 4]], [22, [0, 2, 2, 7]], [22, [0, 2, 2, 13]], [22, [0, 2, 2, 14]], [22, [0, 2, 3, 4]], [22, [0, 2, 3, 7]], [22, [0, 2, 4, 13]], [22, [0, 2, 7, 13]], [22, [1, 1, 2, 2]], [22, [1, 1, 2, 3]], [22, [1, 1, 2, 13]], [22, [1, 1, 2, 14]], [22, [1, 1, 3, 4]], [22, [1, 1, 3, 7]], [22, [1, 1, 3, 14]], [22, [1, 1, 4, 13]], [22, [1, 1, 7, 13]], [22, [1, 1, 13, 14]], [22, [1, 2, 2, 3]], [22, [1, 2, 2, 13]], [22, [2, 2, 3, 3]], [22, [2, 2, 3, 4]], [22, [2, 2, 3, 7]], [22, [2, 2, 3, 13]], [22, [2, 2, 3, 14]], [22, [2, 2, 4, 13]], [22, [2, 2, 7, 13]], [22, [2, 2, 13, 14]], [22, [2, 3, 3, 4]], [22, [2, 3, 3, 7]], [22, [2, 3, 4, 13]], [22, [2, 3, 7, 13]], [22, [4]], [22, [7]], [22, [14]], [23, [0, 1, 1, 14]], [23, [0, 1, 1, 15]], [23, [0, 2, 2, 14]], [23, [0, 2, 2, 15]], [23, [1, 1, 2, 14]], [23, [1, 1, 2, 15]], [23, [1, 1, 3, 14]], [23, [1, 1, 3, 15]], [23, [1, 1, 13, 14]], [23, [1, 1, 13, 15]], [23, [2, 2, 3, 14]], [23, [2, 2, 3, 15]], [23, [2, 2, 13, 14]], [23, [2, 2, 13, 15]], [23, [14]], [23, [15]], [24, [0]], [24, [0, 0, 2, 2]], [24, [0, 0, 3, 3]], [24, [0, 1, 1, 2]], [24, [0, 1, 1, 3]], [24, [0, 1, 2, 7]], [24, [0, 1, 3, 7]], [24, [0, 2, 2, 3]], [24, [0, 2, 2, 4]], [24, [0, 2, 2, 11]], [24, [0, 2, 2, 12]], [24, [0, 2, 2, 13]], [24, [0, 2, 2, 14]], [24, [0, 2, 3, 4]], [24, [0, 2, 3, 7]], [24, [0, 2, 3, 11]], [24, [0, 2, 3, 12]], [24, [0, 2, 4, 7]], [24, [0, 2, 4, 15]], [24, [0, 3, 3, 7]], [24, [0, 3, 3, 13]], [24, [0, 3, 3, 14]], [24, [0, 3, 4, 7]], [24, [0, 3, 4, 15]], [24, [1, 1, 2, 13]], [24, [1, 1, 3, 13]], [24, [1, 2, 7, 13]], [24, [1, 3, 7, 13]], [24, [2, 2, 3, 13]], [24, [2, 2, 4, 13]], [24, [2, 2, 11, 13]], [24, [2, 2, 12, 13]], [24, [2, 2, 13, 15]], [24, [2, 3, 3, 13]], [24, [2, 3, 3, 14]], [24, [2, 3, 4, 13]], [24, [2, 3, 7, 13]], [24, [2, 3, 11, 13]], [24, [2, 3, 12, 13]], [24, [2, 4, 7, 13]], [24, [2, 4, 13, 15]], [24, [3, 3, 7, 13]], [24, [3, 3, 13, 15]], [24, [3, 4, 7, 13]], [24, [3, 4, 13, 15]], [24, [14]], [25, [0, 0, 1, 3]], [25, [0, 0, 1, 4]], [25, [0, 0, 2, 3]], [25, [0, 0, 2, 4]], [25, [0, 0, 3, 3]], [25, [0, 0, 3, 7]], [25, [0, 0, 3, 11]], [25, [0, 0, 3, 15]], [25, [0, 0, 4, 4]], [25, [0, 0, 4, 7]], [25, [0, 0, 4, 15]], [25, [0, 0, 11, 13]], [25, [0, 1, 3, 3]], [25, [0, 1, 3, 4]], [25, [0, 1, 3, 7]], [25, [0, 1, 4, 7]], [25, [0, 2, 2, 11]], [25, [0, 2, 3, 3]], [25, [0, 2, 3, 4]], [25, [0, 2, 3, 15]], [25, [0, 2, 4, 15]], [25, [0, 3, 3, 7]], [25, [0, 3, 4, 7]], [25, [0, 3, 4, 15]], [25, [0, 3, 11, 13]], [25, [0, 4, 4, 15]], [25, [1, 1, 2, 3]], [25, [1, 1, 2, 4]], [25, [1, 2, 3, 7]], [25, [1, 2, 4, 7]], [25, [1, 3, 3, 7]], [25, [1, 3, 4, 7]], [25, [2, 2, 3, 13]], [25, [2, 2, 3, 15]], [25, [2, 2, 4, 13]], [25, [2, 2, 4, 15]], [25, [2, 2, 11, 13]], [25, [2, 3, 3, 15]], [25, [2, 3, 4, 15]], [25, [2, 3, 7, 13]], [25, [2, 3, 13, 15]], [25, [2, 4, 7, 13]], [25, [2, 4, 13, 15]], [25, [11]], [26, [0, 4, 4, 16]], [26, [0, 4, 16, 16]], [26, [0, 13, 13, 16]], [26, [0, 13, 16, 16]], [27, [0, 2, 14, 14]], [27, [0, 7, 7, 13]], [27, [0, 7, 13, 13]], [27, [2]], [27, [2, 2, 14, 14]], [28, [0, 2, 13, 14]], [28, [0, 2, 13, 18]], [28, [0, 2, 14, 14]], [28, [0, 2, 14, 18]], [28, [0, 7, 7, 14]], [28, [0, 7, 7, 18]], [28, [0, 7, 13, 14]], [28, [0, 7, 13, 18]], [28, [2, 2, 13, 14]], [28, [2, 2, 13, 18]], [28, [2, 2, 14, 14]], [28, [2, 2, 14, 18]], [28, [2, 13, 13, 14]], [28, [2, 13, 13, 18]], [29, [0, 2, 13, 13]], [29, [0, 7, 7, 14]], [29, [0, 7, 13, 14]], [29, [2, 2, 13, 13]], [29, [2, 13, 13, 14]], [30, [0, 2, 13, 13]], [30, [0, 2, 13, 14]], [30, [0, 2, 13, 18]], [30, [0, 2, 14, 18]], [30, [0, 7, 7, 13]], [30, [0, 7, 7, 18]], [30, [0, 7, 13, 13]], [30, [0, 7, 13, 18]], [30, [2]], [30, [2, 2, 13, 13]], [30, [2, 2, 13, 14]], [30, [2, 2, 13, 18]], [30, [2, 2, 14, 18]], [30, [2, 13, 13, 18]], [31, [0, 1, 1, 8]], [31, [0, 1, 1, 15]], [31, [0, 2, 2, 8]], [31, [0, 2, 2, 15]], [31, [1, 1, 2, 8]], [31, [1, 1, 2, 15]], [31, [1, 1, 3, 8]], [31, [1, 1, 3, 15]], [31, [1, 1, 8, 13]], [31, [1, 1, 13, 15]], [31, [2, 2, 3, 8]], [31, [2, 2, 3, 15]], [31, [2, 2, 8, 13]], [31, [2, 2, 13, 15]], [31, [8]], [31, [15]], [32, [0, 1, 1, 8]], [32, [0, 1, 1, 14]], [32, [0, 2, 2, 8]], [32, [0, 2, 2, 14]], [32, [1, 1, 2, 8]], [32, [1, 1, 2, 14]], [32, [1, 1, 3, 8]], [32, [1, 1, 3, 14]], [32, [1, 1, 8, 13]], [32, [1, 1, 13, 14]], [32, [2, 2, 3, 8]], [32, [2, 2, 3, 14]], [32, [2, 2, 8, 13]], [32, [2, 2, 13, 14]], [32, [8]], [32, [14]], [33, [0, 0, 4, 4]], [33, [0, 0, 4, 16]], [33, [0, 4, 4, 13]], [33, [0, 4, 13, 16]], [33, [4]], [33, [16]], [34, [0, 0, 4, 4]], [34, [0, 0, 4, 15]], [34, [0, 4, 4, 13]], [34, [0, 4, 13, 15]], [34, [4]], [34, [15]], [35, [0, 4, 4, 16]], [35, [0, 4, 16, 16]], [35, [0, 13, 13, 16]], [35, [0, 13, 16, 16]], [36, [0, 4, 4, 17]], [36, [0, 4, 4, 22]], [36, [0, 4, 16, 17]], [36, [0, 4, 16, 22]], [36, [0, 13, 13, 17]], [36, [0, 13, 13, 22]], [36, [0, 13, 16, 17]], [36, [0, 13, 16, 22]], [37, [0, 4, 4, 17]], [37, [0, 4, 16, 17]], [37, [0, 13, 13, 17]], [37, [0, 13, 16, 17]], [38, [0, 4, 4, 16]], [38, [0, 4, 4, 22]], [38, [0, 4, 16, 16]], [38, [0, 4, 16, 22]], [38, [0, 13, 13, 16]], [38, [0, 13, 13, 22]], [38, [0, 13, 16, 16]], [38, [0, 13, 16, 22]], [39, [0, 2, 13, 13]], [39, [0, 2, 14, 14]], [39, [0, 7, 7, 13]], [39, [0, 7, 7, 14]], [39, [0, 7, 13, 13]], [39, [0, 7, 13, 14]], [39, [2]], [39, [2, 2, 13, 13]], [39, [2, 2, 14, 14]], [39, [2, 13, 13, 14]], [40, [0, 4, 4, 16]], [40, [0, 4, 4, 17]], [40, [0, 4, 16, 16]], [40, [0, 4, 16, 17]], [40, [0, 13, 13, 16]], [40, [0, 13, 13, 17]], [40, [0, 13, 16, 16]], [40, [0, 13, 16, 17]]]}

==> anc/controlled/identification_artifacts/pair_4_23_lower1.json <==
{"graph": {"n": 24, "edges": [[0, 4], [0, 5], [0, 6], [1, 5], [1, 6], [1, 7], [1, 8], [2, 7], [2, 8], [2, 9], [2, 10], [3, 9], [3, 10], [3, 11], [3, 12], [4, 11], [4, 12], [4, 16], [4, 17], [4, 23], [5, 6], [7, 14], [7, 15], [8, 20], [9, 10], [11, 12], [13, 17], [13, 18], [13, 19], [14, 18], [14, 19], [14, 20], [15, 20], [15, 21], [15, 22], [16, 21], [16, 22], [16, 23], [17, 23], [18, 19], [21, 22]]}, "coefficient_degree": 1, "kind": "f2-roots-obstruction-v1", "status": "OPEN", "values": [[], [0, 4, 4], [0, 5, 5], [0, 0, 6], [0, 1, 5], [0, 4, 11], [0, 4, 12], [0, 16, 16], [0, 17, 17], [0, 23, 23], [0, 5, 6], [0, 13, 17], [0, 16, 21], [0, 16, 22], [1, 5, 5], [1, 1, 6], [1, 7, 7], [1, 8, 8], [1, 2, 7], [1, 2, 8], [1, 5, 6], [1, 14, 14], [1, 15, 15], [1, 20, 20], [1, 14, 18], [1, 14, 19], [1, 21, 21], [1, 22, 22], [1, 16, 21], [1, 16, 22], [2, 7, 7], [2, 8, 8], [2, 9, 9], [2, 2, 10], [2, 3, 9], [2, 14, 14], [2, 15, 15], [2, 20, 20], [2, 9, 10], [2, 14, 18], [2, 14, 19], [2, 21, 21], [2, 22, 22], [2, 16, 21], [2, 16, 22], [3, 9, 9], [3, 3, 10], [3, 11, 11], [3, 3, 12], [3, 4, 11], [3, 9, 10], [3, 11, 12], [4, 11, 11], [4, 4, 12], [4, 16, 16], [4, 17, 17], [4, 4, 23], [4, 11, 12], [4, 13, 17], [4, 16, 21], [4, 16, 22], [4, 16, 23], [4, 17, 23], [5, 6, 6], [4, 4, 6], [6, 7, 7], [6, 8, 8], [2, 6, 7], [2, 6, 8], [4, 6, 11], [4, 6, 12], [6, 16, 16], [6, 17, 17], [6, 23, 23], [6, 14, 14], [6, 15, 15], [6, 20, 20], [6, 13, 17], [6, 14, 18], [6, 14, 19], [6, 21, 21], [6, 22, 22], [7, 14, 14], [7, 15, 15], [7, 14, 18], [7, 14, 19], [7, 14, 20], [7, 15, 20], [7, 21, 21], [7, 22, 22], [7, 16, 21], [7, 16, 22], [8, 20, 20], [8, 14, 20], [8, 15, 20], [9, 10, 10], [1, 7, 10], [7, 7, 10], [1, 8, 10], [8, 8, 10], [10, 11, 11], [10, 12, 12], [4, 10, 11], [4, 10, 12], [10, 14, 14], [10, 15, 15], [10, 20, 20], [10, 14, 18], [10, 14, 19], [10, 21, 21], [10, 22, 22], [10, 16, 21], [10, 16, 22], [0, 0, 11], [5, 5, 11], [6, 6, 11], [1, 5, 11], [1, 6, 11], [11, 12, 12], [2, 9, 12], [9, 9, 12], [2, 10, 12], [10, 10, 12], [12, 16, 16], [12, 17, 17], [12, 23, 23], [12, 13, 17], [12, 16, 21], [12, 16, 22], [13, 17, 17], [13, 18, 18], [13, 13, 19], [13, 14, 18], [13, 17, 23], [13, 18, 19], [14, 20, 20], [14, 18, 18], [14, 14, 19], [14, 15, 20], [14, 18, 19], [15, 20, 20], [15, 21, 21], [15, 15, 22], [15, 16, 21], [15, 21, 22], [16, 23, 23], [16, 21, 21], [16, 16, 22], [16, 17, 23], [16, 21, 22], [17, 23, 23], [1, 7, 18], [7, 7, 18], [2, 7, 18], [15, 15, 18], [18, 19, 19], [15, 18, 20], [18, 21, 21], [18, 22, 22], [16, 18, 21], [16, 18, 22], [4, 17, 19], [17, 17, 19], [14, 19, 20], [17, 19, 23], [1, 7, 20], [7, 7, 20], [2, 7, 20], [13, 19, 20], [19, 19, 20], [18, 19, 20], [0, 4, 21], [4, 4, 21], [4, 11, 21], [4, 12, 21], [17, 17, 21], [21, 23, 23], [13, 17, 21], [21, 22, 22], [16, 21, 23], [1, 7, 22], [7, 7, 22], [2, 7, 22], [14, 14, 22], [8, 20, 22], [20, 20, 22], [14, 18, 22], [14, 19, 22], [16, 22, 23], [0, 0, 23], [5, 5, 23], [6, 6, 23], [1, 5, 23], [1, 6, 23], [3, 11, 23], [11, 11, 23], [3, 12, 23], [12, 12, 23], [13, 13, 23], [18, 18, 23], [19, 19, 23], [14, 18, 23], [14, 19, 23], [15, 21, 23], [21, 21, 23], [15, 22, 23], [22, 22, 23]], "stats": {"rows": 984, "rank": 935, "columns": 1362, "seconds": 0.007592199835926294, "solver": "sparse rows and derivation DAG"}}

==> anc/controlled/identification_artifacts/pair_4_23_upper.json <==
{"kind": "f2-roots-refutation-v1", "graph": {"n": 24, "edges": [[0, 4], [0, 5], [0, 6], [1, 5], [1, 6], [1, 7], [1, 8], [2, 7], [2, 8], [2, 9], [2, 10], [3, 9], [3, 10], [3, 11], [3, 12], [4, 11], [4, 12], [4, 16], [4, 17], [4, 23], [5, 6], [7, 14], [7, 15], [8, 20], [9, 10], [11, 12], [13, 17], [13, 18], [13, 19], [14, 18], [14, 19], [14, 20], [15, 20], [15, 21], [15, 22], [16, 21], [16, 22], [16, 23], [17, 23], [18, 19], [21, 22]]}, "coefficient_degree": 4, "terms": [[0, [0]], [0, [0, 0, 1, 15]], [0, [0, 0, 1, 21]], [0, [0, 0, 1, 22]], [0, [0, 0, 2, 16]], [0, [0, 0, 2, 17]], [0, [0, 0, 2, 21]], [0, [0, 0, 2, 22]], [0, [0, 0, 3, 16]], [0, [0, 0, 3, 21]], [0, [0, 0, 3, 22]], [0, [0, 0, 7, 15]], [0, [0, 0, 11, 13]], [0, [0, 0, 11, 15]], [0, [0, 0, 12, 13]], [0, [0, 0, 12, 15]], [0, [0, 0, 13, 18]], [0, [0, 0, 13, 19]], [0, [0, 0, 15, 17]], [0, [0, 0, 16, 18]], [0, [0, 0, 16, 19]], [0, [0, 1, 1, 11]], [0, [0, 1, 1, 12]], [0, [0, 1, 1, 13]], [0, [0, 1, 1, 14]], [0, [0, 1, 1, 16]], [0, [0, 1, 7, 11]], [0, [0, 1, 7, 12]], [0, [0, 1, 7, 13]], [0, [0, 1, 7, 15]], [0, [0, 1, 7, 16]], [0, [0, 1, 13, 14]], [0, [0, 1, 14, 16]], [0, [0, 1, 15, 16]], [0, [0, 1, 15, 21]], [0, [0, 1, 15, 22]], [0, [0, 2, 2, 11]], [0, [0, 2, 2, 12]], [0, [0, 2, 7, 11]], [0, [0, 2, 7, 12]], [0, [0, 2, 15, 21]], [0, [0, 2, 15, 22]], [0, [0, 3, 3, 16]], [0, [0, 3, 3, 21]], [0, [0, 3, 3, 22]], [0, [1, 1, 2, 11]], [0, [1, 1, 2, 12]], [0, [1, 1, 7, 11]], [0, [1, 1, 7, 12]], [0, [1, 1, 7, 15]], [0, [1, 1, 7, 17]], [0, [1, 1, 14, 16]], [0, [1, 1, 14, 17]], [0, [2]], [0, [2, 2, 3, 16]], [0, [2, 2, 3, 21]], [0, [2, 2, 3, 22]], [0, [2, 3, 3, 16]], [0, [2, 3, 3, 21]], [0, [2, 3, 3, 22]], [0, [17]], [1, [0]], [1, [0, 0, 2, 11]], [1, [0, 0, 2, 12]], [1, [0, 0, 4, 13]], [1, [0, 0, 4, 14]], [1, [0, 0, 7, 11]], [1, [0, 0, 7, 12]], [1, [0, 0, 7, 15]], [1, [0, 0, 7, 16]], [1, [0, 0, 7, 17]], [1, [0, 0, 7, 18]], [1, [0, 0, 7, 19]], [1, [0, 0, 7, 21]], [1, [0, 0, 7, 22]], [1, [0, 0, 13, 18]], [1, [0, 0, 13, 19]], [1, [0, 0, 14, 16]], [1, [0, 0, 14, 17]], [1, [0, 0, 15, 16]], [1, [0, 0, 15, 21]], [1, [0, 0, 15, 22]], [1, [0, 1, 1, 15]], [1, [0, 1, 1, 18]], [1, [0, 1, 1, 19]], [1, [0, 1, 1, 21]], [1, [0, 1, 1, 22]], [1, [0, 4, 7, 13]], [1, [0, 4, 7, 15]], [1, [0, 4, 13, 14]], [1, [0, 4, 14, 16]], [1, [1, 1, 2, 3]], [1, [1, 1, 2, 14]], [1, [1, 1, 2, 15]], [1, [1, 1, 3, 7]], [1, [1, 1, 4, 7]], [1, [1, 1, 4, 13]], [1, [1, 1, 4, 14]], [1, [1, 1, 4, 16]], [1, [1, 1, 4, 21]], [1, [1, 1, 4, 22]], [1, [1, 1, 7, 13]], [1, [1, 1, 7, 15]], [1, [1, 1, 13, 13]], [1, [1, 1, 13, 14]], [1, [1, 1, 13, 15]], [1, [1, 1, 14, 16]], [1, [1, 1, 15, 18]], [1, [1, 1, 15, 19]], [1, [2]], [1, [4]], [1, [7]], [1, [16]], [1, [18]], [1, [19]], [1, [21]], [1, [22]], [2, [0, 0, 1, 2]], [2, [0, 0, 1, 4]], [2, [0, 0, 1, 7]], [2, [0, 0, 1, 15]], [2, [0, 0, 1, 16]], [2, [0, 0, 2, 5]], [2, [0, 0, 4, 5]], [2, [0, 0, 5, 7]], [2, [0, 0, 5, 15]], [2, [0, 0, 5, 16]], [2, [0, 1, 1, 15]], [2, [0, 1, 1, 18]], [2, [0, 1, 1, 19]], [2, [0, 1, 1, 21]], [2, [0, 1, 1, 22]], [2, [0, 1, 2, 3]], [2, [0, 1, 2, 11]], [2, [0, 1, 2, 12]], [2, [0, 1, 2, 14]], [2, [0, 1, 2, 15]], [2, [0, 1, 3, 7]], [2, [0, 1, 4, 7]], [2, [0, 1, 4, 16]], [2, [0, 1, 4, 21]], [2, [0, 1, 4, 22]], [2, [0, 1, 5, 15]], [2, [0, 1, 5, 18]], [2, [0, 1, 5, 19]], [2, [0, 1, 5, 21]], [2, [0, 1, 5, 22]], [2, [0, 1, 7, 11]], [2, [0, 1, 7, 12]], [2, [0, 1, 7, 13]], [2, [0, 1, 7, 16]], [2, [0, 1, 7, 17]], [2, [0, 1, 7, 18]], [2, [0, 1, 7, 19]], [2, [0, 1, 7, 21]], [2, [0, 1, 7, 22]], [2, [0, 1, 13, 13]], [2, [0, 1, 13, 14]], [2, [0, 1, 13, 15]], [2, [0, 1, 13, 18]], [2, [0, 1, 13, 19]], [2, [0, 1, 14, 17]], [2, [0, 1, 15, 16]], [2, [0, 1, 15, 18]], [2, [0, 1, 15, 19]], [2, [0, 1, 15, 21]], [2, [0, 1, 15, 22]], [2, [0, 2, 3, 5]], [2, [0, 2, 5, 11]], [2, [0, 2, 5, 12]], [2, [0, 2, 5, 14]], [2, [0, 2, 5, 15]], [2, [0, 3, 5, 7]], [2, [0, 4, 5, 7]], [2, [0, 4, 5, 16]], [2, [0, 4, 5, 21]], [2, [0, 4, 5, 22]], [2, [0, 5, 7, 11]], [2, [0, 5, 7, 12]], [2, [0, 5, 7, 13]], [2, [0, 5, 7, 16]], [2, [0, 5, 7, 17]], [2, [0, 5, 7, 18]], [2, [0, 5, 7, 19]], [2, [0, 5, 7, 21]], [2, [0, 5, 7, 22]], [2, [0, 5, 13, 13]], [2, [0, 5, 13, 14]], [2, [0, 5, 13, 15]], [2, [0, 5, 13, 18]], [2, [0, 5, 13, 19]], [2, [0, 5, 14, 17]], [2, [0, 5, 15, 16]], [2, [0, 5, 15, 18]], [2, [0, 5, 15, 19]], [2, [0, 5, 15, 21]], [2, [0, 5, 15, 22]], [2, [1]], [2, [1, 1, 2, 3]], [2, [1, 1, 2, 14]], [2, [1, 1, 2, 15]], [2, [1, 1, 3, 7]], [2, [1, 1, 4, 7]], [2, [1, 1, 4, 13]], [2, [1, 1, 4, 14]], [2, [1, 1, 4, 16]], [2, [1, 1, 4, 21]], [2, [1, 1, 4, 22]], [2, [1, 1, 7, 13]], [2, [1, 1, 7, 15]], [2, [1, 1, 13, 13]], [2, [1, 1, 13, 14]], [2, [1, 1, 13, 15]], [2, [1, 1, 14, 16]], [2, [1, 1, 15, 18]], [2, [1, 1, 15, 19]], [2, [1, 2, 3, 5]], [2, [1, 2, 5, 14]], [2, [1, 2, 5, 15]], [2, [1, 3, 5, 7]], [2, [1, 4, 5, 7]], [2, [1, 4, 5, 13]], [2, [1, 4, 5, 14]], [2, [1, 4, 5, 16]], [2, [1, 4, 5, 21]], [2, [1, 4, 5, 22]], [2, [1, 4, 7, 13]], [2, [1, 4, 7, 15]], [2, [1, 4, 13, 14]], [2, [1, 4, 14, 16]], [2, [1, 5, 7, 13]], [2, [1, 5, 7, 15]], [2, [1, 5, 13, 13]], [2, [1, 5, 13, 14]], [2, [1, 5, 13, 15]], [2, [1, 5, 14, 16]], [2, [1, 5, 15, 18]], [2, [1, 5, 15, 19]], [2, [4, 5, 7, 13]], [2, [4, 5, 7, 15]], [2, [4, 5, 13, 14]], [2, [4, 5, 14, 16]], [2, [5]], [3, [0, 0, 1, 2]], [3, [0, 0, 1, 4]], [3, [0, 0, 1, 7]], [3, [0, 0, 1, 16]], [3, [0, 0, 1, 18]], [3, [0, 0, 1, 19]], [3, [0, 0, 1, 21]], [3, [0, 0, 1, 22]], [3, [0, 0, 2, 3]], [3, [0, 0, 2, 14]], [3, [0, 0, 2, 15]], [3, [0, 0, 3, 7]], [3, [0, 0, 4, 7]], [3, [0, 0, 4, 13]], [3, [0, 0, 4, 14]], [3, [0, 0, 4, 16]], [3, [0, 0, 4, 21]], [3, [0, 0, 4, 22]], [3, [0, 0, 7, 13]], [3, [0, 0, 7, 15]], [3, [0, 0, 13, 13]], [3, [0, 0, 13, 14]], [3, [0, 0, 13, 15]], [3, [0, 0, 14, 16]], [3, [0, 0, 15, 18]], [3, [0, 0, 15, 19]], [3, [0, 1, 2, 11]], [3, [0, 1, 2, 12]], [3, [0, 1, 4, 13]], [3, [0, 1, 4, 14]], [3, [0, 1, 7, 11]], [3, [0, 1, 7, 12]], [3, [0, 1, 7, 15]], [3, [0, 1, 7, 16]], [3, [0, 1, 7, 17]], [3, [0, 1, 7, 18]], [3, [0, 1, 7, 19]], [3, [0, 1, 7, 21]], [3, [0, 1, 7, 22]], [3, [0, 1, 13, 18]], [3, [0, 1, 13, 19]], [3, [0, 1, 14, 16]], [3, [0, 1, 14, 17]], [3, [0, 1, 15, 16]], [3, [0, 1, 15, 21]], [3, [0, 1, 15, 22]], [3, [1]], [3, [1, 4, 7, 13]], [3, [1, 4, 7, 15]], [3, [1, 4, 13, 14]], [3, [1, 4, 14, 16]], [3, [15]], [3, [18]], [3, [19]], [3, [21]], [3, [22]], [4, [0]], [4, [0, 0, 1, 15]], [4, [0, 0, 1, 18]], [4, [0, 0, 1, 19]], [4, [0, 0, 1, 21]], [4, [0, 0, 1, 22]], [4, [0, 0, 2, 3]], [4, [0, 0, 2, 5]], [4, [0, 0, 2, 11]], [4, [0, 0, 2, 12]], [4, [0, 0, 2, 14]], [4, [0, 0, 2, 15]], [4, [0, 0, 3, 7]], [4, [0, 0, 4, 5]], [4, [0, 0, 4, 7]], [4, [0, 0, 4, 16]], [4, [0, 0, 4, 21]], [4, [0, 0, 4, 22]], [4, [0, 0, 5, 7]], [4, [0, 0, 5, 15]], [4, [0, 0, 5, 16]], [4, [0, 0, 7, 11]], [4, [0, 0, 7, 12]], [4, [0, 0, 7, 13]], [4, [0, 0, 7, 16]], [4, [0, 0, 7, 17]], [4, [0, 0, 7, 18]], [4, [0, 0, 7, 19]], [4, [0, 0, 7, 21]], [4, [0, 0, 7, 22]], [4, [0, 0, 13, 13]], [4, [0, 0, 13, 14]], [4, [0, 0, 13, 15]], [4, [0, 0, 13, 18]], [4, [0, 0, 13, 19]], [4, [0, 0, 14, 17]], [4, [0, 0, 15, 16]], [4, [0, 0, 15, 18]], [4, [0, 0, 15, 19]], [4, [0, 0, 15, 21]], [4, [0, 0, 15, 22]], [4, [0, 1, 2, 3]], [4, [0, 1, 2, 14]], [4, [0, 1, 2, 15]], [4, [0, 1, 3, 7]], [4, [0, 1, 4, 7]], [4, [0, 1, 4, 13]], [4, [0, 1, 4, 14]], [4, [0, 1, 4, 16]], [4, [0, 1, 4, 21]], [4, [0, 1, 4, 22]], [4, [0, 1, 5, 15]], [4, [0, 1, 5, 18]], [4, [0, 1, 5, 19]], [4, [0, 1, 5, 21]], [4, [0, 1, 5, 22]], [4, [0, 1, 7, 13]], [4, [0, 1, 7, 15]], [4, [0, 1, 13, 13]], [4, [0, 1, 13, 14]], [4, [0, 1, 13, 15]], [4, [0, 1, 14, 16]], [4, [0, 1, 15, 18]], [4, [0, 1, 15, 19]], [4, [0, 2, 3, 5]], [4, [0, 2, 5, 11]], [4, [0, 2, 5, 12]], [4, [0, 2, 5, 14]], [4, [0, 2, 5, 15]], [4, [0, 3, 5, 7]], [4, [0, 4, 5, 7]], [4, [0, 4, 5, 16]], [4, [0, 4, 5, 21]], [4, [0, 4, 5, 22]], [4, [0, 4, 7, 13]], [4, [0, 4, 7, 15]], [4, [0, 4, 13, 14]], [4, [0, 4, 14, 16]], [4, [0, 5, 7, 11]], [4, [0, 5, 7, 12]], [4, [0, 5, 7, 13]], [4, [0, 5, 7, 16]], [4, [0, 5, 7, 17]], [4, [0, 5, 7, 18]], [4, [0, 5, 7, 19]], [4, [0, 5, 7, 21]], [4, [0, 5, 7, 22]], [4, [0, 5, 13, 13]], [4, [0, 5, 13, 14]], [4, [0, 5, 13, 15]], [4, [0, 5, 13, 18]], [4, [0, 5, 13, 19]], [4, [0, 5, 14, 17]], [4, [0, 5, 15, 16]], [4, [0, 5, 15, 18]], [4, [0, 5, 15, 19]], [4, [0, 5, 15, 21]], [4, [0, 5, 15, 22]], [4, [1, 2, 3, 5]], [4, [1, 2, 5, 14]], [4, [1, 2, 5, 15]], [4, [1, 3, 5, 7]], [4, [1, 4, 5, 7]], [4, [1, 4, 5, 13]], [4, [1, 4, 5, 14]], [4, [1, 4, 5, 16]], [4, [1, 4, 5, 21]], [4, [1, 4, 5, 22]], [4, [1, 5, 7, 13]], [4, [1, 5, 7, 15]], [4, [1, 5, 13, 13]], [4, [1, 5, 13, 14]], [4, [1, 5, 13, 15]], [4, [1, 5, 14, 16]], [4, [1, 5, 15, 18]], [4, [1, 5, 15, 19]], [4, [2]], [4, [4]], [4, [4, 5, 7, 13]], [4, [4, 5, 7, 15]], [4, [4, 5, 13, 14]], [4, [4, 5, 14, 16]], [4, [5]], [4, [7]], [4, [15]], [4, [16]], [5, [0, 0, 1, 16]], [5, [0, 0, 1, 18]], [5, [0, 0, 1, 19]], [5, [0, 0, 1, 21]], [5, [0, 0, 1, 22]], [5, [0, 0, 3, 11]], [5, [0, 0, 3, 12]], [5, [0, 0, 4, 16]], [5, [0, 0, 13, 18]], [5, [0, 0, 13, 19]], [5, [0, 0, 15, 16]], [5, [0, 0, 15, 21]], [5, [0, 0, 15, 22]], [5, [0, 1, 1, 16]], [5, [0, 1, 3, 11]], [5, [0, 1, 3, 12]], [5, [0, 1, 4, 13]], [5, [0, 1, 4, 17]], [5, [0, 1, 15, 16]], [5, [0, 2, 2, 14]], [5, [0, 2, 2, 15]], [5, [0, 2, 3, 11]], [5, [0, 2, 3, 12]], [5, [0, 4, 4, 13]], [5, [0, 4, 4, 14]], [5, [0, 4, 4, 15]], [5, [0, 4, 4, 17]], [5, [0, 4, 13, 14]], [5, [0, 4, 14, 17]], [5, [0, 4, 15, 16]], [5, [1]], [5, [1, 1, 2, 21]], [5, [1, 1, 2, 22]], [5, [1, 1, 3, 15]], [5, [1, 1, 3, 18]], [5, [1, 1, 3, 19]], [5, [1, 1, 4, 18]], [5, [1, 1, 4, 19]], [5, [1, 1, 8, 18]], [5, [1, 1, 8, 19]], [5, [1, 1, 15, 16]], [5, [1, 1, 15, 18]], [5, [1, 1, 15, 19]], [5, [1, 2, 3, 15]], [5, [1, 2, 3, 18]], [5, [1, 2, 3, 19]], [5, [1, 2, 13, 13]], [5, [1, 2, 13, 14]], [5, [1, 2, 13, 18]], [5, [1, 2, 13, 19]], [5, [1, 2, 15, 21]], [5, [1, 2, 15, 22]], [5, [1, 4, 4, 16]], [5, [1, 4, 13, 18]], [5, [1, 4, 13, 19]], [5, [1, 4, 15, 16]], [5, [1, 13, 15, 18]], [5, [1, 13, 15, 19]], [5, [2]], [5, [2, 2, 8, 18]], [5, [2, 2, 8, 19]], [5, [2, 2, 13, 13]], [5, [2, 2, 13, 15]], [5, [2, 2, 15, 18]], [5, [2, 2, 15, 19]], [5, [2, 3, 3, 15]], [5, [2, 3, 3, 18]], [5, [2, 3, 3, 19]], [5, [11]], [5, [12]], [5, [14]], [5, [16]], [5, [18]], [5, [19]], [5, [21]], [5, [22]], [6, [0, 1, 2, 14]], [6, [0, 1, 2, 15]], [6, [0, 1, 7, 14]], [6, [0, 1, 7, 15]], [6, [0, 2, 2, 14]], [6, [0, 2, 2, 15]], [6, [0, 2, 7, 14]], [6, [0, 2, 7, 15]], [6, [1]], [6, [1, 1, 2, 14]], [6, [1, 1, 2, 15]], [6, [1, 1, 2, 18]], [6, [1, 1, 2, 19]], [6, [1, 1, 7, 14]], [6, [1, 1, 7, 15]], [6, [1, 1, 7, 18]], [6, [1, 1, 7, 19]], [6, [1, 2, 7, 18]], [6, [1, 2, 7, 19]], [6, [1, 2, 13, 14]], [6, [1, 2, 13, 15]], [6, [1, 2, 13, 18]], [6, [1, 2, 13, 19]], [6, [1, 2, 15, 18]], [6, [1, 2, 15, 19]], [6, [1, 7, 13, 14]], [6, [1, 7, 13, 15]], [6, [1, 7, 15, 18]], [6, [1, 7, 15, 19]], [6, [2]], [6, [2, 2, 13, 14]], [6, [2, 2, 13, 15]], [6, [2, 2, 13, 18]], [6, [2, 2, 13, 19]], [6, [2, 2, 15, 18]], [6, [2, 2, 15, 19]], [6, [2, 7, 13, 14]], [6, [2, 7, 13, 15]], [6, [2, 7, 15, 18]], [6, [2, 7, 15, 19]], [6, [18]], [6, [19]], [7, [0, 0, 3, 11]], [7, [0, 0, 3, 12]], [7, [0, 1, 1, 14]], [7, [0, 1, 1, 15]], [7, [0, 1, 3, 11]], [7, [0, 1, 3, 12]], [7, [0, 2, 3, 11]], [7, [0, 2, 3, 12]], [7, [1]], [7, [1, 1, 2, 14]], [7, [1, 1, 2, 15]], [7, [1, 1, 2, 18]], [7, [1, 1, 2, 19]], [7, [1, 1, 3, 15]], [7, [1, 1, 3, 18]], [7, [1, 1, 3, 19]], [7, [1, 1, 13, 13]], [7, [1, 1, 13, 15]], [7, [1, 1, 15, 18]], [7, [1, 1, 15, 19]], [7, [1, 2, 3, 15]], [7, [1, 2, 3, 18]], [7, [1, 2, 3, 19]], [7, [1, 2, 13, 13]], [7, [1, 2, 13, 14]], [7, [2]], [7, [2, 3, 3, 15]], [7, [2, 3, 3, 18]], [7, [2, 3, 3, 19]], [7, [11]], [7, [12]], [7, [15]], [7, [21]], [7, [22]], [8, [0, 1, 1, 14]], [8, [0, 1, 1, 15]], [8, [0, 1, 2, 14]], [8, [0, 1, 2, 15]], [8, [0, 1, 7, 14]], [8, [0, 1, 7, 15]], [8, [0, 2, 7, 14]], [8, [0, 2, 7, 15]], [8, [1]], [8, [1, 1, 2, 18]], [8, [1, 1, 2, 19]], [8, [1, 1, 7, 14]], [8, [1, 1, 7, 15]], [8, [1, 1, 7, 18]], [8, [1, 1, 7, 19]], [8, [1, 1, 13, 14]], [8, [1, 1, 13, 15]], [8, [1, 1, 13, 18]], [8, [1, 1, 13, 19]], [8, [1, 1, 15, 18]], [8, [1, 1, 15, 19]], [8, [1, 2, 7, 18]], [8, [1, 2, 7, 19]], [8, [1, 2, 13, 14]], [8, [1, 2, 13, 15]], [8, [1, 2, 13, 18]], [8, [1, 2, 13, 19]], [8, [1, 2, 15, 18]], [8, [1, 2, 15, 19]], [8, [1, 7, 13, 14]], [8, [1, 7, 13, 15]], [8, [1, 7, 15, 18]], [8, [1, 7, 15, 19]], [8, [2]], [8, [2, 7, 13, 14]], [8, [2, 7, 13, 15]], [8, [2, 7, 15, 18]], [8, [2, 7, 15, 19]], [8, [14]], [8, [15]], [8, [18]], [8, [19]], [9, [0, 0, 2, 16]], [9, [0, 0, 2, 21]], [9, [0, 0, 2, 22]], [9, [0, 1, 2, 11]], [9, [0, 1, 2, 12]], [9, [0, 2, 3, 3]], [9, [0, 2, 4, 16]], [9, [0, 2, 4, 21]], [9, [0, 2, 4, 22]], [9, [0, 2, 7, 11]], [9, [0, 2, 7, 12]], [9, [0, 3, 3, 15]], [9, [0, 3, 3, 21]], [9, [0, 3, 3, 22]], [9, [1, 1, 2, 15]], [9, [1, 1, 2, 18]], [9, [1, 1, 2, 19]], [9, [1, 2, 7, 15]], [9, [1, 2, 7, 18]], [9, [1, 2, 7, 19]], [9, [2, 2, 4, 16]], [9, [2, 2, 4, 21]], [9, [2, 2, 4, 22]], [9, [2, 2, 7, 15]], [9, [2, 2, 7, 18]], [9, [2, 2, 7, 19]], [9, [2, 2, 11, 13]], [9, [2, 2, 11, 15]], [9, [2, 2, 12, 13]], [9, [2, 2, 12, 15]], [9, [2, 3, 3, 16]], [9, [2, 3, 3, 21]], [9, [2, 3, 3, 22]], [9, [3, 3, 7, 15]], [9, [3, 3, 7, 18]], [9, [3, 3, 7, 19]], [9, [3, 3, 15, 18]], [9, [3, 3, 15, 19]], [9, [15]], [9, [16]], [9, [18]], [9, [19]], [9, [21]], [9, [22]], [10, [0, 0, 3, 16]], [10, [0, 0, 3, 21]], [10, [0, 0, 3, 22]], [10, [0, 0, 9, 16]], [10, [0, 0, 9, 21]], [10, [0, 0, 9, 22]], [10, [0, 1, 3, 11]], [10, [0, 1, 3, 12]], [10, [0, 1, 9, 11]], [10, [0, 1, 9, 12]], [10, [0, 2, 2, 3]], [10, [0, 2, 2, 9]], [10, [0, 2, 3, 3]], [10, [0, 2, 3, 9]], [10, [0, 2, 3, 15]], [10, [0, 2, 3, 21]], [10, [0, 2, 3, 22]], [10, [0, 2, 9, 15]], [10, [0, 2, 9, 21]], [10, [0, 2, 9, 22]], [10, [0, 3, 3, 15]], [10, [0, 3, 3, 21]], [10, [0, 3, 3, 22]], [10, [0, 3, 4, 16]], [10, [0, 3, 4, 21]], [10, [0, 3, 4, 22]], [10, [0, 3, 7, 11]], [10, [0, 3, 7, 12]], [10, [0, 3, 9, 15]], [10, [0, 3, 9, 21]], [10, [0, 3, 9, 22]], [10, [0, 4, 9, 16]], [10, [0, 4, 9, 21]], [10, [0, 4, 9, 22]], [10, [0, 7, 9, 11]], [10, [0, 7, 9, 12]], [10, [1, 1, 3, 15]], [10, [1, 1, 3, 18]], [10, [1, 1, 3, 19]], [10, [1, 1, 9, 15]], [10, [1, 1, 9, 18]], [10, [1, 1, 9, 19]], [10, [1, 3, 7, 15]], [10, [1, 3, 7, 18]], [10, [1, 3, 7, 19]], [10, [1, 7, 9, 15]], [10, [1, 7, 9, 18]], [10, [1, 7, 9, 19]], [10, [2, 2, 3, 15]], [10, [2, 2, 3, 18]], [10, [2, 2, 3, 19]], [10, [2, 2, 9, 15]], [10, [2, 2, 9, 18]], [10, [2, 2, 9, 19]], [10, [2, 3, 3, 16]], [10, [2, 3, 3, 21]], [10, [2, 3, 3, 22]], [10, [2, 3, 4, 16]], [10, [2, 3, 4, 21]], [10, [2, 3, 4, 22]], [10, [2, 3, 9, 16]], [10, [2, 3, 9, 21]], [10, [2, 3, 9, 22]], [10, [2, 3, 11, 13]], [10, [2, 3, 11, 15]], [10, [2, 3, 12, 13]], [10, [2, 3, 12, 15]], [10, [2, 3, 15, 18]], [10, [2, 3, 15, 19]], [10, [2, 4, 9, 16]], [10, [2, 4, 9, 21]], [10, [2, 4, 9, 22]], [10, [2, 9, 11, 13]], [10, [2, 9, 11, 15]], [10, [2, 9, 12, 13]], [10, [2, 9, 12, 15]], [10, [2, 9, 15, 18]], [10, [2, 9, 15, 19]], [10, [3, 3, 7, 15]], [10, [3, 3, 7, 18]], [10, [3, 3, 7, 19]], [10, [3, 3, 15, 18]], [10, [3, 3, 15, 19]], [10, [3, 7, 9, 15]], [10, [3, 7, 9, 18]], [10, [3, 7, 9, 19]], [10, [3, 9, 15, 18]], [10, [3, 9, 15, 19]], [11, [0]], [11, [0, 0, 3, 16]], [11, [0, 0, 3, 21]], [11, [0, 0, 3, 22]], [11, [0, 1, 3, 11]], [11, [0, 1, 3, 12]], [11, [0, 2, 2, 15]], [11, [0, 2, 2, 21]], [11, [0, 2, 2, 22]], [11, [0, 3, 4, 16]], [11, [0, 3, 4, 21]], [11, [0, 3, 4, 22]], [11, [0, 3, 7, 11]], [11, [0, 3, 7, 12]], [11, [1, 1, 3, 15]], [11, [1, 1, 3, 18]], [11, [1, 1, 3, 19]], [11, [1, 3, 7, 15]], [11, [1, 3, 7, 18]], [11, [1, 3, 7, 19]], [11, [2, 2, 3, 15]], [11, [2, 2, 3, 16]], [11, [2, 2, 3, 18]], [11, [2, 2, 3, 19]], [11, [2, 2, 3, 21]], [11, [2, 2, 3, 22]], [11, [2, 2, 7, 15]], [11, [2, 2, 7, 18]], [11, [2, 2, 7, 19]], [11, [2, 2, 15, 18]], [11, [2, 2, 15, 19]], [11, [2, 3, 4, 16]], [11, [2, 3, 4, 21]], [11, [2, 3, 4, 22]], [11, [2, 3, 7, 15]], [11, [2, 3, 7, 18]], [11, [2, 3, 7, 19]], [11, [2, 3, 11, 13]], [11, [2, 3, 11, 15]], [11, [2, 3, 12, 13]], [11, [2, 3, 12, 15]], [11, [16]], [11, [21]], [11, [22]], [12, [0]], [12, [0, 0, 2, 16]], [12, [0, 0, 2, 21]], [12, [0, 0, 2, 22]], [12, [0, 0, 9, 16]], [12, [0, 0, 9, 21]], [12, [0, 0, 9, 22]], [12, [0, 1, 2, 11]], [12, [0, 1, 2, 12]], [12, [0, 1, 9, 11]], [12, [0, 1, 9, 12]], [12, [0, 2, 2, 3]], [12, [0, 2, 2, 9]], [12, [0, 2, 2, 15]], [12, [0, 2, 2, 21]], [12, [0, 2, 2, 22]], [12, [0, 2, 3, 9]], [12, [0, 2, 3, 15]], [12, [0, 2, 3, 21]], [12, [0, 2, 3, 22]], [12, [0, 2, 4, 16]], [12, [0, 2, 4, 21]], [12, [0, 2, 4, 22]], [12, [0, 2, 7, 11]], [12, [0, 2, 7, 12]], [12, [0, 2, 9, 15]], [12, [0, 2, 9, 21]], [12, [0, 2, 9, 22]], [12, [0, 3, 9, 15]], [12, [0, 3, 9, 21]], [12, [0, 3, 9, 22]], [12, [0, 4, 9, 16]], [12, [0, 4, 9, 21]], [12, [0, 4, 9, 22]], [12, [0, 7, 9, 11]], [12, [0, 7, 9, 12]], [12, [1, 1, 2, 15]], [12, [1, 1, 2, 18]], [12, [1, 1, 2, 19]], [12, [1, 1, 9, 15]], [12, [1, 1, 9, 18]], [12, [1, 1, 9, 19]], [12, [1, 2, 7, 15]], [12, [1, 2, 7, 18]], [12, [1, 2, 7, 19]], [12, [1, 7, 9, 15]], [12, [1, 7, 9, 18]], [12, [1, 7, 9, 19]], [12, [2, 2, 3, 16]], [12, [2, 2, 3, 21]], [12, [2, 2, 3, 22]], [12, [2, 2, 4, 16]], [12, [2, 2, 4, 21]], [12, [2, 2, 4, 22]], [12, [2, 2, 9, 15]], [12, [2, 2, 9, 18]], [12, [2, 2, 9, 19]], [12, [2, 2, 11, 13]], [12, [2, 2, 11, 15]], [12, [2, 2, 12, 13]], [12, [2, 2, 12, 15]], [12, [2, 2, 15, 18]], [12, [2, 2, 15, 19]], [12, [2, 3, 7, 15]], [12, [2, 3, 7, 18]], [12, [2, 3, 7, 19]], [12, [2, 3, 9, 16]], [12, [2, 3, 9, 21]], [12, [2, 3, 9, 22]], [12, [2, 3, 15, 18]], [12, [2, 3, 15, 19]], [12, [2, 4, 9, 16]], [12, [2, 4, 9, 21]], [12, [2, 4, 9, 22]], [12, [2, 9, 11, 13]], [12, [2, 9, 11, 15]], [12, [2, 9, 12, 13]], [12, [2, 9, 12, 15]], [12, [2, 9, 15, 18]], [12, [2, 9, 15, 19]], [12, [3, 7, 9, 15]], [12, [3, 7, 9, 18]], [12, [3, 7, 9, 19]], [12, [3, 9, 15, 18]], [12, [3, 9, 15, 19]], [12, [15]], [12, [18]], [12, [19]], [13, [0, 0, 1, 1]], [13, [0, 0, 1, 7]], [13, [0, 0, 2, 2]], [13, [0, 0, 2, 7]], [13, [0, 0, 3, 13]], [13, [0, 0, 3, 15]], [13, [0, 0, 3, 16]], [13, [0, 0, 3, 21]], [13, [0, 0, 3, 22]], [13, [0, 0, 4, 13]], [13, [0, 0, 4, 15]], [13, [0, 0, 12, 13]], [13, [0, 0, 12, 15]], [13, [0, 1, 1, 2]], [13, [0, 1, 1, 3]], [13, [0, 1, 1, 4]], [13, [0, 1, 1, 7]], [13, [0, 1, 1, 12]], [13, [0, 1, 2, 12]], [13, [0, 1, 3, 7]], [13, [0, 1, 4, 7]], [13, [0, 1, 7, 12]], [13, [0, 2, 2, 3]], [13, [0, 2, 2, 4]], [13, [0, 2, 2, 12]], [13, [0, 2, 3, 7]], [13, [0, 2, 4, 7]], [13, [0, 3, 3, 16]], [13, [0, 3, 3, 21]], [13, [0, 3, 3, 22]], [13, [0, 3, 12, 13]], [13, [0, 3, 12, 15]], [13, [0, 4, 4, 7]], [13, [0, 4, 4, 13]], [13, [0, 4, 4, 16]], [13, [1, 1, 2, 3]], [13, [1, 1, 2, 4]], [13, [1, 1, 2, 12]], [13, [1, 1, 3, 7]], [13, [1, 1, 4, 7]], [13, [1, 1, 7, 12]], [13, [1, 2, 3, 12]], [13, [1, 3, 7, 12]], [13, [2, 2, 3, 16]], [13, [2, 2, 3, 21]], [13, [2, 2, 3, 22]], [13, [2, 2, 12, 13]], [13, [2, 2, 12, 15]], [13, [2, 3, 3, 16]], [13, [2, 3, 3, 21]], [13, [2, 3, 3, 22]], [13, [4, 4, 7, 15]], [13, [4, 4, 7, 18]], [13, [4, 4, 7, 19]], [13, [4, 4, 15, 18]], [13, [4, 4, 15, 19]], [13, [13]], [13, [15]], [14, [0, 0, 1, 1]], [14, [0, 0, 1, 7]], [14, [0, 0, 2, 2]], [14, [0, 0, 2, 7]], [14, [0, 0, 3, 13]], [14, [0, 0, 3, 15]], [14, [0, 0, 4, 13]], [14, [0, 0, 4, 15]], [14, [0, 0, 4, 16]], [14, [0, 0, 4, 21]], [14, [0, 0, 4, 22]], [14, [0, 0, 11, 13]], [14, [0, 0, 11, 15]], [14, [0, 0, 11, 16]], [14, [0, 0, 11, 21]], [14, [0, 0, 11, 22]], [14, [0, 1, 1, 2]], [14, [0, 1, 1, 3]], [14, [0, 1, 1, 4]], [14, [0, 1, 1, 7]], [14, [0, 1, 1, 11]], [14, [0, 1, 2, 11]], [14, [0, 1, 3, 7]], [14, [0, 1, 4, 7]], [14, [0, 1, 7, 11]], [14, [0, 2, 2, 3]], [14, [0, 2, 2, 4]], [14, [0, 2, 2, 11]], [14, [0, 2, 3, 7]], [14, [0, 2, 4, 7]], [14, [0, 3, 4, 7]], [14, [0, 3, 4, 13]], [14, [0, 3, 4, 21]], [14, [0, 3, 4, 22]], [14, [0, 3, 7, 11]], [14, [0, 3, 11, 15]], [14, [0, 3, 11, 21]], [14, [0, 3, 11, 22]], [14, [0, 4, 4, 7]], [14, [0, 4, 4, 13]], [14, [0, 4, 4, 16]], [14, [0, 4, 7, 11]], [14, [0, 4, 11, 13]], [14, [0, 4, 11, 16]], [14, [1, 1, 2, 3]], [14, [1, 1, 2, 4]], [14, [1, 1, 2, 11]], [14, [1, 1, 3, 7]], [14, [1, 1, 4, 7]], [14, [1, 1, 7, 11]], [14, [1, 2, 3, 11]], [14, [1, 3, 7, 11]], [14, [2, 2, 4, 16]], [14, [2, 2, 4, 21]], [14, [2, 2, 4, 22]], [14, [2, 2, 11, 13]], [14, [2, 2, 11, 15]], [14, [2, 2, 11, 16]], [14, [2, 2, 11, 21]], [14, [2, 2, 11, 22]], [14, [2, 3, 4, 16]], [14, [2, 3, 4, 21]], [14, [2, 3, 4, 22]], [14, [2, 3, 11, 16]], [14, [2, 3, 11, 21]], [14, [2, 3, 11, 22]], [14, [3, 4, 7, 15]], [14, [3, 4, 7, 18]], [14, [3, 4, 7, 19]], [14, [3, 4, 15, 18]], [14, [3, 4, 15, 19]], [14, [3, 7, 11, 15]], [14, [3, 7, 11, 18]], [14, [3, 7, 11, 19]], [14, [3, 11, 15, 18]], [14, [3, 11, 15, 19]], [14, [4, 4, 7, 15]], [14, [4, 4, 7, 18]], [14, [4, 4, 7, 19]], [14, [4, 4, 15, 18]], [14, [4, 4, 15, 19]], [14, [4, 7, 11, 15]], [14, [4, 7, 11, 18]], [14, [4, 7, 11, 19]], [14, [4, 11, 15, 18]], [14, [4, 11, 15, 19]], [14, [13]], [14, [15]], [15, [0, 0, 1, 1]], [15, [0, 0, 1, 7]], [15, [0, 0, 2, 2]], [15, [0, 0, 2, 7]], [15, [0, 0, 3, 13]], [15, [0, 0, 3, 15]], [15, [0, 0, 4, 13]], [15, [0, 0, 4, 15]], [15, [0, 0, 4, 16]], [15, [0, 0, 4, 21]], [15, [0, 0, 4, 22]], [15, [0, 1, 1, 2]], [15, [0, 1, 1, 3]], [15, [0, 1, 1, 4]], [15, [0, 1, 1, 7]], [15, [0, 1, 3, 7]], [15, [0, 1, 4, 7]], [15, [0, 2, 2, 3]], [15, [0, 2, 2, 4]], [15, [0, 2, 3, 7]], [15, [0, 2, 4, 7]], [15, [0, 3, 3, 7]], [15, [0, 3, 3, 13]], [15, [0, 3, 3, 16]], [15, [0, 3, 4, 16]], [15, [0, 3, 4, 21]], [15, [0, 3, 4, 22]], [15, [1, 1, 2, 3]], [15, [1, 1, 2, 4]], [15, [1, 1, 3, 7]], [15, [1, 1, 4, 7]], [15, [2, 2, 4, 16]], [15, [2, 2, 4, 21]], [15, [2, 2, 4, 22]], [15, [2, 3, 4, 16]], [15, [2, 3, 4, 21]], [15, [2, 3, 4, 22]], [15, [3, 3, 7, 15]], [15, [3, 3, 7, 18]], [15, [3, 3, 7, 19]], [15, [3, 3, 15, 18]], [15, [3, 3, 15, 19]], [15, [13]], [15, [15]], [16, [0, 0, 1, 1]], [16, [0, 0, 1, 7]], [16, [0, 0, 2, 2]], [16, [0, 0, 2, 7]], [16, [0, 0, 3, 13]], [16, [0, 0, 3, 15]], [16, [0, 0, 3, 16]], [16, [0, 0, 3, 21]], [16, [0, 0, 3, 22]], [16, [0, 0, 4, 13]], [16, [0, 0, 4, 15]], [16, [0, 0, 11, 16]], [16, [0, 0, 11, 21]], [16, [0, 0, 11, 22]], [16, [0, 1, 1, 2]], [16, [0, 1, 1, 3]], [16, [0, 1, 1, 4]], [16, [0, 1, 1, 7]], [16, [0, 1, 3, 7]], [16, [0, 1, 4, 7]], [16, [0, 2, 2, 3]], [16, [0, 2, 2, 4]], [16, [0, 2, 3, 7]], [16, [0, 2, 4, 7]], [16, [0, 3, 3, 7]], [16, [0, 3, 3, 13]], [16, [0, 3, 3, 21]], [16, [0, 3, 3, 22]], [16, [0, 3, 4, 7]], [16, [0, 3, 4, 13]], [16, [0, 3, 4, 16]], [16, [0, 3, 7, 11]], [16, [0, 3, 11, 13]], [16, [0, 3, 11, 21]], [16, [0, 3, 11, 22]], [16, [0, 4, 7, 11]], [16, [0, 4, 11, 13]], [16, [0, 4, 11, 16]], [16, [1, 1, 2, 3]], [16, [1, 1, 2, 4]], [16, [1, 1, 3, 7]], [16, [1, 1, 4, 7]], [16, [2, 2, 3, 16]], [16, [2, 2, 3, 21]], [16, [2, 2, 3, 22]], [16, [2, 2, 11, 16]], [16, [2, 2, 11, 21]], [16, [2, 2, 11, 22]], [16, [2, 3, 3, 16]], [16, [2, 3, 3, 21]], [16, [2, 3, 3, 22]], [16, [2, 3, 11, 16]], [16, [2, 3, 11, 21]], [16, [2, 3, 11, 22]], [16, [3, 3, 7, 15]], [16, [3, 3, 7, 18]], [16, [3, 3, 7, 19]], [16, [3, 3, 15, 18]], [16, [3, 3, 15, 19]], [16, [3, 4, 7, 15]], [16, [3, 4, 7, 18]], [16, [3, 4, 7, 19]], [16, [3, 4, 15, 18]], [16, [3, 4, 15, 19]], [16, [3, 7, 11, 15]], [16, [3, 7, 11, 18]], [16, [3, 7, 11, 19]], [16, [3, 11, 15, 18]], [16, [3, 11, 15, 19]], [16, [4, 7, 11, 15]], [16, [4, 7, 11, 18]], [16, [4, 7, 11, 19]], [16, [4, 11, 15, 18]], [16, [4, 11, 15, 19]], [16, [13]], [16, [15]], [17, [0, 0, 1, 15]], [17, [0, 0, 1, 21]], [17, [0, 0, 1, 22]], [17, [0, 0, 2, 4]], [17, [0, 0, 2, 17]], [17, [0, 0, 2, 21]], [17, [0, 0, 2, 22]], [17, [0, 0, 4, 18]], [17, [0, 0, 4, 19]], [17, [0, 0, 7, 15]], [17, [0, 0, 15, 17]], [17, [0, 0, 17, 18]], [17, [0, 0, 17, 19]], [17, [0, 1, 1, 4]], [17, [0, 1, 1, 15]], [17, [0, 1, 1, 17]], [17, [0, 1, 4, 7]], [17, [0, 1, 4, 14]], [17, [0, 1, 4, 15]], [17, [0, 1, 4, 21]], [17, [0, 1, 4, 22]], [17, [0, 1, 7, 15]], [17, [0, 1, 7, 17]], [17, [0, 1, 14, 17]], [17, [0, 1, 15, 15]], [17, [0, 2, 4, 4]], [17, [0, 2, 4, 17]], [17, [0, 2, 4, 21]], [17, [0, 2, 4, 22]], [17, [0, 4, 4, 14]], [17, [0, 4, 4, 15]], [17, [0, 4, 4, 18]], [17, [0, 4, 4, 19]], [17, [0, 4, 14, 17]], [17, [0, 4, 15, 17]], [17, [0, 4, 17, 18]], [17, [0, 4, 17, 19]], [17, [0, 7, 15, 15]], [17, [1, 1, 4, 7]], [17, [1, 1, 4, 14]], [17, [1, 1, 7, 15]], [17, [1, 1, 7, 17]], [17, [1, 1, 14, 17]], [17, [1, 4, 4, 7]], [17, [1, 4, 4, 14]], [17, [1, 4, 4, 15]], [17, [1, 4, 7, 15]], [17, [1, 4, 7, 17]], [17, [1, 4, 14, 17]], [17, [2, 4, 4, 13]], [17, [2, 4, 13, 17]], [17, [4]], [17, [4, 15, 15, 18]], [17, [4, 15, 15, 19]], [17, [4, 15, 17, 18]], [17, [4, 15, 17, 19]], [17, [15]], [17, [17]], [18, [0]], [18, [0, 0, 2, 4]], [18, [0, 0, 2, 16]], [18, [0, 0, 4, 15]], [18, [0, 0, 13, 18]], [18, [0, 0, 13, 19]], [18, [0, 0, 15, 16]], [18, [0, 0, 16, 18]], [18, [0, 0, 16, 19]], [18, [0, 1, 1, 4]], [18, [0, 1, 1, 16]], [18, [0, 1, 4, 7]], [18, [0, 1, 7, 7]], [18, [0, 1, 7, 14]], [18, [0, 1, 7, 16]], [18, [0, 1, 13, 14]], [18, [0, 1, 14, 16]], [18, [0, 2, 4, 4]], [18, [0, 2, 4, 16]], [18, [0, 4, 4, 15]], [18, [0, 4, 7, 7]], [18, [0, 4, 13, 14]], [18, [0, 4, 13, 18]], [18, [0, 4, 13, 19]], [18, [0, 4, 14, 16]], [18, [0, 4, 15, 16]], [18, [0, 4, 16, 18]], [18, [0, 4, 16, 19]], [18, [0, 7, 7, 14]], [18, [0, 7, 13, 14]], [18, [1, 1, 4, 7]], [18, [1, 1, 4, 14]], [18, [1, 1, 7, 16]], [18, [1, 1, 14, 16]], [18, [1, 4, 4, 7]], [18, [1, 4, 4, 14]], [18, [1, 4, 7, 16]], [18, [1, 4, 14, 16]], [18, [2]], [18, [2, 4, 4, 13]], [18, [2, 4, 13, 16]], [18, [4]], [18, [4, 13, 15, 18]], [18, [4, 13, 15, 19]], [18, [4, 15, 16, 18]], [18, [4, 15, 16, 19]], [18, [16]], [19, [0, 0, 2, 16]], [19, [0, 0, 2, 17]], [19, [0, 0, 15, 16]], [19, [0, 0, 15, 17]], [19, [0, 0, 16, 18]], [19, [0, 0, 16, 19]], [19, [0, 0, 17, 18]], [19, [0, 0, 17, 19]], [19, [0, 1, 1, 16]], [19, [0, 1, 1, 17]], [19, [0, 1, 7, 16]], [19, [0, 1, 7, 17]], [19, [0, 1, 14, 16]], [19, [0, 1, 14, 17]], [19, [0, 2, 4, 16]], [19, [0, 2, 4, 17]], [19, [0, 4, 14, 16]], [19, [0, 4, 14, 17]], [19, [0, 4, 15, 16]], [19, [0, 4, 15, 17]], [19, [0, 4, 16, 18]], [19, [0, 4, 16, 19]], [19, [0, 4, 17, 18]], [19, [0, 4, 17, 19]], [19, [1, 1, 7, 16]], [19, [1, 1, 7, 17]], [19, [1, 1, 14, 16]], [19, [1, 1, 14, 17]], [19, [1, 4, 7, 16]], [19, [1, 4, 7, 17]], [19, [1, 4, 14, 16]], [19, [1, 4, 14, 17]], [19, [2, 4, 13, 16]], [19, [2, 4, 13, 17]], [19, [4, 15, 16, 18]], [19, [4, 15, 16, 19]], [19, [4, 15, 17, 18]], [19, [4, 15, 17, 19]], [19, [16]], [19, [17]], [20, [0]], [20, [0, 0, 1, 2]], [20, [0, 0, 1, 4]], [20, [0, 0, 1, 7]], [20, [0, 0, 1, 16]], [20, [0, 0, 1, 18]], [20, [0, 0, 1, 19]], [20, [0, 0, 1, 21]], [20, [0, 0, 1, 22]], [20, [0, 0, 2, 3]], [20, [0, 0, 2, 11]], [20, [0, 0, 2, 12]], [20, [0, 0, 2, 14]], [20, [0, 0, 2, 15]], [20, [0, 0, 3, 7]], [20, [0, 0, 4, 7]], [20, [0, 0, 4, 16]], [20, [0, 0, 4, 21]], [20, [0, 0, 4, 22]], [20, [0, 0, 7, 11]], [20, [0, 0, 7, 12]], [20, [0, 0, 7, 13]], [20, [0, 0, 7, 16]], [20, [0, 0, 7, 17]], [20, [0, 0, 7, 18]], [20, [0, 0, 7, 19]], [20, [0, 0, 7, 21]], [20, [0, 0, 7, 22]], [20, [0, 0, 13, 13]], [20, [0, 0, 13, 14]], [20, [0, 0, 13, 15]], [20, [0, 0, 13, 18]], [20, [0, 0, 13, 19]], [20, [0, 0, 14, 17]], [20, [0, 0, 15, 16]], [20, [0, 0, 15, 18]], [20, [0, 0, 15, 19]], [20, [0, 0, 15, 21]], [20, [0, 0, 15, 22]], [20, [0, 1, 1, 15]], [20, [0, 1, 1, 18]], [20, [0, 1, 1, 19]], [20, [0, 1, 1, 21]], [20, [0, 1, 1, 22]], [20, [0, 1, 2, 11]], [20, [0, 1, 2, 12]], [20, [0, 1, 4, 13]], [20, [0, 1, 4, 14]], [20, [0, 1, 7, 11]], [20, [0, 1, 7, 12]], [20, [0, 1, 7, 15]], [20, [0, 1, 7, 16]], [20, [0, 1, 7, 17]], [20, [0, 1, 7, 18]], [20, [0, 1, 7, 19]], [20, [0, 1, 7, 21]], [20, [0, 1, 7, 22]], [20, [0, 1, 13, 18]], [20, [0, 1, 13, 19]], [20, [0, 1, 14, 16]], [20, [0, 1, 14, 17]], [20, [0, 1, 15, 16]], [20, [0, 1, 15, 21]], [20, [0, 1, 15, 22]], [20, [0, 4, 7, 13]], [20, [0, 4, 7, 15]], [20, [0, 4, 13, 14]], [20, [0, 4, 14, 16]], [20, [1]], [20, [1, 1, 2, 3]], [20, [1, 1, 2, 14]], [20, [1, 1, 2, 15]], [20, [1, 1, 3, 7]], [20, [1, 1, 4, 7]], [20, [1, 1, 4, 13]], [20, [1, 1, 4, 14]], [20, [1, 1, 4, 16]], [20, [1, 1, 4, 21]], [20, [1, 1, 4, 22]], [20, [1, 1, 7, 13]], [20, [1, 1, 7, 15]], [20, [1, 1, 13, 13]], [20, [1, 1, 13, 14]], [20, [1, 1, 13, 15]], [20, [1, 1, 14, 16]], [20, [1, 1, 15, 18]], [20, [1, 1, 15, 19]], [20, [1, 4, 7, 13]], [20, [1, 4, 7, 15]], [20, [1, 4, 13, 14]], [20, [1, 4, 14, 16]], [20, [2]], [20, [4]], [20, [7]], [20, [15]], [20, [16]], [21, [0]], [21, [0, 0, 1, 18]], [21, [0, 0, 1, 19]], [21, [0, 0, 7, 18]], [21, [0, 0, 7, 19]], [21, [0, 1, 1, 8]], [21, [0, 1, 1, 15]], [21, [0, 1, 4, 13]], [21, [0, 1, 13, 13]], [21, [0, 1, 13, 17]], [21, [0, 2, 2, 8]], [21, [0, 2, 2, 15]], [21, [0, 4, 4, 13]], [21, [0, 4, 7, 13]], [21, [0, 4, 13, 13]], [21, [0, 4, 13, 17]], [21, [0, 7, 7, 13]], [21, [0, 7, 13, 17]], [21, [1, 1, 2, 8]], [21, [1, 1, 2, 15]], [21, [1, 1, 2, 18]], [21, [1, 1, 2, 19]], [21, [1, 1, 4, 18]], [21, [1, 1, 4, 19]], [21, [1, 1, 7, 13]], [21, [1, 1, 7, 18]], [21, [1, 1, 7, 19]], [21, [1, 1, 8, 13]], [21, [1, 1, 13, 13]], [21, [1, 1, 13, 15]], [21, [1, 2, 7, 18]], [21, [1, 2, 7, 19]], [21, [1, 4, 7, 18]], [21, [1, 4, 7, 19]], [21, [1, 7, 15, 18]], [21, [1, 7, 15, 19]], [21, [2, 2, 7, 13]], [21, [2, 2, 7, 18]], [21, [2, 2, 7, 19]], [21, [2, 2, 8, 13]], [21, [2, 2, 13, 13]], [21, [2, 2, 13, 15]], [21, [2, 2, 15, 18]], [21, [2, 2, 15, 19]], [21, [8]], [21, [15]], [22, [0, 0, 1, 16]], [22, [0, 0, 1, 21]], [22, [0, 0, 1, 22]], [22, [0, 0, 4, 16]], [22, [0, 0, 7, 16]], [22, [0, 0, 7, 21]], [22, [0, 0, 7, 22]], [22, [0, 1, 1, 8]], [22, [0, 1, 1, 14]], [22, [0, 1, 1, 16]], [22, [0, 1, 4, 4]], [22, [0, 1, 7, 16]], [22, [0, 2, 2, 8]], [22, [0, 2, 2, 14]], [22, [0, 4, 4, 7]], [22, [0, 4, 7, 16]], [22, [1, 1, 2, 8]], [22, [1, 1, 2, 14]], [22, [1, 1, 2, 21]], [22, [1, 1, 2, 22]], [22, [1, 1, 7, 16]], [22, [1, 1, 8, 13]], [22, [1, 1, 8, 18]], [22, [1, 1, 8, 19]], [22, [1, 1, 13, 14]], [22, [1, 1, 14, 18]], [22, [1, 1, 14, 19]], [22, [1, 2, 7, 21]], [22, [1, 2, 7, 22]], [22, [1, 4, 4, 16]], [22, [1, 4, 7, 16]], [22, [2, 2, 8, 13]], [22, [2, 2, 8, 18]], [22, [2, 2, 8, 19]], [22, [2, 2, 13, 14]], [22, [2, 2, 14, 18]], [22, [2, 2, 14, 19]], [22, [8]], [22, [14]], [22, [16]], [22, [18]], [22, [19]], [23, [0, 1, 1, 14]], [23, [0, 1, 1, 15]], [23, [0, 2, 2, 14]], [23, [0, 2, 2, 15]], [23, [1, 1, 2, 14]], [23, [1, 1, 2, 15]], [23, [1, 1, 13, 14]], [23, [1, 1, 13, 15]], [23, [1, 1, 14, 18]], [23, [1, 1, 14, 19]], [23, [1, 1, 15, 18]], [23, [1, 1, 15, 19]], [23, [2, 2, 13, 14]], [23, [2, 2, 13, 15]], [23, [2, 2, 14, 18]], [23, [2, 2, 14, 19]], [23, [2, 2, 15, 18]], [23, [2, 2, 15, 19]], [23, [14]], [23, [15]], [24, [0]], [24, [0, 0, 2, 16]], [24, [0, 0, 2, 21]], [24, [0, 0, 2, 22]], [24, [0, 0, 3, 16]], [24, [0, 0, 3, 21]], [24, [0, 0, 3, 22]], [24, [0, 1, 2, 11]], [24, [0, 1, 2, 12]], [24, [0, 1, 3, 11]], [24, [0, 1, 3, 12]], [24, [0, 2, 2, 15]], [24, [0, 2, 2, 21]], [24, [0, 2, 2, 22]], [24, [0, 2, 3, 3]], [24, [0, 2, 4, 16]], [24, [0, 2, 4, 21]], [24, [0, 2, 4, 22]], [24, [0, 2, 7, 11]], [24, [0, 2, 7, 12]], [24, [0, 3, 3, 15]], [24, [0, 3, 3, 21]], [24, [0, 3, 3, 22]], [24, [0, 3, 4, 16]], [24, [0, 3, 4, 21]], [24, [0, 3, 4, 22]], [24, [0, 3, 7, 11]], [24, [0, 3, 7, 12]], [24, [1, 1, 2, 15]], [24, [1, 1, 2, 18]], [24, [1, 1, 2, 19]], [24, [1, 1, 3, 15]], [24, [1, 1, 3, 18]], [24, [1, 1, 3, 19]], [24, [1, 2, 7, 15]], [24, [1, 2, 7, 18]], [24, [1, 2, 7, 19]], [24, [1, 3, 7, 15]], [24, [1, 3, 7, 18]], [24, [1, 3, 7, 19]], [24, [2, 2, 3, 15]], [24, [2, 2, 3, 16]], [24, [2, 2, 3, 18]], [24, [2, 2, 3, 19]], [24, [2, 2, 3, 21]], [24, [2, 2, 3, 22]], [24, [2, 2, 4, 16]], [24, [2, 2, 4, 21]], [24, [2, 2, 4, 22]], [24, [2, 2, 11, 13]], [24, [2, 2, 11, 15]], [24, [2, 2, 12, 13]], [24, [2, 2, 12, 15]], [24, [2, 2, 15, 18]], [24, [2, 2, 15, 19]], [24, [2, 3, 3, 16]], [24, [2, 3, 3, 21]], [24, [2, 3, 3, 22]], [24, [2, 3, 4, 16]], [24, [2, 3, 4, 21]], [24, [2, 3, 4, 22]], [24, [2, 3, 7, 15]], [24, [2, 3, 7, 18]], [24, [2, 3, 7, 19]], [24, [2, 3, 11, 13]], [24, [2, 3, 11, 15]], [24, [2, 3, 12, 13]], [24, [2, 3, 12, 15]], [24, [3, 3, 7, 15]], [24, [3, 3, 7, 18]], [24, [3, 3, 7, 19]], [24, [3, 3, 15, 18]], [24, [3, 3, 15, 19]], [24, [15]], [24, [18]], [24, [19]], [25, [0, 0, 3, 16]], [25, [0, 0, 3, 21]], [25, [0, 0, 3, 22]], [25, [0, 0, 4, 16]], [25, [0, 0, 4, 21]], [25, [0, 0, 4, 22]], [25, [0, 0, 11, 13]], [25, [0, 0, 11, 15]], [25, [0, 1, 1, 11]], [25, [0, 1, 2, 11]], [25, [0, 1, 7, 11]], [25, [0, 2, 2, 11]], [25, [0, 3, 3, 7]], [25, [0, 3, 3, 13]], [25, [0, 3, 3, 21]], [25, [0, 3, 3, 22]], [25, [0, 3, 4, 16]], [25, [0, 3, 4, 21]], [25, [0, 3, 4, 22]], [25, [0, 3, 11, 13]], [25, [0, 3, 11, 15]], [25, [0, 4, 4, 7]], [25, [0, 4, 4, 13]], [25, [0, 4, 4, 16]], [25, [1, 1, 2, 11]], [25, [1, 1, 7, 11]], [25, [1, 2, 3, 11]], [25, [1, 3, 7, 11]], [25, [2, 2, 3, 16]], [25, [2, 2, 3, 21]], [25, [2, 2, 3, 22]], [25, [2, 2, 4, 16]], [25, [2, 2, 4, 21]], [25, [2, 2, 4, 22]], [25, [2, 2, 11, 13]], [25, [2, 2, 11, 15]], [25, [2, 3, 3, 16]], [25, [2, 3, 3, 21]], [25, [2, 3, 3, 22]], [25, [2, 3, 4, 16]], [25, [2, 3, 4, 21]], [25, [2, 3, 4, 22]], [25, [3, 3, 7, 15]], [25, [3, 3, 7, 18]], [25, [3, 3, 7, 19]], [25, [3, 3, 15, 18]], [25, [3, 3, 15, 19]], [25, [4, 4, 7, 15]], [25, [4, 4, 7, 18]], [25, [4, 4, 7, 19]], [25, [4, 4, 15, 18]], [25, [4, 4, 15, 19]], [26, [0]], [26, [0, 0, 4, 18]], [26, [0, 0, 4, 19]], [26, [0, 0, 13, 18]], [26, [0, 0, 13, 19]], [26, [0, 1, 4, 14]], [26, [0, 1, 7, 7]], [26, [0, 1, 7, 14]], [26, [0, 1, 13, 14]], [26, [0, 4, 4, 14]], [26, [0, 4, 4, 18]], [26, [0, 4, 4, 19]], [26, [0, 4, 7, 7]], [26, [0, 4, 13, 14]], [26, [0, 4, 13, 18]], [26, [0, 4, 13, 19]], [26, [0, 7, 7, 14]], [26, [0, 7, 13, 14]], [26, [2]], [26, [4, 4, 15, 18]], [26, [4, 4, 15, 19]], [26, [4, 13, 15, 18]], [26, [4, 13, 15, 19]], [27, [0]], [27, [0, 0, 1, 7]], [27, [0, 0, 1, 13]], [27, [0, 0, 1, 14]], [27, [0, 0, 1, 19]], [27, [0, 0, 4, 19]], [27, [0, 0, 7, 7]], [27, [0, 0, 7, 13]], [27, [0, 0, 7, 14]], [27, [0, 0, 7, 19]], [27, [0, 0, 13, 19]], [27, [0, 0, 17, 19]], [27, [0, 1, 4, 13]], [27, [0, 1, 13, 13]], [27, [0, 1, 13, 17]], [27, [0, 4, 4, 13]], [27, [0, 4, 4, 19]], [27, [0, 4, 7, 13]], [27, [0, 4, 13, 13]], [27, [0, 4, 13, 17]], [27, [0, 4, 17, 19]], [27, [0, 7, 7, 13]], [27, [0, 7, 13, 17]], [27, [0, 13, 15, 19]], [27, [1, 1, 2, 7]], [27, [1, 1, 2, 13]], [27, [1, 1, 2, 14]], [27, [1, 1, 2, 19]], [27, [1, 1, 4, 7]], [27, [1, 1, 4, 13]], [27, [1, 1, 4, 14]], [27, [1, 1, 4, 19]], [27, [1, 1, 7, 14]], [27, [1, 1, 7, 15]], [27, [1, 1, 7, 19]], [27, [1, 1, 8, 8]], [27, [1, 1, 8, 13]], [27, [1, 1, 8, 14]], [27, [1, 1, 8, 19]], [27, [1, 1, 13, 13]], [27, [1, 1, 13, 15]], [27, [1, 1, 14, 15]], [27, [1, 1, 15, 19]], [27, [1, 2, 7, 7]], [27, [1, 2, 7, 13]], [27, [1, 2, 7, 14]], [27, [1, 2, 7, 19]], [27, [1, 4, 7, 7]], [27, [1, 4, 7, 13]], [27, [1, 4, 7, 14]], [27, [1, 4, 7, 19]], [27, [1, 7, 7, 15]], [27, [1, 7, 13, 15]], [27, [1, 7, 14, 15]], [27, [1, 7, 15, 19]], [27, [2, 2, 7, 14]], [27, [2, 2, 7, 19]], [27, [2, 2, 8, 8]], [27, [2, 2, 8, 13]], [27, [2, 2, 8, 14]], [27, [2, 2, 8, 19]], [27, [2, 2, 13, 13]], [27, [4, 4, 15, 19]], [27, [4, 15, 17, 19]], [28, [0, 0, 1, 7]], [28, [0, 0, 1, 13]], [28, [0, 0, 1, 14]], [28, [0, 0, 1, 18]], [28, [0, 0, 4, 18]], [28, [0, 0, 7, 7]], [28, [0, 0, 7, 13]], [28, [0, 0, 7, 14]], [28, [0, 0, 7, 18]], [28, [0, 0, 13, 18]], [28, [0, 0, 17, 18]], [28, [0, 1, 4, 14]], [28, [0, 1, 4, 18]], [28, [0, 1, 13, 14]], [28, [0, 1, 13, 18]], [28, [0, 1, 14, 17]], [28, [0, 1, 17, 18]], [28, [0, 4, 4, 14]], [28, [0, 4, 7, 14]], [28, [0, 4, 7, 18]], [28, [0, 4, 13, 14]], [28, [0, 4, 13, 18]], [28, [0, 4, 14, 17]], [28, [0, 7, 7, 14]], [28, [0, 7, 7, 18]], [28, [0, 7, 14, 17]], [28, [0, 7, 17, 18]], [28, [0, 13, 13, 14]], [28, [0, 13, 13, 18]], [28, [0, 13, 15, 18]], [28, [1, 1, 2, 7]], [28, [1, 1, 2, 13]], [28, [1, 1, 2, 14]], [28, [1, 1, 2, 18]], [28, [1, 1, 4, 7]], [28, [1, 1, 4, 13]], [28, [1, 1, 4, 14]], [28, [1, 1, 4, 18]], [28, [1, 1, 7, 13]], [28, [1, 1, 7, 15]], [28, [1, 1, 8, 8]], [28, [1, 1, 8, 13]], [28, [1, 1, 8, 14]], [28, [1, 1, 8, 18]], [28, [1, 1, 13, 14]], [28, [1, 1, 13, 15]], [28, [1, 1, 13, 18]], [28, [1, 1, 14, 15]], [28, [1, 1, 15, 18]], [28, [1, 2, 7, 7]], [28, [1, 2, 7, 13]], [28, [1, 2, 7, 14]], [28, [1, 2, 7, 18]], [28, [1, 4, 7, 7]], [28, [1, 4, 7, 13]], [28, [1, 4, 7, 14]], [28, [1, 4, 7, 18]], [28, [1, 7, 7, 15]], [28, [1, 7, 13, 15]], [28, [1, 7, 14, 15]], [28, [1, 7, 15, 18]], [28, [2, 2, 7, 13]], [28, [2, 2, 8, 8]], [28, [2, 2, 8, 13]], [28, [2, 2, 8, 14]], [28, [2, 2, 8, 18]], [28, [2, 2, 13, 14]], [28, [2, 2, 13, 18]], [28, [4, 4, 15, 18]], [28, [4, 15, 17, 18]], [29, [0, 0, 1, 7]], [29, [0, 0, 1, 13]], [29, [0, 0, 1, 14]], [29, [0, 0, 7, 7]], [29, [0, 0, 7, 13]], [29, [0, 0, 7, 14]], [29, [0, 1, 4, 14]], [29, [0, 1, 13, 14]], [29, [0, 1, 14, 17]], [29, [0, 4, 4, 14]], [29, [0, 4, 7, 14]], [29, [0, 4, 13, 14]], [29, [0, 4, 14, 17]], [29, [0, 7, 7, 14]], [29, [0, 7, 14, 17]], [29, [0, 13, 13, 14]], [29, [1, 1, 2, 7]], [29, [1, 1, 2, 13]], [29, [1, 1, 2, 14]], [29, [1, 1, 4, 7]], [29, [1, 1, 4, 13]], [29, [1, 1, 4, 14]], [29, [1, 1, 7, 13]], [29, [1, 1, 7, 15]], [29, [1, 1, 8, 8]], [29, [1, 1, 8, 13]], [29, [1, 1, 8, 14]], [29, [1, 1, 13, 14]], [29, [1, 1, 13, 15]], [29, [1, 1, 14, 15]], [29, [1, 2, 7, 7]], [29, [1, 2, 7, 13]], [29, [1, 2, 7, 14]], [29, [1, 4, 7, 7]], [29, [1, 4, 7, 13]], [29, [1, 4, 7, 14]], [29, [1, 7, 7, 15]], [29, [1, 7, 13, 15]], [29, [1, 7, 14, 15]], [29, [2, 2, 7, 13]], [29, [2, 2, 8, 8]], [29, [2, 2, 8, 13]], [29, [2, 2, 8, 14]], [29, [2, 2, 13, 14]], [30, [0]], [30, [0, 0, 1, 7]], [30, [0, 0, 1, 13]], [30, [0, 0, 1, 14]], [30, [0, 0, 7, 7]], [30, [0, 0, 7, 13]], [30, [0, 0, 7, 14]], [30, [0, 1, 4, 13]], [30, [0, 1, 4, 18]], [30, [0, 1, 13, 13]], [30, [0, 1, 13, 17]], [30, [0, 1, 13, 18]], [30, [0, 1, 17, 18]], [30, [0, 4, 4, 13]], [30, [0, 4, 4, 18]], [30, [0, 4, 7, 13]], [30, [0, 4, 7, 18]], [30, [0, 4, 13, 13]], [30, [0, 4, 13, 17]], [30, [0, 4, 13, 18]], [30, [0, 4, 17, 18]], [30, [0, 7, 7, 13]], [30, [0, 7, 7, 18]], [30, [0, 7, 13, 17]], [30, [0, 7, 17, 18]], [30, [0, 13, 13, 18]], [30, [1, 1, 2, 7]], [30, [1, 1, 2, 13]], [30, [1, 1, 2, 14]], [30, [1, 1, 4, 7]], [30, [1, 1, 4, 13]], [30, [1, 1, 4, 14]], [30, [1, 1, 7, 14]], [30, [1, 1, 7, 15]], [30, [1, 1, 7, 18]], [30, [1, 1, 8, 8]], [30, [1, 1, 8, 13]], [30, [1, 1, 8, 14]], [30, [1, 1, 13, 13]], [30, [1, 1, 13, 15]], [30, [1, 1, 13, 18]], [30, [1, 1, 14, 15]], [30, [1, 2, 7, 7]], [30, [1, 2, 7, 13]], [30, [1, 2, 7, 14]], [30, [1, 4, 7, 7]], [30, [1, 4, 7, 13]], [30, [1, 4, 7, 14]], [30, [1, 7, 7, 15]], [30, [1, 7, 13, 15]], [30, [1, 7, 14, 15]], [30, [2, 2, 7, 14]], [30, [2, 2, 7, 18]], [30, [2, 2, 8, 8]], [30, [2, 2, 8, 13]], [30, [2, 2, 8, 14]], [30, [2, 2, 13, 13]], [30, [2, 2, 13, 18]], [31, [0, 1, 1, 8]], [31, [0, 1, 1, 15]], [31, [0, 2, 2, 8]], [31, [0, 2, 2, 15]], [31, [1, 1, 2, 8]], [31, [1, 1, 2, 15]], [31, [1, 1, 8, 13]], [31, [1, 1, 8, 18]], [31, [1, 1, 8, 19]], [31, [1, 1, 13, 15]], [31, [1, 1, 15, 18]], [31, [1, 1, 15, 19]], [31, [2, 2, 8, 13]], [31, [2, 2, 8, 18]], [31, [2, 2, 8, 19]], [31, [2, 2, 13, 15]], [31, [2, 2, 15, 18]], [31, [2, 2, 15, 19]], [31, [8]], [31, [15]], [32, [0, 1, 1, 8]], [32, [0, 1, 1, 14]], [32, [0, 2, 2, 8]], [32, [0, 2, 2, 14]], [32, [1, 1, 2, 8]], [32, [1, 1, 2, 14]], [32, [1, 1, 8, 13]], [32, [1, 1, 8, 18]], [32, [1, 1, 8, 19]], [32, [1, 1, 13, 14]], [32, [1, 1, 14, 18]], [32, [1, 1, 14, 19]], [32, [2, 2, 8, 13]], [32, [2, 2, 8, 18]], [32, [2, 2, 8, 19]], [32, [2, 2, 13, 14]], [32, [2, 2, 14, 18]], [32, [2, 2, 14, 19]], [32, [8]], [32, [14]], [33, [0, 0, 1, 4]], [33, [0, 0, 1, 16]], [33, [0, 0, 2, 4]], [33, [0, 0, 2, 15]], [33, [0, 0, 2, 16]], [33, [0, 0, 2, 22]], [33, [0, 0, 4, 15]], [33, [0, 0, 7, 15]], [33, [0, 0, 7, 22]], [33, [0, 0, 15, 22]], [33, [0, 1, 1, 15]], [33, [0, 1, 4, 4]], [33, [0, 1, 4, 16]], [33, [0, 1, 4, 22]], [33, [0, 1, 7, 15]], [33, [0, 1, 15, 15]], [33, [0, 2, 4, 4]], [33, [0, 2, 4, 15]], [33, [0, 2, 4, 16]], [33, [0, 2, 4, 22]], [33, [0, 2, 15, 22]], [33, [0, 7, 15, 15]], [33, [1, 1, 2, 22]], [33, [1, 1, 7, 15]], [33, [1, 2, 7, 22]], [33, [1, 4, 4, 15]], [33, [1, 4, 7, 15]], [33, [2, 2, 16, 16]], [33, [2, 13, 16, 16]], [33, [4, 4, 15, 18]], [33, [4, 4, 15, 19]], [33, [4, 15, 15, 18]], [33, [4, 15, 15, 19]], [33, [15]], [34, [0, 0, 1, 4]], [34, [0, 0, 1, 15]], [34, [0, 0, 1, 21]], [34, [0, 0, 2, 4]], [34, [0, 0, 2, 15]], [34, [0, 0, 2, 16]], [34, [0, 0, 2, 21]], [34, [0, 0, 4, 16]], [34, [0, 0, 4, 21]], [34, [0, 0, 7, 16]], [34, [0, 0, 15, 21]], [34, [0, 1, 1, 16]], [34, [0, 1, 1, 21]], [34, [0, 1, 4, 4]], [34, [0, 1, 4, 15]], [34, [0, 1, 7, 16]], [34, [0, 1, 7, 21]], [34, [0, 1, 15, 16]], [34, [0, 1, 15, 21]], [34, [0, 2, 4, 4]], [34, [0, 2, 4, 15]], [34, [0, 2, 4, 16]], [34, [0, 2, 4, 21]], [34, [0, 2, 15, 21]], [34, [0, 7, 15, 16]], [34, [0, 7, 15, 21]], [34, [1, 1, 2, 21]], [34, [1, 1, 7, 16]], [34, [1, 1, 7, 21]], [34, [1, 2, 7, 21]], [34, [1, 4, 4, 16]], [34, [1, 4, 4, 21]], [34, [1, 4, 7, 16]], [34, [1, 4, 7, 21]], [34, [2, 2, 15, 16]], [34, [2, 2, 15, 21]], [34, [2, 2, 16, 16]], [34, [2, 2, 16, 21]], [34, [2, 13, 15, 16]], [34, [2, 13, 15, 21]], [34, [2, 13, 16, 16]], [34, [2, 13, 16, 21]], [34, [4, 4, 16, 18]], [34, [4, 4, 16, 19]], [34, [4, 4, 18, 21]], [34, [4, 4, 19, 21]], [34, [4, 15, 16, 18]], [34, [4, 15, 16, 19]], [34, [4, 15, 18, 21]], [34, [4, 15, 19, 21]], [34, [16]], [34, [21]], [35, [0, 0, 1, 4]], [35, [0, 0, 1, 15]], [35, [0, 0, 2, 4]], [35, [0, 0, 2, 15]], [35, [0, 0, 2, 16]], [35, [0, 0, 4, 16]], [35, [0, 0, 7, 16]], [35, [0, 1, 1, 16]], [35, [0, 1, 4, 4]], [35, [0, 1, 4, 15]], [35, [0, 1, 7, 16]], [35, [0, 1, 15, 16]], [35, [0, 2, 4, 4]], [35, [0, 2, 4, 15]], [35, [0, 2, 4, 16]], [35, [0, 7, 15, 16]], [35, [1, 1, 7, 16]], [35, [1, 4, 4, 16]], [35, [1, 4, 7, 16]], [35, [2, 2, 15, 15]], [35, [2, 13, 15, 15]], [35, [4, 4, 16, 18]], [35, [4, 4, 16, 19]], [35, [4, 15, 16, 18]], [35, [4, 15, 16, 19]], [35, [16]], [36, [0, 0, 1, 4]], [36, [0, 0, 1, 16]], [36, [0, 0, 1, 21]], [36, [0, 0, 2, 4]], [36, [0, 0, 2, 15]], [36, [0, 0, 2, 16]], [36, [0, 0, 4, 15]], [36, [0, 0, 4, 21]], [36, [0, 0, 7, 15]], [36, [0, 0, 7, 21]], [36, [0, 1, 1, 15]], [36, [0, 1, 1, 21]], [36, [0, 1, 4, 4]], [36, [0, 1, 4, 16]], [36, [0, 1, 4, 21]], [36, [0, 1, 7, 15]], [36, [0, 1, 7, 21]], [36, [0, 1, 15, 15]], [36, [0, 1, 15, 21]], [36, [0, 2, 4, 4]], [36, [0, 2, 4, 15]], [36, [0, 2, 4, 16]], [36, [0, 7, 15, 15]], [36, [0, 7, 15, 21]], [36, [1, 1, 7, 15]], [36, [1, 1, 7, 21]], [36, [1, 4, 4, 15]], [36, [1, 4, 4, 21]], [36, [1, 4, 7, 15]], [36, [1, 4, 7, 21]], [36, [2, 2, 15, 15]], [36, [2, 2, 15, 16]], [36, [2, 2, 15, 21]], [36, [2, 2, 16, 21]], [36, [2, 13, 15, 15]], [36, [2, 13, 15, 16]], [36, [2, 13, 15, 21]], [36, [2, 13, 16, 21]], [36, [4, 4, 15, 18]], [36, [4, 4, 15, 19]], [36, [4, 4, 18, 21]], [36, [4, 4, 19, 21]], [36, [4, 15, 15, 18]], [36, [4, 15, 15, 19]], [36, [4, 15, 18, 21]], [36, [4, 15, 19, 21]], [36, [15]], [36, [21]], [37, [0, 0, 2, 4]], [37, [0, 0, 2, 17]], [37, [0, 0, 4, 15]], [37, [0, 0, 4, 18]], [37, [0, 0, 4, 19]], [37, [0, 0, 15, 17]], [37, [0, 0, 17, 18]], [37, [0, 0, 17, 19]], [37, [0, 1, 1, 4]], [37, [0, 1, 1, 17]], [37, [0, 1, 4, 7]], [37, [0, 1, 4, 14]], [37, [0, 1, 7, 17]], [37, [0, 1, 14, 17]], [37, [0, 2, 4, 4]], [37, [0, 2, 4, 17]], [37, [0, 4, 4, 14]], [37, [0, 4, 4, 15]], [37, [0, 4, 4, 18]], [37, [0, 4, 4, 19]], [37, [0, 4, 14, 17]], [37, [0, 4, 15, 17]], [37, [0, 4, 17, 18]], [37, [0, 4, 17, 19]], [37, [1, 1, 4, 7]], [37, [1, 1, 4, 14]], [37, [1, 1, 7, 17]], [37, [1, 1, 14, 17]], [37, [1, 4, 4, 7]], [37, [1, 4, 4, 14]], [37, [1, 4, 7, 17]], [37, [1, 4, 14, 17]], [37, [2, 4, 4, 13]], [37, [2, 4, 13, 17]], [37, [4]], [37, [4, 4, 15, 18]], [37, [4, 4, 15, 19]], [37, [4, 15, 17, 18]], [37, [4, 15, 17, 19]], [37, [17]], [38, [0, 0, 2, 4]], [38, [0, 0, 2, 16]], [38, [0, 0, 4, 15]], [38, [0, 0, 4, 18]], [38, [0, 0, 4, 19]], [38, [0, 0, 15, 16]], [38, [0, 0, 16, 18]], [38, [0, 0, 16, 19]], [38, [0, 1, 1, 4]], [38, [0, 1, 1, 16]], [38, [0, 1, 4, 7]], [38, [0, 1, 4, 14]], [38, [0, 1, 7, 16]], [38, [0, 1, 14, 16]], [38, [0, 2, 4, 4]], [38, [0, 2, 4, 16]], [38, [0, 4, 4, 14]], [38, [0, 4, 4, 15]], [38, [0, 4, 4, 18]], [38, [0, 4, 4, 19]], [38, [0, 4, 14, 16]], [38, [0, 4, 15, 16]], [38, [0, 4, 16, 18]], [38, [0, 4, 16, 19]], [38, [1, 1, 4, 7]], [38, [1, 1, 4, 14]], [38, [1, 1, 7, 16]], [38, [1, 1, 14, 16]], [38, [1, 4, 4, 7]], [38, [1, 4, 4, 14]], [38, [1, 4, 7, 16]], [38, [1, 4, 14, 16]], [38, [2, 4, 4, 13]], [38, [2, 4, 13, 16]], [38, [4]], [38, [4, 4, 15, 18]], [38, [4, 4, 15, 19]], [38, [4, 15, 16, 18]], [38, [4, 15, 16, 19]], [38, [16]], [39, [0]], [39, [0, 0, 1, 18]], [39, [0, 0, 4, 18]], [39, [0, 0, 7, 18]], [39, [0, 0, 13, 18]], [39, [0, 0, 17, 18]], [39, [0, 1, 4, 13]], [39, [0, 1, 4, 14]], [39, [0, 1, 13, 13]], [39, [0, 1, 13, 14]], [39, [0, 1, 13, 17]], [39, [0, 1, 14, 17]], [39, [0, 4, 4, 13]], [39, [0, 4, 4, 14]], [39, [0, 4, 4, 18]], [39, [0, 4, 7, 13]], [39, [0, 4, 7, 14]], [39, [0, 4, 13, 13]], [39, [0, 4, 13, 14]], [39, [0, 4, 13, 17]], [39, [0, 4, 14, 17]], [39, [0, 4, 17, 18]], [39, [0, 7, 7, 13]], [39, [0, 7, 7, 14]], [39, [0, 7, 13, 17]], [39, [0, 7, 14, 17]], [39, [0, 13, 13, 14]], [39, [0, 13, 15, 18]], [39, [1, 1, 2, 18]], [39, [1, 1, 4, 18]], [39, [1, 1, 7, 13]], [39, [1, 1, 7, 14]], [39, [1, 1, 7, 18]], [39, [1, 1, 8, 18]], [39, [1, 1, 13, 13]], [39, [1, 1, 13, 14]], [39, [1, 1, 15, 18]], [39, [1, 2, 7, 18]], [39, [1, 4, 7, 18]], [39, [1, 7, 15, 18]], [39, [2, 2, 7, 13]], [39, [2, 2, 7, 14]], [39, [2, 2, 7, 18]], [39, [2, 2, 8, 18]], [39, [2, 2, 13, 13]], [39, [2, 2, 13, 14]], [39, [4, 4, 15, 18]], [39, [4, 15, 17, 18]], [40, [0, 0, 1, 15]], [40, [0, 0, 1, 16]], [40, [0, 0, 2, 21]], [40, [0, 0, 4, 15]], [40, [0, 0, 4, 16]], [40, [0, 0, 7, 15]], [40, [0, 0, 7, 16]], [40, [0, 0, 7, 21]], [40, [0, 0, 15, 21]], [40, [0, 1, 1, 15]], [40, [0, 1, 1, 16]], [40, [0, 1, 4, 15]], [40, [0, 1, 4, 16]], [40, [0, 1, 4, 21]], [40, [0, 1, 7, 15]], [40, [0, 1, 7, 16]], [40, [0, 1, 15, 15]], [40, [0, 1, 15, 16]], [40, [0, 2, 4, 21]], [40, [0, 2, 15, 21]], [40, [0, 7, 15, 15]], [40, [0, 7, 15, 16]], [40, [1, 1, 2, 21]], [40, [1, 1, 7, 15]], [40, [1, 1, 7, 16]], [40, [1, 2, 7, 21]], [40, [1, 4, 4, 15]], [40, [1, 4, 4, 16]], [40, [1, 4, 7, 15]], [40, [1, 4, 7, 16]], [40, [2, 2, 15, 15]], [40, [2, 2, 16, 16]], [40, [2, 13, 15, 15]], [40, [2, 13, 16, 16]], [40, [4, 4, 15, 18]], [40, [4, 4, 15, 19]], [40, [4, 4, 16, 18]], [40, [4, 4, 16, 19]], [40, [4, 15, 15, 18]], [40, [4, 15, 15, 19]], [40, [4, 15, 16, 18]], [40, [4, 15, 16, 19]], [40, [15]], [40, [16]]]}

==> anc/controlled/identification_artifacts/pair_4_5_lower1.json <==
{"graph": {"n": 24, "edges": [[0, 4], [0, 5], [1, 4], [1, 5], [1, 6], [1, 7], [2, 6], [2, 7], [2, 8], [2, 9], [3, 8], [3, 9], [3, 10], [3, 11], [4, 5], [4, 10], [4, 11], [6, 13], [6, 14], [7, 19], [8, 9], [10, 11], [12, 16], [12, 17], [12, 18], [13, 17], [13, 18], [13, 19], [14, 19], [14, 20], [14, 21], [15, 20], [15, 21], [15, 22], [15, 23], [16, 22], [16, 23], [17, 18], [20, 21], [22, 23]]}, "coefficient_degree": 1, "kind": "f2-roots-obstruction-v1", "status": "OPEN", "values": [[], [0, 4, 4], [0, 0, 5], [0, 1, 4], [0, 4, 5], [0, 4, 10], [0, 4, 11], [1, 4, 4], [1, 1, 5], [1, 6, 6], [1, 7, 7], [1, 2, 6], [1, 2, 7], [1, 4, 5], [1, 4, 10], [1, 4, 11], [1, 13, 13], [1, 14, 14], [1, 19, 19], [1, 13, 17], [1, 13, 18], [1, 20, 20], [1, 21, 21], [1, 15, 20], [1, 15, 21], [2, 6, 6], [2, 7, 7], [2, 8, 8], [2, 2, 9], [2, 3, 8], [2, 13, 13], [2, 14, 14], [2, 19, 19], [2, 8, 9], [2, 13, 17], [2, 13, 18], [2, 20, 20], [2, 21, 21], [2, 15, 20], [2, 15, 21], [3, 8, 8], [3, 3, 9], [3, 10, 10], [3, 3, 11], [3, 4, 10], [3, 8, 9], [3, 10, 11], [4, 5, 5], [4, 10, 10], [4, 4, 11], [4, 10, 11], [5, 6, 6], [5, 7, 7], [2, 5, 6], [2, 5, 7], [5, 13, 13], [5, 14, 14], [5, 19, 19], [5, 13, 17], [5, 13, 18], [5, 20, 20], [5, 21, 21], [5, 15, 20], [5, 15, 21], [6, 13, 13], [6, 14, 14], [6, 13, 17], [6, 13, 18], [6, 13, 19], [6, 14, 19], [6, 20, 20], [6, 21, 21], [6, 15, 20], [6, 15, 21], [7, 19, 19], [7, 13, 19], [7, 14, 19], [8, 9, 9], [1, 6, 9], [6, 6, 9], [1, 7, 9], [7, 7, 9], [9, 10, 10], [9, 11, 11], [4, 9, 10], [4, 9, 11], [9, 13, 13], [9, 14, 14], [9, 19, 19], [9, 13, 17], [9, 13, 18], [9, 20, 20], [9, 21, 21], [9, 15, 20], [9, 15, 21], [0, 0, 10], [0, 5, 10], [1, 1, 10], [1, 5, 10], [6, 6, 10], [7, 7, 10], [2, 6, 10], [2, 7, 10], [10, 11, 11], [10, 13, 13], [10, 14, 14], [10, 19, 19], [10, 13, 17], [10, 13, 18], [10, 20, 20], [10, 21, 21], [10, 15, 20], [10, 15, 21], [0, 5, 11], [5, 5, 11], [1, 5, 11], [2, 8, 11], [8, 8, 11], [2, 9, 11], [9, 9, 11], [12, 16, 16], [12, 17, 17], [12, 12, 18], [12, 13, 17], [12, 16, 22], [12, 16, 23], [12, 17, 18], [13, 19, 19], [13, 17, 17], [13, 13, 18], [13, 14, 19], [13, 17, 18], [14, 19, 19], [14, 20, 20], [14, 14, 21], [14, 15, 20], [14, 20, 21], [15, 20, 20], [15, 15, 21], [15, 22, 22], [15, 15, 23], [15, 16, 22], [15, 20, 21], [15, 22, 23], [16, 22, 22], [16, 16, 23], [16, 22, 23], [1, 6, 17], [6, 6, 17], [2, 6, 17], [14, 14, 17], [17, 18, 18], [14, 17, 19], [17, 20, 20], [17, 21, 21], [15, 17, 20], [15, 17, 21], [16, 16, 18], [13, 18, 19], [16, 18, 22], [16, 18, 23], [1, 6, 19], [6, 6, 19], [2, 6, 19], [12, 18, 19], [18, 18, 19], [17, 18, 19], [20, 21, 21], [1, 6, 21], [6, 6, 21], [2, 6, 21], [13, 13, 21], [7, 19, 21], [19, 19, 21], [13, 17, 21], [13, 18, 21], [21, 22, 22], [21, 23, 23], [16, 21, 22], [16, 21, 23], [12, 12, 22], [17, 17, 22], [18, 18, 22], [13, 17, 22], [13, 18, 22], [22, 23, 23], [14, 20, 23], [20, 20, 23], [14, 21, 23], [21, 21, 23]], "stats": {"rows": 960, "rank": 912, "columns": 1347, "seconds": 0.00706709991209209, "solver": "sparse rows and derivation DAG"}}

==> anc/controlled/identification_artifacts/pair_4_5_upper.json <==
{"kind": "f2-roots-refutation-v1", "graph": {"n": 24, "edges": [[0, 4], [0, 5], [1, 4], [1, 5], [1, 6], [1, 7], [2, 6], [2, 7], [2, 8], [2, 9], [3, 8], [3, 9], [3, 10], [3, 11], [4, 5], [4, 10], [4, 11], [6, 13], [6, 14], [7, 19], [8, 9], [10, 11], [12, 16], [12, 17], [12, 18], [13, 17], [13, 18], [13, 19], [14, 19], [14, 20], [14, 21], [15, 20], [15, 21], [15, 22], [15, 23], [16, 22], [16, 23], [17, 18], [20, 21], [22, 23]]}, "coefficient_degree": 4, "terms": [[2, [1, 1, 3, 13]], [2, [1, 1, 3, 14]], [2, [1, 2, 3, 12]], [2, [1, 2, 3, 14]], [2, [1, 3, 3, 13]], [2, [1, 3, 3, 14]], [2, [2, 2, 3, 12]], [2, [2, 2, 3, 13]], [2, [2, 2, 10, 13]], [2, [2, 2, 10, 14]], [2, [2, 2, 11, 13]], [2, [2, 2, 11, 14]], [2, [2, 3, 3, 13]], [2, [2, 3, 3, 14]], [2, [2, 3, 6, 12]], [2, [2, 3, 6, 14]], [4, [1, 1, 10, 13]], [4, [1, 1, 10, 14]], [4, [1, 1, 11, 13]], [4, [1, 1, 11, 14]], [4, [1, 1, 14, 15]], [4, [1, 1, 15, 15]], [4, [1, 2, 3, 12]], [4, [1, 2, 3, 14]], [4, [2, 2, 3, 13]], [4, [2, 2, 3, 14]], [4, [2, 2, 4, 13]], [4, [2, 2, 4, 14]], [4, [2, 3, 3, 12]], [4, [2, 3, 3, 14]], [4, [2, 3, 4, 12]], [4, [2, 3, 4, 14]], [4, [14]], [4, [22]], [4, [23]], [5, [1, 2, 3, 13]], [5, [1, 2, 3, 14]], [5, [1, 2, 4, 13]], [5, [1, 2, 4, 14]], [5, [1, 2, 10, 13]], [5, [1, 2, 10, 14]], [5, [1, 2, 11, 13]], [5, [1, 2, 11, 14]], [5, [1, 3, 6, 13]], [5, [1, 3, 6, 14]], [5, [1, 4, 6, 13]], [5, [1, 4, 6, 14]], [5, [1, 6, 10, 13]], [5, [1, 6, 10, 14]], [5, [1, 6, 11, 13]], [5, [1, 6, 11, 14]], [5, [2, 2, 3, 13]], [5, [2, 2, 3, 14]], [5, [2, 2, 4, 13]], [5, [2, 2, 4, 14]], [5, [2, 3, 6, 13]], [5, [2, 3, 6, 14]], [5, [2, 4, 6, 13]], [5, [2, 4, 6, 14]], [6, [1, 1, 3, 13]], [6, [1, 1, 3, 14]], [6, [1, 1, 4, 13]], [6, [1, 1, 4, 14]], [6, [1, 2, 3, 12]], [6, [1, 2, 3, 14]], [6, [1, 2, 10, 13]], [6, [1, 2, 10, 14]], [6, [1, 2, 11, 13]], [6, [1, 2, 11, 14]], [6, [2, 3, 3, 12]], [6, [2, 3, 3, 14]], [6, [2, 3, 4, 12]], [6, [2, 3, 4, 14]], [6, [12]], [6, [14]], [7, [1, 1, 3, 13]], [7, [1, 1, 3, 14]], [7, [1, 1, 4, 13]], [7, [1, 1, 4, 14]], [7, [1, 1, 10, 13]], [7, [1, 1, 10, 14]], [7, [1, 1, 11, 13]], [7, [1, 1, 11, 14]], [7, [1, 2, 3, 13]], [7, [1, 2, 3, 14]], [7, [1, 2, 4, 13]], [7, [1, 2, 4, 14]], [7, [1, 3, 6, 13]], [7, [1, 3, 6, 14]], [7, [1, 4, 6, 13]], [7, [1, 4, 6, 14]], [7, [1, 6, 10, 13]], [7, [1, 6, 10, 14]], [7, [1, 6, 11, 13]], [7, [1, 6, 11, 14]], [7, [2, 3, 6, 13]], [7, [2, 3, 6, 14]], [7, [2, 4, 6, 13]], [7, [2, 4, 6, 14]], [8, [1, 1, 2, 12]], [8, [1, 1, 2, 13]], [8, [1, 2, 4, 12]], [8, [1, 2, 4, 13]], [8, [1, 2, 6, 12]], [8, [1, 2, 6, 14]], [8, [1, 2, 10, 13]], [8, [1, 2, 10, 14]], [8, [1, 2, 11, 13]], [8, [1, 2, 11, 14]], [8, [1, 3, 3, 12]], [8, [1, 3, 3, 14]], [8, [2, 2, 4, 12]], [8, [2, 2, 4, 13]], [8, [2, 2, 6, 12]], [8, [2, 2, 6, 14]], [8, [2, 3, 3, 12]], [8, [2, 3, 3, 13]], [8, [2, 4, 6, 12]], [8, [2, 4, 6, 14]], [8, [3, 3, 6, 12]], [8, [3, 3, 6, 14]], [8, [12]], [8, [13]], [9, [1, 1, 3, 12]], [9, [1, 1, 3, 13]], [9, [1, 1, 8, 12]], [9, [1, 1, 8, 13]], [9, [1, 2, 3, 12]], [9, [1, 2, 3, 14]], [9, [1, 2, 8, 12]], [9, [1, 2, 8, 14]], [9, [1, 3, 3, 12]], [9, [1, 3, 3, 14]], [9, [1, 3, 4, 12]], [9, [1, 3, 4, 13]], [9, [1, 3, 6, 12]], [9, [1, 3, 6, 14]], [9, [1, 3, 8, 12]], [9, [1, 3, 8, 14]], [9, [1, 3, 10, 13]], [9, [1, 3, 10, 14]], [9, [1, 3, 11, 13]], [9, [1, 3, 11, 14]], [9, [1, 4, 8, 12]], [9, [1, 4, 8, 13]], [9, [1, 6, 8, 12]], [9, [1, 6, 8, 14]], [9, [1, 8, 10, 13]], [9, [1, 8, 10, 14]], [9, [1, 8, 11, 13]], [9, [1, 8, 11, 14]], [9, [2, 3, 3, 12]], [9, [2, 3, 3, 13]], [9, [2, 3, 4, 12]], [9, [2, 3, 4, 13]], [9, [2, 3, 8, 12]], [9, [2, 3, 8, 13]], [9, [2, 4, 8, 12]], [9, [2, 4, 8, 13]], [9, [3, 3, 6, 12]], [9, [3, 3, 6, 14]], [9, [3, 4, 6, 12]], [9, [3, 4, 6, 14]], [9, [3, 6, 8, 12]], [9, [3, 6, 8, 14]], [9, [4, 6, 8, 12]], [9, [4, 6, 8, 14]], [10, [1, 1, 3, 12]], [10, [1, 1, 3, 13]], [10, [1, 2, 2, 12]], [10, [1, 2, 2, 14]], [10, [1, 3, 4, 12]], [10, [1, 3, 4, 13]], [10, [1, 3, 6, 12]], [10, [1, 3, 6, 14]], [10, [1, 3, 10, 13]], [10, [1, 3, 10, 14]], [10, [1, 3, 11, 13]], [10, [1, 3, 11, 14]], [10, [2, 2, 3, 12]], [10, [2, 2, 3, 13]], [10, [2, 2, 6, 12]], [10, [2, 2, 6, 14]], [10, [2, 3, 4, 12]], [10, [2, 3, 4, 13]], [10, [2, 3, 6, 12]], [10, [2, 3, 6, 14]], [10, [3, 4, 6, 12]], [10, [3, 4, 6, 14]], [10, [12]], [10, [13]], [11, [1, 1, 2, 12]], [11, [1, 1, 2, 13]], [11, [1, 1, 8, 12]], [11, [1, 1, 8, 13]], [11, [1, 2, 2, 12]], [11, [1, 2, 2, 14]], [11, [1, 2, 3, 12]], [11, [1, 2, 3, 14]], [11, [1, 2, 4, 12]], [11, [1, 2, 4, 13]], [11, [1, 2, 6, 12]], [11, [1, 2, 6, 14]], [11, [1, 2, 8, 12]], [11, [1, 2, 8, 14]], [11, [1, 2, 10, 13]], [11, [1, 2, 10, 14]], [11, [1, 2, 11, 13]], [11, [1, 2, 11, 14]], [11, [1, 3, 8, 12]], [11, [1, 3, 8, 14]], [11, [1, 4, 8, 12]], [11, [1, 4, 8, 13]], [11, [1, 6, 8, 12]], [11, [1, 6, 8, 14]], [11, [1, 8, 10, 13]], [11, [1, 8, 10, 14]], [11, [1, 8, 11, 13]], [11, [1, 8, 11, 14]], [11, [2, 2, 3, 12]], [11, [2, 2, 3, 13]], [11, [2, 2, 4, 12]], [11, [2, 2, 4, 13]], [11, [2, 3, 6, 12]], [11, [2, 3, 6, 14]], [11, [2, 3, 8, 12]], [11, [2, 3, 8, 13]], [11, [2, 4, 6, 12]], [11, [2, 4, 6, 14]], [11, [2, 4, 8, 12]], [11, [2, 4, 8, 13]], [11, [3, 6, 8, 12]], [11, [3, 6, 8, 14]], [11, [4, 6, 8, 12]], [11, [4, 6, 8, 14]], [12, [1, 1, 3, 13]], [12, [1, 1, 3, 14]], [12, [1, 2, 2, 13]], [12, [1, 2, 2, 14]], [12, [1, 2, 3, 12]], [12, [1, 2, 3, 14]], [12, [1, 2, 11, 13]], [12, [1, 2, 11, 14]], [12, [1, 3, 3, 13]], [12, [1, 3, 3, 14]], [12, [2, 2, 3, 12]], [12, [2, 2, 3, 14]], [12, [2, 2, 4, 13]], [12, [2, 2, 4, 14]], [12, [2, 2, 11, 13]], [12, [2, 2, 11, 14]], [12, [2, 3, 3, 13]], [12, [2, 3, 3, 14]], [12, [2, 3, 6, 12]], [12, [2, 3, 6, 14]], [12, [2, 3, 11, 13]], [12, [2, 3, 11, 14]], [13, [1, 1, 4, 13]], [13, [1, 1, 4, 14]], [13, [1, 1, 10, 13]], [13, [1, 1, 10, 14]], [13, [1, 2, 2, 13]], [13, [1, 2, 2, 14]], [13, [1, 2, 4, 12]], [13, [1, 2, 4, 14]], [13, [1, 2, 10, 12]], [13, [1, 2, 10, 13]], [13, [1, 3, 4, 13]], [13, [1, 3, 4, 14]], [13, [1, 3, 10, 13]], [13, [1, 3, 10, 14]], [13, [2, 2, 3, 13]], [13, [2, 2, 3, 14]], [13, [2, 2, 4, 12]], [13, [2, 2, 4, 14]], [13, [2, 2, 10, 12]], [13, [2, 2, 10, 14]], [13, [2, 3, 4, 13]], [13, [2, 3, 4, 14]], [13, [2, 4, 6, 12]], [13, [2, 4, 6, 14]], [13, [2, 6, 10, 12]], [13, [2, 6, 10, 14]], [15, [1, 1, 4, 13]], [15, [1, 1, 4, 14]], [15, [1, 2, 2, 13]], [15, [1, 2, 2, 14]], [15, [1, 2, 4, 12]], [15, [1, 2, 4, 14]], [15, [1, 3, 4, 13]], [15, [1, 3, 4, 14]], [15, [2, 2, 3, 13]], [15, [2, 2, 3, 14]], [15, [2, 2, 4, 12]], [15, [2, 2, 4, 14]], [15, [2, 3, 4, 13]], [15, [2, 3, 4, 14]], [15, [2, 4, 6, 12]], [15, [2, 4, 6, 14]], [16, [1, 1, 3, 13]], [16, [1, 1, 3, 14]], [16, [1, 1, 10, 13]], [16, [1, 1, 10, 14]], [16, [1, 2, 2, 13]], [16, [1, 2, 2, 14]], [16, [1, 2, 3, 12]], [16, [1, 2, 3, 14]], [16, [1, 2, 10, 12]], [16, [1, 2, 10, 14]], [16, [1, 3, 3, 13]], [16, [1, 3, 3, 14]], [16, [1, 3, 10, 13]], [16, [1, 3, 10, 14]], [16, [2, 2, 3, 12]], [16, [2, 2, 3, 14]], [16, [2, 2, 4, 13]], [16, [2, 2, 4, 14]], [16, [2, 2, 10, 12]], [16, [2, 2, 10, 13]], [16, [2, 3, 3, 13]], [16, [2, 3, 3, 14]], [16, [2, 3, 6, 12]], [16, [2, 3, 6, 14]], [16, [2, 3, 10, 13]], [16, [2, 3, 10, 14]], [16, [2, 6, 10, 12]], [16, [2, 6, 10, 14]], [17, [1, 1, 3, 7]], [17, [1, 1, 3, 14]], [17, [1, 1, 4, 7]], [17, [1, 1, 4, 14]], [17, [1, 1, 7, 10]], [17, [1, 1, 7, 11]], [17, [1, 1, 10, 14]], [17, [1, 1, 11, 14]], [17, [1, 2, 7, 10]], [17, [1, 2, 7, 11]], [17, [1, 2, 10, 14]], [17, [1, 2, 11, 14]], [17, [2, 2, 3, 7]], [17, [2, 2, 3, 14]], [17, [2, 2, 4, 7]], [17, [2, 2, 4, 14]], [17, [6, 6, 12, 14]], [17, [6, 12, 12, 14]], [17, [14]], [18, [1, 1, 3, 7]], [18, [1, 1, 3, 13]], [18, [1, 1, 4, 7]], [18, [1, 1, 4, 13]], [18, [1, 1, 6, 15]], [18, [1, 1, 7, 10]], [18, [1, 1, 7, 11]], [18, [1, 1, 10, 13]], [18, [1, 1, 11, 13]], [18, [1, 1, 15, 15]], [18, [1, 2, 7, 10]], [18, [1, 2, 7, 11]], [18, [1, 2, 10, 13]], [18, [1, 2, 11, 13]], [18, [1, 6, 6, 15]], [18, [1, 6, 15, 15]], [18, [2, 2, 3, 7]], [18, [2, 2, 3, 13]], [18, [2, 2, 4, 7]], [18, [2, 2, 4, 13]], [18, [6]], [18, [12, 12, 15, 22]], [18, [12, 12, 15, 23]], [19, [1, 1, 3, 13]], [19, [1, 1, 3, 14]], [19, [1, 1, 4, 13]], [19, [1, 1, 4, 14]], [19, [1, 1, 10, 13]], [19, [1, 1, 10, 14]], [19, [1, 1, 11, 13]], [19, [1, 1, 11, 14]], [19, [1, 2, 10, 13]], [19, [1, 2, 10, 14]], [19, [1, 2, 11, 13]], [19, [1, 2, 11, 14]], [19, [2, 2, 3, 13]], [19, [2, 2, 3, 14]], [19, [2, 2, 4, 13]], [19, [2, 2, 4, 14]], [20, [1, 1, 2, 12]], [20, [1, 1, 2, 13]], [20, [1, 1, 3, 12]], [20, [1, 1, 3, 13]], [20, [1, 2, 2, 12]], [20, [1, 2, 2, 14]], [20, [1, 2, 4, 12]], [20, [1, 2, 4, 13]], [20, [1, 2, 6, 12]], [20, [1, 2, 6, 14]], [20, [1, 2, 10, 13]], [20, [1, 2, 10, 14]], [20, [1, 2, 11, 13]], [20, [1, 2, 11, 14]], [20, [1, 3, 3, 12]], [20, [1, 3, 3, 14]], [20, [1, 3, 4, 12]], [20, [1, 3, 4, 13]], [20, [1, 3, 6, 12]], [20, [1, 3, 6, 14]], [20, [1, 3, 10, 13]], [20, [1, 3, 10, 14]], [20, [1, 3, 11, 13]], [20, [1, 3, 11, 14]], [20, [2, 2, 3, 12]], [20, [2, 2, 3, 13]], [20, [2, 2, 4, 12]], [20, [2, 2, 4, 13]], [20, [2, 3, 3, 12]], [20, [2, 3, 3, 13]], [20, [2, 3, 4, 12]], [20, [2, 3, 4, 13]], [20, [2, 3, 6, 12]], [20, [2, 3, 6, 14]], [20, [2, 4, 6, 12]], [20, [2, 4, 6, 14]], [20, [3, 3, 6, 12]], [20, [3, 3, 6, 14]], [20, [3, 4, 6, 12]], [20, [3, 4, 6, 14]], [21, [1, 1, 3, 13]], [21, [1, 1, 3, 14]], [21, [1, 1, 4, 13]], [21, [1, 1, 4, 14]], [21, [1, 2, 3, 12]], [21, [1, 2, 3, 14]], [21, [1, 2, 4, 12]], [21, [1, 2, 4, 14]], [21, [1, 2, 10, 13]], [21, [1, 2, 10, 14]], [21, [1, 3, 3, 13]], [21, [1, 3, 3, 14]], [21, [1, 3, 4, 13]], [21, [1, 3, 4, 14]], [21, [2, 2, 3, 12]], [21, [2, 2, 3, 13]], [21, [2, 2, 4, 12]], [21, [2, 2, 4, 13]], [21, [2, 2, 10, 13]], [21, [2, 2, 10, 14]], [21, [2, 3, 3, 13]], [21, [2, 3, 3, 14]], [21, [2, 3, 4, 13]], [21, [2, 3, 4, 14]], [21, [2, 3, 6, 12]], [21, [2, 3, 6, 14]], [21, [2, 3, 10, 13]], [21, [2, 3, 10, 14]], [21, [2, 4, 6, 12]], [21, [2, 4, 6, 14]], [22, [6, 6, 12, 22]], [22, [6, 6, 12, 23]], [22, [6, 12, 14, 22]], [22, [6, 12, 14, 23]], [23, [1, 2, 13, 13]], [23, [6, 6, 12, 14]], [23, [6, 12, 12, 14]], [23, [14]], [24, [1, 2, 12, 13]], [24, [1, 2, 12, 17]], [24, [1, 2, 13, 13]], [24, [1, 2, 13, 17]], [24, [6, 6, 13, 14]], [24, [6, 6, 14, 17]], [24, [6, 12, 13, 14]], [24, [6, 12, 14, 17]], [24, [12, 12, 13, 14]], [24, [12, 12, 14, 17]], [25, [1, 2, 12, 12]], [25, [6, 6, 13, 14]], [25, [6, 12, 13, 14]], [25, [12, 12, 13, 14]], [26, [1, 2, 12, 12]], [26, [1, 2, 12, 13]], [26, [1, 2, 12, 17]], [26, [1, 2, 13, 17]], [26, [6, 6, 12, 14]], [26, [6, 6, 14, 17]], [26, [6, 12, 12, 14]], [26, [6, 12, 14, 17]], [26, [12, 12, 14, 17]], [26, [14]], [27, [1, 1, 3, 7]], [27, [1, 1, 3, 14]], [27, [1, 1, 4, 7]], [27, [1, 1, 4, 14]], [27, [1, 1, 7, 10]], [27, [1, 1, 7, 11]], [27, [1, 1, 10, 14]], [27, [1, 1, 11, 14]], [27, [1, 2, 7, 10]], [27, [1, 2, 7, 11]], [27, [1, 2, 10, 14]], [27, [1, 2, 11, 14]], [27, [2, 2, 3, 7]], [27, [2, 2, 3, 14]], [27, [2, 2, 4, 7]], [27, [2, 2, 4, 14]], [28, [1, 1, 3, 7]], [28, [1, 1, 3, 13]], [28, [1, 1, 4, 7]], [28, [1, 1, 4, 13]], [28, [1, 1, 7, 10]], [28, [1, 1, 7, 11]], [28, [1, 1, 10, 13]], [28, [1, 1, 11, 13]], [28, [1, 2, 7, 10]], [28, [1, 2, 7, 11]], [28, [1, 2, 10, 13]], [28, [1, 2, 11, 13]], [28, [2, 2, 3, 7]], [28, [2, 2, 3, 13]], [28, [2, 2, 4, 7]], [28, [2, 2, 4, 13]], [29, [1, 1, 6, 14]], [29, [1, 1, 14, 14]], [29, [1, 1, 15, 15]], [29, [1, 6, 6, 14]], [29, [1, 6, 14, 14]], [29, [1, 6, 15, 15]], [29, [6]], [29, [6, 14, 15, 15]], [29, [12, 12, 14, 22]], [29, [12, 12, 14, 23]], [30, [1, 1, 6, 15]], [30, [1, 1, 6, 20]], [30, [1, 1, 15, 15]], [30, [1, 1, 15, 20]], [30, [1, 6, 6, 15]], [30, [1, 6, 6, 20]], [30, [1, 6, 15, 15]], [30, [1, 6, 15, 20]], [30, [6, 14, 15, 15]], [30, [6, 14, 15, 20]], [30, [12, 12, 15, 22]], [30, [12, 12, 15, 23]], [30, [12, 12, 20, 22]], [30, [12, 12, 20, 23]], [31, [1, 1, 6, 15]], [31, [1, 1, 14, 14]], [31, [1, 1, 14, 15]], [31, [1, 6, 6, 15]], [31, [1, 6, 14, 14]], [31, [1, 6, 14, 15]], [31, [6]], [31, [6, 14, 14, 15]], [31, [12, 12, 15, 22]], [31, [12, 12, 15, 23]], [32, [1, 1, 6, 14]], [32, [1, 1, 6, 20]], [32, [1, 1, 14, 15]], [32, [1, 1, 15, 20]], [32, [1, 6, 6, 14]], [32, [1, 6, 6, 20]], [32, [1, 6, 14, 15]], [32, [1, 6, 15, 20]], [32, [6, 14, 14, 15]], [32, [6, 14, 15, 20]], [32, [12, 12, 14, 22]], [32, [12, 12, 14, 23]], [32, [12, 12, 20, 22]], [32, [12, 12, 20, 23]], [33, [1, 1, 15, 23]], [33, [1, 6, 15, 23]], [33, [6, 6, 12, 12]], [33, [6, 6, 12, 15]], [33, [6, 6, 12, 16]], [33, [6, 6, 12, 23]], [33, [6, 12, 12, 14]], [33, [6, 12, 14, 15]], [33, [6, 12, 14, 16]], [33, [6, 12, 14, 23]], [33, [6, 14, 15, 23]], [33, [12, 12, 14, 23]], [34, [1, 1, 15, 22]], [34, [1, 6, 15, 22]], [34, [6, 6, 12, 12]], [34, [6, 6, 12, 15]], [34, [6, 6, 12, 16]], [34, [6, 6, 12, 22]], [34, [6, 12, 12, 14]], [34, [6, 12, 14, 15]], [34, [6, 12, 14, 16]], [34, [6, 12, 14, 22]], [34, [6, 14, 15, 22]], [34, [12, 12, 14, 22]], [35, [6, 6, 12, 12]], [35, [6, 6, 12, 15]], [35, [6, 6, 12, 16]], [35, [6, 12, 12, 14]], [35, [6, 12, 14, 15]], [35, [6, 12, 14, 16]], [36, [6, 6, 12, 12]], [36, [6, 6, 12, 15]], [36, [6, 6, 12, 16]], [36, [6, 12, 12, 14]], [36, [6, 12, 14, 15]], [36, [6, 12, 14, 16]], [37, [1, 2, 12, 12]], [37, [1, 2, 13, 13]], [37, [6, 6, 12, 14]], [37, [6, 6, 13, 14]], [37, [6, 12, 12, 14]], [37, [6, 12, 13, 14]], [37, [12, 12, 13, 14]], [37, [14]], [38, [1, 1, 6, 14]], [38, [1, 1, 6, 15]], [38, [1, 1, 14, 15]], [38, [1, 1, 15, 15]], [38, [1, 6, 6, 14]], [38, [1, 6, 6, 15]], [38, [1, 6, 14, 15]], [38, [1, 6, 15, 15]], [38, [6, 14, 14, 15]], [38, [6, 14, 15, 15]], [38, [12, 12, 14, 22]], [38, [12, 12, 14, 23]], [38, [12, 12, 15, 22]], [38, [12, 12, 15, 23]], [39, [1, 1, 15, 22]], [39, [1, 6, 15, 22]], [39, [6, 6, 12, 22]], [39, [6, 12, 14, 22]], [39, [6, 14, 15, 22]], [39, [12, 12, 14, 22]]]}

==> anc/controlled/identification_artifacts/pair_4_7_lower1.json <==
{"graph": {"n": 24, "edges": [[0, 4], [0, 5], [0, 6], [1, 4], [1, 5], [1, 6], [1, 7], [2, 4], [2, 7], [2, 8], [2, 9], [3, 8], [3, 9], [3, 10], [3, 11], [4, 10], [4, 11], [4, 13], [4, 14], [5, 6], [7, 19], [8, 9], [10, 11], [12, 16], [12, 17], [12, 18], [13, 17], [13, 18], [13, 19], [14, 19], [14, 20], [14, 21], [15, 20], [15, 21], [15, 22], [15, 23], [16, 22], [16, 23], [17, 18], [20, 21], [22, 23]]}, "coefficient_degree": 1, "kind": "f2-roots-obstruction-v1", "status": "OPEN", "values": [[], [0, 4, 4], [0, 5, 5], [0, 0, 6], [0, 1, 4], [0, 1, 5], [0, 2, 4], [0, 4, 10], [0, 4, 11], [0, 13, 13], [0, 14, 14], [0, 5, 6], [0, 13, 17], [0, 13, 18], [0, 13, 19], [0, 14, 19], [0, 20, 20], [0, 21, 21], [0, 15, 20], [0, 15, 21], [1, 4, 4], [1, 5, 5], [1, 1, 6], [1, 7, 7], [1, 2, 4], [1, 2, 7], [1, 4, 10], [1, 4, 11], [1, 13, 13], [1, 14, 14], [1, 5, 6], [1, 19, 19], [1, 13, 17], [1, 13, 18], [1, 20, 20], [1, 21, 21], [1, 15, 20], [1, 15, 21], [2, 4, 4], [2, 7, 7], [2, 8, 8], [2, 2, 9], [2, 3, 8], [2, 4, 10], [2, 4, 11], [2, 13, 13], [2, 14, 14], [2, 19, 19], [2, 8, 9], [2, 13, 17], [2, 13, 18], [2, 20, 20], [2, 21, 21], [2, 15, 20], [2, 15, 21], [3, 8, 8], [3, 3, 9], [3, 10, 10], [3, 3, 11], [3, 4, 10], [3, 8, 9], [3, 10, 11], [4, 10, 10], [4, 4, 11], [4, 13, 13], [4, 14, 14], [4, 10, 11], [4, 13, 17], [4, 13, 18], [4, 13, 19], [4, 14, 19], [4, 20, 20], [4, 21, 21], [4, 15, 20], [4, 15, 21], [5, 6, 6], [4, 4, 6], [6, 7, 7], [2, 4, 6], [2, 6, 7], [4, 6, 10], [4, 6, 11], [6, 13, 13], [6, 14, 14], [6, 19, 19], [6, 13, 17], [6, 13, 18], [6, 20, 20], [6, 21, 21], [6, 15, 20], [6, 15, 21], [7, 19, 19], [7, 13, 19], [7, 14, 19], [8, 9, 9], [0, 4, 9], [4, 4, 9], [1, 4, 9], [1, 7, 9], [7, 7, 9], [9, 10, 10], [9, 11, 11], [9, 13, 13], [9, 14, 14], [9, 19, 19], [9, 13, 17], [9, 13, 18], [9, 20, 20], [9, 21, 21], [9, 15, 20], [9, 15, 21], [0, 0, 10], [5, 5, 10], [6, 6, 10], [1, 1, 10], [7, 7, 10], [2, 2, 10], [2, 8, 10], [2, 9, 10], [10, 11, 11], [10, 19, 19], [10, 13, 19], [10, 14, 19], [2, 8, 11], [8, 8, 11], [2, 9, 11], [9, 9, 11], [11, 13, 13], [11, 14, 14], [11, 13, 17], [11, 13, 18], [11, 13, 19], [11, 14, 19], [11, 20, 20], [11, 21, 21], [11, 15, 20], [11, 15, 21], [12, 16, 16], [12, 17, 17], [12, 12, 18], [12, 13, 17], [12, 16, 22], [12, 16, 23], [12, 17, 18], [13, 19, 19], [13, 17, 17], [13, 13, 18], [13, 14, 19], [13, 17, 18], [14, 19, 19], [14, 20, 20], [14, 14, 21], [14, 15, 20], [14, 20, 21], [15, 20, 20], [15, 15, 21], [15, 22, 22], [15, 15, 23], [15, 16, 22], [15, 20, 21], [15, 22, 23], [16, 22, 22], [16, 16, 23], [16, 22, 23], [0, 4, 17], [4, 4, 17], [1, 4, 17], [2, 4, 17], [4, 10, 17], [4, 11, 17], [14, 14, 17], [17, 18, 18], [14, 17, 19], [17, 20, 20], [17, 21, 21], [15, 17, 20], [15, 17, 21], [16, 16, 18], [13, 18, 19], [16, 18, 22], [16, 18, 23], [0, 4, 19], [4, 4, 19], [1, 4, 19], [2, 4, 19], [4, 10, 19], [4, 11, 19], [12, 18, 19], [18, 18, 19], [17, 18, 19], [20, 21, 21], [0, 4, 21], [4, 4, 21], [1, 4, 21], [2, 4, 21], [4, 10, 21], [4, 11, 21], [13, 13, 21], [7, 19, 21], [19, 19, 21], [13, 17, 21], [13, 18, 21], [21, 22, 22], [21, 23, 23], [16, 21, 22], [16, 21, 23], [12, 12, 22], [17, 17, 22], [18, 18, 22], [13, 17, 22], [13, 18, 22], [22, 23, 23], [14, 20, 23], [20, 20, 23], [14, 21, 23], [21, 21, 23]], "stats": {"rows": 984, "rank": 933, "columns": 1359, "seconds": 0.005162600195035338, "solver": "sparse rows and derivation DAG"}}

==> anc/controlled/identification_artifacts/pair_4_7_upper.json <==
{"kind": "f2-roots-refutation-v1", "graph": {"n": 24, "edges": [[0, 4], [0, 5], [0, 6], [1, 4], [1, 5], [1, 6], [1, 7], [2, 4], [2, 7], [2, 8], [2, 9], [3, 8], [3, 9], [3, 10], [3, 11], [4, 10], [4, 11], [4, 13], [4, 14], [5, 6], [7, 19], [8, 9], [10, 11], [12, 16], [12, 17], [12, 18], [13, 17], [13, 18], [13, 19], [14, 19], [14, 20], [14, 21], [15, 20], [15, 21], [15, 22], [15, 23], [16, 22], [16, 23], [17, 18], [20, 21], [22, 23]]}, "coefficient_degree": 4, "terms": [[7, [3]], [9, [2, 2, 3, 3]], [9, [4]], [10, [2, 2, 3, 3]], [10, [2, 2, 3, 4]], [10, [2, 2, 3, 8]], [10, [2, 2, 4, 8]], [10, [3]], [10, [8]], [11, [2]], [11, [2, 2, 3, 4]], [12, [2]], [12, [2, 2, 3, 8]], [12, [2, 2, 4, 8]], [12, [3]], [12, [4]], [12, [8]], [13, [3]], [14, [4]], [14, [10]], [15, [4]], [16, [3]], [16, [10]], [21, [2]], [21, [2, 2, 3, 3]], [21, [2, 2, 3, 4]], [21, [4]], [22, [3]], [22, [4]]]}

==> anc/controlled/identification_artifacts/pair_4_8_lower1.json <==
{"graph": {"n": 24, "edges": [[0, 4], [0, 5], [0, 6], [1, 4], [1, 5], [1, 6], [1, 7], [2, 4], [2, 7], [2, 8], [2, 9], [3, 8], [3, 9], [3, 10], [3, 11], [4, 10], [4, 11], [4, 19], [5, 6], [7, 13], [7, 14], [8, 9], [10, 11], [12, 16], [12, 17], [12, 18], [13, 17], [13, 18], [13, 19], [14, 19], [14, 20], [14, 21], [15, 20], [15, 21], [15, 22], [15, 23], [16, 22], [16, 23], [17, 18], [20, 21], [22, 23]]}, "coefficient_degree": 1, "kind": "f2-roots-obstruction-v1", "status": "OPEN", "values": [[], [0, 4, 4], [0, 5, 5], [0, 0, 6], [0, 1, 4], [0, 1, 5], [0, 2, 4], [0, 4, 10], [0, 4, 11], [0, 19, 19], [0, 5, 6], [0, 13, 19], [0, 14, 19], [1, 4, 4], [1, 5, 5], [1, 1, 6], [1, 7, 7], [1, 2, 4], [1, 2, 7], [1, 4, 10], [1, 4, 11], [1, 19, 19], [1, 5, 6], [1, 13, 13], [1, 14, 14], [1, 13, 17], [1, 13, 18], [1, 20, 20], [1, 21, 21], [1, 15, 20], [1, 15, 21], [2, 4, 4], [2, 7, 7], [2, 8, 8], [2, 2, 9], [2, 3, 8], [2, 4, 10], [2, 4, 11], [2, 19, 19], [2, 13, 13], [2, 14, 14], [2, 8, 9], [2, 13, 17], [2, 13, 18], [2, 20, 20], [2, 21, 21], [2, 15, 20], [2, 15, 21], [3, 8, 8], [3, 3, 9], [3, 10, 10], [3, 3, 11], [3, 4, 10], [3, 8, 9], [3, 10, 11], [4, 10, 10], [4, 4, 11], [4, 19, 19], [4, 10, 11], [4, 13, 19], [4, 14, 19], [5, 6, 6], [4, 4, 6], [6, 7, 7], [2, 4, 6], [2, 6, 7], [4, 6, 10], [4, 6, 11], [6, 19, 19], [6, 13, 13], [6, 14, 14], [6, 13, 17], [6, 13, 18], [6, 20, 20], [6, 21, 21], [6, 15, 20], [6, 15, 21], [7, 13, 13], [7, 14, 14], [7, 13, 17], [7, 13, 18], [7, 13, 19], [7, 14, 19], [7, 20, 20], [7, 21, 21], [7, 15, 20], [7, 15, 21], [8, 9, 9], [0, 4, 9], [4, 4, 9], [1, 4, 9], [1, 7, 9], [7, 7, 9], [9, 10, 10], [9, 11, 11], [9, 19, 19], [9, 13, 13], [9, 14, 14], [9, 13, 17], [9, 13, 18], [9, 20, 20], [9, 21, 21], [9, 15, 20], [9, 15, 21], [0, 0, 10], [5, 5, 10], [6, 6, 10], [1, 1, 10], [7, 7, 10], [2, 2, 10], [2, 8, 10], [2, 9, 10], [10, 11, 11], [10, 13, 13], [10, 14, 14], [10, 13, 17], [10, 13, 18], [10, 13, 19], [10, 14, 19], [10, 20, 20], [10, 21, 21], [10, 15, 20], [10, 15, 21], [2, 8, 11], [8, 8, 11], [2, 9, 11], [9, 9, 11], [11, 19, 19], [11, 13, 19], [11, 14, 19], [12, 16, 16], [12, 17, 17], [12, 12, 18], [12, 13, 17], [12, 16, 22], [12, 16, 23], [12, 17, 18], [13, 19, 19], [13, 17, 17], [13, 13, 18], [13, 14, 19], [13, 17, 18], [14, 19, 19], [14, 20, 20], [14, 14, 21], [14, 15, 20], [14, 20, 21], [15, 20, 20], [15, 15, 21], [15, 22, 22], [15, 15, 23], [15, 16, 22], [15, 20, 21], [15, 22, 23], [16, 22, 22], [16, 16, 23], [16, 22, 23], [1, 7, 17], [7, 7, 17], [2, 7, 17], [14, 14, 17], [17, 18, 18], [14, 17, 19], [17, 20, 20], [17, 21, 21], [15, 17, 20], [15, 17, 21], [16, 16, 18], [13, 18, 19], [16, 18, 22], [16, 18, 23], [1, 7, 19], [7, 7, 19], [2, 7, 19], [12, 18, 19], [18, 18, 19], [17, 18, 19], [20, 21, 21], [1, 7, 21], [7, 7, 21], [2, 7, 21], [4, 19, 21], [19, 19, 21], [13, 13, 21], [13, 17, 21], [13, 18, 21], [21, 22, 22], [21, 23, 23], [16, 21, 22], [16, 21, 23], [12, 12, 22], [17, 17, 22], [18, 18, 22], [13, 17, 22], [13, 18, 22], [22, 23, 23], [14, 20, 23], [20, 20, 23], [14, 21, 23], [21, 21, 23]], "stats": {"rows": 984, "rank": 933, "columns": 1362, "seconds": 0.0048090999480336905, "solver": "sparse rows and derivation DAG"}}

==> anc/controlled/identification_artifacts/pair_4_8_upper.json <==
{"kind": "f2-roots-refutation-v1", "graph": {"n": 24, "edges": [[0, 4], [0, 5], [0, 6], [1, 4], [1, 5], [1, 6], [1, 7], [2, 4], [2, 7], [2, 8], [2, 9], [3, 8], [3, 9], [3, 10], [3, 11], [4, 10], [4, 11], [4, 19], [5, 6], [7, 13], [7, 14], [8, 9], [10, 11], [12, 16], [12, 17], [12, 18], [13, 17], [13, 18], [13, 19], [14, 19], [14, 20], [14, 21], [15, 20], [15, 21], [15, 22], [15, 23], [16, 22], [16, 23], [17, 18], [20, 21], [22, 23]]}, "coefficient_degree": 4, "terms": [[7, [3]], [9, [2, 2, 3, 3]], [9, [4]], [10, [2, 2, 3, 3]], [10, [2, 2, 3, 4]], [10, [2, 2, 3, 8]], [10, [2, 2, 4, 8]], [10, [3]], [10, [8]], [11, [2]], [11, [2, 2, 3, 4]], [12, [2]], [12, [2, 2, 3, 8]], [12, [2, 2, 4, 8]], [12, [3]], [12, [4]], [12, [8]], [13, [3]], [14, [4]], [14, [10]], [15, [4]], [16, [3]], [16, [10]], [21, [2]], [21, [2, 2, 3, 3]], [21, [2, 2, 3, 4]], [21, [4]], [22, [3]], [22, [4]]]}

==> anc/controlled/identification_artifacts/pair_4_9_upper.json <==
{"graph": {"n": 24, "edges": [[0, 4], [0, 5], [0, 6], [1, 5], [1, 6], [1, 7], [1, 8], [2, 4], [2, 7], [2, 8], [2, 9], [3, 4], [3, 9], [3, 10], [3, 11], [4, 9], [4, 10], [4, 11], [5, 6], [7, 13], [7, 14], [8, 19], [10, 11], [12, 16], [12, 17], [12, 18], [13, 17], [13, 18], [13, 19], [14, 19], [14, 20], [14, 21], [15, 20], [15, 21], [15, 22], [15, 23], [16, 22], [16, 23], [17, 18], [20, 21], [22, 23]]}, "coefficient_degree": 1, "kind": "f2-roots-refutation-v1", "status": "UNSAT", "terms": [[11, [3]], [13, [3]], [17, [3]], [22, [3]], [14, [4]], [16, [4]], [22, [4]], [14, [10]], [17, [10]]], "stats": {"rows": 428, "rank": 407, "columns": 598, "seconds": 0.0019954999443143606, "solver": "sparse rows and derivation DAG"}}

==> anc/controlled/identification_artifacts/pair_5_11_lower1.json <==
{"graph": {"n": 24, "edges": [[0, 4], [0, 5], [0, 6], [1, 5], [1, 6], [1, 7], [1, 8], [2, 7], [2, 8], [2, 9], [2, 10], [3, 5], [3, 9], [3, 10], [3, 11], [4, 5], [4, 11], [5, 6], [5, 11], [7, 13], [7, 14], [8, 19], [9, 10], [12, 16], [12, 17], [12, 18], [13, 17], [13, 18], [13, 19], [14, 19], [14, 20], [14, 21], [15, 20], [15, 21], [15, 22], [15, 23], [16, 22], [16, 23], [17, 18], [20, 21], [22, 23]]}, "coefficient_degree": 1, "kind": "f2-roots-obstruction-v1", "status": "OPEN", "values": [[], [0, 4, 4], [0, 0, 5], [0, 6, 6], [0, 1, 6], [0, 4, 5], [0, 4, 11], [0, 5, 6], [1, 6, 6], [1, 1, 5], [1, 7, 7], [1, 8, 8], [1, 2, 7], [1, 2, 8], [1, 5, 6], [1, 13, 13], [1, 14, 14], [1, 19, 19], [1, 13, 17], [1, 13, 18], [1, 20, 20], [1, 21, 21], [1, 15, 20], [1, 15, 21], [2, 7, 7], [2, 8, 8], [2, 9, 9], [2, 2, 10], [2, 3, 9], [2, 13, 13], [2, 14, 14], [2, 19, 19], [2, 9, 10], [2, 13, 17], [2, 13, 18], [2, 20, 20], [2, 21, 21], [2, 15, 20], [2, 15, 21], [0, 0, 3], [3, 4, 4], [3, 5, 5], [3, 6, 6], [1, 1, 3], [3, 7, 7], [3, 8, 8], [2, 3, 7], [2, 3, 8], [3, 9, 9], [3, 3, 10], [3, 3, 11], [3, 4, 11], [3, 5, 11], [3, 13, 13], [3, 14, 14], [3, 19, 19], [3, 9, 10], [3, 13, 17], [3, 13, 18], [3, 20, 20], [3, 21, 21], [3, 15, 20], [3, 15, 21], [4, 5, 5], [1, 1, 4], [1, 4, 6], [4, 7, 7], [4, 8, 8], [2, 4, 7], [2, 4, 8], [3, 3, 4], [3, 4, 9], [3, 4, 10], [4, 4, 11], [4, 5, 6], [4, 5, 11], [4, 13, 13], [4, 14, 14], [4, 19, 19], [4, 13, 17], [4, 13, 18], [4, 20, 20], [4, 21, 21], [4, 15, 20], [4, 15, 21], [5, 7, 7], [5, 8, 8], [2, 5, 7], [2, 5, 8], [5, 11, 11], [5, 5, 6], [5, 13, 13], [5, 14, 14], [5, 19, 19], [5, 13, 17], [5, 13, 18], [5, 20, 20], [5, 21, 21], [5, 15, 20], [5, 15, 21], [3, 3, 6], [3, 6, 9], [3, 6, 10], [6, 11, 11], [4, 6, 11], [7, 13, 13], [7, 14, 14], [7, 13, 17], [7, 13, 18], [7, 13, 19], [7, 14, 19], [7, 20, 20], [7, 21, 21], [7, 15, 20], [7, 15, 21], [8, 19, 19], [8, 13, 19], [8, 14, 19], [9, 10, 10], [0, 5, 10], [5, 5, 10], [1, 5, 10], [1, 7, 10], [7, 7, 10], [1, 8, 10], [8, 8, 10], [10, 11, 11], [4, 5, 10], [4, 10, 11], [5, 6, 10], [10, 13, 13], [10, 14, 14], [10, 19, 19], [10, 13, 17], [10, 13, 18], [10, 20, 20], [10, 21, 21], [10, 15, 20], [10, 15, 21], [2, 9, 11], [9, 9, 11], [2, 10, 11], [10, 10, 11], [12, 16, 16], [12, 17, 17], [12, 12, 18], [12, 13, 17], [12, 16, 22], [12, 16, 23], [12, 17, 18], [13, 19, 19], [13, 17, 17], [13, 13, 18], [13, 14, 19], [13, 17, 18], [14, 19, 19], [14, 20, 20], [14, 14, 21], [14, 15, 20], [14, 20, 21], [15, 20, 20], [15, 15, 21], [15, 22, 22], [15, 15, 23], [15, 16, 22], [15, 20, 21], [15, 22, 23], [16, 22, 22], [16, 16, 23], [16, 22, 23], [1, 7, 17], [7, 7, 17], [2, 7, 17], [14, 14, 17], [17, 18, 18], [14, 17, 19], [17, 20, 20], [17, 21, 21], [15, 17, 20], [15, 17, 21], [16, 16, 18], [13, 18, 19], [16, 18, 22], [16, 18, 23], [1, 7, 19], [7, 7, 19], [2, 7, 19], [12, 18, 19], [18, 18, 19], [17, 18, 19], [20, 21, 21], [1, 7, 21], [7, 7, 21], [2, 7, 21], [13, 13, 21], [8, 19, 21], [19, 19, 21], [13, 17, 21], [13, 18, 21], [21, 22, 22], [21, 23, 23], [16, 21, 22], [16, 21, 23], [12, 12, 22], [17, 17, 22], [18, 18, 22], [13, 17, 22], [13, 18, 22], [22, 23, 23], [14, 20, 23], [20, 20, 23], [14, 21, 23], [21, 21, 23]], "stats": {"rows": 984, "rank": 933, "columns": 1363, "seconds": 0.0042888999450951815, "solver": "sparse rows and derivation DAG"}}

==> anc/controlled/identification_artifacts/pair_5_11_upper.json <==
{"kind": "f2-roots-refutation-v1", "graph": {"n": 24, "edges": [[0, 4], [0, 5], [0, 6], [1, 5], [1, 6], [1, 7], [1, 8], [2, 7], [2, 8], [2, 9], [2, 10], [3, 5], [3, 9], [3, 10], [3, 11], [4, 5], [4, 11], [5, 6], [5, 11], [7, 13], [7, 14], [8, 19], [9, 10], [12, 16], [12, 17], [12, 18], [13, 17], [13, 18], [13, 19], [14, 19], [14, 20], [14, 21], [15, 20], [15, 21], [15, 22], [15, 23], [16, 22], [16, 23], [17, 18], [20, 21], [22, 23]]}, "coefficient_degree": 4, "terms": [[0, [0, 0, 1, 12]], [0, [0, 0, 1, 13]], [0, [0, 0, 2, 12]], [0, [0, 0, 2, 14]], [0, [0, 0, 3, 12]], [0, [0, 0, 3, 14]], [0, [0, 0, 5, 12]], [0, [0, 0, 5, 14]], [0, [0, 1, 1, 13]], [0, [0, 1, 1, 14]], [0, [0, 1, 2, 12]], [0, [0, 1, 2, 13]], [0, [0, 1, 7, 12]], [0, [0, 1, 7, 14]], [0, [0, 2, 3, 12]], [0, [0, 2, 3, 14]], [0, [0, 2, 5, 12]], [0, [0, 2, 5, 14]], [0, [12]], [0, [14]], [1, [0, 0, 3, 13]], [1, [0, 0, 3, 14]], [1, [0, 0, 4, 12]], [1, [0, 0, 4, 14]], [1, [0, 1, 1, 13]], [1, [0, 1, 1, 14]], [1, [0, 1, 3, 12]], [1, [0, 1, 3, 14]], [1, [0, 1, 4, 12]], [1, [0, 1, 4, 13]], [1, [0, 1, 7, 12]], [1, [0, 1, 7, 14]], [1, [0, 2, 2, 12]], [1, [0, 2, 2, 14]], [1, [0, 2, 3, 12]], [1, [0, 2, 3, 13]], [1, [0, 2, 4, 12]], [1, [0, 2, 4, 14]], [1, [0, 2, 7, 12]], [1, [0, 2, 7, 14]], [1, [0, 3, 3, 12]], [1, [0, 3, 3, 14]], [1, [0, 3, 4, 12]], [1, [0, 3, 4, 14]], [1, [0, 3, 7, 12]], [1, [0, 3, 7, 14]], [1, [0, 4, 4, 12]], [1, [0, 4, 4, 14]], [1, [1, 1, 2, 12]], [1, [1, 1, 2, 13]], [1, [1, 1, 3, 12]], [1, [1, 1, 3, 13]], [1, [1, 1, 4, 13]], [1, [1, 1, 4, 14]], [1, [1, 1, 7, 12]], [1, [1, 1, 7, 14]], [1, [1, 2, 2, 12]], [1, [1, 2, 2, 13]], [1, [1, 2, 3, 12]], [1, [1, 2, 3, 13]], [1, [1, 2, 4, 12]], [1, [1, 2, 4, 13]], [1, [1, 4, 7, 12]], [1, [1, 4, 7, 14]], [1, [2, 2, 7, 12]], [1, [2, 2, 7, 14]], [1, [2, 3, 3, 12]], [1, [2, 3, 3, 14]], [1, [2, 3, 4, 12]], [1, [2, 3, 4, 14]], [1, [2, 3, 7, 12]], [1, [2, 3, 7, 14]], [1, [2, 4, 4, 12]], [1, [2, 4, 4, 14]], [1, [12]], [1, [13]], [2, [0, 0, 1, 12]], [2, [0, 0, 1, 14]], [2, [0, 0, 5, 12]], [2, [0, 0, 5, 14]], [2, [0, 1, 1, 12]], [2, [0, 1, 1, 13]], [2, [0, 1, 2, 12]], [2, [0, 1, 2, 13]], [2, [0, 1, 3, 12]], [2, [0, 1, 3, 13]], [2, [0, 1, 7, 12]], [2, [0, 1, 7, 14]], [2, [0, 2, 5, 12]], [2, [0, 2, 5, 13]], [2, [0, 3, 3, 12]], [2, [0, 3, 3, 13]], [2, [0, 5, 7, 12]], [2, [0, 5, 7, 14]], [2, [1, 1, 2, 12]], [2, [1, 1, 2, 13]], [2, [1, 1, 3, 12]], [2, [1, 1, 3, 14]], [2, [1, 1, 5, 12]], [2, [1, 1, 5, 14]], [2, [1, 1, 7, 12]], [2, [1, 1, 7, 14]], [2, [1, 2, 3, 12]], [2, [1, 2, 3, 13]], [2, [1, 3, 3, 12]], [2, [1, 3, 3, 14]], [2, [1, 3, 7, 12]], [2, [1, 3, 7, 14]], [2, [2, 2, 3, 12]], [2, [2, 2, 3, 13]], [2, [3, 3, 7, 12]], [2, [3, 3, 7, 14]], [4, [0, 0, 1, 12]], [4, [0, 0, 1, 13]], [4, [0, 0, 2, 12]], [4, [0, 0, 2, 13]], [4, [0, 0, 3, 12]], [4, [0, 0, 3, 13]], [4, [0, 0, 5, 13]], [4, [0, 0, 5, 14]], [4, [0, 0, 7, 12]], [4, [0, 0, 7, 14]], [4, [0, 1, 2, 12]], [4, [0, 1, 2, 13]], [4, [0, 1, 3, 12]], [4, [0, 1, 3, 14]], [4, [0, 1, 5, 13]], [4, [0, 1, 5, 14]], [4, [0, 1, 7, 12]], [4, [0, 1, 7, 14]], [4, [0, 2, 3, 12]], [4, [0, 2, 3, 13]], [4, [0, 3, 3, 12]], [4, [0, 3, 3, 13]], [4, [0, 3, 7, 12]], [4, [0, 3, 7, 14]], [4, [1, 2, 5, 12]], [4, [1, 2, 5, 13]], [4, [1, 3, 3, 12]], [4, [1, 3, 3, 14]], [4, [1, 5, 7, 12]], [4, [1, 5, 7, 14]], [4, [2, 2, 3, 12]], [4, [2, 2, 3, 13]], [4, [3, 3, 7, 12]], [4, [3, 3, 7, 14]], [4, [12]], [4, [14]], [5, [0, 0, 1, 12]], [5, [0, 0, 1, 13]], [5, [0, 0, 2, 12]], [5, [0, 0, 2, 14]], [5, [0, 0, 3, 12]], [5, [0, 0, 3, 14]], [5, [0, 0, 5, 12]], [5, [0, 0, 5, 14]], [5, [0, 1, 3, 12]], [5, [0, 1, 3, 13]], [5, [0, 1, 5, 12]], [5, [0, 1, 5, 13]], [5, [0, 2, 3, 12]], [5, [0, 2, 3, 14]], [5, [0, 2, 5, 12]], [5, [0, 2, 5, 14]], [5, [1, 1, 3, 12]], [5, [1, 1, 3, 13]], [5, [1, 1, 14, 15]], [5, [1, 1, 15, 15]], [5, [1, 2, 3, 12]], [5, [1, 2, 3, 14]], [5, [1, 3, 3, 12]], [5, [1, 3, 3, 14]], [5, [14]], [5, [22]], [5, [23]], [6, [0, 0, 2, 13]], [6, [0, 0, 2, 14]], [6, [0, 0, 7, 13]], [6, [0, 0, 7, 14]], [6, [0, 2, 3, 13]], [6, [0, 2, 3, 14]], [6, [0, 2, 5, 13]], [6, [0, 2, 5, 14]], [6, [0, 3, 7, 13]], [6, [0, 3, 7, 14]], [6, [0, 5, 7, 13]], [6, [0, 5, 7, 14]], [6, [1, 2, 3, 13]], [6, [1, 2, 3, 14]], [6, [1, 3, 7, 13]], [6, [1, 3, 7, 14]], [7, [0, 0, 1, 12]], [7, [0, 0, 1, 14]], [7, [0, 0, 2, 12]], [7, [0, 0, 2, 13]], [7, [0, 0, 3, 12]], [7, [0, 0, 3, 14]], [7, [0, 0, 5, 12]], [7, [0, 0, 5, 14]], [7, [0, 1, 3, 12]], [7, [0, 1, 3, 14]], [7, [0, 1, 5, 12]], [7, [0, 1, 5, 14]], [7, [0, 2, 3, 12]], [7, [0, 2, 3, 13]], [7, [0, 2, 5, 12]], [7, [0, 2, 5, 13]], [7, [1, 1, 3, 12]], [7, [1, 1, 3, 14]], [7, [1, 2, 3, 12]], [7, [1, 2, 3, 13]], [7, [1, 3, 3, 12]], [7, [1, 3, 3, 14]], [7, [12]], [7, [14]], [8, [0, 0, 1, 13]], [8, [0, 0, 1, 14]], [8, [0, 0, 7, 13]], [8, [0, 0, 7, 14]], [8, [0, 1, 3, 13]], [8, [0, 1, 3, 14]], [8, [0, 1, 5, 13]], [8, [0, 1, 5, 14]], [8, [0, 3, 7, 13]], [8, [0, 3, 7, 14]], [8, [0, 5, 7, 13]], [8, [0, 5, 7, 14]], [8, [1, 1, 3, 13]], [8, [1, 1, 3, 14]], [8, [1, 3, 7, 13]], [8, [1, 3, 7, 14]], [9, [0, 0, 2, 13]], [9, [0, 0, 2, 14]], [9, [0, 1, 2, 12]], [9, [0, 1, 2, 13]], [9, [0, 2, 2, 12]], [9, [0, 2, 2, 14]], [9, [0, 2, 5, 12]], [9, [0, 2, 5, 14]], [9, [0, 2, 6, 12]], [9, [0, 2, 6, 13]], [9, [0, 2, 7, 12]], [9, [0, 2, 7, 14]], [9, [0, 3, 3, 13]], [9, [0, 3, 3, 14]], [9, [1, 2, 2, 13]], [9, [1, 2, 2, 14]], [9, [1, 2, 5, 12]], [9, [1, 2, 5, 13]], [9, [1, 2, 6, 12]], [9, [1, 2, 6, 13]], [9, [1, 2, 7, 12]], [9, [1, 2, 7, 14]], [9, [2, 2, 7, 12]], [9, [2, 2, 7, 14]], [9, [2, 5, 7, 12]], [9, [2, 5, 7, 14]], [9, [3, 3, 7, 12]], [9, [3, 3, 7, 14]], [10, [0, 0, 3, 13]], [10, [0, 0, 3, 14]], [10, [0, 0, 9, 13]], [10, [0, 0, 9, 14]], [10, [0, 1, 3, 12]], [10, [0, 1, 3, 13]], [10, [0, 1, 9, 12]], [10, [0, 1, 9, 13]], [10, [0, 2, 3, 12]], [10, [0, 2, 3, 13]], [10, [0, 2, 9, 12]], [10, [0, 2, 9, 13]], [10, [0, 3, 3, 13]], [10, [0, 3, 3, 14]], [10, [0, 3, 5, 12]], [10, [0, 3, 5, 14]], [10, [0, 3, 6, 12]], [10, [0, 3, 6, 13]], [10, [0, 3, 7, 12]], [10, [0, 3, 7, 14]], [10, [0, 3, 9, 13]], [10, [0, 3, 9, 14]], [10, [0, 5, 9, 12]], [10, [0, 5, 9, 14]], [10, [0, 6, 9, 12]], [10, [0, 6, 9, 13]], [10, [0, 7, 9, 12]], [10, [0, 7, 9, 14]], [10, [1, 2, 3, 13]], [10, [1, 2, 3, 14]], [10, [1, 2, 9, 13]], [10, [1, 2, 9, 14]], [10, [1, 3, 5, 12]], [10, [1, 3, 5, 13]], [10, [1, 3, 6, 12]], [10, [1, 3, 6, 13]], [10, [1, 3, 7, 12]], [10, [1, 3, 7, 14]], [10, [1, 5, 9, 12]], [10, [1, 5, 9, 13]], [10, [1, 6, 9, 12]], [10, [1, 6, 9, 13]], [10, [1, 7, 9, 12]], [10, [1, 7, 9, 14]], [10, [3, 3, 7, 12]], [10, [3, 3, 7, 14]], [10, [3, 5, 7, 12]], [10, [3, 5, 7, 14]], [10, [3, 7, 9, 12]], [10, [3, 7, 9, 14]], [10, [5, 7, 9, 12]], [10, [5, 7, 9, 14]], [11, [0, 0, 1, 12]], [11, [0, 0, 1, 14]], [11, [0, 0, 2, 12]], [11, [0, 0, 2, 13]], [11, [0, 0, 4, 12]], [11, [0, 0, 4, 14]], [11, [0, 0, 6, 12]], [11, [0, 0, 6, 13]], [11, [0, 0, 7, 12]], [11, [0, 0, 7, 14]], [11, [0, 1, 1, 12]], [11, [0, 1, 1, 13]], [11, [0, 1, 2, 12]], [11, [0, 1, 2, 13]], [11, [0, 1, 3, 12]], [11, [0, 1, 3, 13]], [11, [0, 1, 4, 12]], [11, [0, 1, 4, 13]], [11, [0, 1, 6, 13]], [11, [0, 1, 6, 14]], [11, [0, 2, 2, 12]], [11, [0, 2, 2, 14]], [11, [0, 2, 3, 12]], [11, [0, 2, 3, 14]], [11, [0, 2, 4, 12]], [11, [0, 2, 4, 14]], [11, [0, 2, 6, 12]], [11, [0, 2, 6, 13]], [11, [0, 2, 7, 12]], [11, [0, 2, 7, 14]], [11, [0, 6, 7, 12]], [11, [0, 6, 7, 14]], [11, [1, 1, 3, 13]], [11, [1, 1, 3, 14]], [11, [1, 1, 4, 13]], [11, [1, 1, 4, 14]], [11, [1, 1, 6, 12]], [11, [1, 1, 6, 14]], [11, [1, 2, 2, 12]], [11, [1, 2, 2, 13]], [11, [1, 2, 4, 12]], [11, [1, 2, 4, 13]], [11, [1, 2, 6, 12]], [11, [1, 2, 6, 13]], [11, [1, 3, 7, 12]], [11, [1, 3, 7, 14]], [11, [1, 4, 7, 12]], [11, [1, 4, 7, 14]], [11, [1, 6, 7, 12]], [11, [1, 6, 7, 14]], [11, [2, 2, 7, 12]], [11, [2, 2, 7, 14]], [11, [2, 3, 7, 12]], [11, [2, 3, 7, 14]], [11, [13]], [11, [14]], [12, [0, 0, 3, 13]], [12, [0, 0, 3, 14]], [12, [0, 1, 3, 12]], [12, [0, 1, 3, 13]], [12, [0, 2, 2, 13]], [12, [0, 2, 2, 14]], [12, [0, 2, 3, 12]], [12, [0, 2, 3, 14]], [12, [0, 3, 5, 12]], [12, [0, 3, 5, 14]], [12, [0, 3, 6, 12]], [12, [0, 3, 6, 13]], [12, [0, 3, 7, 12]], [12, [0, 3, 7, 14]], [12, [1, 2, 3, 13]], [12, [1, 2, 3, 14]], [12, [1, 3, 5, 12]], [12, [1, 3, 5, 13]], [12, [1, 3, 6, 12]], [12, [1, 3, 6, 13]], [12, [1, 3, 7, 12]], [12, [1, 3, 7, 14]], [12, [2, 2, 7, 12]], [12, [2, 2, 7, 14]], [12, [2, 3, 7, 12]], [12, [2, 3, 7, 14]], [12, [3, 5, 7, 12]], [12, [3, 5, 7, 14]], [13, [0, 0, 2, 13]], [13, [0, 0, 2, 14]], [13, [0, 0, 9, 13]], [13, [0, 0, 9, 14]], [13, [0, 1, 2, 12]], [13, [0, 1, 2, 13]], [13, [0, 1, 9, 12]], [13, [0, 1, 9, 13]], [13, [0, 2, 2, 12]], [13, [0, 2, 2, 13]], [13, [0, 2, 3, 13]], [13, [0, 2, 3, 14]], [13, [0, 2, 5, 12]], [13, [0, 2, 5, 14]], [13, [0, 2, 6, 12]], [13, [0, 2, 6, 13]], [13, [0, 2, 7, 12]], [13, [0, 2, 7, 14]], [13, [0, 2, 9, 12]], [13, [0, 2, 9, 13]], [13, [0, 3, 9, 13]], [13, [0, 3, 9, 14]], [13, [0, 5, 9, 12]], [13, [0, 5, 9, 14]], [13, [0, 6, 9, 12]], [13, [0, 6, 9, 13]], [13, [0, 7, 9, 12]], [13, [0, 7, 9, 14]], [13, [1, 2, 2, 13]], [13, [1, 2, 2, 14]], [13, [1, 2, 5, 12]], [13, [1, 2, 5, 13]], [13, [1, 2, 6, 12]], [13, [1, 2, 6, 13]], [13, [1, 2, 7, 12]], [13, [1, 2, 7, 14]], [13, [1, 2, 9, 13]], [13, [1, 2, 9, 14]], [13, [1, 5, 9, 12]], [13, [1, 5, 9, 13]], [13, [1, 6, 9, 12]], [13, [1, 6, 9, 13]], [13, [1, 7, 9, 12]], [13, [1, 7, 9, 14]], [13, [2, 3, 7, 12]], [13, [2, 3, 7, 14]], [13, [2, 5, 7, 12]], [13, [2, 5, 7, 14]], [13, [3, 7, 9, 12]], [13, [3, 7, 9, 14]], [13, [5, 7, 9, 12]], [13, [5, 7, 9, 14]], [14, [0, 0, 4, 12]], [14, [0, 0, 4, 14]], [14, [0, 0, 5, 12]], [14, [0, 0, 5, 14]], [14, [0, 1, 4, 12]], [14, [0, 1, 4, 13]], [14, [0, 1, 5, 12]], [14, [0, 1, 5, 13]], [14, [0, 2, 4, 12]], [14, [0, 2, 4, 14]], [14, [0, 2, 5, 12]], [14, [0, 2, 5, 14]], [14, [0, 4, 4, 12]], [14, [0, 4, 4, 14]], [14, [0, 4, 5, 12]], [14, [0, 4, 5, 14]], [14, [1, 1, 4, 13]], [14, [1, 1, 4, 14]], [14, [1, 1, 5, 13]], [14, [1, 1, 5, 14]], [14, [1, 2, 4, 12]], [14, [1, 2, 4, 13]], [14, [1, 2, 5, 12]], [14, [1, 2, 5, 13]], [14, [1, 4, 7, 12]], [14, [1, 4, 7, 14]], [14, [1, 5, 7, 12]], [14, [1, 5, 7, 14]], [14, [2, 4, 4, 12]], [14, [2, 4, 4, 14]], [14, [2, 4, 5, 12]], [14, [2, 4, 5, 14]], [15, [0, 0, 1, 12]], [15, [0, 0, 1, 13]], [15, [0, 0, 4, 12]], [15, [0, 0, 4, 14]], [15, [0, 1, 1, 13]], [15, [0, 1, 1, 14]], [15, [0, 1, 2, 12]], [15, [0, 1, 2, 13]], [15, [0, 1, 3, 12]], [15, [0, 1, 3, 13]], [15, [0, 1, 4, 12]], [15, [0, 1, 4, 13]], [15, [0, 1, 7, 12]], [15, [0, 1, 7, 14]], [15, [0, 2, 4, 12]], [15, [0, 2, 4, 14]], [15, [0, 3, 3, 12]], [15, [0, 3, 3, 14]], [15, [1, 1, 3, 13]], [15, [1, 1, 3, 14]], [15, [1, 1, 4, 13]], [15, [1, 1, 4, 14]], [15, [1, 2, 3, 12]], [15, [1, 2, 3, 13]], [15, [1, 2, 4, 12]], [15, [1, 2, 4, 13]], [15, [1, 3, 7, 12]], [15, [1, 3, 7, 14]], [15, [1, 4, 7, 12]], [15, [1, 4, 7, 14]], [15, [2, 3, 3, 12]], [15, [2, 3, 3, 14]], [16, [0, 0, 3, 12]], [16, [0, 0, 3, 14]], [16, [0, 0, 5, 12]], [16, [0, 0, 5, 14]], [16, [0, 1, 3, 12]], [16, [0, 1, 3, 13]], [16, [0, 1, 5, 12]], [16, [0, 1, 5, 13]], [16, [0, 2, 3, 12]], [16, [0, 2, 3, 14]], [16, [0, 2, 5, 12]], [16, [0, 2, 5, 14]], [16, [0, 3, 4, 12]], [16, [0, 3, 4, 14]], [16, [0, 4, 5, 12]], [16, [0, 4, 5, 14]], [16, [1, 1, 3, 13]], [16, [1, 1, 3, 14]], [16, [1, 1, 5, 13]], [16, [1, 1, 5, 14]], [16, [1, 2, 3, 12]], [16, [1, 2, 3, 13]], [16, [1, 2, 5, 12]], [16, [1, 2, 5, 13]], [16, [1, 3, 7, 12]], [16, [1, 3, 7, 14]], [16, [1, 5, 7, 12]], [16, [1, 5, 7, 14]], [16, [2, 3, 4, 12]], [16, [2, 3, 4, 14]], [16, [2, 4, 5, 12]], [16, [2, 4, 5, 14]], [17, [0, 0, 1, 13]], [17, [0, 0, 1, 14]], [17, [0, 0, 2, 12]], [17, [0, 0, 2, 13]], [17, [0, 0, 3, 12]], [17, [0, 0, 3, 13]], [17, [0, 0, 5, 12]], [17, [0, 0, 5, 13]], [17, [0, 0, 7, 12]], [17, [0, 0, 7, 14]], [17, [0, 1, 1, 12]], [17, [0, 1, 1, 13]], [17, [0, 1, 3, 13]], [17, [0, 1, 3, 14]], [17, [0, 1, 5, 13]], [17, [0, 1, 5, 14]], [17, [0, 2, 3, 12]], [17, [0, 2, 3, 13]], [17, [0, 2, 5, 12]], [17, [0, 2, 5, 13]], [17, [0, 3, 7, 12]], [17, [0, 3, 7, 14]], [17, [0, 5, 7, 12]], [17, [0, 5, 7, 14]], [17, [1, 1, 2, 12]], [17, [1, 1, 2, 13]], [17, [1, 1, 3, 12]], [17, [1, 1, 3, 14]], [17, [1, 1, 5, 12]], [17, [1, 1, 5, 14]], [17, [1, 1, 7, 12]], [17, [1, 1, 7, 14]], [17, [1, 2, 3, 12]], [17, [1, 2, 3, 13]], [17, [1, 2, 5, 12]], [17, [1, 2, 5, 13]], [17, [1, 3, 7, 12]], [17, [1, 3, 7, 14]], [17, [1, 5, 7, 12]], [17, [1, 5, 7, 14]], [17, [12]], [17, [14]], [18, [0, 0, 3, 12]], [18, [0, 0, 3, 14]], [18, [0, 0, 4, 12]], [18, [0, 0, 4, 14]], [18, [0, 1, 3, 12]], [18, [0, 1, 3, 13]], [18, [0, 1, 4, 12]], [18, [0, 1, 4, 13]], [18, [0, 2, 3, 12]], [18, [0, 2, 3, 14]], [18, [0, 2, 4, 12]], [18, [0, 2, 4, 14]], [18, [0, 3, 4, 12]], [18, [0, 3, 4, 14]], [18, [0, 4, 4, 12]], [18, [0, 4, 4, 14]], [18, [1, 1, 3, 13]], [18, [1, 1, 3, 14]], [18, [1, 1, 4, 13]], [18, [1, 1, 4, 14]], [18, [1, 2, 3, 12]], [18, [1, 2, 3, 13]], [18, [1, 2, 4, 12]], [18, [1, 2, 4, 13]], [18, [1, 3, 7, 12]], [18, [1, 3, 7, 14]], [18, [1, 4, 7, 12]], [18, [1, 4, 7, 14]], [18, [2, 3, 4, 12]], [18, [2, 3, 4, 14]], [18, [2, 4, 4, 12]], [18, [2, 4, 4, 14]], [19, [0, 0, 1, 8]], [19, [0, 0, 1, 14]], [19, [0, 0, 2, 8]], [19, [0, 0, 2, 14]], [19, [0, 1, 3, 8]], [19, [0, 1, 3, 14]], [19, [0, 1, 5, 8]], [19, [0, 1, 5, 14]], [19, [0, 2, 3, 8]], [19, [0, 2, 3, 14]], [19, [0, 2, 5, 8]], [19, [0, 2, 5, 14]], [19, [1, 1, 3, 8]], [19, [1, 1, 3, 14]], [19, [1, 2, 3, 8]], [19, [1, 2, 3, 14]], [19, [7, 7, 12, 14]], [19, [7, 12, 12, 14]], [19, [14]], [20, [0, 0, 1, 8]], [20, [0, 0, 1, 13]], [20, [0, 0, 2, 8]], [20, [0, 0, 2, 13]], [20, [0, 1, 3, 8]], [20, [0, 1, 3, 13]], [20, [0, 1, 5, 8]], [20, [0, 1, 5, 13]], [20, [0, 2, 3, 8]], [20, [0, 2, 3, 13]], [20, [0, 2, 5, 8]], [20, [0, 2, 5, 13]], [20, [1, 1, 3, 8]], [20, [1, 1, 3, 13]], [20, [1, 1, 7, 15]], [20, [1, 1, 15, 15]], [20, [1, 2, 3, 8]], [20, [1, 2, 3, 13]], [20, [1, 7, 7, 15]], [20, [1, 7, 15, 15]], [20, [7]], [20, [12, 12, 15, 22]], [20, [12, 12, 15, 23]], [21, [0, 0, 1, 13]], [21, [0, 0, 1, 14]], [21, [0, 0, 2, 13]], [21, [0, 0, 2, 14]], [21, [0, 1, 3, 13]], [21, [0, 1, 3, 14]], [21, [0, 1, 5, 13]], [21, [0, 1, 5, 14]], [21, [0, 2, 3, 13]], [21, [0, 2, 3, 14]], [21, [0, 2, 5, 13]], [21, [0, 2, 5, 14]], [21, [1, 1, 3, 13]], [21, [1, 1, 3, 14]], [21, [1, 2, 3, 13]], [21, [1, 2, 3, 14]], [22, [0, 0, 2, 13]], [22, [0, 0, 2, 14]], [22, [0, 0, 3, 13]], [22, [0, 0, 3, 14]], [22, [0, 1, 2, 12]], [22, [0, 1, 2, 13]], [22, [0, 1, 3, 12]], [22, [0, 1, 3, 13]], [22, [0, 2, 2, 12]], [22, [0, 2, 2, 13]], [22, [0, 2, 3, 12]], [22, [0, 2, 3, 14]], [22, [0, 2, 5, 12]], [22, [0, 2, 5, 14]], [22, [0, 2, 6, 12]], [22, [0, 2, 6, 13]], [22, [0, 2, 7, 12]], [22, [0, 2, 7, 14]], [22, [0, 3, 3, 13]], [22, [0, 3, 3, 14]], [22, [0, 3, 5, 12]], [22, [0, 3, 5, 14]], [22, [0, 3, 6, 12]], [22, [0, 3, 6, 13]], [22, [0, 3, 7, 12]], [22, [0, 3, 7, 14]], [22, [1, 2, 2, 13]], [22, [1, 2, 2, 14]], [22, [1, 2, 3, 13]], [22, [1, 2, 3, 14]], [22, [1, 2, 5, 12]], [22, [1, 2, 5, 13]], [22, [1, 2, 6, 12]], [22, [1, 2, 6, 13]], [22, [1, 2, 7, 12]], [22, [1, 2, 7, 14]], [22, [1, 3, 5, 12]], [22, [1, 3, 5, 13]], [22, [1, 3, 6, 12]], [22, [1, 3, 6, 13]], [22, [1, 3, 7, 12]], [22, [1, 3, 7, 14]], [22, [2, 3, 7, 12]], [22, [2, 3, 7, 14]], [22, [2, 5, 7, 12]], [22, [2, 5, 7, 14]], [22, [3, 3, 7, 12]], [22, [3, 3, 7, 14]], [22, [3, 5, 7, 12]], [22, [3, 5, 7, 14]], [23, [7, 7, 12, 22]], [23, [7, 7, 12, 23]], [23, [7, 12, 14, 22]], [23, [7, 12, 14, 23]], [24, [0, 0, 13, 13]], [24, [0, 2, 13, 13]], [24, [1, 1, 13, 13]], [24, [7, 7, 12, 14]], [24, [7, 12, 12, 14]], [24, [14]], [25, [0, 0, 12, 13]], [25, [0, 0, 12, 17]], [25, [0, 0, 13, 13]], [25, [0, 0, 13, 17]], [25, [0, 2, 12, 13]], [25, [0, 2, 12, 17]], [25, [0, 2, 13, 13]], [25, [0, 2, 13, 17]], [25, [1, 1, 12, 13]], [25, [1, 1, 12, 17]], [25, [1, 1, 13, 13]], [25, [1, 1, 13, 17]], [25, [7, 7, 13, 14]], [25, [7, 7, 14, 17]], [25, [7, 12, 13, 14]], [25, [7, 12, 14, 17]], [25, [12, 12, 13, 14]], [25, [12, 12, 14, 17]], [26, [0, 0, 12, 12]], [26, [0, 2, 12, 12]], [26, [1, 1, 12, 12]], [26, [7, 7, 13, 14]], [26, [7, 12, 13, 14]], [26, [12, 12, 13, 14]], [27, [0, 0, 12, 12]], [27, [0, 0, 12, 13]], [27, [0, 0, 12, 17]], [27, [0, 0, 13, 17]], [27, [0, 2, 12, 12]], [27, [0, 2, 12, 13]], [27, [0, 2, 12, 17]], [27, [0, 2, 13, 17]], [27, [1, 1, 12, 12]], [27, [1, 1, 12, 13]], [27, [1, 1, 12, 17]], [27, [1, 1, 13, 17]], [27, [7, 7, 12, 14]], [27, [7, 7, 14, 17]], [27, [7, 12, 12, 14]], [27, [7, 12, 14, 17]], [27, [12, 12, 14, 17]], [27, [14]], [28, [0, 0, 1, 8]], [28, [0, 0, 1, 14]], [28, [0, 0, 2, 8]], [28, [0, 0, 2, 14]], [28, [0, 1, 3, 8]], [28, [0, 1, 3, 14]], [28, [0, 1, 5, 8]], [28, [0, 1, 5, 14]], [28, [0, 2, 3, 8]], [28, [0, 2, 3, 14]], [28, [0, 2, 5, 8]], [28, [0, 2, 5, 14]], [28, [1, 1, 3, 8]], [28, [1, 1, 3, 14]], [28, [1, 2, 3, 8]], [28, [1, 2, 3, 14]], [29, [0, 0, 1, 8]], [29, [0, 0, 1, 13]], [29, [0, 0, 2, 8]], [29, [0, 0, 2, 13]], [29, [0, 1, 3, 8]], [29, [0, 1, 3, 13]], [29, [0, 1, 5, 8]], [29, [0, 1, 5, 13]], [29, [0, 2, 3, 8]], [29, [0, 2, 3, 13]], [29, [0, 2, 5, 8]], [29, [0, 2, 5, 13]], [29, [1, 1, 3, 8]], [29, [1, 1, 3, 13]], [29, [1, 2, 3, 8]], [29, [1, 2, 3, 13]], [30, [1, 1, 7, 14]], [30, [1, 1, 14, 14]], [30, [1, 1, 15, 15]], [30, [1, 7, 7, 14]], [30, [1, 7, 14, 14]], [30, [1, 7, 15, 15]], [30, [7]], [30, [7, 14, 15, 15]], [30, [12, 12, 14, 22]], [30, [12, 12, 14, 23]], [31, [1, 1, 7, 15]], [31, [1, 1, 7, 20]], [31, [1, 1, 15, 15]], [31, [1, 1, 15, 20]], [31, [1, 7, 7, 15]], [31, [1, 7, 7, 20]], [31, [1, 7, 15, 15]], [31, [1, 7, 15, 20]], [31, [7, 14, 15, 15]], [31, [7, 14, 15, 20]], [31, [12, 12, 15, 22]], [31, [12, 12, 15, 23]], [31, [12, 12, 20, 22]], [31, [12, 12, 20, 23]], [32, [1, 1, 7, 15]], [32, [1, 1, 14, 14]], [32, [1, 1, 14, 15]], [32, [1, 7, 7, 15]], [32, [1, 7, 14, 14]], [32, [1, 7, 14, 15]], [32, [7]], [32, [7, 14, 14, 15]], [32, [12, 12, 15, 22]], [32, [12, 12, 15, 23]], [33, [1, 1, 7, 14]], [33, [1, 1, 7, 20]], [33, [1, 1, 14, 15]], [33, [1, 1, 15, 20]], [33, [1, 7, 7, 14]], [33, [1, 7, 7, 20]], [33, [1, 7, 14, 15]], [33, [1, 7, 15, 20]], [33, [7, 14, 14, 15]], [33, [7, 14, 15, 20]], [33, [12, 12, 14, 22]], [33, [12, 12, 14, 23]], [33, [12, 12, 20, 22]], [33, [12, 12, 20, 23]], [34, [1, 1, 15, 23]], [34, [1, 7, 15, 23]], [34, [7, 7, 12, 12]], [34, [7, 7, 12, 15]], [34, [7, 7, 12, 16]], [34, [7, 7, 12, 23]], [34, [7, 12, 12, 14]], [34, [7, 12, 14, 15]], [34, [7, 12, 14, 16]], [34, [7, 12, 14, 23]], [34, [7, 14, 15, 23]], [34, [12, 12, 14, 23]], [35, [1, 1, 15, 22]], [35, [1, 7, 15, 22]], [35, [7, 7, 12, 12]], [35, [7, 7, 12, 15]], [35, [7, 7, 12, 16]], [35, [7, 7, 12, 22]], [35, [7, 12, 12, 14]], [35, [7, 12, 14, 15]], [35, [7, 12, 14, 16]], [35, [7, 12, 14, 22]], [35, [7, 14, 15, 22]], [35, [12, 12, 14, 22]], [36, [7, 7, 12, 12]], [36, [7, 7, 12, 15]], [36, [7, 7, 12, 16]], [36, [7, 12, 12, 14]], [36, [7, 12, 14, 15]], [36, [7, 12, 14, 16]], [37, [7, 7, 12, 12]], [37, [7, 7, 12, 15]], [37, [7, 7, 12, 16]], [37, [7, 12, 12, 14]], [37, [7, 12, 14, 15]], [37, [7, 12, 14, 16]], [38, [0, 0, 12, 12]], [38, [0, 0, 13, 13]], [38, [0, 2, 12, 12]], [38, [0, 2, 13, 13]], [38, [1, 1, 12, 12]], [38, [1, 1, 13, 13]], [38, [7, 7, 12, 14]], [38, [7, 7, 13, 14]], [38, [7, 12, 12, 14]], [38, [7, 12, 13, 14]], [38, [12, 12, 13, 14]], [38, [14]], [39, [1, 1, 7, 14]], [39, [1, 1, 7, 15]], [39, [1, 1, 14, 15]], [39, [1, 1, 15, 15]], [39, [1, 7, 7, 14]], [39, [1, 7, 7, 15]], [39, [1, 7, 14, 15]], [39, [1, 7, 15, 15]], [39, [7, 14, 14, 15]], [39, [7, 14, 15, 15]], [39, [12, 12, 14, 22]], [39, [12, 12, 14, 23]], [39, [12, 12, 15, 22]], [39, [12, 12, 15, 23]], [40, [1, 1, 15, 22]], [40, [1, 7, 15, 22]], [40, [7, 7, 12, 22]], [40, [7, 12, 14, 22]], [40, [7, 14, 15, 22]], [40, [12, 12, 14, 22]]]}

==> anc/controlled/identification_artifacts/pair_5_18_lower1.json <==
{"graph": {"n": 24, "edges": [[0, 4], [0, 5], [0, 6], [1, 5], [1, 6], [1, 7], [1, 8], [2, 7], [2, 8], [2, 9], [2, 10], [3, 9], [3, 10], [3, 11], [3, 12], [4, 11], [4, 12], [5, 6], [5, 13], [5, 14], [5, 18], [7, 14], [7, 15], [8, 19], [9, 10], [11, 12], [13, 17], [13, 18], [14, 18], [14, 19], [15, 19], [15, 20], [15, 21], [16, 20], [16, 21], [16, 22], [16, 23], [17, 22], [17, 23], [20, 21], [22, 23]]}, "coefficient_degree": 1, "kind": "f2-roots-obstruction-v1", "status": "OPEN", "values": [[], [0, 4, 4], [0, 5, 5], [0, 0, 6], [0, 1, 5], [0, 4, 11], [0, 4, 12], [0, 5, 6], [0, 13, 13], [0, 14, 14], [0, 18, 18], [0, 7, 14], [0, 17, 17], [0, 14, 19], [0, 17, 22], [0, 17, 23], [1, 5, 5], [1, 1, 6], [1, 7, 7], [1, 8, 8], [1, 2, 7], [1, 2, 8], [1, 5, 6], [1, 13, 13], [1, 14, 14], [1, 18, 18], [1, 15, 15], [1, 19, 19], [1, 17, 17], [1, 20, 20], [1, 21, 21], [1, 16, 20], [1, 16, 21], [1, 17, 22], [1, 17, 23], [2, 7, 7], [2, 8, 8], [2, 9, 9], [2, 2, 10], [2, 3, 9], [2, 7, 14], [2, 15, 15], [2, 19, 19], [2, 9, 10], [2, 14, 19], [2, 20, 20], [2, 21, 21], [2, 16, 20], [2, 16, 21], [3, 9, 9], [3, 3, 10], [3, 11, 11], [3, 3, 12], [3, 4, 11], [3, 9, 10], [3, 11, 12], [4, 11, 11], [4, 4, 12], [4, 11, 12], [5, 6, 6], [5, 13, 13], [5, 14, 14], [5, 5, 18], [5, 7, 14], [5, 17, 17], [5, 13, 18], [5, 14, 18], [5, 14, 19], [5, 17, 22], [5, 17, 23], [4, 4, 6], [6, 7, 7], [6, 8, 8], [2, 6, 7], [2, 6, 8], [4, 6, 11], [4, 6, 12], [6, 7, 14], [6, 15, 15], [6, 19, 19], [6, 14, 19], [6, 20, 20], [6, 21, 21], [6, 16, 20], [6, 16, 21], [7, 14, 14], [7, 15, 15], [7, 14, 18], [7, 14, 19], [7, 15, 19], [7, 20, 20], [7, 21, 21], [7, 16, 20], [7, 16, 21], [8, 19, 19], [8, 14, 19], [8, 15, 19], [9, 10, 10], [1, 7, 10], [7, 7, 10], [1, 8, 10], [8, 8, 10], [10, 11, 11], [10, 12, 12], [4, 10, 11], [4, 10, 12], [7, 10, 14], [10, 15, 15], [10, 19, 19], [10, 14, 19], [10, 20, 20], [10, 21, 21], [10, 16, 20], [10, 16, 21], [0, 0, 11], [5, 5, 11], [6, 6, 11], [1, 5, 11], [1, 6, 11], [11, 12, 12], [11, 13, 13], [11, 14, 14], [11, 18, 18], [7, 11, 14], [11, 17, 17], [11, 14, 19], [11, 17, 22], [11, 17, 23], [2, 9, 12], [9, 9, 12], [2, 10, 12], [10, 10, 12], [13, 18, 18], [13, 17, 17], [13, 14, 18], [13, 17, 22], [13, 17, 23], [2, 2, 14], [2, 8, 14], [9, 9, 14], [10, 10, 14], [3, 9, 14], [3, 10, 14], [14, 18, 18], [14, 19, 19], [14, 15, 19], [15, 19, 19], [15, 20, 20], [15, 15, 21], [15, 16, 20], [15, 20, 21], [16, 20, 20], [16, 16, 21], [16, 22, 22], [16, 16, 23], [16, 17, 22], [16, 20, 21], [16, 22, 23], [17, 22, 22], [17, 17, 23], [17, 22, 23], [0, 0, 18], [4, 4, 18], [6, 6, 18], [1, 1, 18], [7, 7, 18], [8, 8, 18], [2, 7, 18], [2, 8, 18], [4, 11, 18], [4, 12, 18], [15, 15, 18], [18, 19, 19], [14, 18, 19], [18, 20, 20], [18, 21, 21], [16, 18, 20], [16, 18, 21], [0, 5, 19], [5, 5, 19], [1, 5, 19], [1, 7, 19], [7, 7, 19], [2, 7, 19], [5, 6, 19], [13, 13, 19], [18, 18, 19], [17, 17, 19], [17, 19, 22], [17, 19, 23], [20, 21, 21], [1, 7, 21], [7, 7, 21], [2, 7, 21], [7, 14, 21], [8, 19, 21], [19, 19, 21], [14, 19, 21], [21, 22, 22], [21, 23, 23], [17, 21, 22], [17, 21, 23], [5, 13, 22], [13, 13, 22], [13, 18, 22], [22, 23, 23], [15, 20, 23], [20, 20, 23], [15, 21, 23], [21, 21, 23]], "stats": {"rows": 984, "rank": 934, "columns": 1362, "seconds": 0.004829799989238381, "solver": "sparse rows and derivation DAG"}}

==> anc/controlled/identification_artifacts/pair_5_18_upper.json <==
{"kind": "f2-roots-refutation-v1", "graph": {"n": 24, "edges": [[0, 4], [0, 5], [0, 6], [1, 5], [1, 6], [1, 7], [1, 8], [2, 7], [2, 8], [2, 9], [2, 10], [3, 9], [3, 10], [3, 11], [3, 12], [4, 11], [4, 12], [5, 6], [5, 13], [5, 14], [5, 18], [7, 14], [7, 15], [8, 19], [9, 10], [11, 12], [13, 17], [13, 18], [14, 18], [14, 19], [15, 19], [15, 20], [15, 21], [16, 20], [16, 21], [16, 22], [16, 23], [17, 22], [17, 23], [20, 21], [22, 23]]}, "coefficient_degree": 7, "terms": [[0, [0, 7, 8, 19]], [0, [0, 8, 8, 19]], [1, [0, 0, 1, 4, 7, 8, 19]], [1, [0, 0, 1, 4, 8, 8, 19]], [1, [0, 0, 4, 6, 7, 8, 19]], [1, [0, 0, 4, 6, 8, 8, 19]], [1, [0, 1, 1, 4, 7, 8, 19]], [1, [0, 1, 1, 4, 8, 8, 19]], [1, [0, 1, 4, 6, 7, 8, 19]], [1, [0, 1, 4, 6, 8, 8, 19]], [2, [0, 1, 1, 4, 7, 8, 19]], [2, [0, 1, 1, 4, 8, 8, 19]], [3, [0, 0, 1, 4, 7, 8, 19]], [3, [0, 0, 1, 4, 8, 8, 19]], [3, [0, 0, 4, 6, 7, 8, 19]], [3, [0, 0, 4, 6, 8, 8, 19]], [3, [0, 1, 4, 6, 7, 8, 19]], [3, [0, 1, 4, 6, 8, 8, 19]], [3, [4, 7, 8, 19]], [3, [4, 8, 8, 19]], [4, [4, 7, 8, 19]], [4, [4, 8, 8, 19]], [5, [0, 1, 2, 4, 7, 8, 19]], [5, [0, 1, 2, 4, 8, 8, 19]], [5, [0, 1, 4, 7, 8, 8, 19]], [5, [0, 1, 4, 19]], [5, [0, 2, 2, 4, 7, 8, 19]], [5, [0, 2, 2, 4, 8, 8, 19]], [5, [0, 2, 4, 7, 8, 8, 19]], [5, [0, 2, 4, 19]], [6, [0, 2, 2, 4, 7, 8, 19]], [6, [0, 2, 2, 4, 8, 8, 19]], [7, [0, 1, 1, 4, 7, 8, 19]], [7, [0, 1, 1, 4, 8, 8, 19]], [7, [0, 1, 2, 4, 7, 8, 19]], [7, [0, 1, 2, 4, 8, 8, 19]], [7, [0, 1, 4, 7, 8, 8, 19]], [7, [0, 1, 4, 19]], [7, [0, 2, 4, 7, 8, 8, 19]], [7, [0, 2, 4, 19]], [8, [0, 1, 1, 4, 7, 8, 19]], [8, [0, 1, 1, 4, 8, 8, 19]], [9, [0, 2, 3, 4, 7, 8, 19]], [9, [0, 2, 3, 4, 8, 8, 19]], [9, [0, 2, 4, 7, 8, 10, 19]], [9, [0, 2, 4, 8, 8, 10, 19]], [9, [0, 3, 3, 4, 7, 8, 19]], [9, [0, 3, 3, 4, 8, 8, 19]], [9, [0, 3, 4, 7, 8, 10, 19]], [9, [0, 3, 4, 8, 8, 10, 19]], [10, [0, 3, 3, 4, 7, 8, 19]], [10, [0, 3, 3, 4, 8, 8, 19]], [11, [0, 2, 2, 4, 7, 8, 19]], [11, [0, 2, 2, 4, 8, 8, 19]], [11, [0, 2, 3, 4, 7, 8, 19]], [11, [0, 2, 3, 4, 8, 8, 19]], [11, [0, 2, 4, 7, 8, 10, 19]], [11, [0, 2, 4, 8, 8, 10, 19]], [11, [0, 3, 4, 7, 8, 10, 19]], [11, [0, 3, 4, 8, 8, 10, 19]], [12, [0, 2, 2, 4, 7, 8, 19]], [12, [0, 2, 2, 4, 8, 8, 19]], [13, [0, 3, 4, 4, 7, 8, 19]], [13, [0, 3, 4, 4, 8, 8, 19]], [13, [0, 3, 4, 7, 8, 12, 19]], [13, [0, 3, 4, 8, 8, 12, 19]], [13, [0, 4, 4, 7, 8, 12, 19]], [13, [0, 4, 4, 8, 8, 12, 19]], [13, [0, 7, 8, 19]], [13, [0, 8, 8, 19]], [14, [0, 7, 8, 19]], [14, [0, 8, 8, 19]], [15, [0, 3, 3, 4, 7, 8, 19]], [15, [0, 3, 3, 4, 8, 8, 19]], [15, [0, 3, 4, 4, 7, 8, 19]], [15, [0, 3, 4, 4, 8, 8, 19]], [15, [0, 3, 4, 7, 8, 12, 19]], [15, [0, 3, 4, 8, 8, 12, 19]], [15, [0, 4, 4, 7, 8, 12, 19]], [15, [0, 4, 4, 8, 8, 12, 19]], [16, [0, 3, 3, 4, 7, 8, 19]], [16, [0, 3, 3, 4, 8, 8, 19]], [17, [0, 1, 1, 4, 7, 8, 19]], [17, [0, 1, 1, 4, 8, 8, 19]], [17, [4, 7, 8, 19]], [17, [4, 8, 8, 19]], [18, [7, 8, 13, 13, 14, 17, 19]], [18, [7, 8, 13, 13, 17, 18, 19]], [18, [7, 8, 13, 14, 14, 17, 19]], [18, [7, 8, 13, 14, 17, 18, 19]], [18, [8, 13, 13, 14, 17, 19, 19]], [18, [8, 13, 13, 17, 18, 19, 19]], [18, [8, 13, 14, 14, 17, 19, 19]], [18, [8, 13, 14, 17, 18, 19, 19]], [19, [7, 8, 13, 13, 14, 17, 19]], [19, [7, 8, 13, 13, 17, 18, 19]], [19, [7, 8, 13, 14, 17, 18, 19]], [19, [7, 8, 17, 19]], [19, [8, 13, 13, 14, 17, 19, 19]], [19, [8, 13, 13, 17, 18, 19, 19]], [19, [8, 13, 14, 17, 18, 19, 19]], [19, [8, 17, 19, 19]], [20, [7, 8, 13, 14, 14, 17, 19]], [20, [7, 8, 17, 19]], [20, [8, 13, 14, 14, 17, 19, 19]], [20, [8, 17, 19, 19]], [21, [7, 8, 13, 14, 15, 17, 19]], [21, [7, 8, 13, 14, 17, 19, 19]], [21, [7, 8, 13, 15, 15, 17, 19]], [21, [7, 8, 13, 15, 17, 19, 19]], [21, [8, 13, 14, 15, 17, 19, 19]], [21, [8, 13, 14, 17]], [21, [8, 13, 15, 15, 17, 19, 19]], [21, [8, 13, 15, 17]], [22, [7, 8, 13, 14, 14, 17, 19]], [22, [7, 8, 13, 14, 15, 17, 19]], [22, [7, 8, 13, 14, 17, 19, 19]], [22, [7, 8, 13, 15, 17, 19, 19]], [22, [8, 13, 14, 14, 17, 19, 19]], [22, [8, 13, 14, 15, 17, 19, 19]], [22, [8, 13, 14, 17]], [22, [8, 13, 15, 17]], [23, [8]], [24, [0, 2, 2, 4, 7, 8, 19]], [24, [0, 2, 2, 4, 8, 8, 19]], [24, [0, 3, 3, 4, 7, 8, 19]], [24, [0, 3, 3, 4, 8, 8, 19]], [25, [0, 3, 3, 4, 7, 8, 19]], [25, [0, 3, 3, 4, 8, 8, 19]], [25, [0, 7, 8, 19]], [25, [0, 8, 8, 19]], [26, [7, 8, 13, 19]], [26, [8, 13, 19, 19]], [27, [7, 8, 13, 14, 14, 17, 19]], [27, [8, 13, 14, 14, 17, 19, 19]], [28, [7, 8, 17, 19]], [28, [8, 17, 19, 19]], [29, [7, 8, 13, 15, 15, 17, 19]], [29, [8, 13, 15, 15, 17, 19, 19]], [30, [7, 8, 13, 14, 14, 17, 19]], [30, [8, 13, 14, 14, 17, 19, 19]], [31, [7, 8, 13, 15, 16, 17, 19]], [31, [7, 8, 13, 15, 17, 19, 21]], [31, [7, 8, 13, 16, 16, 17, 19]], [31, [7, 8, 13, 16, 17, 19, 21]], [31, [8, 13, 15, 16, 17, 19, 19]], [31, [8, 13, 15, 17, 19, 19, 21]], [31, [8, 13, 16, 16, 17, 19, 19]], [31, [8, 13, 16, 17, 19, 19, 21]], [32, [7, 8, 13, 16, 16, 17, 19]], [32, [8, 13, 16, 16, 17, 19, 19]], [33, [7, 8, 13, 15, 15, 17, 19]], [33, [7, 8, 13, 15, 16, 17, 19]], [33, [7, 8, 13, 15, 17, 19, 21]], [33, [7, 8, 13, 16, 17, 19, 21]], [33, [8, 13, 15, 15, 17, 19, 19]], [33, [8, 13, 15, 16, 17, 19, 19]], [33, [8, 13, 15, 17, 19, 19, 21]], [33, [8, 13, 16, 17, 19, 19, 21]], [34, [7, 8, 13, 15, 15, 17, 19]], [34, [8, 13, 15, 15, 17, 19, 19]], [35, [7, 8, 13, 16, 17, 17, 19]], [35, [7, 8, 13, 16, 17, 19, 23]], [35, [7, 8, 13, 17, 17, 19, 23]], [35, [7, 8, 13, 19]], [35, [8, 13, 16, 17, 17, 19, 19]], [35, [8, 13, 16, 17, 19, 19, 23]], [35, [8, 13, 17, 17, 19, 19, 23]], [35, [8, 13, 19, 19]], [36, [7, 8, 13, 19]], [36, [8, 13, 19, 19]], [37, [7, 8, 13, 16, 16, 17, 19]], [37, [7, 8, 13, 16, 17, 17, 19]], [37, [7, 8, 13, 16, 17, 19, 23]], [37, [7, 8, 13, 17, 17, 19, 23]], [37, [8, 13, 16, 16, 17, 19, 19]], [37, [8, 13, 16, 17, 17, 19, 19]], [37, [8, 13, 16, 17, 19, 19, 23]], [37, [8, 13, 17, 17, 19, 19, 23]], [38, [7, 8, 13, 16, 16, 17, 19]], [38, [8, 13, 16, 16, 17, 19, 19]], [39, [7, 8, 13, 15, 15, 17, 19]], [39, [7, 8, 13, 16, 16, 17, 19]], [39, [8, 13, 15, 15, 17, 19, 19]], [39, [8, 13, 16, 16, 17, 19, 19]], [40, [7, 8, 13, 16, 16, 17, 19]], [40, [7, 8, 13, 19]], [40, [8, 13, 16, 16, 17, 19, 19]], [40, [8, 13, 19, 19]]]}

==> anc/controlled/identification_artifacts/pair_5_20_lower1.json <==
{"graph": {"n": 24, "edges": [[0, 4], [0, 5], [0, 6], [1, 5], [1, 6], [1, 7], [1, 8], [2, 7], [2, 8], [2, 9], [2, 10], [3, 9], [3, 10], [3, 11], [3, 12], [4, 11], [4, 12], [5, 6], [5, 8], [5, 14], [5, 15], [7, 14], [7, 15], [9, 10], [11, 12], [13, 17], [13, 18], [13, 19], [14, 18], [14, 19], [15, 20], [15, 21], [16, 20], [16, 21], [16, 22], [16, 23], [17, 22], [17, 23], [18, 19], [20, 21], [22, 23]]}, "coefficient_degree": 1, "kind": "f2-roots-obstruction-v1", "status": "OPEN", "values": [[], [0, 4, 4], [0, 5, 5], [0, 0, 6], [0, 1, 5], [0, 4, 11], [0, 4, 12], [0, 5, 6], [0, 5, 8], [0, 14, 14], [0, 15, 15], [0, 7, 14], [0, 7, 15], [0, 14, 18], [0, 14, 19], [0, 20, 20], [0, 21, 21], [0, 16, 20], [0, 16, 21], [1, 5, 5], [1, 1, 6], [1, 7, 7], [1, 1, 8], [1, 2, 7], [1, 5, 6], [1, 5, 8], [1, 14, 14], [1, 15, 15], [1, 14, 18], [1, 14, 19], [1, 20, 20], [1, 21, 21], [1, 16, 20], [1, 16, 21], [2, 7, 7], [2, 2, 8], [2, 9, 9], [2, 2, 10], [2, 3, 9], [2, 7, 14], [2, 7, 15], [2, 9, 10], [3, 9, 9], [3, 3, 10], [3, 11, 11], [3, 3, 12], [3, 4, 11], [3, 9, 10], [3, 11, 12], [4, 11, 11], [4, 4, 12], [4, 11, 12], [5, 6, 6], [5, 8, 8], [2, 2, 5], [2, 5, 7], [5, 9, 9], [5, 10, 10], [3, 5, 9], [3, 5, 10], [5, 14, 14], [5, 15, 15], [5, 7, 14], [5, 7, 15], [5, 14, 18], [5, 14, 19], [5, 20, 20], [5, 21, 21], [5, 16, 20], [5, 16, 21], [4, 4, 6], [6, 7, 7], [6, 8, 8], [2, 6, 7], [2, 6, 8], [4, 6, 11], [4, 6, 12], [5, 6, 8], [6, 7, 14], [6, 7, 15], [7, 14, 14], [7, 15, 15], [7, 14, 18], [7, 14, 19], [7, 20, 20], [7, 21, 21], [7, 16, 20], [7, 16, 21], [0, 0, 8], [4, 4, 8], [6, 6, 8], [7, 7, 8], [8, 9, 9], [8, 10, 10], [3, 8, 9], [3, 8, 10], [4, 8, 11], [4, 8, 12], [7, 8, 14], [7, 8, 15], [9, 10, 10], [1, 7, 10], [7, 7, 10], [1, 8, 10], [8, 8, 10], [10, 11, 11], [10, 12, 12], [4, 10, 11], [4, 10, 12], [5, 8, 10], [7, 10, 14], [7, 10, 15], [0, 0, 11], [5, 5, 11], [6, 6, 11], [1, 5, 11], [1, 6, 11], [11, 12, 12], [5, 8, 11], [11, 14, 14], [11, 15, 15], [7, 11, 14], [7, 11, 15], [11, 14, 18], [11, 14, 19], [11, 20, 20], [11, 21, 21], [11, 16, 20], [11, 16, 21], [2, 9, 12], [9, 9, 12], [2, 10, 12], [10, 10, 12], [13, 17, 17], [13, 18, 18], [13, 13, 19], [13, 14, 18], [13, 17, 22], [13, 17, 23], [13, 18, 19], [2, 2, 14], [2, 8, 14], [9, 9, 14], [10, 10, 14], [3, 9, 14], [3, 10, 14], [14, 18, 18], [14, 14, 19], [14, 18, 19], [2, 2, 15], [2, 8, 15], [9, 9, 15], [10, 10, 15], [3, 9, 15], [3, 10, 15], [15, 20, 20], [15, 15, 21], [15, 16, 20], [15, 20, 21], [16, 20, 20], [16, 16, 21], [16, 22, 22], [16, 16, 23], [16, 17, 22], [16, 20, 21], [16, 22, 23], [17, 22, 22], [17, 17, 23], [17, 22, 23], [0, 5, 18], [5, 5, 18], [1, 5, 18], [1, 7, 18], [7, 7, 18], [2, 7, 18], [5, 6, 18], [5, 8, 18], [15, 15, 18], [18, 19, 19], [18, 20, 20], [18, 21, 21], [16, 18, 20], [16, 18, 21], [17, 17, 19], [17, 19, 22], [17, 19, 23], [20, 21, 21], [0, 5, 21], [5, 5, 21], [1, 5, 21], [1, 7, 21], [7, 7, 21], [2, 7, 21], [5, 6, 21], [5, 8, 21], [14, 14, 21], [14, 18, 21], [14, 19, 21], [21, 22, 22], [21, 23, 23], [17, 21, 22], [17, 21, 23], [13, 13, 22], [18, 18, 22], [19, 19, 22], [14, 18, 22], [14, 19, 22], [22, 23, 23], [15, 20, 23], [20, 20, 23], [15, 21, 23], [21, 21, 23]], "stats": {"rows": 984, "rank": 932, "columns": 1363, "seconds": 0.005447600036859512, "solver": "sparse rows and derivation DAG"}}

==> anc/controlled/identification_artifacts/pair_5_20_upper.json <==
{"kind": "f2-roots-refutation-v1", "graph": {"n": 24, "edges": [[0, 4], [0, 5], [0, 6], [1, 5], [1, 6], [1, 7], [1, 8], [2, 7], [2, 8], [2, 9], [2, 10], [3, 9], [3, 10], [3, 11], [3, 12], [4, 11], [4, 12], [5, 6], [5, 8], [5, 14], [5, 15], [7, 14], [7, 15], [9, 10], [11, 12], [13, 17], [13, 18], [13, 19], [14, 18], [14, 19], [15, 20], [15, 21], [16, 20], [16, 21], [16, 22], [16, 23], [17, 22], [17, 23], [18, 19], [20, 21], [22, 23]]}, "coefficient_degree": 4, "terms": [[0, [0, 0, 1, 11]], [0, [0, 0, 1, 12]], [0, [0, 0, 5, 11]], [0, [0, 0, 5, 12]], [0, [0, 0, 7, 11]], [0, [0, 0, 7, 12]], [0, [0, 1, 8, 11]], [0, [0, 1, 8, 12]], [0, [1, 1, 7, 11]], [0, [1, 1, 7, 12]], [0, [1, 2, 7, 11]], [0, [1, 2, 7, 12]], [0, [1, 2, 8, 11]], [0, [1, 2, 8, 12]], [1, [0, 0, 1, 1]], [1, [0, 0, 7, 13]], [1, [0, 0, 8, 11]], [1, [0, 0, 8, 12]], [1, [0, 0, 13, 14]], [1, [0, 0, 16, 22]], [1, [0, 0, 16, 23]], [1, [0, 1, 1, 7]], [1, [0, 1, 1, 13]], [1, [0, 1, 7, 13]], [1, [0, 3, 8, 11]], [1, [0, 3, 8, 12]], [1, [0, 15, 16, 22]], [1, [0, 15, 16, 23]], [1, [1]], [1, [1, 1, 13, 14]], [1, [1, 7, 13, 13]], [1, [13]], [1, [14]], [1, [16]], [2, [0, 0, 1, 1]], [2, [0, 0, 1, 5]], [2, [0, 0, 1, 7]], [2, [0, 0, 1, 11]], [2, [0, 0, 1, 12]], [2, [0, 0, 5, 7]], [2, [0, 0, 5, 11]], [2, [0, 0, 5, 12]], [2, [0, 1, 1, 7]], [2, [0, 1, 3, 11]], [2, [0, 1, 3, 12]], [2, [0, 1, 5, 7]], [2, [0, 1, 13, 13]], [2, [0, 1, 13, 14]], [2, [0, 3, 5, 11]], [2, [0, 3, 5, 12]], [2, [0, 5, 13, 13]], [2, [0, 5, 13, 14]], [4, [0, 0, 1, 5]], [4, [0, 0, 1, 7]], [4, [0, 0, 3, 11]], [4, [0, 0, 3, 12]], [4, [0, 0, 5, 7]], [4, [0, 0, 5, 11]], [4, [0, 0, 5, 12]], [4, [0, 0, 13, 13]], [4, [0, 0, 13, 14]], [4, [0, 1, 5, 7]], [4, [0, 3, 5, 11]], [4, [0, 3, 5, 12]], [4, [0, 5, 13, 13]], [4, [0, 5, 13, 14]], [4, [1]], [4, [7]], [4, [11]], [4, [12]], [5, [0]], [5, [0, 0, 1, 11]], [5, [0, 0, 1, 12]], [5, [0, 0, 5, 13]], [5, [0, 0, 13, 13]], [5, [0, 1, 1, 3]], [5, [0, 1, 2, 3]], [5, [0, 1, 3, 11]], [5, [0, 1, 3, 12]], [5, [0, 2, 3, 3]], [5, [0, 5, 5, 13]], [5, [0, 5, 13, 13]], [5, [1, 1, 3, 11]], [5, [1, 1, 3, 12]], [5, [1, 1, 5, 13]], [5, [1, 1, 13, 13]], [5, [1, 1, 16, 22]], [5, [1, 1, 16, 23]], [5, [1, 2, 3, 11]], [5, [1, 2, 3, 12]], [5, [1, 5, 5, 13]], [5, [1, 15, 16, 22]], [5, [1, 15, 16, 23]], [5, [5]], [5, [14]], [5, [16]], [6, [0]], [6, [0, 0, 3, 11]], [6, [0, 0, 3, 12]], [6, [0, 0, 5, 11]], [6, [0, 0, 5, 12]], [6, [0, 1, 1, 3]], [6, [0, 1, 2, 3]], [6, [0, 2, 3, 3]], [6, [0, 3, 5, 11]], [6, [0, 3, 5, 12]], [6, [1, 1, 3, 11]], [6, [1, 1, 3, 12]], [6, [1, 2, 3, 11]], [6, [1, 2, 3, 12]], [6, [11]], [6, [12]], [7, [0]], [7, [0, 0, 1, 11]], [7, [0, 0, 1, 12]], [7, [0, 1, 1, 3]], [7, [0, 1, 2, 3]], [7, [0, 1, 3, 11]], [7, [0, 1, 3, 12]], [7, [0, 2, 3, 3]], [7, [1, 1, 3, 11]], [7, [1, 1, 3, 12]], [7, [1, 2, 3, 11]], [7, [1, 2, 3, 12]], [8, [0]], [8, [0, 0, 1, 11]], [8, [0, 0, 1, 12]], [8, [0, 1, 1, 3]], [8, [0, 1, 2, 3]], [8, [0, 1, 3, 11]], [8, [0, 1, 3, 12]], [8, [0, 2, 3, 3]], [8, [1, 1, 3, 11]], [8, [1, 1, 3, 12]], [8, [1, 2, 3, 11]], [8, [1, 2, 3, 12]], [9, [0, 1, 2, 7]], [9, [0, 1, 2, 8]], [9, [0, 2, 2, 7]], [9, [0, 2, 2, 8]], [9, [0, 3, 3, 7]], [9, [0, 3, 3, 8]], [9, [1, 2, 7, 11]], [9, [1, 2, 7, 12]], [9, [1, 2, 8, 11]], [9, [1, 2, 8, 12]], [10, [0, 1, 3, 7]], [10, [0, 1, 3, 8]], [10, [0, 1, 7, 9]], [10, [0, 1, 8, 9]], [10, [0, 3, 3, 7]], [10, [0, 3, 3, 8]], [10, [0, 3, 7, 9]], [10, [0, 3, 8, 9]], [10, [1, 3, 7, 11]], [10, [1, 3, 7, 12]], [10, [1, 3, 8, 11]], [10, [1, 3, 8, 12]], [10, [1, 7, 9, 11]], [10, [1, 7, 9, 12]], [10, [1, 8, 9, 11]], [10, [1, 8, 9, 12]], [11, [0, 1, 3, 7]], [11, [0, 1, 3, 8]], [11, [0, 2, 2, 7]], [11, [0, 2, 2, 8]], [11, [0, 2, 3, 7]], [11, [0, 2, 3, 8]], [11, [1, 3, 7, 11]], [11, [1, 3, 7, 12]], [11, [1, 3, 8, 11]], [11, [1, 3, 8, 12]], [12, [0, 1, 2, 7]], [12, [0, 1, 2, 8]], [12, [0, 1, 7, 9]], [12, [0, 1, 8, 9]], [12, [0, 2, 3, 7]], [12, [0, 2, 3, 8]], [12, [0, 3, 7, 9]], [12, [0, 3, 8, 9]], [12, [1, 2, 7, 11]], [12, [1, 2, 7, 12]], [12, [1, 2, 8, 11]], [12, [1, 2, 8, 12]], [12, [1, 7, 9, 11]], [12, [1, 7, 9, 12]], [12, [1, 8, 9, 11]], [12, [1, 8, 9, 12]], [13, [0, 0, 1, 3]], [13, [0, 0, 1, 4]], [13, [0, 0, 1, 8]], [13, [0, 0, 1, 12]], [13, [0, 0, 3, 5]], [13, [0, 0, 3, 7]], [13, [0, 0, 4, 5]], [13, [0, 0, 4, 7]], [13, [0, 0, 5, 12]], [13, [0, 0, 7, 12]], [13, [0, 1, 1, 7]], [13, [0, 1, 2, 7]], [13, [0, 1, 2, 8]], [13, [0, 1, 3, 8]], [13, [0, 1, 4, 8]], [13, [0, 1, 8, 12]], [13, [0, 3, 7, 12]], [13, [0, 3, 8, 12]], [13, [1]], [13, [1, 1, 3, 7]], [13, [1, 1, 4, 7]], [13, [1, 1, 7, 12]], [13, [1, 2, 3, 7]], [13, [1, 2, 3, 8]], [13, [1, 2, 4, 7]], [13, [1, 2, 4, 8]], [13, [5]], [13, [7]], [14, [0, 0, 1, 3]], [14, [0, 0, 1, 4]], [14, [0, 0, 1, 8]], [14, [0, 0, 1, 11]], [14, [0, 0, 3, 5]], [14, [0, 0, 3, 7]], [14, [0, 0, 4, 5]], [14, [0, 0, 4, 7]], [14, [0, 0, 5, 11]], [14, [0, 0, 7, 11]], [14, [0, 1, 1, 7]], [14, [0, 1, 2, 7]], [14, [0, 1, 2, 8]], [14, [0, 1, 3, 8]], [14, [0, 1, 4, 8]], [14, [0, 1, 8, 11]], [14, [0, 3, 7, 11]], [14, [0, 3, 8, 11]], [14, [1]], [14, [1, 1, 3, 7]], [14, [1, 1, 4, 7]], [14, [1, 1, 7, 11]], [14, [1, 2, 3, 7]], [14, [1, 2, 3, 8]], [14, [1, 2, 4, 7]], [14, [1, 2, 4, 8]], [14, [5]], [14, [7]], [15, [0, 0, 1, 3]], [15, [0, 0, 1, 4]], [15, [0, 0, 1, 8]], [15, [0, 0, 3, 5]], [15, [0, 0, 3, 7]], [15, [0, 0, 4, 5]], [15, [0, 0, 4, 7]], [15, [0, 1, 1, 7]], [15, [0, 1, 2, 7]], [15, [0, 1, 2, 8]], [15, [0, 1, 3, 8]], [15, [0, 1, 4, 8]], [15, [1]], [15, [1, 1, 3, 7]], [15, [1, 1, 4, 7]], [15, [1, 2, 3, 7]], [15, [1, 2, 3, 8]], [15, [1, 2, 4, 7]], [15, [1, 2, 4, 8]], [15, [5]], [15, [7]], [16, [0, 0, 1, 3]], [16, [0, 0, 1, 4]], [16, [0, 0, 1, 8]], [16, [0, 0, 3, 5]], [16, [0, 0, 3, 7]], [16, [0, 0, 4, 5]], [16, [0, 0, 4, 7]], [16, [0, 1, 1, 7]], [16, [0, 1, 2, 7]], [16, [0, 1, 2, 8]], [16, [0, 1, 3, 8]], [16, [0, 1, 4, 8]], [16, [1]], [16, [1, 1, 3, 7]], [16, [1, 1, 4, 7]], [16, [1, 2, 3, 7]], [16, [1, 2, 3, 8]], [16, [1, 2, 4, 7]], [16, [1, 2, 4, 8]], [16, [5]], [16, [7]], [17, [0, 0, 1, 1]], [17, [0, 0, 1, 11]], [17, [0, 0, 1, 12]], [17, [0, 0, 3, 11]], [17, [0, 0, 3, 12]], [17, [0, 0, 13, 13]], [17, [0, 0, 13, 14]], [17, [0, 1, 1, 7]], [17, [0, 1, 3, 11]], [17, [0, 1, 3, 12]], [17, [0, 1, 13, 13]], [17, [0, 1, 13, 14]], [17, [1]], [17, [7]], [17, [11]], [17, [12]], [18, [0, 0, 1, 11]], [18, [0, 0, 1, 12]], [18, [0, 0, 3, 11]], [18, [0, 0, 3, 12]], [18, [0, 0, 5, 11]], [18, [0, 0, 5, 12]], [18, [0, 1, 3, 11]], [18, [0, 1, 3, 12]], [18, [0, 3, 5, 11]], [18, [0, 3, 5, 12]], [18, [11]], [18, [12]], [19, [0, 0, 7, 13]], [19, [0, 0, 13, 13]], [19, [0, 1, 5, 13]], [19, [0, 1, 13, 13]], [19, [0, 5, 5, 13]], [19, [0, 5, 7, 13]], [19, [1, 1, 5, 13]], [19, [1, 1, 7, 13]], [19, [1, 5, 5, 13]], [19, [1, 5, 7, 13]], [19, [1, 7, 13, 13]], [19, [5]], [19, [5, 7, 13, 16]], [19, [5, 13, 13, 16]], [19, [7]], [19, [7, 7, 13, 16]], [19, [16]], [20, [0, 0, 16, 22]], [20, [0, 0, 16, 23]], [20, [0, 5, 16, 22]], [20, [0, 5, 16, 23]], [21, [0, 0, 5, 13]], [21, [0, 0, 13, 13]], [21, [0, 5, 5, 13]], [21, [0, 5, 13, 13]], [21, [1, 1, 5, 13]], [21, [1, 1, 13, 13]], [21, [1, 5, 5, 13]], [21, [5]], [21, [5, 5, 13, 16]], [21, [5, 7, 13, 16]], [21, [7]], [21, [7, 13, 13, 16]], [21, [16]], [22, [1, 1, 16, 22]], [22, [1, 1, 16, 23]], [22, [1, 7, 16, 22]], [22, [1, 7, 16, 23]], [23, [0, 1, 2, 7]], [23, [0, 1, 2, 8]], [23, [0, 1, 3, 7]], [23, [0, 1, 3, 8]], [23, [0, 2, 3, 7]], [23, [0, 2, 3, 8]], [23, [0, 3, 3, 7]], [23, [0, 3, 3, 8]], [23, [1, 2, 7, 11]], [23, [1, 2, 7, 12]], [23, [1, 2, 8, 11]], [23, [1, 2, 8, 12]], [23, [1, 3, 7, 11]], [23, [1, 3, 7, 12]], [23, [1, 3, 8, 11]], [23, [1, 3, 8, 12]], [24, [0, 0, 1, 11]], [24, [0, 0, 5, 11]], [24, [0, 0, 7, 11]], [24, [0, 1, 8, 11]], [24, [0, 3, 7, 11]], [24, [0, 3, 8, 11]], [24, [1, 1, 7, 11]], [25, [5, 13, 13, 22]], [25, [5, 13, 13, 23]], [25, [7, 13, 13, 22]], [25, [7, 13, 13, 23]], [26, [0, 0, 5, 13]], [26, [0, 0, 7, 13]], [26, [0, 0, 14, 14]], [26, [0, 1, 5, 13]], [26, [0, 1, 13, 13]], [26, [0, 1, 14, 14]], [26, [0, 5, 7, 13]], [26, [0, 5, 13, 13]], [26, [1, 1, 7, 13]], [26, [1, 1, 13, 13]], [26, [1, 5, 7, 13]], [26, [1, 7, 13, 13]], [26, [5, 5, 13, 16]], [26, [5, 13, 13, 16]], [26, [7, 7, 13, 16]], [26, [7, 13, 13, 16]], [27, [0, 0, 5, 14]], [27, [0, 0, 5, 18]], [27, [0, 0, 7, 14]], [27, [0, 0, 7, 18]], [27, [0, 0, 13, 14]], [27, [0, 0, 13, 18]], [27, [0, 0, 14, 14]], [27, [0, 0, 14, 18]], [27, [0, 1, 5, 14]], [27, [0, 1, 5, 18]], [27, [0, 1, 14, 14]], [27, [0, 1, 14, 18]], [27, [0, 5, 7, 14]], [27, [0, 5, 7, 18]], [27, [0, 5, 13, 14]], [27, [0, 5, 13, 18]], [27, [1, 1, 7, 14]], [27, [1, 1, 7, 18]], [27, [1, 1, 13, 14]], [27, [1, 1, 13, 18]], [27, [1, 5, 7, 14]], [27, [1, 5, 7, 18]], [27, [1, 7, 13, 14]], [27, [1, 7, 13, 18]], [27, [5, 5, 14, 16]], [27, [5, 5, 16, 18]], [27, [5, 13, 14, 16]], [27, [5, 13, 16, 18]], [27, [7, 7, 14, 16]], [27, [7, 7, 16, 18]], [27, [7, 13, 14, 16]], [27, [7, 13, 16, 18]], [28, [0, 0, 5, 14]], [28, [0, 0, 7, 14]], [28, [0, 0, 13, 13]], [28, [0, 1, 5, 14]], [28, [0, 1, 13, 13]], [28, [0, 1, 13, 14]], [28, [0, 5, 7, 14]], [28, [0, 5, 13, 14]], [28, [1, 1, 7, 14]], [28, [1, 1, 13, 14]], [28, [1, 5, 7, 14]], [28, [1, 7, 13, 14]], [28, [5, 5, 14, 16]], [28, [5, 13, 14, 16]], [28, [7, 7, 14, 16]], [28, [7, 13, 14, 16]], [29, [0, 0, 5, 13]], [29, [0, 0, 5, 18]], [29, [0, 0, 7, 13]], [29, [0, 0, 7, 18]], [29, [0, 0, 13, 13]], [29, [0, 0, 13, 14]], [29, [0, 0, 13, 18]], [29, [0, 0, 14, 18]], [29, [0, 1, 5, 13]], [29, [0, 1, 5, 18]], [29, [0, 1, 13, 14]], [29, [0, 1, 14, 18]], [29, [0, 5, 7, 13]], [29, [0, 5, 7, 18]], [29, [0, 5, 13, 13]], [29, [0, 5, 13, 18]], [29, [1, 1, 7, 13]], [29, [1, 1, 7, 18]], [29, [1, 1, 13, 13]], [29, [1, 1, 13, 18]], [29, [1, 5, 7, 13]], [29, [1, 5, 7, 18]], [29, [1, 7, 13, 13]], [29, [1, 7, 13, 18]], [29, [5, 5, 13, 16]], [29, [5, 5, 16, 18]], [29, [5, 13, 13, 16]], [29, [5, 13, 16, 18]], [29, [7, 7, 13, 16]], [29, [7, 7, 16, 18]], [29, [7, 13, 13, 16]], [29, [7, 13, 16, 18]], [30, [0, 0, 15, 22]], [30, [0, 0, 15, 23]], [30, [0, 0, 16, 16]], [30, [0, 5, 15, 22]], [30, [0, 5, 15, 23]], [30, [0, 5, 16, 16]], [30, [1, 1, 15, 22]], [30, [1, 1, 15, 23]], [30, [1, 1, 16, 16]], [30, [1, 7, 15, 22]], [30, [1, 7, 15, 23]], [30, [1, 7, 16, 16]], [31, [0, 0, 15, 16]], [31, [0, 0, 15, 20]], [31, [0, 0, 16, 16]], [31, [0, 0, 16, 20]], [31, [0, 0, 16, 22]], [31, [0, 0, 16, 23]], [31, [0, 0, 20, 22]], [31, [0, 0, 20, 23]], [31, [0, 5, 15, 16]], [31, [0, 5, 15, 20]], [31, [0, 5, 16, 16]], [31, [0, 5, 16, 20]], [31, [0, 5, 16, 22]], [31, [0, 5, 16, 23]], [31, [0, 5, 20, 22]], [31, [0, 5, 20, 23]], [31, [1, 1, 15, 16]], [31, [1, 1, 15, 20]], [31, [1, 1, 16, 16]], [31, [1, 1, 16, 20]], [31, [1, 1, 16, 22]], [31, [1, 1, 16, 23]], [31, [1, 1, 20, 22]], [31, [1, 1, 20, 23]], [31, [1, 7, 15, 16]], [31, [1, 7, 15, 20]], [31, [1, 7, 16, 16]], [31, [1, 7, 16, 20]], [31, [1, 7, 16, 22]], [31, [1, 7, 16, 23]], [31, [1, 7, 20, 22]], [31, [1, 7, 20, 23]], [32, [0, 0, 15, 15]], [32, [0, 0, 16, 22]], [32, [0, 0, 16, 23]], [32, [0, 5, 15, 15]], [32, [0, 5, 16, 22]], [32, [0, 5, 16, 23]], [32, [1, 1, 15, 15]], [32, [1, 1, 16, 22]], [32, [1, 1, 16, 23]], [32, [1, 7, 15, 15]], [32, [1, 7, 16, 22]], [32, [1, 7, 16, 23]], [33, [0, 0, 15, 15]], [33, [0, 0, 15, 16]], [33, [0, 0, 15, 20]], [33, [0, 0, 15, 22]], [33, [0, 0, 15, 23]], [33, [0, 0, 16, 20]], [33, [0, 0, 20, 22]], [33, [0, 0, 20, 23]], [33, [0, 5, 15, 15]], [33, [0, 5, 15, 16]], [33, [0, 5, 15, 20]], [33, [0, 5, 15, 22]], [33, [0, 5, 15, 23]], [33, [0, 5, 16, 20]], [33, [0, 5, 20, 22]], [33, [0, 5, 20, 23]], [33, [1, 1, 15, 15]], [33, [1, 1, 15, 16]], [33, [1, 1, 15, 20]], [33, [1, 1, 15, 22]], [33, [1, 1, 15, 23]], [33, [1, 1, 16, 20]], [33, [1, 1, 20, 22]], [33, [1, 1, 20, 23]], [33, [1, 7, 15, 15]], [33, [1, 7, 15, 16]], [33, [1, 7, 15, 20]], [33, [1, 7, 15, 22]], [33, [1, 7, 15, 23]], [33, [1, 7, 16, 20]], [33, [1, 7, 20, 22]], [33, [1, 7, 20, 23]], [34, [0, 0, 15, 23]], [34, [0, 5, 15, 23]], [34, [1, 1, 15, 23]], [34, [1, 7, 15, 23]], [34, [5]], [34, [5, 13, 13, 16]], [34, [5, 13, 13, 17]], [34, [5, 13, 13, 23]], [34, [5, 13, 16, 23]], [34, [7]], [34, [7, 13, 13, 16]], [34, [7, 13, 13, 17]], [34, [7, 13, 13, 23]], [34, [7, 13, 16, 23]], [35, [0, 0, 15, 22]], [35, [0, 5, 15, 22]], [35, [1, 1, 15, 22]], [35, [1, 7, 15, 22]], [35, [5]], [35, [5, 13, 13, 16]], [35, [5, 13, 13, 17]], [35, [5, 13, 13, 22]], [35, [5, 13, 16, 22]], [35, [7]], [35, [7, 13, 13, 16]], [35, [7, 13, 13, 17]], [35, [7, 13, 13, 22]], [35, [7, 13, 16, 22]], [36, [5]], [36, [5, 13, 13, 16]], [36, [5, 13, 13, 17]], [36, [7]], [36, [7, 13, 13, 16]], [36, [7, 13, 13, 17]], [37, [5]], [37, [5, 13, 13, 16]], [37, [5, 13, 13, 17]], [37, [7]], [37, [7, 13, 13, 16]], [37, [7, 13, 13, 17]], [38, [0, 0, 5, 13]], [38, [0, 0, 5, 14]], [38, [0, 0, 7, 13]], [38, [0, 0, 7, 14]], [38, [0, 0, 13, 13]], [38, [0, 0, 14, 14]], [38, [0, 1, 5, 13]], [38, [0, 1, 5, 14]], [38, [0, 1, 13, 14]], [38, [0, 1, 14, 14]], [38, [0, 5, 7, 13]], [38, [0, 5, 7, 14]], [38, [0, 5, 13, 13]], [38, [0, 5, 13, 14]], [38, [1, 1, 7, 13]], [38, [1, 1, 7, 14]], [38, [1, 1, 13, 13]], [38, [1, 1, 13, 14]], [38, [1, 5, 7, 13]], [38, [1, 5, 7, 14]], [38, [1, 7, 13, 13]], [38, [1, 7, 13, 14]], [38, [5, 5, 13, 16]], [38, [5, 5, 14, 16]], [38, [5, 13, 13, 16]], [38, [5, 13, 14, 16]], [38, [7, 7, 13, 16]], [38, [7, 7, 14, 16]], [38, [7, 13, 13, 16]], [38, [7, 13, 14, 16]], [39, [0, 0, 15, 15]], [39, [0, 0, 15, 22]], [39, [0, 0, 15, 23]], [39, [0, 0, 16, 16]], [39, [0, 0, 16, 22]], [39, [0, 0, 16, 23]], [39, [0, 5, 15, 15]], [39, [0, 5, 15, 22]], [39, [0, 5, 15, 23]], [39, [0, 5, 16, 16]], [39, [0, 5, 16, 22]], [39, [0, 5, 16, 23]], [39, [1, 1, 15, 15]], [39, [1, 1, 15, 22]], [39, [1, 1, 15, 23]], [39, [1, 1, 16, 16]], [39, [1, 1, 16, 22]], [39, [1, 1, 16, 23]], [39, [1, 7, 15, 15]], [39, [1, 7, 15, 22]], [39, [1, 7, 15, 23]], [39, [1, 7, 16, 16]], [39, [1, 7, 16, 22]], [39, [1, 7, 16, 23]], [40, [0, 0, 15, 22]], [40, [0, 5, 15, 22]], [40, [1, 1, 15, 22]], [40, [1, 7, 15, 22]], [40, [5, 13, 13, 22]], [40, [5, 13, 16, 22]], [40, [7, 13, 13, 22]], [40, [7, 13, 16, 22]]]}

==> anc/controlled/identification_artifacts/pair_5_21_lower1.json <==
{"graph": {"n": 24, "edges": [[0, 4], [0, 5], [0, 6], [1, 5], [1, 6], [1, 7], [1, 8], [2, 7], [2, 8], [2, 9], [2, 10], [3, 9], [3, 10], [3, 11], [3, 12], [4, 11], [4, 12], [5, 6], [5, 15], [5, 16], [5, 21], [7, 14], [7, 15], [8, 20], [9, 10], [11, 12], [13, 17], [13, 18], [13, 19], [14, 18], [14, 19], [14, 20], [15, 20], [15, 21], [16, 21], [16, 22], [16, 23], [17, 22], [17, 23], [18, 19], [22, 23]]}, "coefficient_degree": 1, "kind": "f2-roots-obstruction-v1", "status": "OPEN", "values": [[], [0, 4, 4], [0, 5, 5], [0, 0, 6], [0, 1, 5], [0, 4, 11], [0, 4, 12], [0, 5, 6], [0, 15, 15], [0, 16, 16], [0, 21, 21], [0, 7, 15], [0, 15, 20], [0, 22, 22], [0, 23, 23], [0, 17, 22], [0, 17, 23], [1, 5, 5], [1, 1, 6], [1, 7, 7], [1, 8, 8], [1, 2, 7], [1, 2, 8], [1, 5, 6], [1, 15, 15], [1, 16, 16], [1, 21, 21], [1, 14, 14], [1, 20, 20], [1, 14, 18], [1, 14, 19], [1, 22, 22], [1, 23, 23], [1, 17, 22], [1, 17, 23], [2, 7, 7], [2, 8, 8], [2, 9, 9], [2, 2, 10], [2, 3, 9], [2, 14, 14], [2, 7, 15], [2, 20, 20], [2, 9, 10], [2, 14, 18], [2, 14, 19], [2, 15, 20], [3, 9, 9], [3, 3, 10], [3, 11, 11], [3, 3, 12], [3, 4, 11], [3, 9, 10], [3, 11, 12], [4, 11, 11], [4, 4, 12], [4, 11, 12], [5, 6, 6], [5, 15, 15], [5, 16, 16], [5, 5, 21], [5, 7, 15], [5, 15, 20], [5, 15, 21], [5, 16, 21], [5, 22, 22], [5, 23, 23], [5, 17, 22], [5, 17, 23], [4, 4, 6], [6, 7, 7], [6, 8, 8], [2, 6, 7], [2, 6, 8], [4, 6, 11], [4, 6, 12], [6, 14, 14], [6, 7, 15], [6, 20, 20], [6, 14, 18], [6, 14, 19], [6, 15, 20], [7, 15, 15], [7, 14, 14], [7, 14, 18], [7, 14, 19], [7, 14, 20], [7, 15, 20], [7, 15, 21], [8, 20, 20], [8, 14, 20], [8, 15, 20], [9, 10, 10], [1, 7, 10], [7, 7, 10], [1, 8, 10], [8, 8, 10], [10, 11, 11], [10, 12, 12], [4, 10, 11], [4, 10, 12], [10, 14, 14], [7, 10, 15], [10, 20, 20], [10, 14, 18], [10, 14, 19], [10, 15, 20], [0, 0, 11], [5, 5, 11], [6, 6, 11], [1, 5, 11], [1, 6, 11], [11, 12, 12], [11, 15, 15], [11, 16, 16], [11, 21, 21], [7, 11, 15], [11, 15, 20], [11, 22, 22], [11, 23, 23], [11, 17, 22], [11, 17, 23], [2, 9, 12], [9, 9, 12], [2, 10, 12], [10, 10, 12], [13, 17, 17], [13, 18, 18], [13, 13, 19], [13, 14, 18], [13, 17, 22], [13, 17, 23], [13, 18, 19], [14, 20, 20], [14, 18, 18], [14, 14, 19], [14, 15, 20], [14, 18, 19], [2, 2, 15], [2, 8, 15], [9, 9, 15], [10, 10, 15], [3, 9, 15], [3, 10, 15], [15, 21, 21], [15, 20, 20], [15, 16, 21], [16, 21, 21], [16, 22, 22], [16, 16, 23], [16, 17, 22], [16, 22, 23], [17, 22, 22], [17, 17, 23], [17, 22, 23], [1, 7, 18], [7, 7, 18], [2, 7, 18], [7, 15, 18], [18, 19, 19], [17, 17, 19], [14, 19, 20], [17, 19, 22], [17, 19, 23], [0, 5, 20], [5, 5, 20], [1, 5, 20], [1, 7, 20], [7, 7, 20], [2, 7, 20], [5, 6, 20], [16, 16, 20], [20, 21, 21], [13, 19, 20], [19, 19, 20], [15, 20, 21], [20, 22, 22], [20, 23, 23], [17, 20, 22], [17, 20, 23], [18, 19, 20], [0, 0, 21], [4, 4, 21], [6, 6, 21], [1, 1, 21], [7, 7, 21], [8, 8, 21], [2, 7, 21], [2, 8, 21], [4, 11, 21], [4, 12, 21], [14, 14, 21], [20, 20, 21], [14, 18, 21], [14, 19, 21], [13, 13, 22], [18, 18, 22], [19, 19, 22], [14, 18, 22], [14, 19, 22], [22, 23, 23], [0, 5, 23], [5, 5, 23], [1, 5, 23], [5, 6, 23], [15, 15, 23], [21, 21, 23], [7, 15, 23], [15, 20, 23]], "stats": {"rows": 984, "rank": 934, "columns": 1362, "seconds": 0.006400600075721741, "solver": "sparse rows and derivation DAG"}}

==> anc/controlled/identification_artifacts/pair_5_21_upper.json <==
{"kind": "f2-roots-refutation-v1", "graph": {"n": 24, "edges": [[0, 4], [0, 5], [0, 6], [1, 5], [1, 6], [1, 7], [1, 8], [2, 7], [2, 8], [2, 9], [2, 10], [3, 9], [3, 10], [3, 11], [3, 12], [4, 11], [4, 12], [5, 6], [5, 15], [5, 16], [5, 21], [7, 14], [7, 15], [8, 20], [9, 10], [11, 12], [13, 17], [13, 18], [13, 19], [14, 18], [14, 19], [14, 20], [15, 20], [15, 21], [16, 21], [16, 22], [16, 23], [17, 22], [17, 23], [18, 19], [22, 23]]}, "coefficient_degree": 7, "terms": [[0, [0, 7, 8, 20]], [0, [0, 8, 8, 20]], [1, [0, 0, 1, 4, 7, 8, 20]], [1, [0, 0, 1, 4, 8, 8, 20]], [1, [0, 0, 4, 6, 7, 8, 20]], [1, [0, 0, 4, 6, 8, 8, 20]], [1, [0, 1, 1, 4, 7, 8, 20]], [1, [0, 1, 1, 4, 8, 8, 20]], [1, [0, 1, 4, 6, 7, 8, 20]], [1, [0, 1, 4, 6, 8, 8, 20]], [2, [0, 1, 1, 4, 7, 8, 20]], [2, [0, 1, 1, 4, 8, 8, 20]], [3, [0, 0, 1, 4, 7, 8, 20]], [3, [0, 0, 1, 4, 8, 8, 20]], [3, [0, 0, 4, 6, 7, 8, 20]], [3, [0, 0, 4, 6, 8, 8, 20]], [3, [0, 1, 4, 6, 7, 8, 20]], [3, [0, 1, 4, 6, 8, 8, 20]], [3, [4, 7, 8, 20]], [3, [4, 8, 8, 20]], [4, [4, 7, 8, 20]], [4, [4, 8, 8, 20]], [5, [0, 1, 2, 4, 7, 8, 20]], [5, [0, 1, 2, 4, 8, 8, 20]], [5, [0, 1, 4, 7, 8, 8, 20]], [5, [0, 1, 4, 20]], [5, [0, 2, 2, 4, 7, 8, 20]], [5, [0, 2, 2, 4, 8, 8, 20]], [5, [0, 2, 4, 7, 8, 8, 20]], [5, [0, 2, 4, 20]], [6, [0, 2, 2, 4, 7, 8, 20]], [6, [0, 2, 2, 4, 8, 8, 20]], [7, [0, 1, 1, 4, 7, 8, 20]], [7, [0, 1, 1, 4, 8, 8, 20]], [7, [0, 1, 2, 4, 7, 8, 20]], [7, [0, 1, 2, 4, 8, 8, 20]], [7, [0, 1, 4, 7, 8, 8, 20]], [7, [0, 1, 4, 20]], [7, [0, 2, 4, 7, 8, 8, 20]], [7, [0, 2, 4, 20]], [8, [0, 1, 1, 4, 7, 8, 20]], [8, [0, 1, 1, 4, 8, 8, 20]], [9, [0, 2, 3, 4, 7, 8, 20]], [9, [0, 2, 3, 4, 8, 8, 20]], [9, [0, 2, 4, 7, 8, 10, 20]], [9, [0, 2, 4, 8, 8, 10, 20]], [9, [0, 3, 3, 4, 7, 8, 20]], [9, [0, 3, 3, 4, 8, 8, 20]], [9, [0, 3, 4, 7, 8, 10, 20]], [9, [0, 3, 4, 8, 8, 10, 20]], [10, [0, 3, 3, 4, 7, 8, 20]], [10, [0, 3, 3, 4, 8, 8, 20]], [11, [0, 2, 2, 4, 7, 8, 20]], [11, [0, 2, 2, 4, 8, 8, 20]], [11, [0, 2, 3, 4, 7, 8, 20]], [11, [0, 2, 3, 4, 8, 8, 20]], [11, [0, 2, 4, 7, 8, 10, 20]], [11, [0, 2, 4, 8, 8, 10, 20]], [11, [0, 3, 4, 7, 8, 10, 20]], [11, [0, 3, 4, 8, 8, 10, 20]], [12, [0, 2, 2, 4, 7, 8, 20]], [12, [0, 2, 2, 4, 8, 8, 20]], [13, [0, 3, 4, 4, 7, 8, 20]], [13, [0, 3, 4, 4, 8, 8, 20]], [13, [0, 3, 4, 7, 8, 12, 20]], [13, [0, 3, 4, 8, 8, 12, 20]], [13, [0, 4, 4, 7, 8, 12, 20]], [13, [0, 4, 4, 8, 8, 12, 20]], [13, [0, 7, 8, 20]], [13, [0, 8, 8, 20]], [14, [0, 7, 8, 20]], [14, [0, 8, 8, 20]], [15, [0, 3, 3, 4, 7, 8, 20]], [15, [0, 3, 3, 4, 8, 8, 20]], [15, [0, 3, 4, 4, 7, 8, 20]], [15, [0, 3, 4, 4, 8, 8, 20]], [15, [0, 3, 4, 7, 8, 12, 20]], [15, [0, 3, 4, 8, 8, 12, 20]], [15, [0, 4, 4, 7, 8, 12, 20]], [15, [0, 4, 4, 8, 8, 12, 20]], [16, [0, 3, 3, 4, 7, 8, 20]], [16, [0, 3, 3, 4, 8, 8, 20]], [17, [0, 1, 1, 4, 7, 8, 20]], [17, [0, 1, 1, 4, 8, 8, 20]], [17, [4, 7, 8, 20]], [17, [4, 8, 8, 20]], [18, [7, 8, 13, 15, 16, 17, 20]], [18, [7, 8, 13, 15, 17, 20, 21]], [18, [7, 8, 13, 16, 16, 17, 20]], [18, [7, 8, 13, 16, 17, 20, 21]], [18, [8, 13, 15, 16, 17, 20, 20]], [18, [8, 13, 15, 17, 20, 20, 21]], [18, [8, 13, 16, 16, 17, 20, 20]], [18, [8, 13, 16, 17, 20, 20, 21]], [19, [7, 8, 13, 15, 15, 17, 20]], [19, [7, 8, 13, 15, 16, 17, 20]], [19, [7, 8, 13, 15, 17, 20, 21]], [19, [7, 8, 13, 16, 17, 20, 21]], [19, [8, 13, 15, 15, 17, 20, 20]], [19, [8, 13, 15, 16, 17, 20, 20]], [19, [8, 13, 15, 17, 20, 20, 21]], [19, [8, 13, 16, 17, 20, 20, 21]], [20, [7, 8, 13, 15, 15, 17, 20]], [20, [7, 8, 13, 16, 16, 17, 20]], [20, [8, 13, 15, 15, 17, 20, 20]], [20, [8, 13, 16, 16, 17, 20, 20]], [21, [7, 8, 13, 14, 15, 17, 20]], [21, [7, 8, 13, 14, 17, 20, 20]], [21, [7, 8, 13, 15, 15, 17, 20]], [21, [7, 8, 13, 15, 17, 20, 20]], [21, [8, 13, 14, 15, 17, 20, 20]], [21, [8, 13, 14, 17]], [21, [8, 13, 15, 15, 17, 20, 20]], [21, [8, 13, 15, 17]], [22, [7, 8, 13, 14, 14, 17, 20]], [22, [7, 8, 13, 14, 15, 17, 20]], [22, [7, 8, 13, 14, 17, 20, 20]], [22, [7, 8, 13, 15, 17, 20, 20]], [22, [8, 13, 14, 14, 17, 20, 20]], [22, [8, 13, 14, 15, 17, 20, 20]], [22, [8, 13, 14, 17]], [22, [8, 13, 15, 17]], [23, [8]], [24, [0, 2, 2, 4, 7, 8, 20]], [24, [0, 2, 2, 4, 8, 8, 20]], [24, [0, 3, 3, 4, 7, 8, 20]], [24, [0, 3, 3, 4, 8, 8, 20]], [25, [0, 3, 3, 4, 7, 8, 20]], [25, [0, 3, 3, 4, 8, 8, 20]], [25, [0, 7, 8, 20]], [25, [0, 8, 8, 20]], [26, [7, 8, 13, 20]], [26, [8, 13, 20, 20]], [27, [7, 8, 13, 13, 14, 17, 20]], [27, [7, 8, 13, 13, 17, 19, 20]], [27, [7, 8, 13, 14, 14, 17, 20]], [27, [7, 8, 13, 14, 17, 19, 20]], [27, [8, 13, 13, 14, 17, 20, 20]], [27, [8, 13, 13, 17, 19, 20, 20]], [27, [8, 13, 14, 14, 17, 20, 20]], [27, [8, 13, 14, 17, 19, 20, 20]], [28, [7, 8, 13, 14, 14, 17, 20]], [28, [8, 13, 14, 14, 17, 20, 20]], [29, [7, 8, 13, 13, 14, 17, 20]], [29, [7, 8, 13, 13, 17, 19, 20]], [29, [7, 8, 13, 14, 17, 19, 20]], [29, [7, 8, 17, 20]], [29, [8, 13, 13, 14, 17, 20, 20]], [29, [8, 13, 13, 17, 19, 20, 20]], [29, [8, 13, 14, 17, 19, 20, 20]], [29, [8, 17, 20, 20]], [30, [7, 8, 17, 20]], [30, [8, 17, 20, 20]], [31, [7, 8, 13, 15, 15, 17, 20]], [31, [8, 13, 15, 15, 17, 20, 20]], [32, [7, 8, 13, 14, 14, 17, 20]], [32, [8, 13, 14, 14, 17, 20, 20]], [33, [7, 8, 13, 16, 16, 17, 20]], [33, [8, 13, 16, 16, 17, 20, 20]], [34, [7, 8, 13, 15, 15, 17, 20]], [34, [8, 13, 15, 15, 17, 20, 20]], [35, [7, 8, 13, 16, 17, 17, 20]], [35, [7, 8, 13, 16, 17, 20, 23]], [35, [7, 8, 13, 17, 17, 20, 23]], [35, [7, 8, 13, 20]], [35, [8, 13, 16, 17, 17, 20, 20]], [35, [8, 13, 16, 17, 20, 20, 23]], [35, [8, 13, 17, 17, 20, 20, 23]], [35, [8, 13, 20, 20]], [36, [7, 8, 13, 20]], [36, [8, 13, 20, 20]], [37, [7, 8, 13, 16, 16, 17, 20]], [37, [7, 8, 13, 16, 17, 17, 20]], [37, [7, 8, 13, 16, 17, 20, 23]], [37, [7, 8, 13, 17, 17, 20, 23]], [37, [8, 13, 16, 16, 17, 20, 20]], [37, [8, 13, 16, 17, 17, 20, 20]], [37, [8, 13, 16, 17, 20, 20, 23]], [37, [8, 13, 17, 17, 20, 20, 23]], [38, [7, 8, 13, 16, 16, 17, 20]], [38, [8, 13, 16, 16, 17, 20, 20]], [39, [7, 8, 13, 14, 14, 17, 20]], [39, [7, 8, 17, 20]], [39, [8, 13, 14, 14, 17, 20, 20]], [39, [8, 17, 20, 20]], [40, [7, 8, 13, 16, 16, 17, 20]], [40, [7, 8, 13, 20]], [40, [8, 13, 16, 16, 17, 20, 20]], [40, [8, 13, 20, 20]]]}

==> anc/controlled/identification_artifacts/pair_5_23_lower1.json <==
{"graph": {"n": 24, "edges": [[0, 4], [0, 5], [0, 6], [1, 5], [1, 6], [1, 7], [1, 8], [2, 7], [2, 8], [2, 9], [2, 10], [3, 9], [3, 10], [3, 11], [3, 12], [4, 11], [4, 12], [5, 6], [5, 16], [5, 17], [5, 23], [7, 14], [7, 15], [8, 20], [9, 10], [11, 12], [13, 17], [13, 18], [13, 19], [14, 18], [14, 19], [14, 20], [15, 20], [15, 21], [15, 22], [16, 21], [16, 22], [16, 23], [17, 23], [18, 19], [21, 22]]}, "coefficient_degree": 1, "kind": "f2-roots-obstruction-v1", "status": "OPEN", "values": [[], [0, 4, 4], [0, 5, 5], [0, 0, 6], [0, 1, 5], [0, 4, 11], [0, 4, 12], [0, 5, 6], [0, 16, 16], [0, 17, 17], [0, 23, 23], [0, 13, 17], [0, 16, 21], [0, 16, 22], [1, 5, 5], [1, 1, 6], [1, 7, 7], [1, 8, 8], [1, 2, 7], [1, 2, 8], [1, 5, 6], [1, 16, 16], [1, 17, 17], [1, 23, 23], [1, 14, 14], [1, 15, 15], [1, 20, 20], [1, 13, 17], [1, 14, 18], [1, 14, 19], [1, 21, 21], [1, 22, 22], [2, 7, 7], [2, 8, 8], [2, 9, 9], [2, 2, 10], [2, 3, 9], [2, 14, 14], [2, 15, 15], [2, 20, 20], [2, 9, 10], [2, 14, 18], [2, 14, 19], [2, 21, 21], [2, 22, 22], [2, 16, 21], [2, 16, 22], [3, 9, 9], [3, 3, 10], [3, 11, 11], [3, 3, 12], [3, 4, 11], [3, 9, 10], [3, 11, 12], [4, 11, 11], [4, 4, 12], [4, 11, 12], [5, 6, 6], [5, 16, 16], [5, 17, 17], [5, 5, 23], [5, 13, 17], [5, 16, 21], [5, 16, 22], [5, 16, 23], [5, 17, 23], [4, 4, 6], [6, 7, 7], [6, 8, 8], [2, 6, 7], [2, 6, 8], [4, 6, 11], [4, 6, 12], [6, 14, 14], [6, 15, 15], [6, 20, 20], [6, 14, 18], [6, 14, 19], [6, 21, 21], [6, 22, 22], [6, 16, 21], [6, 16, 22], [7, 14, 14], [7, 15, 15], [7, 14, 18], [7, 14, 19], [7, 14, 20], [7, 15, 20], [7, 21, 21], [7, 22, 22], [7, 16, 21], [7, 16, 22], [8, 20, 20], [8, 14, 20], [8, 15, 20], [9, 10, 10], [1, 7, 10], [7, 7, 10], [1, 8, 10], [8, 8, 10], [10, 11, 11], [10, 12, 12], [4, 10, 11], [4, 10, 12], [10, 14, 14], [10, 15, 15], [10, 20, 20], [10, 14, 18], [10, 14, 19], [10, 21, 21], [10, 22, 22], [10, 16, 21], [10, 16, 22], [0, 0, 11], [5, 5, 11], [6, 6, 11], [1, 5, 11], [1, 6, 11], [11, 12, 12], [11, 16, 16], [11, 17, 17], [11, 23, 23], [11, 13, 17], [11, 16, 21], [11, 16, 22], [2, 9, 12], [9, 9, 12], [2, 10, 12], [10, 10, 12], [13, 17, 17], [13, 18, 18], [13, 13, 19], [13, 14, 18], [13, 17, 23], [13, 18, 19], [14, 20, 20], [14, 18, 18], [14, 14, 19], [14, 15, 20], [14, 18, 19], [15, 20, 20], [15, 21, 21], [15, 15, 22], [15, 16, 21], [15, 21, 22], [16, 23, 23], [16, 21, 21], [16, 16, 22], [16, 17, 23], [16, 21, 22], [17, 23, 23], [1, 7, 18], [7, 7, 18], [2, 7, 18], [15, 15, 18], [18, 19, 19], [15, 18, 20], [18, 21, 21], [18, 22, 22], [16, 18, 21], [16, 18, 22], [5, 17, 19], [17, 17, 19], [14, 19, 20], [17, 19, 23], [1, 7, 20], [7, 7, 20], [2, 7, 20], [13, 19, 20], [19, 19, 20], [18, 19, 20], [0, 5, 21], [5, 5, 21], [1, 5, 21], [5, 6, 21], [17, 17, 21], [21, 23, 23], [13, 17, 21], [21, 22, 22], [16, 21, 23], [1, 7, 22], [7, 7, 22], [2, 7, 22], [14, 14, 22], [8, 20, 22], [20, 20, 22], [14, 18, 22], [14, 19, 22], [16, 22, 23], [0, 0, 23], [4, 4, 23], [6, 6, 23], [1, 1, 23], [7, 7, 23], [8, 8, 23], [2, 7, 23], [2, 8, 23], [4, 11, 23], [4, 12, 23], [14, 14, 23], [15, 15, 23], [20, 20, 23], [13, 13, 23], [18, 18, 23], [19, 19, 23], [21, 21, 23], [22, 22, 23]], "stats": {"rows": 984, "rank": 935, "columns": 1362, "seconds": 0.004965899977833033, "solver": "sparse rows and derivation DAG"}}

==> anc/controlled/identification_artifacts/pair_5_23_upper.json <==
{"kind": "f2-roots-refutation-v1", "graph": {"n": 24, "edges": [[0, 4], [0, 5], [0, 6], [1, 5], [1, 6], [1, 7], [1, 8], [2, 7], [2, 8], [2, 9], [2, 10], [3, 9], [3, 10], [3, 11], [3, 12], [4, 11], [4, 12], [5, 6], [5, 16], [5, 17], [5, 23], [7, 14], [7, 15], [8, 20], [9, 10], [11, 12], [13, 17], [13, 18], [13, 19], [14, 18], [14, 19], [14, 20], [15, 20], [15, 21], [15, 22], [16, 21], [16, 22], [16, 23], [17, 23], [18, 19], [21, 22]]}, "coefficient_degree": 7, "terms": [[0, [0, 7, 8, 20]], [0, [0, 8, 8, 20]], [1, [0, 0, 1, 4, 7, 8, 20]], [1, [0, 0, 1, 4, 8, 8, 20]], [1, [0, 0, 4, 6, 7, 8, 20]], [1, [0, 0, 4, 6, 8, 8, 20]], [1, [0, 1, 1, 4, 7, 8, 20]], [1, [0, 1, 1, 4, 8, 8, 20]], [1, [0, 1, 4, 6, 7, 8, 20]], [1, [0, 1, 4, 6, 8, 8, 20]], [2, [0, 1, 1, 4, 7, 8, 20]], [2, [0, 1, 1, 4, 8, 8, 20]], [3, [0, 0, 1, 4, 7, 8, 20]], [3, [0, 0, 1, 4, 8, 8, 20]], [3, [0, 0, 4, 6, 7, 8, 20]], [3, [0, 0, 4, 6, 8, 8, 20]], [3, [0, 1, 4, 6, 7, 8, 20]], [3, [0, 1, 4, 6, 8, 8, 20]], [3, [4, 7, 8, 20]], [3, [4, 8, 8, 20]], [4, [4, 7, 8, 20]], [4, [4, 8, 8, 20]], [5, [0, 1, 2, 4, 7, 8, 20]], [5, [0, 1, 2, 4, 8, 8, 20]], [5, [0, 1, 4, 7, 8, 8, 20]], [5, [0, 1, 4, 20]], [5, [0, 2, 2, 4, 7, 8, 20]], [5, [0, 2, 2, 4, 8, 8, 20]], [5, [0, 2, 4, 7, 8, 8, 20]], [5, [0, 2, 4, 20]], [6, [0, 2, 2, 4, 7, 8, 20]], [6, [0, 2, 2, 4, 8, 8, 20]], [7, [0, 1, 1, 4, 7, 8, 20]], [7, [0, 1, 1, 4, 8, 8, 20]], [7, [0, 1, 2, 4, 7, 8, 20]], [7, [0, 1, 2, 4, 8, 8, 20]], [7, [0, 1, 4, 7, 8, 8, 20]], [7, [0, 1, 4, 20]], [7, [0, 2, 4, 7, 8, 8, 20]], [7, [0, 2, 4, 20]], [8, [0, 1, 1, 4, 7, 8, 20]], [8, [0, 1, 1, 4, 8, 8, 20]], [9, [0, 2, 3, 4, 7, 8, 20]], [9, [0, 2, 3, 4, 8, 8, 20]], [9, [0, 2, 4, 7, 8, 10, 20]], [9, [0, 2, 4, 8, 8, 10, 20]], [9, [0, 3, 3, 4, 7, 8, 20]], [9, [0, 3, 3, 4, 8, 8, 20]], [9, [0, 3, 4, 7, 8, 10, 20]], [9, [0, 3, 4, 8, 8, 10, 20]], [10, [0, 3, 3, 4, 7, 8, 20]], [10, [0, 3, 3, 4, 8, 8, 20]], [11, [0, 2, 2, 4, 7, 8, 20]], [11, [0, 2, 2, 4, 8, 8, 20]], [11, [0, 2, 3, 4, 7, 8, 20]], [11, [0, 2, 3, 4, 8, 8, 20]], [11, [0, 2, 4, 7, 8, 10, 20]], [11, [0, 2, 4, 8, 8, 10, 20]], [11, [0, 3, 4, 7, 8, 10, 20]], [11, [0, 3, 4, 8, 8, 10, 20]], [12, [0, 2, 2, 4, 7, 8, 20]], [12, [0, 2, 2, 4, 8, 8, 20]], [13, [0, 3, 4, 4, 7, 8, 20]], [13, [0, 3, 4, 4, 8, 8, 20]], [13, [0, 3, 4, 7, 8, 12, 20]], [13, [0, 3, 4, 8, 8, 12, 20]], [13, [0, 4, 4, 7, 8, 12, 20]], [13, [0, 4, 4, 8, 8, 12, 20]], [13, [0, 7, 8, 20]], [13, [0, 8, 8, 20]], [14, [0, 7, 8, 20]], [14, [0, 8, 8, 20]], [15, [0, 3, 3, 4, 7, 8, 20]], [15, [0, 3, 3, 4, 8, 8, 20]], [15, [0, 3, 4, 4, 7, 8, 20]], [15, [0, 3, 4, 4, 8, 8, 20]], [15, [0, 3, 4, 7, 8, 12, 20]], [15, [0, 3, 4, 8, 8, 12, 20]], [15, [0, 4, 4, 7, 8, 12, 20]], [15, [0, 4, 4, 8, 8, 12, 20]], [16, [0, 3, 3, 4, 7, 8, 20]], [16, [0, 3, 3, 4, 8, 8, 20]], [17, [0, 1, 1, 4, 7, 8, 20]], [17, [0, 1, 1, 4, 8, 8, 20]], [17, [4, 7, 8, 20]], [17, [4, 8, 8, 20]], [18, [7, 8, 13, 16, 17, 17, 20]], [18, [7, 8, 13, 16, 17, 20, 23]], [18, [7, 8, 13, 17, 17, 20, 23]], [18, [7, 8, 13, 20]], [18, [8, 13, 16, 17, 17, 20, 20]], [18, [8, 13, 16, 17, 20, 20, 23]], [18, [8, 13, 17, 17, 20, 20, 23]], [18, [8, 13, 20, 20]], [19, [7, 8, 13, 16, 16, 17, 20]], [19, [7, 8, 13, 16, 17, 17, 20]], [19, [7, 8, 13, 16, 17, 20, 23]], [19, [7, 8, 13, 17, 17, 20, 23]], [19, [8, 13, 16, 16, 17, 20, 20]], [19, [8, 13, 16, 17, 17, 20, 20]], [19, [8, 13, 16, 17, 20, 20, 23]], [19, [8, 13, 17, 17, 20, 20, 23]], [20, [7, 8, 13, 16, 16, 17, 20]], [20, [7, 8, 13, 20]], [20, [8, 13, 16, 16, 17, 20, 20]], [20, [8, 13, 20, 20]], [21, [7, 8, 13, 14, 15, 17, 20]], [21, [7, 8, 13, 14, 17, 20, 20]], [21, [7, 8, 13, 15, 15, 17, 20]], [21, [7, 8, 13, 15, 17, 20, 20]], [21, [8, 13, 14, 15, 17, 20, 20]], [21, [8, 13, 14, 17]], [21, [8, 13, 15, 15, 17, 20, 20]], [21, [8, 13, 15, 17]], [22, [7, 8, 13, 14, 14, 17, 20]], [22, [7, 8, 13, 14, 15, 17, 20]], [22, [7, 8, 13, 14, 17, 20, 20]], [22, [7, 8, 13, 15, 17, 20, 20]], [22, [8, 13, 14, 14, 17, 20, 20]], [22, [8, 13, 14, 15, 17, 20, 20]], [22, [8, 13, 14, 17]], [22, [8, 13, 15, 17]], [23, [8]], [24, [0, 2, 2, 4, 7, 8, 20]], [24, [0, 2, 2, 4, 8, 8, 20]], [24, [0, 3, 3, 4, 7, 8, 20]], [24, [0, 3, 3, 4, 8, 8, 20]], [25, [0, 3, 3, 4, 7, 8, 20]], [25, [0, 3, 3, 4, 8, 8, 20]], [25, [0, 7, 8, 20]], [25, [0, 8, 8, 20]], [26, [7, 8, 13, 20]], [26, [8, 13, 20, 20]], [27, [7, 8, 13, 13, 14, 17, 20]], [27, [7, 8, 13, 13, 17, 19, 20]], [27, [7, 8, 13, 14, 14, 17, 20]], [27, [7, 8, 13, 14, 17, 19, 20]], [27, [8, 13, 13, 14, 17, 20, 20]], [27, [8, 13, 13, 17, 19, 20, 20]], [27, [8, 13, 14, 14, 17, 20, 20]], [27, [8, 13, 14, 17, 19, 20, 20]], [28, [7, 8, 13, 14, 14, 17, 20]], [28, [8, 13, 14, 14, 17, 20, 20]], [29, [7, 8, 13, 13, 14, 17, 20]], [29, [7, 8, 13, 13, 17, 19, 20]], [29, [7, 8, 13, 14, 17, 19, 20]], [29, [7, 8, 17, 20]], [29, [8, 13, 13, 14, 17, 20, 20]], [29, [8, 13, 13, 17, 19, 20, 20]], [29, [8, 13, 14, 17, 19, 20, 20]], [29, [8, 17, 20, 20]], [30, [7, 8, 17, 20]], [30, [8, 17, 20, 20]], [31, [7, 8, 13, 15, 15, 17, 20]], [31, [8, 13, 15, 15, 17, 20, 20]], [32, [7, 8, 13, 14, 14, 17, 20]], [32, [8, 13, 14, 14, 17, 20, 20]], [33, [7, 8, 13, 15, 16, 17, 20]], [33, [7, 8, 13, 15, 17, 20, 22]], [33, [7, 8, 13, 16, 16, 17, 20]], [33, [7, 8, 13, 16, 17, 20, 22]], [33, [8, 13, 15, 16, 17, 20, 20]], [33, [8, 13, 15, 17, 20, 20, 22]], [33, [8, 13, 16, 16, 17, 20, 20]], [33, [8, 13, 16, 17, 20, 20, 22]], [34, [7, 8, 13, 16, 16, 17, 20]], [34, [8, 13, 16, 16, 17, 20, 20]], [35, [7, 8, 13, 15, 15, 17, 20]], [35, [7, 8, 13, 15, 16, 17, 20]], [35, [7, 8, 13, 15, 17, 20, 22]], [35, [7, 8, 13, 16, 17, 20, 22]], [35, [8, 13, 15, 15, 17, 20, 20]], [35, [8, 13, 15, 16, 17, 20, 20]], [35, [8, 13, 15, 17, 20, 20, 22]], [35, [8, 13, 16, 17, 20, 20, 22]], [36, [7, 8, 13, 15, 15, 17, 20]], [36, [8, 13, 15, 15, 17, 20, 20]], [37, [7, 8, 13, 20]], [37, [8, 13, 20, 20]], [38, [7, 8, 13, 16, 16, 17, 20]], [38, [8, 13, 16, 16, 17, 20, 20]], [39, [7, 8, 13, 14, 14, 17, 20]], [39, [7, 8, 17, 20]], [39, [8, 13, 14, 14, 17, 20, 20]], [39, [8, 17, 20, 20]], [40, [7, 8, 13, 15, 15, 17, 20]], [40, [7, 8, 13, 16, 16, 17, 20]], [40, [8, 13, 15, 15, 17, 20, 20]], [40, [8, 13, 16, 16, 17, 20, 20]]]}

==> anc/controlled/identification_artifacts/pair_5_7_lower1.json <==
{"graph": {"n": 24, "edges": [[0, 4], [0, 5], [0, 6], [1, 5], [1, 6], [1, 7], [2, 5], [2, 7], [2, 8], [2, 9], [3, 8], [3, 9], [3, 10], [3, 11], [4, 10], [4, 11], [5, 6], [5, 13], [5, 14], [7, 19], [8, 9], [10, 11], [12, 16], [12, 17], [12, 18], [13, 17], [13, 18], [13, 19], [14, 19], [14, 20], [14, 21], [15, 20], [15, 21], [15, 22], [15, 23], [16, 22], [16, 23], [17, 18], [20, 21], [22, 23]]}, "coefficient_degree": 1, "kind": "f2-roots-obstruction-v1", "status": "OPEN", "values": [[], [0, 4, 4], [0, 5, 5], [0, 0, 6], [0, 1, 5], [0, 2, 5], [0, 4, 10], [0, 4, 11], [0, 5, 6], [0, 13, 13], [0, 14, 14], [0, 13, 17], [0, 13, 18], [0, 13, 19], [0, 14, 19], [0, 20, 20], [0, 21, 21], [0, 15, 20], [0, 15, 21], [1, 5, 5], [1, 1, 6], [1, 7, 7], [1, 2, 5], [1, 2, 7], [1, 5, 6], [1, 13, 13], [1, 14, 14], [1, 19, 19], [1, 13, 17], [1, 13, 18], [1, 20, 20], [1, 21, 21], [1, 15, 20], [1, 15, 21], [2, 5, 5], [2, 7, 7], [2, 8, 8], [2, 2, 9], [2, 3, 8], [2, 5, 6], [2, 13, 13], [2, 14, 14], [2, 19, 19], [2, 8, 9], [2, 13, 17], [2, 13, 18], [2, 20, 20], [2, 21, 21], [2, 15, 20], [2, 15, 21], [3, 8, 8], [3, 3, 9], [3, 10, 10], [3, 3, 11], [3, 4, 10], [3, 8, 9], [3, 10, 11], [4, 10, 10], [4, 4, 11], [4, 10, 11], [5, 6, 6], [5, 13, 13], [5, 14, 14], [5, 13, 17], [5, 13, 18], [5, 13, 19], [5, 14, 19], [5, 20, 20], [5, 21, 21], [5, 15, 20], [5, 15, 21], [4, 4, 6], [6, 7, 7], [2, 2, 6], [6, 8, 8], [6, 9, 9], [3, 6, 8], [3, 6, 9], [4, 6, 10], [4, 6, 11], [6, 19, 19], [6, 13, 19], [6, 14, 19], [7, 19, 19], [7, 13, 19], [7, 14, 19], [8, 9, 9], [0, 5, 9], [5, 5, 9], [1, 5, 9], [1, 7, 9], [7, 7, 9], [9, 10, 10], [9, 11, 11], [4, 9, 10], [4, 9, 11], [5, 6, 9], [9, 13, 13], [9, 14, 14], [9, 19, 19], [9, 13, 17], [9, 13, 18], [9, 20, 20], [9, 21, 21], [9, 15, 20], [9, 15, 21], [0, 0, 10], [5, 5, 10], [6, 6, 10], [1, 5, 10], [1, 6, 10], [2, 5, 10], [10, 11, 11], [10, 13, 13], [10, 14, 14], [10, 13, 17], [10, 13, 18], [10, 13, 19], [10, 14, 19], [10, 20, 20], [10, 21, 21], [10, 15, 20], [10, 15, 21], [2, 8, 11], [8, 8, 11], [2, 9, 11], [9, 9, 11], [12, 16, 16], [12, 17, 17], [12, 12, 18], [12, 13, 17], [12, 16, 22], [12, 16, 23], [12, 17, 18], [13, 19, 19], [13, 17, 17], [13, 13, 18], [13, 14, 19], [13, 17, 18], [14, 19, 19], [14, 20, 20], [14, 14, 21], [14, 15, 20], [14, 20, 21], [15, 20, 20], [15, 15, 21], [15, 22, 22], [15, 15, 23], [15, 16, 22], [15, 20, 21], [15, 22, 23], [16, 22, 22], [16, 16, 23], [16, 22, 23], [0, 5, 17], [5, 5, 17], [1, 5, 17], [2, 5, 17], [5, 6, 17], [14, 14, 17], [17, 18, 18], [14, 17, 19], [17, 20, 20], [17, 21, 21], [15, 17, 20], [15, 17, 21], [16, 16, 18], [13, 18, 19], [16, 18, 22], [16, 18, 23], [0, 5, 19], [5, 5, 19], [1, 5, 19], [2, 5, 19], [5, 6, 19], [12, 18, 19], [18, 18, 19], [17, 18, 19], [20, 21, 21], [0, 5, 21], [5, 5, 21], [1, 5, 21], [2, 5, 21], [5, 6, 21], [13, 13, 21], [7, 19, 21], [19, 19, 21], [13, 17, 21], [13, 18, 21], [21, 22, 22], [21, 23, 23], [16, 21, 22], [16, 21, 23], [12, 12, 22], [17, 17, 22], [18, 18, 22], [13, 17, 22], [13, 18, 22], [22, 23, 23], [14, 20, 23], [20, 20, 23], [14, 21, 23], [21, 21, 23]], "stats": {"rows": 960, "rank": 912, "columns": 1346, "seconds": 0.004663200117647648, "solver": "sparse rows and derivation DAG"}}

==> anc/controlled/identification_artifacts/pair_5_7_upper.json <==
{"kind": "f2-roots-refutation-v1", "graph": {"n": 24, "edges": [[0, 4], [0, 5], [0, 6], [1, 5], [1, 6], [1, 7], [2, 5], [2, 7], [2, 8], [2, 9], [3, 8], [3, 9], [3, 10], [3, 11], [4, 10], [4, 11], [5, 6], [5, 13], [5, 14], [7, 19], [8, 9], [10, 11], [12, 16], [12, 17], [12, 18], [13, 17], [13, 18], [13, 19], [14, 19], [14, 20], [14, 21], [15, 20], [15, 21], [15, 22], [15, 23], [16, 22], [16, 23], [17, 18], [20, 21], [22, 23]]}, "coefficient_degree": 4, "terms": [[0, [0, 0, 3, 13]], [0, [0, 0, 3, 14]], [0, [0, 2, 3, 12]], [0, [0, 2, 3, 14]], [0, [0, 3, 3, 13]], [0, [0, 3, 3, 14]], [0, [2, 2, 3, 12]], [0, [2, 2, 3, 13]], [0, [2, 2, 10, 13]], [0, [2, 2, 10, 14]], [0, [2, 2, 11, 13]], [0, [2, 2, 11, 14]], [0, [2, 3, 3, 13]], [0, [2, 3, 3, 14]], [0, [2, 3, 5, 12]], [0, [2, 3, 5, 14]], [1, [0, 0, 10, 13]], [1, [0, 0, 10, 14]], [1, [0, 0, 11, 13]], [1, [0, 0, 11, 14]], [1, [0, 0, 14, 15]], [1, [0, 0, 15, 15]], [1, [0, 1, 3, 13]], [1, [0, 1, 3, 14]], [1, [0, 1, 4, 13]], [1, [0, 1, 4, 14]], [1, [0, 1, 10, 13]], [1, [0, 1, 10, 14]], [1, [0, 1, 11, 13]], [1, [0, 1, 11, 14]], [1, [0, 2, 3, 12]], [1, [0, 2, 3, 13]], [1, [0, 2, 4, 13]], [1, [0, 2, 4, 14]], [1, [0, 2, 10, 13]], [1, [0, 2, 10, 14]], [1, [0, 2, 11, 13]], [1, [0, 2, 11, 14]], [1, [2, 2, 3, 13]], [1, [2, 2, 3, 14]], [1, [2, 2, 4, 13]], [1, [2, 2, 4, 14]], [1, [2, 3, 3, 12]], [1, [2, 3, 3, 14]], [1, [2, 3, 4, 12]], [1, [2, 3, 4, 14]], [1, [14]], [1, [22]], [1, [23]], [2, [0, 1, 3, 13]], [2, [0, 1, 3, 14]], [2, [0, 1, 4, 13]], [2, [0, 1, 4, 14]], [2, [0, 1, 10, 13]], [2, [0, 1, 10, 14]], [2, [0, 1, 11, 13]], [2, [0, 1, 11, 14]], [2, [0, 3, 5, 13]], [2, [0, 3, 5, 14]], [2, [0, 4, 5, 13]], [2, [0, 4, 5, 14]], [2, [0, 5, 10, 13]], [2, [0, 5, 10, 14]], [2, [0, 5, 11, 13]], [2, [0, 5, 11, 14]], [2, [1, 1, 3, 13]], [2, [1, 1, 3, 14]], [2, [1, 1, 4, 13]], [2, [1, 1, 4, 14]], [2, [1, 3, 5, 13]], [2, [1, 3, 5, 14]], [2, [1, 4, 5, 13]], [2, [1, 4, 5, 14]], [3, [0, 0, 10, 13]], [3, [0, 0, 10, 14]], [3, [0, 0, 11, 13]], [3, [0, 0, 11, 14]], [3, [0, 1, 3, 13]], [3, [0, 1, 3, 14]], [3, [0, 1, 4, 13]], [3, [0, 1, 4, 14]], [3, [0, 2, 10, 13]], [3, [0, 2, 10, 14]], [3, [0, 2, 11, 13]], [3, [0, 2, 11, 14]], [3, [1, 2, 3, 13]], [3, [1, 2, 3, 14]], [3, [1, 2, 4, 13]], [3, [1, 2, 4, 14]], [4, [0, 0, 3, 13]], [4, [0, 0, 3, 14]], [4, [0, 0, 4, 13]], [4, [0, 0, 4, 14]], [4, [0, 0, 10, 13]], [4, [0, 0, 10, 14]], [4, [0, 0, 11, 13]], [4, [0, 0, 11, 14]], [4, [0, 1, 3, 13]], [4, [0, 1, 3, 14]], [4, [0, 1, 4, 13]], [4, [0, 1, 4, 14]], [4, [0, 3, 5, 13]], [4, [0, 3, 5, 14]], [4, [0, 4, 5, 13]], [4, [0, 4, 5, 14]], [4, [0, 5, 10, 13]], [4, [0, 5, 10, 14]], [4, [0, 5, 11, 13]], [4, [0, 5, 11, 14]], [4, [1, 3, 5, 13]], [4, [1, 3, 5, 14]], [4, [1, 4, 5, 13]], [4, [1, 4, 5, 14]], [5, [0, 2, 10, 13]], [5, [0, 2, 10, 14]], [5, [0, 2, 11, 13]], [5, [0, 2, 11, 14]], [5, [0, 5, 10, 13]], [5, [0, 5, 10, 14]], [5, [0, 5, 11, 13]], [5, [0, 5, 11, 14]], [5, [1, 2, 3, 13]], [5, [1, 2, 3, 14]], [5, [1, 2, 4, 13]], [5, [1, 2, 4, 14]], [5, [1, 3, 5, 13]], [5, [1, 3, 5, 14]], [5, [1, 4, 5, 13]], [5, [1, 4, 5, 14]], [5, [2, 2, 3, 13]], [5, [2, 2, 3, 14]], [5, [2, 2, 4, 13]], [5, [2, 2, 4, 14]], [5, [2, 3, 5, 13]], [5, [2, 3, 5, 14]], [5, [2, 4, 5, 13]], [5, [2, 4, 5, 14]], [6, [0, 0, 3, 13]], [6, [0, 0, 3, 14]], [6, [0, 0, 4, 13]], [6, [0, 0, 4, 14]], [6, [0, 0, 10, 13]], [6, [0, 0, 10, 14]], [6, [0, 0, 11, 13]], [6, [0, 0, 11, 14]], [6, [0, 1, 10, 13]], [6, [0, 1, 10, 14]], [6, [0, 1, 11, 13]], [6, [0, 1, 11, 14]], [6, [0, 2, 3, 12]], [6, [0, 2, 3, 13]], [6, [0, 2, 4, 13]], [6, [0, 2, 4, 14]], [6, [0, 2, 10, 13]], [6, [0, 2, 10, 14]], [6, [0, 2, 11, 13]], [6, [0, 2, 11, 14]], [6, [1, 2, 3, 13]], [6, [1, 2, 3, 14]], [6, [1, 2, 4, 13]], [6, [1, 2, 4, 14]], [6, [2, 3, 3, 12]], [6, [2, 3, 3, 14]], [6, [2, 3, 4, 12]], [6, [2, 3, 4, 14]], [6, [12]], [6, [14]], [7, [0, 1, 10, 13]], [7, [0, 1, 10, 14]], [7, [0, 1, 11, 13]], [7, [0, 1, 11, 14]], [7, [0, 5, 10, 13]], [7, [0, 5, 10, 14]], [7, [0, 5, 11, 13]], [7, [0, 5, 11, 14]], [7, [1, 1, 3, 13]], [7, [1, 1, 3, 14]], [7, [1, 1, 4, 13]], [7, [1, 1, 4, 14]], [7, [1, 2, 3, 13]], [7, [1, 2, 3, 14]], [7, [1, 2, 4, 13]], [7, [1, 2, 4, 14]], [7, [1, 3, 5, 13]], [7, [1, 3, 5, 14]], [7, [1, 4, 5, 13]], [7, [1, 4, 5, 14]], [7, [2, 3, 5, 13]], [7, [2, 3, 5, 14]], [7, [2, 4, 5, 13]], [7, [2, 4, 5, 14]], [8, [0, 0, 2, 12]], [8, [0, 0, 2, 13]], [8, [0, 2, 4, 12]], [8, [0, 2, 4, 13]], [8, [0, 2, 5, 12]], [8, [0, 2, 5, 14]], [8, [0, 2, 10, 13]], [8, [0, 2, 10, 14]], [8, [0, 2, 11, 13]], [8, [0, 2, 11, 14]], [8, [0, 3, 3, 12]], [8, [0, 3, 3, 14]], [8, [2, 2, 4, 12]], [8, [2, 2, 4, 13]], [8, [2, 2, 5, 12]], [8, [2, 2, 5, 14]], [8, [2, 3, 3, 12]], [8, [2, 3, 3, 13]], [8, [2, 4, 5, 12]], [8, [2, 4, 5, 14]], [8, [3, 3, 5, 12]], [8, [3, 3, 5, 14]], [8, [12]], [8, [13]], [9, [0, 0, 3, 12]], [9, [0, 0, 3, 13]], [9, [0, 0, 8, 12]], [9, [0, 0, 8, 13]], [9, [0, 2, 3, 12]], [9, [0, 2, 3, 14]], [9, [0, 2, 8, 12]], [9, [0, 2, 8, 14]], [9, [0, 3, 3, 12]], [9, [0, 3, 3, 14]], [9, [0, 3, 4, 12]], [9, [0, 3, 4, 13]], [9, [0, 3, 5, 12]], [9, [0, 3, 5, 14]], [9, [0, 3, 8, 12]], [9, [0, 3, 8, 14]], [9, [0, 3, 10, 13]], [9, [0, 3, 10, 14]], [9, [0, 3, 11, 13]], [9, [0, 3, 11, 14]], [9, [0, 4, 8, 12]], [9, [0, 4, 8, 13]], [9, [0, 5, 8, 12]], [9, [0, 5, 8, 14]], [9, [0, 8, 10, 13]], [9, [0, 8, 10, 14]], [9, [0, 8, 11, 13]], [9, [0, 8, 11, 14]], [9, [2, 3, 3, 12]], [9, [2, 3, 3, 13]], [9, [2, 3, 4, 12]], [9, [2, 3, 4, 13]], [9, [2, 3, 8, 12]], [9, [2, 3, 8, 13]], [9, [2, 4, 8, 12]], [9, [2, 4, 8, 13]], [9, [3, 3, 5, 12]], [9, [3, 3, 5, 14]], [9, [3, 4, 5, 12]], [9, [3, 4, 5, 14]], [9, [3, 5, 8, 12]], [9, [3, 5, 8, 14]], [9, [4, 5, 8, 12]], [9, [4, 5, 8, 14]], [10, [0, 0, 3, 12]], [10, [0, 0, 3, 13]], [10, [0, 2, 2, 12]], [10, [0, 2, 2, 14]], [10, [0, 3, 4, 12]], [10, [0, 3, 4, 13]], [10, [0, 3, 5, 12]], [10, [0, 3, 5, 14]], [10, [0, 3, 10, 13]], [10, [0, 3, 10, 14]], [10, [0, 3, 11, 13]], [10, [0, 3, 11, 14]], [10, [2, 2, 3, 12]], [10, [2, 2, 3, 13]], [10, [2, 2, 5, 12]], [10, [2, 2, 5, 14]], [10, [2, 3, 4, 12]], [10, [2, 3, 4, 13]], [10, [2, 3, 5, 12]], [10, [2, 3, 5, 14]], [10, [3, 4, 5, 12]], [10, [3, 4, 5, 14]], [10, [12]], [10, [13]], [11, [0, 0, 2, 12]], [11, [0, 0, 2, 13]], [11, [0, 0, 8, 12]], [11, [0, 0, 8, 13]], [11, [0, 2, 2, 12]], [11, [0, 2, 2, 14]], [11, [0, 2, 3, 12]], [11, [0, 2, 3, 14]], [11, [0, 2, 4, 12]], [11, [0, 2, 4, 13]], [11, [0, 2, 5, 12]], [11, [0, 2, 5, 14]], [11, [0, 2, 8, 12]], [11, [0, 2, 8, 14]], [11, [0, 2, 10, 13]], [11, [0, 2, 10, 14]], [11, [0, 2, 11, 13]], [11, [0, 2, 11, 14]], [11, [0, 3, 8, 12]], [11, [0, 3, 8, 14]], [11, [0, 4, 8, 12]], [11, [0, 4, 8, 13]], [11, [0, 5, 8, 12]], [11, [0, 5, 8, 14]], [11, [0, 8, 10, 13]], [11, [0, 8, 10, 14]], [11, [0, 8, 11, 13]], [11, [0, 8, 11, 14]], [11, [2, 2, 3, 12]], [11, [2, 2, 3, 13]], [11, [2, 2, 4, 12]], [11, [2, 2, 4, 13]], [11, [2, 3, 5, 12]], [11, [2, 3, 5, 14]], [11, [2, 3, 8, 12]], [11, [2, 3, 8, 13]], [11, [2, 4, 5, 12]], [11, [2, 4, 5, 14]], [11, [2, 4, 8, 12]], [11, [2, 4, 8, 13]], [11, [3, 5, 8, 12]], [11, [3, 5, 8, 14]], [11, [4, 5, 8, 12]], [11, [4, 5, 8, 14]], [12, [0, 0, 3, 13]], [12, [0, 0, 3, 14]], [12, [0, 2, 2, 13]], [12, [0, 2, 2, 14]], [12, [0, 2, 3, 12]], [12, [0, 2, 3, 14]], [12, [0, 2, 11, 13]], [12, [0, 2, 11, 14]], [12, [0, 3, 3, 13]], [12, [0, 3, 3, 14]], [12, [2, 2, 3, 12]], [12, [2, 2, 3, 14]], [12, [2, 2, 4, 13]], [12, [2, 2, 4, 14]], [12, [2, 2, 11, 13]], [12, [2, 2, 11, 14]], [12, [2, 3, 3, 13]], [12, [2, 3, 3, 14]], [12, [2, 3, 5, 12]], [12, [2, 3, 5, 14]], [12, [2, 3, 11, 13]], [12, [2, 3, 11, 14]], [13, [0, 0, 4, 13]], [13, [0, 0, 4, 14]], [13, [0, 0, 10, 13]], [13, [0, 0, 10, 14]], [13, [0, 2, 2, 13]], [13, [0, 2, 2, 14]], [13, [0, 2, 4, 12]], [13, [0, 2, 4, 14]], [13, [0, 2, 10, 12]], [13, [0, 2, 10, 13]], [13, [0, 3, 4, 13]], [13, [0, 3, 4, 14]], [13, [0, 3, 10, 13]], [13, [0, 3, 10, 14]], [13, [2, 2, 3, 13]], [13, [2, 2, 3, 14]], [13, [2, 2, 4, 12]], [13, [2, 2, 4, 14]], [13, [2, 2, 10, 12]], [13, [2, 2, 10, 14]], [13, [2, 3, 4, 13]], [13, [2, 3, 4, 14]], [13, [2, 4, 5, 12]], [13, [2, 4, 5, 14]], [13, [2, 5, 10, 12]], [13, [2, 5, 10, 14]], [14, [0, 0, 4, 13]], [14, [0, 0, 4, 14]], [14, [0, 2, 2, 13]], [14, [0, 2, 2, 14]], [14, [0, 2, 4, 12]], [14, [0, 2, 4, 14]], [14, [0, 3, 4, 13]], [14, [0, 3, 4, 14]], [14, [2, 2, 3, 13]], [14, [2, 2, 3, 14]], [14, [2, 2, 4, 12]], [14, [2, 2, 4, 14]], [14, [2, 3, 4, 13]], [14, [2, 3, 4, 14]], [14, [2, 4, 5, 12]], [14, [2, 4, 5, 14]], [15, [0, 0, 3, 13]], [15, [0, 0, 3, 14]], [15, [0, 0, 10, 13]], [15, [0, 0, 10, 14]], [15, [0, 2, 2, 13]], [15, [0, 2, 2, 14]], [15, [0, 2, 3, 12]], [15, [0, 2, 3, 14]], [15, [0, 2, 10, 12]], [15, [0, 2, 10, 14]], [15, [0, 3, 3, 13]], [15, [0, 3, 3, 14]], [15, [0, 3, 10, 13]], [15, [0, 3, 10, 14]], [15, [2, 2, 3, 12]], [15, [2, 2, 3, 14]], [15, [2, 2, 4, 13]], [15, [2, 2, 4, 14]], [15, [2, 2, 10, 12]], [15, [2, 2, 10, 13]], [15, [2, 3, 3, 13]], [15, [2, 3, 3, 14]], [15, [2, 3, 5, 12]], [15, [2, 3, 5, 14]], [15, [2, 3, 10, 13]], [15, [2, 3, 10, 14]], [15, [2, 5, 10, 12]], [15, [2, 5, 10, 14]], [16, [0, 0, 3, 13]], [16, [0, 0, 3, 14]], [16, [0, 0, 4, 13]], [16, [0, 0, 4, 14]], [16, [0, 0, 10, 13]], [16, [0, 0, 10, 14]], [16, [0, 0, 11, 13]], [16, [0, 0, 11, 14]], [16, [0, 1, 10, 13]], [16, [0, 1, 10, 14]], [16, [0, 1, 11, 13]], [16, [0, 1, 11, 14]], [16, [1, 1, 3, 13]], [16, [1, 1, 3, 14]], [16, [1, 1, 4, 13]], [16, [1, 1, 4, 14]], [17, [0, 1, 7, 10]], [17, [0, 1, 7, 11]], [17, [0, 1, 10, 14]], [17, [0, 1, 11, 14]], [17, [0, 2, 7, 10]], [17, [0, 2, 7, 11]], [17, [0, 2, 10, 14]], [17, [0, 2, 11, 14]], [17, [1, 1, 3, 7]], [17, [1, 1, 3, 14]], [17, [1, 1, 4, 7]], [17, [1, 1, 4, 14]], [17, [2, 2, 3, 7]], [17, [2, 2, 3, 14]], [17, [2, 2, 4, 7]], [17, [2, 2, 4, 14]], [17, [5, 5, 12, 14]], [17, [5, 12, 12, 14]], [17, [14]], [18, [0, 0, 5, 15]], [18, [0, 0, 15, 15]], [18, [0, 1, 7, 10]], [18, [0, 1, 7, 11]], [18, [0, 1, 10, 13]], [18, [0, 1, 11, 13]], [18, [0, 2, 7, 10]], [18, [0, 2, 7, 11]], [18, [0, 2, 10, 13]], [18, [0, 2, 11, 13]], [18, [0, 5, 5, 15]], [18, [0, 5, 15, 15]], [18, [1, 1, 3, 7]], [18, [1, 1, 3, 13]], [18, [1, 1, 4, 7]], [18, [1, 1, 4, 13]], [18, [2, 2, 3, 7]], [18, [2, 2, 3, 13]], [18, [2, 2, 4, 7]], [18, [2, 2, 4, 13]], [18, [5]], [18, [12, 12, 15, 22]], [18, [12, 12, 15, 23]], [19, [0, 1, 10, 13]], [19, [0, 1, 10, 14]], [19, [0, 1, 11, 13]], [19, [0, 1, 11, 14]], [19, [0, 2, 10, 13]], [19, [0, 2, 10, 14]], [19, [0, 2, 11, 13]], [19, [0, 2, 11, 14]], [19, [1, 1, 3, 13]], [19, [1, 1, 3, 14]], [19, [1, 1, 4, 13]], [19, [1, 1, 4, 14]], [19, [2, 2, 3, 13]], [19, [2, 2, 3, 14]], [19, [2, 2, 4, 13]], [19, [2, 2, 4, 14]], [20, [0, 0, 2, 12]], [20, [0, 0, 2, 13]], [20, [0, 0, 3, 12]], [20, [0, 0, 3, 13]], [20, [0, 2, 2, 12]], [20, [0, 2, 2, 14]], [20, [0, 2, 4, 12]], [20, [0, 2, 4, 13]], [20, [0, 2, 5, 12]], [20, [0, 2, 5, 14]], [20, [0, 2, 10, 13]], [20, [0, 2, 10, 14]], [20, [0, 2, 11, 13]], [20, [0, 2, 11, 14]], [20, [0, 3, 3, 12]], [20, [0, 3, 3, 14]], [20, [0, 3, 4, 12]], [20, [0, 3, 4, 13]], [20, [0, 3, 5, 12]], [20, [0, 3, 5, 14]], [20, [0, 3, 10, 13]], [20, [0, 3, 10, 14]], [20, [0, 3, 11, 13]], [20, [0, 3, 11, 14]], [20, [2, 2, 3, 12]], [20, [2, 2, 3, 13]], [20, [2, 2, 4, 12]], [20, [2, 2, 4, 13]], [20, [2, 3, 3, 12]], [20, [2, 3, 3, 13]], [20, [2, 3, 4, 12]], [20, [2, 3, 4, 13]], [20, [2, 3, 5, 12]], [20, [2, 3, 5, 14]], [20, [2, 4, 5, 12]], [20, [2, 4, 5, 14]], [20, [3, 3, 5, 12]], [20, [3, 3, 5, 14]], [20, [3, 4, 5, 12]], [20, [3, 4, 5, 14]], [21, [0, 0, 3, 13]], [21, [0, 0, 3, 14]], [21, [0, 0, 4, 13]], [21, [0, 0, 4, 14]], [21, [0, 2, 3, 12]], [21, [0, 2, 3, 14]], [21, [0, 2, 4, 12]], [21, [0, 2, 4, 14]], [21, [0, 2, 10, 13]], [21, [0, 2, 10, 14]], [21, [0, 3, 3, 13]], [21, [0, 3, 3, 14]], [21, [0, 3, 4, 13]], [21, [0, 3, 4, 14]], [21, [2, 2, 3, 12]], [21, [2, 2, 3, 13]], [21, [2, 2, 4, 12]], [21, [2, 2, 4, 13]], [21, [2, 2, 10, 13]], [21, [2, 2, 10, 14]], [21, [2, 3, 3, 13]], [21, [2, 3, 3, 14]], [21, [2, 3, 4, 13]], [21, [2, 3, 4, 14]], [21, [2, 3, 5, 12]], [21, [2, 3, 5, 14]], [21, [2, 3, 10, 13]], [21, [2, 3, 10, 14]], [21, [2, 4, 5, 12]], [21, [2, 4, 5, 14]], [22, [5, 5, 12, 22]], [22, [5, 5, 12, 23]], [22, [5, 12, 14, 22]], [22, [5, 12, 14, 23]], [23, [0, 2, 13, 13]], [23, [5, 5, 12, 14]], [23, [5, 12, 12, 14]], [23, [14]], [24, [0, 2, 12, 13]], [24, [0, 2, 12, 17]], [24, [0, 2, 13, 13]], [24, [0, 2, 13, 17]], [24, [5, 5, 13, 14]], [24, [5, 5, 14, 17]], [24, [5, 12, 13, 14]], [24, [5, 12, 14, 17]], [24, [12, 12, 13, 14]], [24, [12, 12, 14, 17]], [25, [0, 2, 12, 12]], [25, [5, 5, 13, 14]], [25, [5, 12, 13, 14]], [25, [12, 12, 13, 14]], [26, [0, 2, 12, 12]], [26, [0, 2, 12, 13]], [26, [0, 2, 12, 17]], [26, [0, 2, 13, 17]], [26, [5, 5, 12, 14]], [26, [5, 5, 14, 17]], [26, [5, 12, 12, 14]], [26, [5, 12, 14, 17]], [26, [12, 12, 14, 17]], [26, [14]], [27, [0, 1, 7, 10]], [27, [0, 1, 7, 11]], [27, [0, 1, 10, 14]], [27, [0, 1, 11, 14]], [27, [0, 2, 7, 10]], [27, [0, 2, 7, 11]], [27, [0, 2, 10, 14]], [27, [0, 2, 11, 14]], [27, [1, 1, 3, 7]], [27, [1, 1, 3, 14]], [27, [1, 1, 4, 7]], [27, [1, 1, 4, 14]], [27, [2, 2, 3, 7]], [27, [2, 2, 3, 14]], [27, [2, 2, 4, 7]], [27, [2, 2, 4, 14]], [28, [0, 1, 7, 10]], [28, [0, 1, 7, 11]], [28, [0, 1, 10, 13]], [28, [0, 1, 11, 13]], [28, [0, 2, 7, 10]], [28, [0, 2, 7, 11]], [28, [0, 2, 10, 13]], [28, [0, 2, 11, 13]], [28, [1, 1, 3, 7]], [28, [1, 1, 3, 13]], [28, [1, 1, 4, 7]], [28, [1, 1, 4, 13]], [28, [2, 2, 3, 7]], [28, [2, 2, 3, 13]], [28, [2, 2, 4, 7]], [28, [2, 2, 4, 13]], [29, [0, 0, 5, 14]], [29, [0, 0, 14, 14]], [29, [0, 0, 15, 15]], [29, [0, 5, 5, 14]], [29, [0, 5, 14, 14]], [29, [0, 5, 15, 15]], [29, [5]], [29, [5, 14, 15, 15]], [29, [12, 12, 14, 22]], [29, [12, 12, 14, 23]], [30, [0, 0, 5, 15]], [30, [0, 0, 5, 20]], [30, [0, 0, 15, 15]], [30, [0, 0, 15, 20]], [30, [0, 5, 5, 15]], [30, [0, 5, 5, 20]], [30, [0, 5, 15, 15]], [30, [0, 5, 15, 20]], [30, [5, 14, 15, 15]], [30, [5, 14, 15, 20]], [30, [12, 12, 15, 22]], [30, [12, 12, 15, 23]], [30, [12, 12, 20, 22]], [30, [12, 12, 20, 23]], [31, [0, 0, 5, 15]], [31, [0, 0, 14, 14]], [31, [0, 0, 14, 15]], [31, [0, 5, 5, 15]], [31, [0, 5, 14, 14]], [31, [0, 5, 14, 15]], [31, [5]], [31, [5, 14, 14, 15]], [31, [12, 12, 15, 22]], [31, [12, 12, 15, 23]], [32, [0, 0, 5, 14]], [32, [0, 0, 5, 20]], [32, [0, 0, 14, 15]], [32, [0, 0, 15, 20]], [32, [0, 5, 5, 14]], [32, [0, 5, 5, 20]], [32, [0, 5, 14, 15]], [32, [0, 5, 15, 20]], [32, [5, 14, 14, 15]], [32, [5, 14, 15, 20]], [32, [12, 12, 14, 22]], [32, [12, 12, 14, 23]], [32, [12, 12, 20, 22]], [32, [12, 12, 20, 23]], [33, [0, 0, 15, 23]], [33, [0, 5, 15, 23]], [33, [5, 5, 12, 12]], [33, [5, 5, 12, 15]], [33, [5, 5, 12, 16]], [33, [5, 5, 12, 23]], [33, [5, 12, 12, 14]], [33, [5, 12, 14, 15]], [33, [5, 12, 14, 16]], [33, [5, 12, 14, 23]], [33, [5, 14, 15, 23]], [33, [12, 12, 14, 23]], [34, [0, 0, 15, 22]], [34, [0, 5, 15, 22]], [34, [5, 5, 12, 12]], [34, [5, 5, 12, 15]], [34, [5, 5, 12, 16]], [34, [5, 5, 12, 22]], [34, [5, 12, 12, 14]], [34, [5, 12, 14, 15]], [34, [5, 12, 14, 16]], [34, [5, 12, 14, 22]], [34, [5, 14, 15, 22]], [34, [12, 12, 14, 22]], [35, [5, 5, 12, 12]], [35, [5, 5, 12, 15]], [35, [5, 5, 12, 16]], [35, [5, 12, 12, 14]], [35, [5, 12, 14, 15]], [35, [5, 12, 14, 16]], [36, [5, 5, 12, 12]], [36, [5, 5, 12, 15]], [36, [5, 5, 12, 16]], [36, [5, 12, 12, 14]], [36, [5, 12, 14, 15]], [36, [5, 12, 14, 16]], [37, [0, 2, 12, 12]], [37, [0, 2, 13, 13]], [37, [5, 5, 12, 14]], [37, [5, 5, 13, 14]], [37, [5, 12, 12, 14]], [37, [5, 12, 13, 14]], [37, [12, 12, 13, 14]], [37, [14]], [38, [0, 0, 5, 14]], [38, [0, 0, 5, 15]], [38, [0, 0, 14, 15]], [38, [0, 0, 15, 15]], [38, [0, 5, 5, 14]], [38, [0, 5, 5, 15]], [38, [0, 5, 14, 15]], [38, [0, 5, 15, 15]], [38, [5, 14, 14, 15]], [38, [5, 14, 15, 15]], [38, [12, 12, 14, 22]], [38, [12, 12, 14, 23]], [38, [12, 12, 15, 22]], [38, [12, 12, 15, 23]], [39, [0, 0, 15, 22]], [39, [0, 5, 15, 22]], [39, [5, 5, 12, 22]], [39, [5, 12, 14, 22]], [39, [5, 14, 15, 22]], [39, [12, 12, 14, 22]]]}

==> anc/controlled/identification_artifacts/pair_5_8_lower1.json <==
{"graph": {"n": 24, "edges": [[0, 4], [0, 5], [0, 6], [1, 5], [1, 6], [1, 7], [2, 5], [2, 7], [2, 8], [2, 9], [3, 8], [3, 9], [3, 10], [3, 11], [4, 10], [4, 11], [5, 6], [5, 19], [7, 13], [7, 14], [8, 9], [10, 11], [12, 16], [12, 17], [12, 18], [13, 17], [13, 18], [13, 19], [14, 19], [14, 20], [14, 21], [15, 20], [15, 21], [15, 22], [15, 23], [16, 22], [16, 23], [17, 18], [20, 21], [22, 23]]}, "coefficient_degree": 1, "kind": "f2-roots-obstruction-v1", "status": "OPEN", "values": [[], [0, 4, 4], [0, 5, 5], [0, 0, 6], [0, 1, 5], [0, 2, 5], [0, 4, 10], [0, 4, 11], [0, 5, 6], [0, 19, 19], [0, 13, 19], [0, 14, 19], [1, 5, 5], [1, 1, 6], [1, 7, 7], [1, 2, 5], [1, 2, 7], [1, 5, 6], [1, 19, 19], [1, 13, 13], [1, 14, 14], [1, 13, 17], [1, 13, 18], [1, 20, 20], [1, 21, 21], [1, 15, 20], [1, 15, 21], [2, 5, 5], [2, 7, 7], [2, 8, 8], [2, 2, 9], [2, 3, 8], [2, 5, 6], [2, 19, 19], [2, 13, 13], [2, 14, 14], [2, 8, 9], [2, 13, 17], [2, 13, 18], [2, 20, 20], [2, 21, 21], [2, 15, 20], [2, 15, 21], [3, 8, 8], [3, 3, 9], [3, 10, 10], [3, 3, 11], [3, 4, 10], [3, 8, 9], [3, 10, 11], [4, 10, 10], [4, 4, 11], [4, 10, 11], [5, 6, 6], [5, 19, 19], [5, 13, 19], [5, 14, 19], [4, 4, 6], [6, 7, 7], [2, 2, 6], [6, 8, 8], [6, 9, 9], [3, 6, 8], [3, 6, 9], [4, 6, 10], [4, 6, 11], [6, 13, 13], [6, 14, 14], [6, 13, 17], [6, 13, 18], [6, 13, 19], [6, 14, 19], [6, 20, 20], [6, 21, 21], [6, 15, 20], [6, 15, 21], [7, 13, 13], [7, 14, 14], [7, 13, 17], [7, 13, 18], [7, 13, 19], [7, 14, 19], [7, 20, 20], [7, 21, 21], [7, 15, 20], [7, 15, 21], [8, 9, 9], [0, 5, 9], [5, 5, 9], [1, 5, 9], [1, 7, 9], [7, 7, 9], [9, 10, 10], [9, 11, 11], [4, 9, 10], [4, 9, 11], [5, 6, 9], [9, 19, 19], [9, 13, 13], [9, 14, 14], [9, 13, 17], [9, 13, 18], [9, 20, 20], [9, 21, 21], [9, 15, 20], [9, 15, 21], [0, 0, 10], [5, 5, 10], [6, 6, 10], [1, 5, 10], [1, 6, 10], [2, 5, 10], [10, 11, 11], [10, 19, 19], [10, 13, 19], [10, 14, 19], [2, 8, 11], [8, 8, 11], [2, 9, 11], [9, 9, 11], [12, 16, 16], [12, 17, 17], [12, 12, 18], [12, 13, 17], [12, 16, 22], [12, 16, 23], [12, 17, 18], [13, 19, 19], [13, 17, 17], [13, 13, 18], [13, 14, 19], [13, 17, 18], [14, 19, 19], [14, 20, 20], [14, 14, 21], [14, 15, 20], [14, 20, 21], [15, 20, 20], [15, 15, 21], [15, 22, 22], [15, 15, 23], [15, 16, 22], [15, 20, 21], [15, 22, 23], [16, 22, 22], [16, 16, 23], [16, 22, 23], [1, 7, 17], [7, 7, 17], [2, 7, 17], [14, 14, 17], [17, 18, 18], [14, 17, 19], [17, 20, 20], [17, 21, 21], [15, 17, 20], [15, 17, 21], [16, 16, 18], [13, 18, 19], [16, 18, 22], [16, 18, 23], [1, 7, 19], [7, 7, 19], [2, 7, 19], [12, 18, 19], [18, 18, 19], [17, 18, 19], [20, 21, 21], [1, 7, 21], [7, 7, 21], [2, 7, 21], [5, 19, 21], [19, 19, 21], [13, 13, 21], [13, 17, 21], [13, 18, 21], [21, 22, 22], [21, 23, 23], [16, 21, 22], [16, 21, 23], [12, 12, 22], [17, 17, 22], [18, 18, 22], [13, 17, 22], [13, 18, 22], [22, 23, 23], [14, 20, 23], [20, 20, 23], [14, 21, 23], [21, 21, 23]], "stats": {"rows": 960, "rank": 912, "columns": 1348, "seconds": 0.01138070016168058, "solver": "sparse rows and derivation DAG"}}

==> anc/controlled/identification_artifacts/pair_5_8_upper.json <==
{"kind": "f2-roots-refutation-v1", "graph": {"n": 24, "edges": [[0, 4], [0, 5], [0, 6], [1, 5], [1, 6], [1, 7], [2, 5], [2, 7], [2, 8], [2, 9], [3, 8], [3, 9], [3, 10], [3, 11], [4, 10], [4, 11], [5, 6], [5, 19], [7, 13], [7, 14], [8, 9], [10, 11], [12, 16], [12, 17], [12, 18], [13, 17], [13, 18], [13, 19], [14, 19], [14, 20], [14, 21], [15, 20], [15, 21], [15, 22], [15, 23], [16, 22], [16, 23], [17, 18], [20, 21], [22, 23]]}, "coefficient_degree": 4, "terms": [[0, [0, 0, 3, 13]], [0, [0, 0, 3, 14]], [0, [0, 2, 3, 12]], [0, [0, 2, 3, 14]], [0, [0, 3, 3, 13]], [0, [0, 3, 3, 14]], [0, [2, 2, 3, 12]], [0, [2, 2, 3, 13]], [0, [2, 3, 3, 13]], [0, [2, 3, 3, 14]], [0, [2, 3, 5, 12]], [0, [2, 3, 5, 14]], [1, [0]], [1, [0, 0, 1, 1]], [1, [0, 0, 7, 13]], [1, [0, 1, 1, 12]], [1, [0, 1, 1, 22]], [1, [0, 1, 1, 23]], [1, [0, 1, 4, 13]], [1, [0, 1, 4, 14]], [1, [0, 1, 7, 13]], [1, [0, 2, 2, 13]], [1, [0, 2, 2, 14]], [1, [0, 2, 3, 12]], [1, [0, 2, 3, 14]], [1, [0, 2, 4, 13]], [1, [0, 2, 4, 14]], [1, [1, 1, 7, 12]], [1, [1, 1, 7, 22]], [1, [1, 1, 7, 23]], [1, [1, 1, 12, 14]], [1, [1, 1, 13, 22]], [1, [1, 1, 13, 23]], [1, [1, 1, 14, 22]], [1, [1, 1, 14, 23]], [1, [2, 2, 4, 13]], [1, [2, 2, 4, 14]], [1, [2, 3, 3, 12]], [1, [2, 3, 3, 14]], [1, [2, 3, 4, 12]], [1, [2, 3, 4, 14]], [1, [7]], [1, [14]], [1, [22]], [1, [23]], [2, [0, 0, 1, 1]], [2, [0, 0, 1, 5]], [2, [0, 0, 1, 7]], [2, [0, 0, 5, 7]], [2, [0, 1, 1, 12]], [2, [0, 1, 1, 13]], [2, [0, 1, 1, 14]], [2, [0, 1, 1, 22]], [2, [0, 1, 1, 23]], [2, [0, 1, 4, 13]], [2, [0, 1, 4, 14]], [2, [0, 1, 5, 12]], [2, [0, 1, 5, 13]], [2, [0, 1, 5, 14]], [2, [0, 1, 5, 22]], [2, [0, 1, 5, 23]], [2, [0, 1, 7, 12]], [2, [0, 1, 7, 13]], [2, [0, 1, 7, 22]], [2, [0, 1, 7, 23]], [2, [0, 1, 12, 14]], [2, [0, 1, 13, 22]], [2, [0, 1, 13, 23]], [2, [0, 1, 14, 22]], [2, [0, 1, 14, 23]], [2, [0, 4, 5, 13]], [2, [0, 4, 5, 14]], [2, [0, 5, 7, 12]], [2, [0, 5, 7, 13]], [2, [0, 5, 7, 22]], [2, [0, 5, 7, 23]], [2, [0, 5, 12, 14]], [2, [0, 5, 13, 22]], [2, [0, 5, 13, 23]], [2, [0, 5, 14, 22]], [2, [0, 5, 14, 23]], [2, [1, 1, 4, 13]], [2, [1, 1, 4, 14]], [2, [1, 1, 7, 12]], [2, [1, 1, 7, 13]], [2, [1, 1, 7, 22]], [2, [1, 1, 7, 23]], [2, [1, 1, 12, 14]], [2, [1, 1, 13, 22]], [2, [1, 1, 13, 23]], [2, [1, 1, 14, 22]], [2, [1, 1, 14, 23]], [2, [1, 4, 5, 13]], [2, [1, 4, 5, 14]], [2, [1, 5, 7, 12]], [2, [1, 5, 7, 13]], [2, [1, 5, 7, 22]], [2, [1, 5, 7, 23]], [2, [1, 5, 12, 14]], [2, [1, 5, 13, 22]], [2, [1, 5, 13, 23]], [2, [1, 5, 14, 22]], [2, [1, 5, 14, 23]], [3, [0]], [3, [0, 0, 1, 7]], [3, [0, 0, 1, 12]], [3, [0, 0, 1, 13]], [3, [0, 0, 1, 14]], [3, [0, 0, 1, 22]], [3, [0, 0, 1, 23]], [3, [0, 0, 2, 13]], [3, [0, 0, 2, 14]], [3, [0, 0, 7, 12]], [3, [0, 0, 7, 22]], [3, [0, 0, 7, 23]], [3, [0, 0, 12, 14]], [3, [0, 0, 13, 22]], [3, [0, 0, 13, 23]], [3, [0, 0, 14, 22]], [3, [0, 0, 14, 23]], [3, [0, 1, 2, 13]], [3, [0, 1, 2, 14]], [3, [0, 1, 4, 13]], [3, [0, 1, 4, 14]], [3, [0, 1, 7, 13]], [3, [1, 2, 4, 13]], [3, [1, 2, 4, 14]], [3, [1, 7, 13, 14]], [3, [1, 7, 13, 22]], [3, [1, 7, 13, 23]], [3, [1, 7, 14, 22]], [3, [1, 7, 14, 23]], [3, [1, 12, 12, 14]], [3, [1, 12, 13, 14]], [3, [12]], [3, [14]], [3, [22]], [3, [23]], [4, [0, 0, 1, 5]], [4, [0, 0, 1, 12]], [4, [0, 0, 1, 13]], [4, [0, 0, 1, 14]], [4, [0, 0, 1, 22]], [4, [0, 0, 1, 23]], [4, [0, 0, 4, 13]], [4, [0, 0, 4, 14]], [4, [0, 0, 5, 7]], [4, [0, 0, 7, 12]], [4, [0, 0, 7, 13]], [4, [0, 0, 7, 22]], [4, [0, 0, 7, 23]], [4, [0, 0, 12, 14]], [4, [0, 0, 13, 22]], [4, [0, 0, 13, 23]], [4, [0, 0, 14, 22]], [4, [0, 0, 14, 23]], [4, [0, 1, 4, 13]], [4, [0, 1, 4, 14]], [4, [0, 1, 5, 12]], [4, [0, 1, 5, 13]], [4, [0, 1, 5, 14]], [4, [0, 1, 5, 22]], [4, [0, 1, 5, 23]], [4, [0, 1, 7, 12]], [4, [0, 1, 7, 13]], [4, [0, 1, 7, 22]], [4, [0, 1, 7, 23]], [4, [0, 1, 12, 14]], [4, [0, 1, 13, 22]], [4, [0, 1, 13, 23]], [4, [0, 1, 14, 22]], [4, [0, 1, 14, 23]], [4, [0, 4, 5, 13]], [4, [0, 4, 5, 14]], [4, [0, 5, 7, 12]], [4, [0, 5, 7, 13]], [4, [0, 5, 7, 22]], [4, [0, 5, 7, 23]], [4, [0, 5, 12, 14]], [4, [0, 5, 13, 22]], [4, [0, 5, 13, 23]], [4, [0, 5, 14, 22]], [4, [0, 5, 14, 23]], [4, [1]], [4, [1, 4, 5, 13]], [4, [1, 4, 5, 14]], [4, [1, 5, 7, 12]], [4, [1, 5, 7, 13]], [4, [1, 5, 7, 22]], [4, [1, 5, 7, 23]], [4, [1, 5, 12, 14]], [4, [1, 5, 13, 22]], [4, [1, 5, 13, 23]], [4, [1, 5, 14, 22]], [4, [1, 5, 14, 23]], [4, [7]], [5, [0]], [5, [0, 0, 2, 13]], [5, [0, 0, 2, 14]], [5, [0, 0, 5, 13]], [5, [0, 0, 5, 14]], [5, [0, 1, 2, 13]], [5, [0, 1, 2, 14]], [5, [0, 1, 5, 13]], [5, [0, 1, 5, 14]], [5, [0, 2, 2, 13]], [5, [0, 2, 2, 14]], [5, [0, 2, 5, 13]], [5, [0, 2, 5, 14]], [5, [1]], [5, [1, 2, 4, 13]], [5, [1, 2, 4, 14]], [5, [1, 4, 5, 13]], [5, [1, 4, 5, 14]], [5, [1, 5, 5, 13]], [5, [1, 5, 13, 14]], [5, [1, 5, 13, 22]], [5, [1, 5, 13, 23]], [5, [1, 5, 14, 22]], [5, [1, 5, 14, 23]], [5, [2, 2, 4, 13]], [5, [2, 2, 4, 14]], [5, [2, 4, 5, 13]], [5, [2, 4, 5, 14]], [5, [5]], [5, [5, 12, 12, 14]], [5, [5, 12, 13, 14]], [5, [12]], [5, [13]], [5, [22]], [5, [23]], [6, [0, 0, 1, 13]], [6, [0, 0, 1, 14]], [6, [0, 0, 4, 13]], [6, [0, 0, 4, 14]], [6, [0, 1, 2, 13]], [6, [0, 1, 2, 14]], [6, [0, 2, 3, 12]], [6, [0, 2, 3, 14]], [6, [0, 2, 4, 13]], [6, [0, 2, 4, 14]], [6, [1, 2, 4, 13]], [6, [1, 2, 4, 14]], [6, [2, 3, 3, 12]], [6, [2, 3, 3, 14]], [6, [2, 3, 4, 12]], [6, [2, 3, 4, 14]], [6, [12]], [6, [14]], [7, [0, 0, 1, 13]], [7, [0, 0, 1, 14]], [7, [0, 0, 5, 13]], [7, [0, 0, 5, 14]], [7, [0, 1, 1, 13]], [7, [0, 1, 1, 14]], [7, [0, 1, 2, 13]], [7, [0, 1, 2, 14]], [7, [0, 1, 5, 13]], [7, [0, 1, 5, 14]], [7, [0, 2, 5, 13]], [7, [0, 2, 5, 14]], [7, [1, 1, 4, 13]], [7, [1, 1, 4, 14]], [7, [1, 2, 4, 13]], [7, [1, 2, 4, 14]], [7, [1, 4, 5, 13]], [7, [1, 4, 5, 14]], [7, [2, 4, 5, 13]], [7, [2, 4, 5, 14]], [8, [0, 0, 2, 12]], [8, [0, 0, 2, 13]], [8, [0, 2, 4, 12]], [8, [0, 2, 4, 13]], [8, [0, 2, 5, 12]], [8, [0, 2, 5, 14]], [8, [0, 3, 3, 12]], [8, [0, 3, 3, 13]], [8, [2, 2, 4, 12]], [8, [2, 2, 4, 13]], [8, [2, 2, 5, 12]], [8, [2, 2, 5, 14]], [8, [2, 3, 3, 12]], [8, [2, 3, 3, 13]], [8, [2, 4, 5, 12]], [8, [2, 4, 5, 14]], [8, [3, 3, 5, 12]], [8, [3, 3, 5, 14]], [8, [12]], [8, [13]], [9, [0, 0, 3, 12]], [9, [0, 0, 3, 13]], [9, [0, 0, 8, 12]], [9, [0, 0, 8, 13]], [9, [0, 2, 3, 12]], [9, [0, 2, 3, 13]], [9, [0, 2, 8, 12]], [9, [0, 2, 8, 13]], [9, [0, 3, 3, 12]], [9, [0, 3, 3, 13]], [9, [0, 3, 4, 12]], [9, [0, 3, 4, 13]], [9, [0, 3, 5, 12]], [9, [0, 3, 5, 14]], [9, [0, 3, 8, 12]], [9, [0, 3, 8, 13]], [9, [0, 4, 8, 12]], [9, [0, 4, 8, 13]], [9, [0, 5, 8, 12]], [9, [0, 5, 8, 14]], [9, [2, 3, 3, 12]], [9, [2, 3, 3, 13]], [9, [2, 3, 4, 12]], [9, [2, 3, 4, 13]], [9, [2, 3, 8, 12]], [9, [2, 3, 8, 13]], [9, [2, 4, 8, 12]], [9, [2, 4, 8, 13]], [9, [3, 3, 5, 12]], [9, [3, 3, 5, 14]], [9, [3, 4, 5, 12]], [9, [3, 4, 5, 14]], [9, [3, 5, 8, 12]], [9, [3, 5, 8, 14]], [9, [4, 5, 8, 12]], [9, [4, 5, 8, 14]], [10, [0, 0, 3, 12]], [10, [0, 0, 3, 13]], [10, [0, 2, 2, 12]], [10, [0, 2, 2, 13]], [10, [0, 3, 4, 12]], [10, [0, 3, 4, 13]], [10, [0, 3, 5, 12]], [10, [0, 3, 5, 14]], [10, [2, 2, 3, 12]], [10, [2, 2, 3, 13]], [10, [2, 2, 5, 12]], [10, [2, 2, 5, 14]], [10, [2, 3, 4, 12]], [10, [2, 3, 4, 13]], [10, [2, 3, 5, 12]], [10, [2, 3, 5, 14]], [10, [3, 4, 5, 12]], [10, [3, 4, 5, 14]], [10, [12]], [10, [13]], [11, [0, 0, 2, 12]], [11, [0, 0, 2, 13]], [11, [0, 0, 8, 12]], [11, [0, 0, 8, 13]], [11, [0, 2, 2, 12]], [11, [0, 2, 2, 13]], [11, [0, 2, 3, 12]], [11, [0, 2, 3, 13]], [11, [0, 2, 4, 12]], [11, [0, 2, 4, 13]], [11, [0, 2, 5, 12]], [11, [0, 2, 5, 14]], [11, [0, 2, 8, 12]], [11, [0, 2, 8, 13]], [11, [0, 3, 8, 12]], [11, [0, 3, 8, 13]], [11, [0, 4, 8, 12]], [11, [0, 4, 8, 13]], [11, [0, 5, 8, 12]], [11, [0, 5, 8, 14]], [11, [2, 2, 3, 12]], [11, [2, 2, 3, 13]], [11, [2, 2, 4, 12]], [11, [2, 2, 4, 13]], [11, [2, 3, 5, 12]], [11, [2, 3, 5, 14]], [11, [2, 3, 8, 12]], [11, [2, 3, 8, 13]], [11, [2, 4, 5, 12]], [11, [2, 4, 5, 14]], [11, [2, 4, 8, 12]], [11, [2, 4, 8, 13]], [11, [3, 5, 8, 12]], [11, [3, 5, 8, 14]], [11, [4, 5, 8, 12]], [11, [4, 5, 8, 14]], [12, [0, 0, 3, 13]], [12, [0, 0, 3, 14]], [12, [0, 2, 3, 12]], [12, [0, 2, 3, 14]], [12, [0, 3, 3, 13]], [12, [0, 3, 3, 14]], [12, [2, 2, 3, 12]], [12, [2, 2, 3, 13]], [12, [2, 3, 3, 13]], [12, [2, 3, 3, 14]], [12, [2, 3, 5, 12]], [12, [2, 3, 5, 14]], [13, [0, 0, 4, 13]], [13, [0, 0, 4, 14]], [13, [0, 0, 10, 13]], [13, [0, 0, 10, 14]], [13, [0, 2, 4, 12]], [13, [0, 2, 4, 14]], [13, [0, 2, 10, 12]], [13, [0, 2, 10, 14]], [13, [0, 3, 4, 13]], [13, [0, 3, 4, 14]], [13, [0, 3, 10, 13]], [13, [0, 3, 10, 14]], [13, [2, 2, 4, 12]], [13, [2, 2, 4, 13]], [13, [2, 2, 10, 12]], [13, [2, 2, 10, 13]], [13, [2, 3, 4, 13]], [13, [2, 3, 4, 14]], [13, [2, 3, 10, 13]], [13, [2, 3, 10, 14]], [13, [2, 4, 5, 12]], [13, [2, 4, 5, 14]], [13, [2, 5, 10, 12]], [13, [2, 5, 10, 14]], [14, [0, 0, 4, 13]], [14, [0, 0, 4, 14]], [14, [0, 2, 4, 12]], [14, [0, 2, 4, 14]], [14, [0, 3, 4, 13]], [14, [0, 3, 4, 14]], [14, [2, 2, 4, 12]], [14, [2, 2, 4, 13]], [14, [2, 3, 4, 13]], [14, [2, 3, 4, 14]], [14, [2, 4, 5, 12]], [14, [2, 4, 5, 14]], [15, [0, 0, 3, 13]], [15, [0, 0, 3, 14]], [15, [0, 0, 10, 13]], [15, [0, 0, 10, 14]], [15, [0, 2, 3, 12]], [15, [0, 2, 3, 14]], [15, [0, 2, 10, 12]], [15, [0, 2, 10, 14]], [15, [0, 3, 3, 13]], [15, [0, 3, 3, 14]], [15, [0, 3, 10, 13]], [15, [0, 3, 10, 14]], [15, [2, 2, 3, 12]], [15, [2, 2, 3, 13]], [15, [2, 2, 10, 12]], [15, [2, 2, 10, 13]], [15, [2, 3, 3, 13]], [15, [2, 3, 3, 14]], [15, [2, 3, 5, 12]], [15, [2, 3, 5, 14]], [15, [2, 3, 10, 13]], [15, [2, 3, 10, 14]], [15, [2, 5, 10, 12]], [15, [2, 5, 10, 14]], [16, [0, 0, 1, 1]], [16, [0, 0, 1, 7]], [16, [0, 0, 1, 12]], [16, [0, 0, 1, 13]], [16, [0, 0, 1, 14]], [16, [0, 0, 1, 22]], [16, [0, 0, 1, 23]], [16, [0, 0, 4, 13]], [16, [0, 0, 4, 14]], [16, [0, 0, 7, 12]], [16, [0, 0, 7, 13]], [16, [0, 0, 7, 22]], [16, [0, 0, 7, 23]], [16, [0, 0, 12, 14]], [16, [0, 0, 13, 22]], [16, [0, 0, 13, 23]], [16, [0, 0, 14, 22]], [16, [0, 0, 14, 23]], [16, [0, 1, 1, 12]], [16, [0, 1, 1, 13]], [16, [0, 1, 1, 14]], [16, [0, 1, 1, 22]], [16, [0, 1, 1, 23]], [16, [1]], [16, [1, 1, 4, 13]], [16, [1, 1, 4, 14]], [16, [1, 1, 7, 12]], [16, [1, 1, 7, 13]], [16, [1, 1, 7, 22]], [16, [1, 1, 7, 23]], [16, [1, 1, 12, 14]], [16, [1, 1, 13, 22]], [16, [1, 1, 13, 23]], [16, [1, 1, 14, 22]], [16, [1, 1, 14, 23]], [16, [7]], [17, [0, 0, 1, 13]], [17, [0, 0, 1, 14]], [17, [0, 0, 2, 13]], [17, [0, 0, 2, 14]], [17, [0, 1, 1, 13]], [17, [0, 1, 1, 14]], [17, [0, 2, 2, 13]], [17, [0, 2, 2, 14]], [17, [1, 1, 4, 13]], [17, [1, 1, 4, 14]], [17, [1, 5, 13, 13]], [17, [1, 5, 13, 14]], [17, [1, 5, 13, 22]], [17, [1, 5, 13, 23]], [17, [1, 5, 14, 22]], [17, [1, 5, 14, 23]], [17, [1, 12, 12, 13]], [17, [1, 12, 12, 14]], [17, [1, 12, 13, 13]], [17, [1, 12, 13, 14]], [17, [2, 2, 4, 13]], [17, [2, 2, 4, 14]], [17, [13]], [17, [14]], [18, [0, 0, 1, 5]], [18, [0, 0, 1, 14]], [18, [0, 0, 2, 5]], [18, [0, 0, 2, 14]], [18, [0, 1, 1, 5]], [18, [0, 1, 1, 14]], [18, [0, 2, 2, 5]], [18, [0, 2, 2, 14]], [18, [1]], [18, [1, 1, 4, 5]], [18, [1, 1, 4, 14]], [18, [1, 5, 5, 22]], [18, [1, 5, 5, 23]], [18, [1, 5, 7, 7]], [18, [1, 5, 7, 12]], [18, [1, 5, 7, 14]], [18, [1, 5, 12, 12]], [18, [1, 5, 14, 22]], [18, [1, 5, 14, 23]], [18, [2, 2, 4, 5]], [18, [2, 2, 4, 14]], [18, [5]], [18, [5, 7, 12, 14]], [18, [5, 12, 12, 14]], [19, [0]], [19, [0, 0, 1, 5]], [19, [0, 0, 1, 13]], [19, [0, 0, 2, 5]], [19, [0, 0, 2, 13]], [19, [0, 1, 1, 5]], [19, [0, 1, 1, 13]], [19, [0, 2, 2, 5]], [19, [0, 2, 2, 13]], [19, [0, 7, 7, 15]], [19, [0, 7, 15, 15]], [19, [1, 1, 4, 5]], [19, [1, 1, 4, 13]], [19, [1, 5, 5, 13]], [19, [1, 5, 5, 22]], [19, [1, 5, 5, 23]], [19, [1, 5, 12, 12]], [19, [1, 5, 12, 13]], [19, [1, 5, 13, 13]], [19, [1, 5, 13, 22]], [19, [1, 5, 13, 23]], [19, [1, 12, 12, 13]], [19, [1, 12, 13, 13]], [19, [2, 2, 4, 5]], [19, [2, 2, 4, 13]], [19, [5, 7, 7, 15]], [19, [5, 7, 15, 15]], [19, [12, 12, 15, 22]], [19, [12, 12, 15, 23]], [19, [13]], [20, [0, 0, 2, 12]], [20, [0, 0, 2, 13]], [20, [0, 0, 3, 12]], [20, [0, 0, 3, 13]], [20, [0, 2, 2, 12]], [20, [0, 2, 2, 13]], [20, [0, 2, 4, 12]], [20, [0, 2, 4, 13]], [20, [0, 2, 5, 12]], [20, [0, 2, 5, 14]], [20, [0, 3, 3, 12]], [20, [0, 3, 3, 13]], [20, [0, 3, 4, 12]], [20, [0, 3, 4, 13]], [20, [0, 3, 5, 12]], [20, [0, 3, 5, 14]], [20, [2, 2, 3, 12]], [20, [2, 2, 3, 13]], [20, [2, 2, 4, 12]], [20, [2, 2, 4, 13]], [20, [2, 3, 3, 12]], [20, [2, 3, 3, 13]], [20, [2, 3, 4, 12]], [20, [2, 3, 4, 13]], [20, [2, 3, 5, 12]], [20, [2, 3, 5, 14]], [20, [2, 4, 5, 12]], [20, [2, 4, 5, 14]], [20, [3, 3, 5, 12]], [20, [3, 3, 5, 14]], [20, [3, 4, 5, 12]], [20, [3, 4, 5, 14]], [21, [0, 0, 3, 13]], [21, [0, 0, 3, 14]], [21, [0, 0, 4, 13]], [21, [0, 0, 4, 14]], [21, [0, 2, 3, 12]], [21, [0, 2, 3, 14]], [21, [0, 2, 4, 12]], [21, [0, 2, 4, 14]], [21, [0, 3, 3, 13]], [21, [0, 3, 3, 14]], [21, [0, 3, 4, 13]], [21, [0, 3, 4, 14]], [21, [2, 2, 3, 12]], [21, [2, 2, 3, 13]], [21, [2, 2, 4, 12]], [21, [2, 2, 4, 13]], [21, [2, 3, 3, 13]], [21, [2, 3, 3, 14]], [21, [2, 3, 4, 13]], [21, [2, 3, 4, 14]], [21, [2, 3, 5, 12]], [21, [2, 3, 5, 14]], [21, [2, 4, 5, 12]], [21, [2, 4, 5, 14]], [22, [7, 7, 12, 22]], [22, [7, 7, 12, 23]], [22, [7, 12, 14, 22]], [22, [7, 12, 14, 23]], [23, [0, 2, 13, 13]], [23, [0, 5, 13, 13]], [23, [0, 7, 13, 13]], [23, [0, 13, 13, 15]], [23, [1, 5, 5, 12]], [23, [1, 5, 7, 12]], [23, [1, 7, 7, 12]], [23, [1, 7, 12, 14]], [23, [1, 12, 12, 14]], [23, [5, 7, 12, 14]], [23, [5, 12, 12, 14]], [23, [5, 13, 13, 15]], [23, [7, 13, 13, 15]], [23, [14]], [24, [0, 2, 12, 13]], [24, [0, 2, 12, 17]], [24, [0, 2, 13, 13]], [24, [0, 2, 13, 17]], [24, [0, 5, 12, 13]], [24, [0, 5, 12, 17]], [24, [0, 5, 13, 13]], [24, [0, 5, 13, 17]], [24, [0, 7, 12, 13]], [24, [0, 7, 12, 17]], [24, [0, 7, 13, 13]], [24, [0, 7, 13, 17]], [24, [0, 12, 13, 15]], [24, [0, 12, 15, 17]], [24, [0, 13, 13, 15]], [24, [0, 13, 15, 17]], [24, [1, 5, 5, 13]], [24, [1, 5, 5, 17]], [24, [1, 5, 7, 13]], [24, [1, 5, 7, 17]], [24, [1, 7, 7, 13]], [24, [1, 7, 7, 17]], [24, [1, 7, 13, 14]], [24, [1, 7, 14, 17]], [24, [1, 12, 13, 14]], [24, [1, 12, 14, 17]], [24, [5, 7, 13, 14]], [24, [5, 7, 14, 17]], [24, [5, 12, 13, 14]], [24, [5, 12, 13, 15]], [24, [5, 12, 14, 17]], [24, [5, 12, 15, 17]], [24, [5, 13, 13, 15]], [24, [5, 13, 15, 17]], [24, [7, 12, 13, 15]], [24, [7, 12, 15, 17]], [24, [7, 13, 13, 15]], [24, [7, 13, 15, 17]], [24, [12, 12, 13, 14]], [24, [12, 12, 14, 17]], [25, [0, 2, 12, 12]], [25, [0, 5, 12, 12]], [25, [0, 7, 12, 12]], [25, [0, 12, 12, 15]], [25, [1, 5, 5, 13]], [25, [1, 5, 7, 13]], [25, [1, 7, 7, 13]], [25, [1, 7, 13, 14]], [25, [1, 12, 13, 14]], [25, [5, 7, 13, 14]], [25, [5, 12, 12, 15]], [25, [5, 12, 13, 14]], [25, [7, 12, 12, 15]], [25, [12, 12, 13, 14]], [26, [0, 2, 12, 12]], [26, [0, 2, 12, 13]], [26, [0, 2, 12, 17]], [26, [0, 2, 13, 17]], [26, [0, 5, 12, 12]], [26, [0, 5, 12, 13]], [26, [0, 5, 12, 17]], [26, [0, 5, 13, 17]], [26, [0, 7, 12, 12]], [26, [0, 7, 12, 13]], [26, [0, 7, 12, 17]], [26, [0, 7, 13, 17]], [26, [0, 12, 12, 15]], [26, [0, 12, 13, 15]], [26, [0, 12, 15, 17]], [26, [0, 13, 15, 17]], [26, [1, 5, 5, 12]], [26, [1, 5, 5, 17]], [26, [1, 5, 7, 12]], [26, [1, 5, 7, 17]], [26, [1, 7, 7, 12]], [26, [1, 7, 7, 17]], [26, [1, 7, 12, 14]], [26, [1, 7, 14, 17]], [26, [1, 12, 12, 14]], [26, [1, 12, 14, 17]], [26, [5, 7, 12, 14]], [26, [5, 7, 14, 17]], [26, [5, 12, 12, 14]], [26, [5, 12, 12, 15]], [26, [5, 12, 13, 15]], [26, [5, 12, 14, 17]], [26, [5, 12, 15, 17]], [26, [5, 13, 15, 17]], [26, [7, 12, 12, 15]], [26, [7, 12, 13, 15]], [26, [7, 12, 15, 17]], [26, [7, 13, 15, 17]], [26, [12, 12, 14, 17]], [26, [14]], [27, [0, 0, 1, 5]], [27, [0, 0, 1, 14]], [27, [0, 0, 2, 5]], [27, [0, 0, 2, 14]], [27, [0, 1, 1, 5]], [27, [0, 1, 1, 14]], [27, [0, 2, 2, 5]], [27, [0, 2, 2, 14]], [27, [1, 1, 4, 5]], [27, [1, 1, 4, 14]], [27, [1, 5, 5, 13]], [27, [1, 5, 5, 22]], [27, [1, 5, 5, 23]], [27, [1, 5, 12, 12]], [27, [1, 5, 12, 13]], [27, [1, 5, 13, 14]], [27, [1, 5, 14, 22]], [27, [1, 5, 14, 23]], [27, [1, 12, 12, 14]], [27, [1, 12, 13, 14]], [27, [2, 2, 4, 5]], [27, [2, 2, 4, 14]], [27, [5]], [27, [14]], [28, [0, 0, 1, 5]], [28, [0, 0, 1, 13]], [28, [0, 0, 2, 5]], [28, [0, 0, 2, 13]], [28, [0, 1, 1, 5]], [28, [0, 1, 1, 13]], [28, [0, 2, 2, 5]], [28, [0, 2, 2, 13]], [28, [1, 1, 4, 5]], [28, [1, 1, 4, 13]], [28, [1, 5, 5, 13]], [28, [1, 5, 5, 22]], [28, [1, 5, 5, 23]], [28, [1, 5, 12, 12]], [28, [1, 5, 12, 13]], [28, [1, 5, 13, 13]], [28, [1, 5, 13, 22]], [28, [1, 5, 13, 23]], [28, [1, 12, 12, 13]], [28, [1, 12, 13, 13]], [28, [2, 2, 4, 5]], [28, [2, 2, 4, 13]], [28, [5]], [28, [13]], [29, [0]], [29, [0, 0, 15, 15]], [29, [0, 7, 7, 14]], [29, [0, 7, 14, 14]], [29, [0, 7, 15, 15]], [29, [0, 12, 15, 15]], [29, [0, 14, 15, 15]], [29, [5]], [29, [5, 7, 7, 14]], [29, [5, 7, 14, 14]], [29, [5, 12, 15, 15]], [29, [5, 14, 15, 15]], [29, [7, 12, 15, 15]], [29, [12, 12, 14, 22]], [29, [12, 12, 14, 23]], [30, [0, 0, 14, 15]], [30, [0, 0, 14, 20]], [30, [0, 0, 15, 15]], [30, [0, 0, 15, 20]], [30, [0, 7, 7, 15]], [30, [0, 7, 7, 20]], [30, [0, 7, 15, 15]], [30, [0, 7, 15, 20]], [30, [0, 12, 14, 15]], [30, [0, 12, 14, 20]], [30, [0, 12, 15, 15]], [30, [0, 12, 15, 20]], [30, [0, 14, 15, 15]], [30, [0, 14, 15, 20]], [30, [5, 7, 7, 15]], [30, [5, 7, 7, 20]], [30, [5, 7, 14, 15]], [30, [5, 7, 14, 20]], [30, [5, 12, 14, 15]], [30, [5, 12, 14, 20]], [30, [5, 12, 15, 15]], [30, [5, 12, 15, 20]], [30, [5, 14, 15, 15]], [30, [5, 14, 15, 20]], [30, [7, 12, 14, 15]], [30, [7, 12, 14, 20]], [30, [7, 12, 15, 15]], [30, [7, 12, 15, 20]], [30, [12, 12, 15, 22]], [30, [12, 12, 15, 23]], [30, [12, 12, 20, 22]], [30, [12, 12, 20, 23]], [31, [0]], [31, [0, 0, 14, 14]], [31, [0, 7, 7, 15]], [31, [0, 7, 14, 14]], [31, [0, 7, 14, 15]], [31, [0, 12, 14, 14]], [31, [0, 14, 14, 15]], [31, [5]], [31, [5, 7, 7, 15]], [31, [5, 7, 14, 15]], [31, [5, 12, 14, 14]], [31, [5, 14, 14, 15]], [31, [7, 12, 14, 14]], [31, [12, 12, 15, 22]], [31, [12, 12, 15, 23]], [32, [0, 0, 14, 14]], [32, [0, 0, 14, 15]], [32, [0, 0, 14, 20]], [32, [0, 0, 15, 20]], [32, [0, 7, 7, 14]], [32, [0, 7, 7, 20]], [32, [0, 7, 14, 15]], [32, [0, 7, 15, 20]], [32, [0, 12, 14, 14]], [32, [0, 12, 14, 15]], [32, [0, 12, 14, 20]], [32, [0, 12, 15, 20]], [32, [0, 14, 14, 15]], [32, [0, 14, 15, 20]], [32, [5, 7, 7, 14]], [32, [5, 7, 7, 20]], [32, [5, 7, 14, 14]], [32, [5, 7, 14, 20]], [32, [5, 12, 14, 14]], [32, [5, 12, 14, 15]], [32, [5, 12, 14, 20]], [32, [5, 12, 15, 20]], [32, [5, 14, 14, 15]], [32, [5, 14, 15, 20]], [32, [7, 12, 14, 14]], [32, [7, 12, 14, 15]], [32, [7, 12, 14, 20]], [32, [7, 12, 15, 20]], [32, [12, 12, 14, 22]], [32, [12, 12, 14, 23]], [32, [12, 12, 20, 22]], [32, [12, 12, 20, 23]], [33, [0, 0, 15, 23]], [33, [0, 7, 15, 23]], [33, [0, 13, 15, 23]], [33, [0, 14, 15, 23]], [33, [5, 13, 15, 23]], [33, [5, 14, 15, 23]], [33, [7, 7, 12, 12]], [33, [7, 7, 12, 15]], [33, [7, 7, 12, 16]], [33, [7, 7, 12, 23]], [33, [7, 12, 12, 14]], [33, [7, 12, 14, 15]], [33, [7, 12, 14, 16]], [33, [7, 12, 14, 23]], [33, [7, 13, 15, 23]], [33, [12, 12, 14, 23]], [34, [0, 0, 15, 22]], [34, [0, 7, 15, 22]], [34, [0, 13, 15, 22]], [34, [0, 14, 15, 22]], [34, [5, 13, 15, 22]], [34, [5, 14, 15, 22]], [34, [7, 7, 12, 12]], [34, [7, 7, 12, 15]], [34, [7, 7, 12, 16]], [34, [7, 7, 12, 22]], [34, [7, 12, 12, 14]], [34, [7, 12, 14, 15]], [34, [7, 12, 14, 16]], [34, [7, 12, 14, 22]], [34, [7, 13, 15, 22]], [34, [12, 12, 14, 22]], [35, [7, 7, 12, 12]], [35, [7, 7, 12, 15]], [35, [7, 7, 12, 16]], [35, [7, 12, 12, 14]], [35, [7, 12, 14, 15]], [35, [7, 12, 14, 16]], [36, [7, 7, 12, 12]], [36, [7, 7, 12, 15]], [36, [7, 7, 12, 16]], [36, [7, 12, 12, 14]], [36, [7, 12, 14, 15]], [36, [7, 12, 14, 16]], [37, [0, 2, 12, 12]], [37, [0, 2, 13, 13]], [37, [0, 5, 12, 12]], [37, [0, 5, 13, 13]], [37, [0, 7, 12, 12]], [37, [0, 7, 13, 13]], [37, [0, 12, 12, 15]], [37, [0, 13, 13, 15]], [37, [1, 5, 5, 12]], [37, [1, 5, 5, 13]], [37, [1, 5, 7, 12]], [37, [1, 5, 7, 13]], [37, [1, 7, 7, 12]], [37, [1, 7, 7, 13]], [37, [1, 7, 12, 14]], [37, [1, 7, 13, 14]], [37, [1, 12, 12, 14]], [37, [1, 12, 13, 14]], [37, [5, 7, 12, 14]], [37, [5, 7, 13, 14]], [37, [5, 12, 12, 14]], [37, [5, 12, 12, 15]], [37, [5, 12, 13, 14]], [37, [5, 13, 13, 15]], [37, [7, 12, 12, 15]], [37, [7, 13, 13, 15]], [37, [12, 12, 13, 14]], [37, [14]], [38, [0, 0, 14, 14]], [38, [0, 0, 15, 15]], [38, [0, 7, 7, 14]], [38, [0, 7, 7, 15]], [38, [0, 7, 14, 15]], [38, [0, 7, 15, 15]], [38, [0, 12, 14, 14]], [38, [0, 12, 15, 15]], [38, [0, 14, 14, 15]], [38, [0, 14, 15, 15]], [38, [5, 7, 7, 14]], [38, [5, 7, 7, 15]], [38, [5, 7, 14, 14]], [38, [5, 7, 14, 15]], [38, [5, 12, 14, 14]], [38, [5, 12, 15, 15]], [38, [5, 14, 14, 15]], [38, [5, 14, 15, 15]], [38, [7, 12, 14, 14]], [38, [7, 12, 15, 15]], [38, [12, 12, 14, 22]], [38, [12, 12, 14, 23]], [38, [12, 12, 15, 22]], [38, [12, 12, 15, 23]], [39, [0, 0, 15, 22]], [39, [0, 7, 15, 22]], [39, [0, 13, 15, 22]], [39, [0, 14, 15, 22]], [39, [5, 13, 15, 22]], [39, [5, 14, 15, 22]], [39, [7, 7, 12, 22]], [39, [7, 12, 14, 22]], [39, [7, 13, 15, 22]], [39, [12, 12, 14, 22]]]}

==> anc/controlled/identification_artifacts/pair_5_9_lower1.json <==
{"graph": {"n": 24, "edges": [[0, 4], [0, 5], [0, 6], [1, 5], [1, 6], [1, 7], [1, 8], [2, 5], [2, 7], [2, 8], [2, 9], [3, 5], [3, 9], [3, 10], [3, 11], [4, 10], [4, 11], [5, 6], [5, 9], [7, 13], [7, 14], [8, 19], [10, 11], [12, 16], [12, 17], [12, 18], [13, 17], [13, 18], [13, 19], [14, 19], [14, 20], [14, 21], [15, 20], [15, 21], [15, 22], [15, 23], [16, 22], [16, 23], [17, 18], [20, 21], [22, 23]]}, "coefficient_degree": 1, "kind": "f2-roots-obstruction-v1", "status": "OPEN", "values": [[], [0, 4, 4], [0, 5, 5], [0, 0, 6], [0, 1, 5], [0, 2, 5], [0, 3, 5], [0, 4, 10], [0, 4, 11], [0, 5, 6], [0, 5, 9], [1, 5, 5], [1, 1, 6], [1, 7, 7], [1, 8, 8], [1, 2, 5], [1, 2, 7], [1, 2, 8], [1, 3, 5], [1, 5, 6], [1, 5, 9], [1, 13, 13], [1, 14, 14], [1, 19, 19], [1, 13, 17], [1, 13, 18], [1, 20, 20], [1, 21, 21], [1, 15, 20], [1, 15, 21], [2, 5, 5], [2, 7, 7], [2, 8, 8], [2, 2, 9], [2, 3, 5], [2, 5, 6], [2, 5, 9], [2, 13, 13], [2, 14, 14], [2, 19, 19], [2, 13, 17], [2, 13, 18], [2, 20, 20], [2, 21, 21], [2, 15, 20], [2, 15, 21], [3, 5, 5], [3, 3, 9], [3, 10, 10], [3, 3, 11], [3, 4, 10], [3, 5, 6], [3, 5, 9], [3, 10, 11], [4, 10, 10], [4, 4, 11], [4, 10, 11], [5, 6, 6], [5, 9, 9], [4, 4, 6], [6, 7, 7], [6, 8, 8], [2, 2, 6], [6, 9, 9], [3, 3, 6], [6, 10, 10], [6, 11, 11], [5, 6, 9], [6, 13, 13], [6, 14, 14], [6, 19, 19], [6, 13, 17], [6, 13, 18], [6, 20, 20], [6, 21, 21], [6, 15, 20], [6, 15, 21], [7, 13, 13], [7, 14, 14], [7, 13, 17], [7, 13, 18], [7, 13, 19], [7, 14, 19], [7, 20, 20], [7, 21, 21], [7, 15, 20], [7, 15, 21], [8, 19, 19], [8, 13, 19], [8, 14, 19], [0, 0, 9], [4, 4, 9], [6, 6, 9], [1, 1, 9], [7, 7, 9], [8, 8, 9], [9, 10, 10], [9, 11, 11], [9, 13, 13], [9, 14, 14], [9, 19, 19], [9, 13, 17], [9, 13, 18], [9, 20, 20], [9, 21, 21], [9, 15, 20], [9, 15, 21], [0, 0, 10], [0, 5, 10], [6, 6, 10], [1, 6, 10], [10, 11, 11], [5, 6, 10], [0, 5, 11], [5, 5, 11], [1, 5, 11], [2, 5, 11], [2, 9, 11], [9, 9, 11], [5, 6, 11], [12, 16, 16], [12, 17, 17], [12, 12, 18], [12, 13, 17], [12, 16, 22], [12, 16, 23], [12, 17, 18], [13, 19, 19], [13, 17, 17], [13, 13, 18], [13, 14, 19], [13, 17, 18], [14, 19, 19], [14, 20, 20], [14, 14, 21], [14, 15, 20], [14, 20, 21], [15, 20, 20], [15, 15, 21], [15, 22, 22], [15, 15, 23], [15, 16, 22], [15, 20, 21], [15, 22, 23], [16, 22, 22], [16, 16, 23], [16, 22, 23], [1, 7, 17], [7, 7, 17], [2, 7, 17], [14, 14, 17], [17, 18, 18], [14, 17, 19], [17, 20, 20], [17, 21, 21], [15, 17, 20], [15, 17, 21], [16, 16, 18], [13, 18, 19], [16, 18, 22], [16, 18, 23], [1, 7, 19], [7, 7, 19], [2, 7, 19], [12, 18, 19], [18, 18, 19], [17, 18, 19], [20, 21, 21], [1, 7, 21], [7, 7, 21], [2, 7, 21], [13, 13, 21], [8, 19, 21], [19, 19, 21], [13, 17, 21], [13, 18, 21], [21, 22, 22], [21, 23, 23], [16, 21, 22], [16, 21, 23], [12, 12, 22], [17, 17, 22], [18, 18, 22], [13, 17, 22], [13, 18, 22], [22, 23, 23], [14, 20, 23], [20, 20, 23], [14, 21, 23], [21, 21, 23]], "stats": {"rows": 984, "rank": 933, "columns": 1362, "seconds": 0.005320600001141429, "solver": "sparse rows and derivation DAG"}}

==> anc/controlled/identification_artifacts/pair_5_9_upper.json <==
{"kind": "f2-roots-refutation-v1", "graph": {"n": 24, "edges": [[0, 4], [0, 5], [0, 6], [1, 5], [1, 6], [1, 7], [1, 8], [2, 5], [2, 7], [2, 8], [2, 9], [3, 5], [3, 9], [3, 10], [3, 11], [4, 10], [4, 11], [5, 6], [5, 9], [7, 13], [7, 14], [8, 19], [10, 11], [12, 16], [12, 17], [12, 18], [13, 17], [13, 18], [13, 19], [14, 19], [14, 20], [14, 21], [15, 20], [15, 21], [15, 22], [15, 23], [16, 22], [16, 23], [17, 18], [20, 21], [22, 23]]}, "coefficient_degree": 4, "terms": [[0, [0, 1, 3, 12]], [0, [0, 1, 3, 14]], [0, [0, 2, 3, 12]], [0, [0, 2, 3, 14]], [0, [0, 2, 10, 12]], [0, [0, 2, 10, 14]], [0, [0, 2, 11, 12]], [0, [0, 2, 11, 14]], [0, [0, 3, 7, 12]], [0, [0, 3, 7, 14]], [1, [0, 0, 1, 13]], [1, [0, 0, 1, 14]], [1, [0, 0, 3, 13]], [1, [0, 0, 3, 14]], [1, [0, 0, 4, 13]], [1, [0, 0, 4, 14]], [1, [0, 1, 1, 13]], [1, [0, 1, 1, 14]], [1, [0, 1, 4, 12]], [1, [0, 1, 4, 14]], [1, [0, 2, 3, 12]], [1, [0, 2, 3, 14]], [1, [0, 2, 4, 12]], [1, [0, 2, 4, 13]], [1, [0, 2, 7, 12]], [1, [0, 2, 7, 14]], [1, [0, 2, 10, 12]], [1, [0, 2, 10, 14]], [1, [0, 2, 11, 12]], [1, [0, 2, 11, 14]], [1, [0, 3, 3, 12]], [1, [0, 3, 3, 14]], [1, [0, 3, 7, 12]], [1, [0, 3, 7, 14]], [1, [0, 3, 10, 12]], [1, [0, 3, 10, 14]], [1, [0, 3, 11, 12]], [1, [0, 3, 11, 14]], [1, [0, 4, 7, 12]], [1, [0, 4, 7, 14]], [1, [1, 1, 2, 12]], [1, [1, 1, 2, 22]], [1, [1, 1, 2, 23]], [1, [1, 1, 3, 13]], [1, [1, 1, 3, 14]], [1, [1, 1, 4, 12]], [1, [1, 1, 4, 13]], [1, [1, 1, 7, 14]], [1, [1, 1, 7, 22]], [1, [1, 1, 7, 23]], [1, [1, 2, 4, 12]], [1, [1, 2, 4, 13]], [1, [1, 3, 4, 12]], [1, [1, 3, 4, 14]], [1, [1, 3, 7, 12]], [1, [1, 3, 7, 14]], [1, [1, 4, 7, 12]], [1, [1, 4, 7, 14]], [1, [2, 2, 7, 12]], [1, [2, 2, 7, 14]], [1, [2, 2, 10, 12]], [1, [2, 2, 10, 14]], [1, [2, 2, 11, 12]], [1, [2, 2, 11, 14]], [1, [2, 3, 4, 12]], [1, [2, 3, 4, 14]], [1, [2, 3, 7, 12]], [1, [2, 3, 7, 14]], [1, [2, 3, 10, 12]], [1, [2, 3, 10, 14]], [1, [2, 3, 11, 12]], [1, [2, 3, 11, 14]], [1, [3, 3, 7, 12]], [1, [3, 3, 7, 14]], [1, [3, 4, 7, 12]], [1, [3, 4, 7, 14]], [1, [12]], [1, [22]], [1, [23]], [2, [0, 0, 1, 13]], [2, [0, 0, 1, 22]], [2, [0, 0, 1, 23]], [2, [0, 0, 5, 13]], [2, [0, 0, 5, 22]], [2, [0, 0, 5, 23]], [2, [0, 1, 1, 14]], [2, [0, 1, 1, 22]], [2, [0, 1, 1, 23]], [2, [0, 1, 2, 12]], [2, [0, 1, 2, 22]], [2, [0, 1, 2, 23]], [2, [0, 1, 3, 12]], [2, [0, 1, 3, 13]], [2, [0, 1, 4, 12]], [2, [0, 1, 4, 14]], [2, [0, 1, 5, 13]], [2, [0, 1, 5, 14]], [2, [0, 1, 7, 14]], [2, [0, 1, 7, 22]], [2, [0, 1, 7, 23]], [2, [0, 2, 2, 12]], [2, [0, 2, 2, 22]], [2, [0, 2, 2, 23]], [2, [0, 3, 3, 12]], [2, [0, 3, 3, 13]], [2, [0, 4, 5, 12]], [2, [0, 4, 5, 14]], [2, [0, 5, 7, 14]], [2, [0, 5, 7, 22]], [2, [0, 5, 7, 23]], [2, [1, 1, 2, 13]], [2, [1, 1, 2, 22]], [2, [1, 1, 2, 23]], [2, [1, 1, 4, 13]], [2, [1, 1, 4, 14]], [2, [1, 1, 5, 13]], [2, [1, 1, 5, 22]], [2, [1, 1, 5, 23]], [2, [1, 1, 7, 14]], [2, [1, 1, 7, 22]], [2, [1, 1, 7, 23]], [2, [1, 2, 2, 13]], [2, [1, 2, 2, 22]], [2, [1, 2, 2, 23]], [2, [1, 2, 4, 12]], [2, [1, 2, 4, 13]], [2, [1, 4, 5, 12]], [2, [1, 4, 5, 14]], [2, [1, 4, 7, 12]], [2, [1, 4, 7, 14]], [2, [1, 5, 7, 14]], [2, [1, 5, 7, 22]], [2, [1, 5, 7, 23]], [2, [2, 2, 4, 12]], [2, [2, 2, 4, 13]], [2, [4, 5, 7, 12]], [2, [4, 5, 7, 14]], [4, [0, 0, 1, 14]], [4, [0, 0, 1, 22]], [4, [0, 0, 1, 23]], [4, [0, 0, 2, 12]], [4, [0, 0, 2, 22]], [4, [0, 0, 2, 23]], [4, [0, 0, 3, 12]], [4, [0, 0, 3, 13]], [4, [0, 0, 4, 12]], [4, [0, 0, 4, 14]], [4, [0, 0, 7, 14]], [4, [0, 0, 7, 22]], [4, [0, 0, 7, 23]], [4, [0, 1, 2, 13]], [4, [0, 1, 2, 22]], [4, [0, 1, 2, 23]], [4, [0, 1, 4, 13]], [4, [0, 1, 4, 14]], [4, [0, 1, 5, 13]], [4, [0, 1, 5, 14]], [4, [0, 1, 7, 14]], [4, [0, 1, 7, 22]], [4, [0, 1, 7, 23]], [4, [0, 2, 2, 12]], [4, [0, 2, 2, 22]], [4, [0, 2, 2, 23]], [4, [0, 2, 4, 12]], [4, [0, 2, 4, 13]], [4, [0, 3, 3, 12]], [4, [0, 3, 3, 13]], [4, [0, 4, 5, 13]], [4, [0, 4, 5, 14]], [4, [0, 4, 7, 12]], [4, [0, 4, 7, 14]], [4, [0, 5, 7, 14]], [4, [0, 5, 7, 22]], [4, [0, 5, 7, 23]], [4, [1, 2, 2, 13]], [4, [1, 2, 2, 22]], [4, [1, 2, 2, 23]], [4, [1, 4, 5, 13]], [4, [1, 4, 5, 14]], [4, [1, 5, 7, 14]], [4, [1, 5, 7, 22]], [4, [1, 5, 7, 23]], [4, [2, 2, 4, 12]], [4, [2, 2, 4, 13]], [4, [4, 5, 7, 12]], [4, [4, 5, 7, 14]], [4, [13]], [4, [22]], [4, [23]], [5, [0, 0, 1, 13]], [5, [0, 0, 1, 22]], [5, [0, 0, 1, 23]], [5, [0, 0, 2, 14]], [5, [0, 0, 2, 22]], [5, [0, 0, 2, 23]], [5, [0, 0, 3, 12]], [5, [0, 0, 3, 14]], [5, [0, 0, 5, 14]], [5, [0, 0, 5, 22]], [5, [0, 0, 5, 23]], [5, [0, 1, 1, 12]], [5, [0, 1, 1, 14]], [5, [0, 1, 2, 12]], [5, [0, 1, 2, 14]], [5, [0, 1, 4, 12]], [5, [0, 1, 4, 13]], [5, [0, 2, 4, 12]], [5, [0, 2, 4, 14]], [5, [0, 2, 5, 12]], [5, [0, 2, 5, 14]], [5, [0, 3, 3, 12]], [5, [0, 3, 3, 14]], [5, [0, 4, 5, 12]], [5, [0, 4, 5, 14]], [5, [1, 1, 4, 13]], [5, [1, 1, 4, 14]], [5, [1, 1, 5, 12]], [5, [1, 1, 5, 14]], [5, [1, 1, 14, 15]], [5, [1, 1, 15, 15]], [5, [1, 2, 2, 13]], [5, [1, 2, 2, 14]], [5, [1, 2, 5, 12]], [5, [1, 2, 5, 14]], [5, [1, 4, 5, 12]], [5, [1, 4, 5, 14]], [5, [2, 4, 5, 12]], [5, [2, 4, 5, 14]], [5, [12]], [5, [22]], [5, [23]], [6, [0, 0, 2, 13]], [6, [0, 0, 2, 14]], [6, [0, 0, 7, 13]], [6, [0, 0, 7, 14]], [6, [0, 2, 4, 13]], [6, [0, 2, 4, 14]], [6, [0, 4, 7, 13]], [6, [0, 4, 7, 14]], [6, [1, 1, 2, 13]], [6, [1, 1, 2, 14]], [6, [1, 1, 7, 13]], [6, [1, 1, 7, 14]], [6, [1, 2, 2, 13]], [6, [1, 2, 2, 14]], [6, [1, 2, 4, 13]], [6, [1, 2, 4, 14]], [6, [1, 2, 7, 13]], [6, [1, 2, 7, 14]], [6, [1, 4, 7, 13]], [6, [1, 4, 7, 14]], [7, [0, 0, 2, 12]], [7, [0, 0, 2, 22]], [7, [0, 0, 2, 23]], [7, [0, 0, 4, 12]], [7, [0, 0, 4, 13]], [7, [0, 0, 6, 12]], [7, [0, 0, 6, 22]], [7, [0, 0, 6, 23]], [7, [0, 0, 7, 12]], [7, [0, 0, 7, 22]], [7, [0, 0, 7, 23]], [7, [0, 0, 10, 12]], [7, [0, 0, 10, 14]], [7, [0, 0, 11, 12]], [7, [0, 0, 11, 14]], [7, [0, 1, 1, 14]], [7, [0, 1, 1, 22]], [7, [0, 1, 1, 23]], [7, [0, 1, 2, 12]], [7, [0, 1, 2, 13]], [7, [0, 1, 3, 12]], [7, [0, 1, 3, 13]], [7, [0, 1, 4, 12]], [7, [0, 1, 4, 13]], [7, [0, 1, 6, 12]], [7, [0, 1, 6, 13]], [7, [0, 1, 7, 12]], [7, [0, 1, 7, 14]], [7, [0, 2, 4, 12]], [7, [0, 2, 4, 14]], [7, [0, 3, 10, 12]], [7, [0, 3, 10, 14]], [7, [0, 3, 11, 12]], [7, [0, 3, 11, 14]], [7, [0, 4, 6, 12]], [7, [0, 4, 6, 13]], [7, [0, 4, 7, 12]], [7, [0, 4, 7, 14]], [7, [1, 1, 2, 12]], [7, [1, 1, 2, 13]], [7, [1, 1, 3, 13]], [7, [1, 1, 3, 14]], [7, [1, 1, 4, 12]], [7, [1, 1, 4, 14]], [7, [1, 1, 6, 13]], [7, [1, 1, 6, 22]], [7, [1, 1, 6, 23]], [7, [1, 3, 4, 12]], [7, [1, 3, 4, 14]], [7, [1, 3, 7, 12]], [7, [1, 3, 7, 14]], [7, [1, 4, 6, 12]], [7, [1, 4, 6, 13]], [7, [2, 3, 4, 12]], [7, [2, 3, 4, 14]], [7, [2, 3, 10, 12]], [7, [2, 3, 10, 14]], [7, [2, 3, 11, 12]], [7, [2, 3, 11, 14]], [7, [3, 4, 7, 12]], [7, [3, 4, 7, 14]], [7, [12]], [7, [14]], [8, [0, 0, 1, 14]], [8, [0, 0, 1, 22]], [8, [0, 0, 1, 23]], [8, [0, 0, 2, 13]], [8, [0, 0, 2, 22]], [8, [0, 0, 2, 23]], [8, [0, 0, 3, 12]], [8, [0, 0, 3, 14]], [8, [0, 0, 5, 14]], [8, [0, 0, 5, 22]], [8, [0, 0, 5, 23]], [8, [0, 1, 1, 12]], [8, [0, 1, 1, 14]], [8, [0, 1, 2, 12]], [8, [0, 1, 2, 14]], [8, [0, 1, 4, 12]], [8, [0, 1, 4, 14]], [8, [0, 2, 4, 12]], [8, [0, 2, 4, 13]], [8, [0, 2, 5, 12]], [8, [0, 2, 5, 14]], [8, [0, 3, 3, 12]], [8, [0, 3, 3, 14]], [8, [0, 4, 5, 12]], [8, [0, 4, 5, 14]], [8, [1, 1, 5, 12]], [8, [1, 1, 5, 14]], [8, [1, 2, 4, 13]], [8, [1, 2, 4, 14]], [8, [1, 2, 5, 12]], [8, [1, 2, 5, 14]], [8, [1, 4, 5, 12]], [8, [1, 4, 5, 14]], [8, [2, 4, 5, 12]], [8, [2, 4, 5, 14]], [8, [13]], [8, [14]], [9, [0, 0, 1, 13]], [9, [0, 0, 1, 14]], [9, [0, 0, 7, 13]], [9, [0, 0, 7, 14]], [9, [0, 1, 4, 13]], [9, [0, 1, 4, 14]], [9, [0, 4, 7, 13]], [9, [0, 4, 7, 14]], [9, [1, 1, 2, 13]], [9, [1, 1, 2, 14]], [9, [1, 1, 4, 13]], [9, [1, 1, 4, 14]], [9, [1, 1, 7, 13]], [9, [1, 1, 7, 14]], [9, [1, 2, 7, 13]], [9, [1, 2, 7, 14]], [9, [1, 4, 7, 13]], [9, [1, 4, 7, 14]], [9, [13]], [9, [14]], [10, [0, 0, 3, 12]], [10, [0, 0, 3, 14]], [10, [0, 0, 5, 12]], [10, [0, 0, 5, 14]], [10, [0, 1, 3, 12]], [10, [0, 1, 3, 13]], [10, [0, 1, 5, 12]], [10, [0, 1, 5, 13]], [10, [0, 2, 3, 12]], [10, [0, 2, 3, 14]], [10, [0, 2, 5, 12]], [10, [0, 2, 5, 14]], [10, [0, 3, 3, 12]], [10, [0, 3, 3, 14]], [10, [0, 3, 5, 12]], [10, [0, 3, 5, 14]], [10, [0, 3, 10, 12]], [10, [0, 3, 10, 14]], [10, [0, 3, 11, 12]], [10, [0, 3, 11, 14]], [10, [0, 5, 10, 12]], [10, [0, 5, 10, 14]], [10, [0, 5, 11, 12]], [10, [0, 5, 11, 14]], [10, [1, 1, 3, 13]], [10, [1, 1, 3, 14]], [10, [1, 1, 5, 13]], [10, [1, 1, 5, 14]], [10, [1, 3, 4, 12]], [10, [1, 3, 4, 14]], [10, [1, 3, 7, 12]], [10, [1, 3, 7, 14]], [10, [1, 4, 5, 12]], [10, [1, 4, 5, 14]], [10, [1, 5, 7, 12]], [10, [1, 5, 7, 14]], [10, [2, 3, 4, 12]], [10, [2, 3, 4, 14]], [10, [2, 4, 5, 12]], [10, [2, 4, 5, 14]], [10, [3, 3, 7, 12]], [10, [3, 3, 7, 14]], [10, [3, 4, 7, 12]], [10, [3, 4, 7, 14]], [10, [3, 5, 7, 12]], [10, [3, 5, 7, 14]], [10, [4, 5, 7, 12]], [10, [4, 5, 7, 14]], [11, [0, 0, 2, 12]], [11, [0, 0, 2, 14]], [11, [0, 0, 6, 12]], [11, [0, 0, 6, 13]], [11, [0, 0, 7, 12]], [11, [0, 0, 7, 14]], [11, [0, 0, 10, 12]], [11, [0, 0, 10, 14]], [11, [0, 0, 11, 12]], [11, [0, 0, 11, 14]], [11, [0, 1, 1, 13]], [11, [0, 1, 1, 14]], [11, [0, 1, 2, 12]], [11, [0, 1, 2, 13]], [11, [0, 1, 3, 12]], [11, [0, 1, 3, 13]], [11, [0, 1, 4, 12]], [11, [0, 1, 4, 14]], [11, [0, 1, 6, 12]], [11, [0, 1, 6, 13]], [11, [0, 1, 7, 12]], [11, [0, 1, 7, 14]], [11, [0, 2, 2, 12]], [11, [0, 2, 2, 14]], [11, [0, 2, 3, 12]], [11, [0, 2, 3, 14]], [11, [0, 2, 4, 12]], [11, [0, 2, 4, 14]], [11, [0, 2, 7, 12]], [11, [0, 2, 7, 14]], [11, [0, 3, 7, 12]], [11, [0, 3, 7, 14]], [11, [0, 3, 10, 12]], [11, [0, 3, 10, 14]], [11, [0, 3, 11, 12]], [11, [0, 3, 11, 14]], [11, [0, 4, 7, 12]], [11, [0, 4, 7, 14]], [11, [1, 1, 2, 13]], [11, [1, 1, 2, 14]], [11, [1, 1, 3, 13]], [11, [1, 1, 3, 14]], [11, [1, 2, 4, 12]], [11, [1, 2, 4, 14]], [11, [1, 2, 7, 12]], [11, [1, 2, 7, 14]], [11, [1, 3, 4, 12]], [11, [1, 3, 4, 14]], [11, [1, 3, 7, 12]], [11, [1, 3, 7, 14]], [11, [2, 2, 4, 12]], [11, [2, 2, 4, 14]], [11, [2, 2, 7, 12]], [11, [2, 2, 7, 14]], [11, [2, 2, 10, 12]], [11, [2, 2, 10, 14]], [11, [2, 2, 11, 12]], [11, [2, 2, 11, 14]], [11, [2, 3, 4, 12]], [11, [2, 3, 4, 14]], [11, [2, 4, 7, 12]], [11, [2, 4, 7, 14]], [11, [3, 4, 7, 12]], [11, [3, 4, 7, 14]], [11, [13]], [11, [14]], [12, [0, 0, 2, 12]], [12, [0, 0, 2, 14]], [12, [0, 0, 5, 12]], [12, [0, 0, 5, 14]], [12, [0, 1, 2, 12]], [12, [0, 1, 2, 13]], [12, [0, 1, 5, 12]], [12, [0, 1, 5, 13]], [12, [0, 2, 2, 12]], [12, [0, 2, 2, 14]], [12, [0, 2, 3, 12]], [12, [0, 2, 3, 14]], [12, [0, 2, 5, 12]], [12, [0, 2, 5, 14]], [12, [0, 2, 10, 12]], [12, [0, 2, 10, 14]], [12, [0, 2, 11, 12]], [12, [0, 2, 11, 14]], [12, [0, 3, 5, 12]], [12, [0, 3, 5, 14]], [12, [0, 5, 10, 12]], [12, [0, 5, 10, 14]], [12, [0, 5, 11, 12]], [12, [0, 5, 11, 14]], [12, [1, 1, 2, 13]], [12, [1, 1, 2, 14]], [12, [1, 1, 5, 13]], [12, [1, 1, 5, 14]], [12, [1, 2, 4, 12]], [12, [1, 2, 4, 14]], [12, [1, 2, 7, 12]], [12, [1, 2, 7, 14]], [12, [1, 4, 5, 12]], [12, [1, 4, 5, 14]], [12, [1, 5, 7, 12]], [12, [1, 5, 7, 14]], [12, [2, 2, 4, 12]], [12, [2, 2, 4, 14]], [12, [2, 3, 7, 12]], [12, [2, 3, 7, 14]], [12, [2, 4, 5, 12]], [12, [2, 4, 5, 14]], [12, [2, 4, 7, 12]], [12, [2, 4, 7, 14]], [12, [3, 5, 7, 12]], [12, [3, 5, 7, 14]], [12, [4, 5, 7, 12]], [12, [4, 5, 7, 14]], [13, [0, 0, 2, 12]], [13, [0, 0, 2, 14]], [13, [0, 0, 11, 12]], [13, [0, 0, 11, 14]], [13, [0, 1, 3, 12]], [13, [0, 1, 3, 14]], [13, [0, 2, 4, 12]], [13, [0, 2, 4, 14]], [13, [0, 3, 7, 12]], [13, [0, 3, 7, 14]], [13, [0, 3, 11, 12]], [13, [0, 3, 11, 14]], [13, [0, 4, 4, 13]], [13, [0, 4, 4, 14]], [13, [1, 4, 4, 13]], [13, [1, 4, 4, 14]], [13, [2, 2, 11, 12]], [13, [2, 2, 11, 14]], [14, [0, 0, 2, 12]], [14, [0, 0, 2, 14]], [14, [0, 0, 10, 12]], [14, [0, 0, 10, 14]], [14, [0, 1, 4, 12]], [14, [0, 1, 4, 14]], [14, [0, 1, 10, 12]], [14, [0, 1, 10, 14]], [14, [0, 2, 3, 12]], [14, [0, 2, 3, 14]], [14, [0, 2, 10, 12]], [14, [0, 2, 10, 14]], [14, [0, 3, 4, 13]], [14, [0, 3, 4, 14]], [14, [0, 3, 10, 12]], [14, [0, 3, 10, 13]], [14, [0, 4, 4, 13]], [14, [0, 4, 4, 14]], [14, [0, 4, 7, 12]], [14, [0, 4, 7, 14]], [14, [0, 4, 10, 13]], [14, [0, 4, 10, 14]], [14, [0, 7, 10, 12]], [14, [0, 7, 10, 14]], [14, [1, 3, 4, 13]], [14, [1, 3, 4, 14]], [14, [1, 3, 10, 13]], [14, [1, 3, 10, 14]], [14, [1, 4, 4, 13]], [14, [1, 4, 4, 14]], [14, [1, 4, 10, 13]], [14, [1, 4, 10, 14]], [14, [2, 2, 10, 12]], [14, [2, 2, 10, 14]], [15, [0, 0, 2, 12]], [15, [0, 0, 2, 14]], [15, [0, 1, 4, 12]], [15, [0, 1, 4, 14]], [15, [0, 2, 3, 12]], [15, [0, 2, 3, 14]], [15, [0, 3, 3, 13]], [15, [0, 3, 3, 14]], [15, [0, 4, 7, 12]], [15, [0, 4, 7, 14]], [15, [1, 3, 3, 13]], [15, [1, 3, 3, 14]], [16, [0, 0, 2, 12]], [16, [0, 0, 2, 14]], [16, [0, 1, 3, 12]], [16, [0, 1, 3, 14]], [16, [0, 1, 10, 12]], [16, [0, 1, 10, 14]], [16, [0, 2, 4, 12]], [16, [0, 2, 4, 14]], [16, [0, 2, 10, 12]], [16, [0, 2, 10, 14]], [16, [0, 3, 3, 13]], [16, [0, 3, 3, 14]], [16, [0, 3, 4, 13]], [16, [0, 3, 4, 14]], [16, [0, 3, 7, 12]], [16, [0, 3, 7, 14]], [16, [0, 3, 10, 13]], [16, [0, 3, 10, 14]], [16, [0, 4, 10, 13]], [16, [0, 4, 10, 14]], [16, [0, 7, 10, 12]], [16, [0, 7, 10, 14]], [16, [1, 3, 3, 13]], [16, [1, 3, 3, 14]], [16, [1, 3, 4, 13]], [16, [1, 3, 4, 14]], [16, [1, 3, 10, 13]], [16, [1, 3, 10, 14]], [16, [1, 4, 10, 13]], [16, [1, 4, 10, 14]], [17, [0, 0, 1, 13]], [17, [0, 0, 1, 14]], [17, [0, 0, 2, 12]], [17, [0, 0, 2, 22]], [17, [0, 0, 2, 23]], [17, [0, 0, 3, 12]], [17, [0, 0, 3, 13]], [17, [0, 0, 4, 12]], [17, [0, 0, 4, 14]], [17, [0, 0, 5, 13]], [17, [0, 0, 5, 22]], [17, [0, 0, 5, 23]], [17, [0, 0, 7, 14]], [17, [0, 0, 7, 22]], [17, [0, 0, 7, 23]], [17, [0, 1, 1, 14]], [17, [0, 1, 1, 22]], [17, [0, 1, 1, 23]], [17, [0, 1, 2, 12]], [17, [0, 1, 2, 13]], [17, [0, 1, 3, 12]], [17, [0, 1, 3, 13]], [17, [0, 1, 4, 12]], [17, [0, 1, 4, 13]], [17, [0, 2, 4, 12]], [17, [0, 2, 4, 13]], [17, [0, 4, 5, 12]], [17, [0, 4, 5, 13]], [17, [0, 4, 7, 12]], [17, [0, 4, 7, 14]], [17, [1, 1, 2, 13]], [17, [1, 1, 2, 22]], [17, [1, 1, 2, 23]], [17, [1, 1, 4, 13]], [17, [1, 1, 4, 14]], [17, [1, 1, 5, 13]], [17, [1, 1, 5, 22]], [17, [1, 1, 5, 23]], [17, [1, 1, 7, 14]], [17, [1, 1, 7, 22]], [17, [1, 1, 7, 23]], [17, [1, 2, 4, 12]], [17, [1, 2, 4, 13]], [17, [1, 4, 5, 12]], [17, [1, 4, 5, 13]], [17, [1, 4, 7, 12]], [17, [1, 4, 7, 14]], [17, [13]], [17, [22]], [17, [23]], [18, [0, 0, 2, 12]], [18, [0, 0, 2, 14]], [18, [0, 0, 3, 12]], [18, [0, 0, 3, 14]], [18, [0, 1, 2, 12]], [18, [0, 1, 2, 13]], [18, [0, 1, 3, 12]], [18, [0, 1, 3, 13]], [18, [0, 2, 2, 12]], [18, [0, 2, 2, 14]], [18, [0, 2, 10, 12]], [18, [0, 2, 10, 14]], [18, [0, 2, 11, 12]], [18, [0, 2, 11, 14]], [18, [0, 3, 3, 12]], [18, [0, 3, 3, 14]], [18, [0, 3, 10, 12]], [18, [0, 3, 10, 14]], [18, [0, 3, 11, 12]], [18, [0, 3, 11, 14]], [18, [1, 1, 2, 13]], [18, [1, 1, 2, 14]], [18, [1, 1, 3, 13]], [18, [1, 1, 3, 14]], [18, [1, 2, 4, 12]], [18, [1, 2, 4, 14]], [18, [1, 2, 7, 12]], [18, [1, 2, 7, 14]], [18, [1, 3, 4, 12]], [18, [1, 3, 4, 14]], [18, [1, 3, 7, 12]], [18, [1, 3, 7, 14]], [18, [2, 2, 4, 12]], [18, [2, 2, 4, 14]], [18, [2, 3, 4, 12]], [18, [2, 3, 4, 14]], [18, [2, 3, 7, 12]], [18, [2, 3, 7, 14]], [18, [2, 4, 7, 12]], [18, [2, 4, 7, 14]], [18, [3, 3, 7, 12]], [18, [3, 3, 7, 14]], [18, [3, 4, 7, 12]], [18, [3, 4, 7, 14]], [19, [0, 0, 1, 8]], [19, [0, 0, 1, 14]], [19, [0, 0, 2, 8]], [19, [0, 0, 2, 14]], [19, [0, 1, 4, 8]], [19, [0, 1, 4, 14]], [19, [0, 2, 4, 8]], [19, [0, 2, 4, 14]], [19, [1, 1, 4, 8]], [19, [1, 1, 4, 14]], [19, [1, 2, 2, 8]], [19, [1, 2, 2, 14]], [19, [1, 2, 4, 8]], [19, [1, 2, 4, 14]], [19, [7, 7, 12, 14]], [19, [7, 12, 12, 14]], [19, [8]], [20, [0, 0, 1, 8]], [20, [0, 0, 1, 13]], [20, [0, 0, 2, 8]], [20, [0, 0, 2, 13]], [20, [0, 1, 4, 8]], [20, [0, 1, 4, 13]], [20, [0, 2, 4, 8]], [20, [0, 2, 4, 13]], [20, [1, 1, 4, 8]], [20, [1, 1, 4, 13]], [20, [1, 1, 7, 15]], [20, [1, 1, 15, 15]], [20, [1, 2, 2, 8]], [20, [1, 2, 2, 13]], [20, [1, 2, 4, 8]], [20, [1, 2, 4, 13]], [20, [1, 7, 7, 15]], [20, [1, 7, 15, 15]], [20, [7]], [20, [8]], [20, [12, 12, 15, 22]], [20, [12, 12, 15, 23]], [20, [13]], [21, [0, 0, 1, 13]], [21, [0, 0, 1, 14]], [21, [0, 0, 2, 13]], [21, [0, 0, 2, 14]], [21, [0, 1, 4, 13]], [21, [0, 1, 4, 14]], [21, [0, 2, 4, 13]], [21, [0, 2, 4, 14]], [21, [1, 1, 4, 13]], [21, [1, 1, 4, 14]], [21, [1, 2, 2, 13]], [21, [1, 2, 2, 14]], [21, [1, 2, 4, 13]], [21, [1, 2, 4, 14]], [21, [13]], [21, [14]], [22, [0, 0, 10, 12]], [22, [0, 0, 10, 14]], [22, [0, 1, 3, 12]], [22, [0, 1, 3, 14]], [22, [0, 1, 4, 12]], [22, [0, 1, 4, 14]], [22, [0, 2, 3, 12]], [22, [0, 2, 3, 14]], [22, [0, 2, 4, 12]], [22, [0, 2, 4, 14]], [22, [0, 3, 3, 13]], [22, [0, 3, 3, 14]], [22, [0, 3, 7, 12]], [22, [0, 3, 7, 14]], [22, [0, 3, 10, 12]], [22, [0, 3, 10, 14]], [22, [0, 4, 4, 13]], [22, [0, 4, 4, 14]], [22, [0, 4, 7, 12]], [22, [0, 4, 7, 14]], [22, [1, 3, 3, 13]], [22, [1, 3, 3, 14]], [22, [1, 4, 4, 13]], [22, [1, 4, 4, 14]], [22, [2, 2, 10, 12]], [22, [2, 2, 10, 14]], [23, [7, 7, 12, 22]], [23, [7, 7, 12, 23]], [23, [7, 12, 14, 22]], [23, [7, 12, 14, 23]], [24, [0, 0, 13, 13]], [24, [0, 2, 13, 13]], [24, [1, 2, 13, 13]], [24, [2, 2, 13, 13]], [24, [7, 7, 12, 14]], [24, [7, 12, 12, 14]], [24, [14]], [25, [0, 0, 12, 13]], [25, [0, 0, 12, 17]], [25, [0, 0, 13, 13]], [25, [0, 0, 13, 17]], [25, [0, 2, 12, 13]], [25, [0, 2, 12, 17]], [25, [0, 2, 13, 13]], [25, [0, 2, 13, 17]], [25, [1, 2, 12, 13]], [25, [1, 2, 12, 17]], [25, [1, 2, 13, 13]], [25, [1, 2, 13, 17]], [25, [2, 2, 12, 13]], [25, [2, 2, 12, 17]], [25, [2, 2, 13, 13]], [25, [2, 2, 13, 17]], [25, [7, 7, 13, 14]], [25, [7, 7, 14, 17]], [25, [7, 12, 13, 14]], [25, [7, 12, 14, 17]], [25, [12, 12, 13, 14]], [25, [12, 12, 14, 17]], [26, [0, 0, 12, 12]], [26, [0, 2, 12, 12]], [26, [1, 2, 12, 12]], [26, [2, 2, 12, 12]], [26, [7, 7, 13, 14]], [26, [7, 12, 13, 14]], [26, [12, 12, 13, 14]], [27, [0, 0, 12, 12]], [27, [0, 0, 12, 13]], [27, [0, 0, 12, 17]], [27, [0, 0, 13, 17]], [27, [0, 2, 12, 12]], [27, [0, 2, 12, 13]], [27, [0, 2, 12, 17]], [27, [0, 2, 13, 17]], [27, [1, 2, 12, 12]], [27, [1, 2, 12, 13]], [27, [1, 2, 12, 17]], [27, [1, 2, 13, 17]], [27, [2, 2, 12, 12]], [27, [2, 2, 12, 13]], [27, [2, 2, 12, 17]], [27, [2, 2, 13, 17]], [27, [7, 7, 12, 14]], [27, [7, 7, 14, 17]], [27, [7, 12, 12, 14]], [27, [7, 12, 14, 17]], [27, [12, 12, 14, 17]], [27, [14]], [28, [0, 0, 1, 8]], [28, [0, 0, 1, 14]], [28, [0, 0, 2, 8]], [28, [0, 0, 2, 14]], [28, [0, 1, 4, 8]], [28, [0, 1, 4, 14]], [28, [0, 2, 4, 8]], [28, [0, 2, 4, 14]], [28, [1, 1, 4, 8]], [28, [1, 1, 4, 14]], [28, [1, 2, 2, 8]], [28, [1, 2, 2, 14]], [28, [1, 2, 4, 8]], [28, [1, 2, 4, 14]], [28, [8]], [28, [14]], [29, [0, 0, 1, 8]], [29, [0, 0, 1, 13]], [29, [0, 0, 2, 8]], [29, [0, 0, 2, 13]], [29, [0, 1, 4, 8]], [29, [0, 1, 4, 13]], [29, [0, 2, 4, 8]], [29, [0, 2, 4, 13]], [29, [1, 1, 4, 8]], [29, [1, 1, 4, 13]], [29, [1, 2, 2, 8]], [29, [1, 2, 2, 13]], [29, [1, 2, 4, 8]], [29, [1, 2, 4, 13]], [29, [8]], [29, [13]], [30, [0, 1, 15, 15]], [30, [0, 2, 15, 15]], [30, [0, 7, 15, 15]], [30, [1, 1, 7, 14]], [30, [1, 1, 14, 14]], [30, [1, 2, 15, 15]], [30, [1, 7, 7, 14]], [30, [1, 7, 14, 14]], [30, [7]], [30, [7, 14, 15, 15]], [30, [12, 12, 14, 22]], [30, [12, 12, 14, 23]], [31, [0, 1, 14, 15]], [31, [0, 1, 14, 20]], [31, [0, 1, 15, 15]], [31, [0, 1, 15, 20]], [31, [0, 2, 14, 15]], [31, [0, 2, 14, 20]], [31, [0, 2, 15, 15]], [31, [0, 2, 15, 20]], [31, [0, 7, 14, 15]], [31, [0, 7, 14, 20]], [31, [0, 7, 15, 15]], [31, [0, 7, 15, 20]], [31, [1, 1, 7, 15]], [31, [1, 1, 7, 20]], [31, [1, 1, 14, 15]], [31, [1, 1, 14, 20]], [31, [1, 2, 14, 15]], [31, [1, 2, 14, 20]], [31, [1, 2, 15, 15]], [31, [1, 2, 15, 20]], [31, [1, 7, 7, 15]], [31, [1, 7, 7, 20]], [31, [1, 7, 14, 15]], [31, [1, 7, 14, 20]], [31, [7, 14, 15, 15]], [31, [7, 14, 15, 20]], [31, [12, 12, 15, 22]], [31, [12, 12, 15, 23]], [31, [12, 12, 20, 22]], [31, [12, 12, 20, 23]], [32, [0, 1, 14, 14]], [32, [0, 2, 14, 14]], [32, [0, 7, 14, 14]], [32, [1, 1, 7, 15]], [32, [1, 1, 14, 15]], [32, [1, 2, 14, 14]], [32, [1, 7, 7, 15]], [32, [1, 7, 14, 15]], [32, [7]], [32, [7, 14, 14, 15]], [32, [12, 12, 15, 22]], [32, [12, 12, 15, 23]], [33, [0, 1, 14, 14]], [33, [0, 1, 14, 15]], [33, [0, 1, 14, 20]], [33, [0, 1, 15, 20]], [33, [0, 2, 14, 14]], [33, [0, 2, 14, 15]], [33, [0, 2, 14, 20]], [33, [0, 2, 15, 20]], [33, [0, 7, 14, 14]], [33, [0, 7, 14, 15]], [33, [0, 7, 14, 20]], [33, [0, 7, 15, 20]], [33, [1, 1, 7, 14]], [33, [1, 1, 7, 20]], [33, [1, 1, 14, 14]], [33, [1, 1, 14, 20]], [33, [1, 2, 14, 14]], [33, [1, 2, 14, 15]], [33, [1, 2, 14, 20]], [33, [1, 2, 15, 20]], [33, [1, 7, 7, 14]], [33, [1, 7, 7, 20]], [33, [1, 7, 14, 14]], [33, [1, 7, 14, 20]], [33, [7, 14, 14, 15]], [33, [7, 14, 15, 20]], [33, [12, 12, 14, 22]], [33, [12, 12, 14, 23]], [33, [12, 12, 20, 22]], [33, [12, 12, 20, 23]], [34, [0, 1, 15, 23]], [34, [0, 2, 15, 23]], [34, [0, 7, 15, 23]], [34, [1, 2, 15, 23]], [34, [7, 7, 12, 12]], [34, [7, 7, 12, 15]], [34, [7, 7, 12, 16]], [34, [7, 7, 12, 23]], [34, [7, 12, 12, 14]], [34, [7, 12, 14, 15]], [34, [7, 12, 14, 16]], [34, [7, 12, 14, 23]], [34, [7, 14, 15, 23]], [34, [12, 12, 14, 23]], [35, [0, 1, 15, 22]], [35, [0, 2, 15, 22]], [35, [0, 7, 15, 22]], [35, [1, 2, 15, 22]], [35, [7, 7, 12, 12]], [35, [7, 7, 12, 15]], [35, [7, 7, 12, 16]], [35, [7, 7, 12, 22]], [35, [7, 12, 12, 14]], [35, [7, 12, 14, 15]], [35, [7, 12, 14, 16]], [35, [7, 12, 14, 22]], [35, [7, 14, 15, 22]], [35, [12, 12, 14, 22]], [36, [7, 7, 12, 12]], [36, [7, 7, 12, 15]], [36, [7, 7, 12, 16]], [36, [7, 12, 12, 14]], [36, [7, 12, 14, 15]], [36, [7, 12, 14, 16]], [37, [7, 7, 12, 12]], [37, [7, 7, 12, 15]], [37, [7, 7, 12, 16]], [37, [7, 12, 12, 14]], [37, [7, 12, 14, 15]], [37, [7, 12, 14, 16]], [38, [0, 0, 12, 12]], [38, [0, 0, 13, 13]], [38, [0, 2, 12, 12]], [38, [0, 2, 13, 13]], [38, [1, 2, 12, 12]], [38, [1, 2, 13, 13]], [38, [2, 2, 12, 12]], [38, [2, 2, 13, 13]], [38, [7, 7, 12, 14]], [38, [7, 7, 13, 14]], [38, [7, 12, 12, 14]], [38, [7, 12, 13, 14]], [38, [12, 12, 13, 14]], [38, [14]], [39, [0, 1, 14, 14]], [39, [0, 1, 15, 15]], [39, [0, 2, 14, 14]], [39, [0, 2, 15, 15]], [39, [0, 7, 14, 14]], [39, [0, 7, 15, 15]], [39, [1, 1, 7, 14]], [39, [1, 1, 7, 15]], [39, [1, 1, 14, 14]], [39, [1, 1, 14, 15]], [39, [1, 2, 14, 14]], [39, [1, 2, 15, 15]], [39, [1, 7, 7, 14]], [39, [1, 7, 7, 15]], [39, [1, 7, 14, 14]], [39, [1, 7, 14, 15]], [39, [7, 14, 14, 15]], [39, [7, 14, 15, 15]], [39, [12, 12, 14, 22]], [39, [12, 12, 14, 23]], [39, [12, 12, 15, 22]], [39, [12, 12, 15, 23]], [40, [0, 1, 15, 22]], [40, [0, 2, 15, 22]], [40, [0, 7, 15, 22]], [40, [1, 2, 15, 22]], [40, [7, 7, 12, 22]], [40, [7, 12, 14, 22]], [40, [7, 14, 15, 22]], [40, [12, 12, 14, 22]]]}

==> anc/controlled/identification_artifacts/pair_7_11_lower1.json <==
{"graph": {"n": 24, "edges": [[0, 4], [0, 5], [0, 6], [1, 5], [1, 6], [1, 7], [1, 8], [2, 7], [2, 8], [2, 9], [2, 10], [3, 7], [3, 9], [3, 10], [3, 11], [4, 7], [4, 11], [5, 6], [7, 11], [7, 13], [7, 14], [8, 19], [9, 10], [12, 16], [12, 17], [12, 18], [13, 17], [13, 18], [13, 19], [14, 19], [14, 20], [14, 21], [15, 20], [15, 21], [15, 22], [15, 23], [16, 22], [16, 23], [17, 18], [20, 21], [22, 23]]}, "coefficient_degree": 1, "kind": "f2-roots-obstruction-v1", "status": "OPEN", "values": [[], [0, 4, 4], [0, 5, 5], [0, 0, 6], [0, 1, 5], [0, 4, 7], [0, 4, 11], [0, 5, 6], [1, 5, 5], [1, 1, 6], [1, 7, 7], [1, 8, 8], [1, 2, 7], [1, 2, 8], [1, 3, 7], [1, 4, 7], [1, 5, 6], [1, 7, 11], [1, 13, 13], [1, 14, 14], [1, 19, 19], [1, 13, 17], [1, 13, 18], [1, 20, 20], [1, 21, 21], [1, 15, 20], [1, 15, 21], [2, 7, 7], [2, 8, 8], [2, 9, 9], [2, 2, 10], [2, 3, 7], [2, 3, 9], [2, 4, 7], [2, 7, 11], [2, 13, 13], [2, 14, 14], [2, 19, 19], [2, 9, 10], [2, 13, 17], [2, 13, 18], [2, 20, 20], [2, 21, 21], [2, 15, 20], [2, 15, 21], [3, 7, 7], [3, 9, 9], [3, 3, 10], [3, 3, 11], [3, 4, 7], [3, 7, 11], [3, 13, 13], [3, 14, 14], [3, 9, 10], [3, 13, 17], [3, 13, 18], [3, 13, 19], [3, 14, 19], [3, 20, 20], [3, 21, 21], [3, 15, 20], [3, 15, 21], [4, 7, 7], [4, 4, 11], [4, 7, 11], [4, 13, 13], [4, 14, 14], [4, 13, 17], [4, 13, 18], [4, 13, 19], [4, 14, 19], [4, 20, 20], [4, 21, 21], [4, 15, 20], [4, 15, 21], [5, 6, 6], [4, 4, 6], [6, 7, 7], [6, 8, 8], [2, 6, 7], [2, 6, 8], [3, 6, 7], [4, 6, 11], [6, 7, 11], [6, 13, 13], [6, 14, 14], [6, 19, 19], [6, 13, 17], [6, 13, 18], [6, 20, 20], [6, 21, 21], [6, 15, 20], [6, 15, 21], [0, 0, 7], [0, 5, 7], [0, 6, 7], [7, 11, 11], [7, 13, 13], [7, 14, 14], [7, 13, 17], [7, 13, 18], [7, 13, 19], [7, 14, 19], [7, 20, 20], [7, 21, 21], [7, 15, 20], [7, 15, 21], [8, 19, 19], [8, 13, 19], [8, 14, 19], [9, 10, 10], [1, 7, 10], [7, 7, 10], [1, 8, 10], [8, 8, 10], [10, 11, 11], [4, 7, 10], [4, 10, 11], [10, 13, 13], [10, 14, 14], [10, 19, 19], [10, 13, 17], [10, 13, 18], [10, 20, 20], [10, 21, 21], [10, 15, 20], [10, 15, 21], [1, 1, 11], [1, 5, 11], [1, 6, 11], [8, 8, 11], [2, 2, 11], [9, 9, 11], [10, 10, 11], [11, 19, 19], [11, 13, 19], [11, 14, 19], [12, 16, 16], [12, 17, 17], [12, 12, 18], [12, 13, 17], [12, 16, 22], [12, 16, 23], [12, 17, 18], [13, 19, 19], [13, 17, 17], [13, 13, 18], [13, 14, 19], [13, 17, 18], [14, 19, 19], [14, 20, 20], [14, 14, 21], [14, 15, 20], [14, 20, 21], [15, 20, 20], [15, 15, 21], [15, 22, 22], [15, 15, 23], [15, 16, 22], [15, 20, 21], [15, 22, 23], [16, 22, 22], [16, 16, 23], [16, 22, 23], [1, 7, 17], [7, 7, 17], [2, 7, 17], [3, 7, 17], [4, 7, 17], [7, 11, 17], [14, 14, 17], [17, 18, 18], [14, 17, 19], [17, 20, 20], [17, 21, 21], [15, 17, 20], [15, 17, 21], [16, 16, 18], [13, 18, 19], [16, 18, 22], [16, 18, 23], [1, 7, 19], [7, 7, 19], [2, 7, 19], [3, 7, 19], [4, 7, 19], [7, 11, 19], [12, 18, 19], [18, 18, 19], [17, 18, 19], [20, 21, 21], [1, 7, 21], [7, 7, 21], [2, 7, 21], [3, 7, 21], [4, 7, 21], [7, 11, 21], [13, 13, 21], [8, 19, 21], [19, 19, 21], [13, 17, 21], [13, 18, 21], [21, 22, 22], [21, 23, 23], [16, 21, 22], [16, 21, 23], [12, 12, 22], [17, 17, 22], [18, 18, 22], [13, 17, 22], [13, 18, 22], [22, 23, 23], [14, 20, 23], [20, 20, 23], [14, 21, 23], [21, 21, 23]], "stats": {"rows": 984, "rank": 933, "columns": 1359, "seconds": 0.0057934001088142395, "solver": "sparse rows and derivation DAG"}}

==> anc/controlled/identification_artifacts/pair_7_11_upper.json <==
{"kind": "f2-roots-refutation-v1", "graph": {"n": 24, "edges": [[0, 4], [0, 5], [0, 6], [1, 5], [1, 6], [1, 7], [1, 8], [2, 7], [2, 8], [2, 9], [2, 10], [3, 7], [3, 9], [3, 10], [3, 11], [4, 7], [4, 11], [5, 6], [7, 11], [7, 13], [7, 14], [8, 19], [9, 10], [12, 16], [12, 17], [12, 18], [13, 17], [13, 18], [13, 19], [14, 19], [14, 20], [14, 21], [15, 20], [15, 21], [15, 22], [15, 23], [16, 22], [16, 23], [17, 18], [20, 21], [22, 23]]}, "coefficient_degree": 4, "terms": [[0, [0]], [0, [0, 0, 1, 1]], [0, [0, 0, 1, 2]], [0, [0, 0, 1, 11]], [0, [0, 0, 1, 12]], [0, [0, 0, 1, 13]], [0, [0, 0, 1, 14]], [0, [0, 0, 1, 22]], [0, [0, 0, 1, 23]], [0, [0, 0, 2, 7]], [0, [0, 0, 2, 13]], [0, [0, 0, 7, 12]], [0, [0, 0, 7, 13]], [0, [0, 0, 7, 14]], [0, [0, 0, 7, 22]], [0, [0, 0, 7, 23]], [0, [0, 0, 14, 22]], [0, [0, 0, 14, 23]], [0, [0, 1, 1, 11]], [0, [0, 1, 1, 13]], [0, [0, 1, 2, 13]], [0, [0, 1, 11, 13]], [0, [0, 1, 14, 22]], [0, [0, 1, 14, 23]], [0, [0, 2, 7, 13]], [0, [0, 7, 14, 22]], [0, [0, 7, 14, 23]], [0, [1]], [0, [1, 1, 11, 13]], [0, [2]], [0, [7]], [0, [12]], [0, [13]], [0, [14]], [0, [22]], [0, [23]], [1, [0, 0, 1, 1]], [1, [0, 0, 2, 4]], [1, [0, 0, 2, 7]], [1, [0, 0, 2, 13]], [1, [0, 0, 4, 12]], [1, [0, 0, 4, 13]], [1, [0, 0, 4, 14]], [1, [0, 0, 4, 22]], [1, [0, 0, 4, 23]], [1, [0, 0, 7, 12]], [1, [0, 0, 7, 13]], [1, [0, 0, 7, 14]], [1, [0, 0, 7, 22]], [1, [0, 0, 7, 23]], [1, [0, 0, 14, 22]], [1, [0, 0, 14, 23]], [1, [0, 1, 1, 2]], [1, [0, 1, 1, 7]], [1, [0, 1, 1, 12]], [1, [0, 1, 1, 14]], [1, [0, 1, 1, 22]], [1, [0, 1, 1, 23]], [1, [0, 2, 4, 13]], [1, [0, 2, 7, 13]], [1, [0, 4, 14, 22]], [1, [0, 4, 14, 23]], [1, [0, 7, 14, 22]], [1, [0, 7, 14, 23]], [1, [1, 1, 2, 7]], [1, [1, 1, 2, 13]], [1, [1, 1, 2, 14]], [1, [1, 1, 7, 12]], [1, [1, 1, 7, 13]], [1, [1, 1, 7, 22]], [1, [1, 1, 7, 23]], [1, [4]], [1, [7]], [1, [14]], [2, [0, 0, 1, 1]], [2, [0, 0, 1, 2]], [2, [0, 0, 1, 4]], [2, [0, 0, 1, 5]], [2, [0, 0, 1, 12]], [2, [0, 0, 1, 22]], [2, [0, 0, 1, 23]], [2, [0, 0, 2, 5]], [2, [0, 0, 4, 5]], [2, [0, 0, 5, 12]], [2, [0, 0, 5, 22]], [2, [0, 0, 5, 23]], [2, [0, 1, 1, 2]], [2, [0, 1, 1, 7]], [2, [0, 1, 1, 12]], [2, [0, 1, 1, 14]], [2, [0, 1, 1, 22]], [2, [0, 1, 1, 23]], [2, [0, 1, 2, 4]], [2, [0, 1, 2, 5]], [2, [0, 1, 2, 14]], [2, [0, 1, 4, 12]], [2, [0, 1, 4, 13]], [2, [0, 1, 4, 14]], [2, [0, 1, 4, 22]], [2, [0, 1, 4, 23]], [2, [0, 1, 5, 7]], [2, [0, 1, 5, 12]], [2, [0, 1, 5, 14]], [2, [0, 1, 5, 22]], [2, [0, 1, 5, 23]], [2, [0, 1, 7, 14]], [2, [0, 1, 14, 22]], [2, [0, 1, 14, 23]], [2, [0, 2, 4, 5]], [2, [0, 2, 5, 14]], [2, [0, 4, 5, 12]], [2, [0, 4, 5, 13]], [2, [0, 4, 5, 14]], [2, [0, 4, 5, 22]], [2, [0, 4, 5, 23]], [2, [0, 5, 7, 14]], [2, [0, 5, 14, 22]], [2, [0, 5, 14, 23]], [2, [1]], [2, [1, 1, 2, 7]], [2, [1, 1, 2, 13]], [2, [1, 1, 2, 14]], [2, [1, 1, 7, 12]], [2, [1, 1, 7, 13]], [2, [1, 1, 7, 22]], [2, [1, 1, 7, 23]], [2, [1, 2, 4, 13]], [2, [1, 2, 5, 7]], [2, [1, 2, 5, 13]], [2, [1, 2, 5, 14]], [2, [1, 2, 7, 13]], [2, [1, 4, 14, 22]], [2, [1, 4, 14, 23]], [2, [1, 5, 7, 12]], [2, [1, 5, 7, 13]], [2, [1, 5, 7, 22]], [2, [1, 5, 7, 23]], [2, [1, 7, 14, 22]], [2, [1, 7, 14, 23]], [2, [2, 4, 5, 13]], [2, [2, 5, 7, 13]], [2, [4, 5, 14, 22]], [2, [4, 5, 14, 23]], [2, [5]], [2, [5, 7, 14, 22]], [2, [5, 7, 14, 23]], [3, [0]], [3, [0, 0, 1, 4]], [3, [0, 0, 1, 7]], [3, [0, 0, 1, 14]], [3, [0, 0, 2, 7]], [3, [0, 0, 2, 13]], [3, [0, 0, 2, 14]], [3, [0, 0, 7, 12]], [3, [0, 0, 7, 13]], [3, [0, 0, 7, 22]], [3, [0, 0, 7, 23]], [3, [0, 1, 2, 4]], [3, [0, 1, 2, 7]], [3, [0, 1, 2, 13]], [3, [0, 1, 4, 12]], [3, [0, 1, 4, 13]], [3, [0, 1, 4, 14]], [3, [0, 1, 4, 22]], [3, [0, 1, 4, 23]], [3, [0, 1, 7, 12]], [3, [0, 1, 7, 13]], [3, [0, 1, 7, 14]], [3, [0, 1, 7, 22]], [3, [0, 1, 7, 23]], [3, [0, 1, 14, 22]], [3, [0, 1, 14, 23]], [3, [1, 2, 4, 13]], [3, [1, 2, 7, 13]], [3, [1, 4, 14, 22]], [3, [1, 4, 14, 23]], [3, [1, 7, 14, 22]], [3, [1, 7, 14, 23]], [3, [2]], [3, [7]], [3, [12]], [3, [14]], [3, [22]], [3, [23]], [4, [0]], [4, [0, 0, 1, 2]], [4, [0, 0, 1, 5]], [4, [0, 0, 1, 7]], [4, [0, 0, 1, 12]], [4, [0, 0, 1, 14]], [4, [0, 0, 1, 22]], [4, [0, 0, 1, 23]], [4, [0, 0, 2, 4]], [4, [0, 0, 2, 5]], [4, [0, 0, 2, 14]], [4, [0, 0, 4, 5]], [4, [0, 0, 4, 12]], [4, [0, 0, 4, 13]], [4, [0, 0, 4, 14]], [4, [0, 0, 4, 22]], [4, [0, 0, 4, 23]], [4, [0, 0, 5, 12]], [4, [0, 0, 5, 22]], [4, [0, 0, 5, 23]], [4, [0, 0, 7, 14]], [4, [0, 0, 14, 22]], [4, [0, 0, 14, 23]], [4, [0, 1, 2, 5]], [4, [0, 1, 2, 7]], [4, [0, 1, 2, 13]], [4, [0, 1, 2, 14]], [4, [0, 1, 5, 7]], [4, [0, 1, 5, 12]], [4, [0, 1, 5, 14]], [4, [0, 1, 5, 22]], [4, [0, 1, 5, 23]], [4, [0, 1, 7, 12]], [4, [0, 1, 7, 13]], [4, [0, 1, 7, 22]], [4, [0, 1, 7, 23]], [4, [0, 2, 4, 5]], [4, [0, 2, 4, 13]], [4, [0, 2, 5, 14]], [4, [0, 2, 7, 13]], [4, [0, 4, 5, 12]], [4, [0, 4, 5, 13]], [4, [0, 4, 5, 14]], [4, [0, 4, 5, 22]], [4, [0, 4, 5, 23]], [4, [0, 4, 14, 22]], [4, [0, 4, 14, 23]], [4, [0, 5, 7, 14]], [4, [0, 5, 14, 22]], [4, [0, 5, 14, 23]], [4, [0, 7, 14, 22]], [4, [0, 7, 14, 23]], [4, [1]], [4, [1, 2, 5, 7]], [4, [1, 2, 5, 13]], [4, [1, 2, 5, 14]], [4, [1, 5, 7, 12]], [4, [1, 5, 7, 13]], [4, [1, 5, 7, 22]], [4, [1, 5, 7, 23]], [4, [2]], [4, [2, 4, 5, 13]], [4, [2, 5, 7, 13]], [4, [4]], [4, [4, 5, 14, 22]], [4, [4, 5, 14, 23]], [4, [5]], [4, [5, 7, 14, 22]], [4, [5, 7, 14, 23]], [4, [12]], [4, [22]], [4, [23]], [5, [0]], [5, [0, 0, 1, 1]], [5, [0, 0, 1, 2]], [5, [0, 0, 1, 3]], [5, [0, 0, 1, 4]], [5, [0, 0, 1, 11]], [5, [0, 0, 1, 12]], [5, [0, 0, 1, 13]], [5, [0, 0, 1, 14]], [5, [0, 0, 1, 22]], [5, [0, 0, 1, 23]], [5, [0, 0, 2, 4]], [5, [0, 0, 2, 13]], [5, [0, 0, 3, 3]], [5, [0, 0, 4, 4]], [5, [0, 0, 4, 12]], [5, [0, 0, 4, 14]], [5, [0, 0, 4, 22]], [5, [0, 0, 4, 23]], [5, [0, 0, 11, 13]], [5, [0, 0, 14, 22]], [5, [0, 0, 14, 23]], [5, [0, 1, 1, 3]], [5, [0, 1, 1, 14]], [5, [0, 1, 2, 3]], [5, [0, 1, 2, 4]], [5, [0, 1, 2, 13]], [5, [0, 1, 3, 12]], [5, [0, 1, 3, 22]], [5, [0, 1, 3, 23]], [5, [0, 1, 4, 12]], [5, [0, 1, 4, 13]], [5, [0, 1, 4, 14]], [5, [0, 1, 4, 22]], [5, [0, 1, 4, 23]], [5, [0, 1, 11, 13]], [5, [0, 1, 14, 22]], [5, [0, 1, 14, 23]], [5, [0, 2, 2, 13]], [5, [0, 2, 2, 14]], [5, [0, 2, 3, 3]], [5, [0, 2, 3, 13]], [5, [0, 2, 3, 14]], [5, [0, 2, 4, 4]], [5, [0, 2, 4, 13]], [5, [0, 3, 3, 12]], [5, [0, 3, 3, 13]], [5, [0, 3, 3, 14]], [5, [0, 3, 3, 22]], [5, [0, 3, 3, 23]], [5, [0, 4, 4, 12]], [5, [0, 4, 4, 13]], [5, [0, 4, 4, 14]], [5, [0, 4, 4, 22]], [5, [0, 4, 4, 23]], [5, [0, 4, 14, 22]], [5, [0, 4, 14, 23]], [5, [1]], [5, [1, 1, 3, 13]], [5, [1, 1, 9, 13]], [5, [1, 1, 9, 14]], [5, [1, 1, 10, 13]], [5, [1, 1, 10, 14]], [5, [1, 2, 2, 13]], [5, [1, 2, 2, 14]], [5, [1, 2, 3, 13]], [5, [1, 2, 4, 13]], [5, [1, 3, 14, 22]], [5, [1, 3, 14, 23]], [5, [1, 4, 14, 22]], [5, [1, 4, 14, 23]], [5, [2, 3, 3, 13]], [5, [2, 4, 4, 13]], [5, [3, 3, 14, 22]], [5, [3, 3, 14, 23]], [5, [4, 4, 14, 22]], [5, [4, 4, 14, 23]], [5, [11]], [5, [13]], [5, [14]], [6, [0, 2, 2, 13]], [6, [0, 2, 2, 14]], [6, [0, 2, 3, 13]], [6, [0, 2, 3, 14]], [6, [0, 3, 3, 13]], [6, [0, 3, 3, 14]], [6, [1, 1, 2, 13]], [6, [1, 1, 2, 14]], [6, [1, 1, 7, 13]], [6, [1, 1, 7, 14]], [6, [1, 2, 2, 13]], [6, [1, 2, 2, 14]], [6, [1, 2, 7, 13]], [6, [1, 2, 7, 14]], [6, [1, 2, 9, 13]], [6, [1, 2, 9, 14]], [6, [1, 2, 10, 13]], [6, [1, 2, 10, 14]], [6, [1, 7, 9, 13]], [6, [1, 7, 9, 14]], [6, [1, 7, 10, 13]], [6, [1, 7, 10, 14]], [8, [0, 1, 2, 13]], [8, [0, 1, 2, 14]], [8, [0, 1, 3, 13]], [8, [0, 1, 3, 14]], [8, [0, 1, 7, 13]], [8, [0, 1, 7, 14]], [8, [0, 2, 7, 13]], [8, [0, 2, 7, 14]], [8, [0, 3, 3, 13]], [8, [0, 3, 3, 14]], [8, [1, 1, 2, 13]], [8, [1, 1, 2, 14]], [8, [1, 1, 7, 13]], [8, [1, 1, 7, 14]], [8, [1, 1, 9, 13]], [8, [1, 1, 9, 14]], [8, [1, 1, 10, 13]], [8, [1, 1, 10, 14]], [8, [1, 2, 7, 13]], [8, [1, 2, 7, 14]], [8, [1, 7, 9, 13]], [8, [1, 7, 9, 14]], [8, [1, 7, 10, 13]], [8, [1, 7, 10, 14]], [8, [13]], [8, [14]], [9, [0]], [9, [0, 1, 2, 13]], [9, [0, 1, 2, 14]], [9, [0, 2, 2, 13]], [9, [0, 2, 2, 14]], [9, [0, 3, 3, 12]], [9, [0, 3, 3, 14]], [9, [0, 3, 3, 22]], [9, [0, 3, 3, 23]], [9, [1, 1, 10, 13]], [9, [1, 1, 10, 14]], [9, [1, 2, 2, 13]], [9, [1, 2, 2, 14]], [9, [1, 2, 3, 13]], [9, [1, 2, 3, 14]], [9, [1, 2, 7, 13]], [9, [1, 2, 7, 14]], [9, [2, 2, 10, 13]], [9, [2, 2, 10, 14]], [9, [3, 3, 14, 22]], [9, [3, 3, 14, 23]], [9, [13]], [10, [0, 1, 3, 13]], [10, [0, 1, 3, 14]], [10, [0, 1, 9, 13]], [10, [0, 1, 9, 14]], [10, [0, 2, 2, 3]], [10, [0, 2, 2, 9]], [10, [0, 2, 3, 12]], [10, [0, 2, 3, 13]], [10, [0, 2, 3, 22]], [10, [0, 2, 3, 23]], [10, [0, 2, 9, 12]], [10, [0, 2, 9, 13]], [10, [0, 2, 9, 22]], [10, [0, 2, 9, 23]], [10, [0, 3, 3, 12]], [10, [0, 3, 3, 14]], [10, [0, 3, 3, 22]], [10, [0, 3, 3, 23]], [10, [0, 3, 9, 12]], [10, [0, 3, 9, 14]], [10, [0, 3, 9, 22]], [10, [0, 3, 9, 23]], [10, [1, 1, 9, 13]], [10, [1, 1, 9, 14]], [10, [1, 2, 2, 13]], [10, [1, 2, 2, 14]], [10, [1, 2, 3, 13]], [10, [1, 2, 3, 14]], [10, [1, 2, 7, 13]], [10, [1, 2, 7, 14]], [10, [2, 2, 3, 13]], [10, [2, 2, 9, 14]], [10, [2, 3, 14, 22]], [10, [2, 3, 14, 23]], [10, [2, 9, 14, 22]], [10, [2, 9, 14, 23]], [10, [3, 3, 14, 22]], [10, [3, 3, 14, 23]], [10, [3, 9, 14, 22]], [10, [3, 9, 14, 23]], [11, [0]], [11, [0, 0, 1, 1]], [11, [0, 0, 1, 3]], [11, [0, 0, 3, 4]], [11, [0, 0, 3, 11]], [11, [0, 0, 3, 13]], [11, [0, 0, 4, 13]], [11, [0, 0, 11, 13]], [11, [0, 1, 1, 2]], [11, [0, 1, 1, 11]], [11, [0, 1, 1, 12]], [11, [0, 1, 1, 22]], [11, [0, 1, 1, 23]], [11, [0, 1, 2, 3]], [11, [0, 1, 2, 13]], [11, [0, 1, 2, 14]], [11, [0, 1, 3, 11]], [11, [0, 1, 3, 12]], [11, [0, 1, 3, 13]], [11, [0, 1, 3, 14]], [11, [0, 1, 3, 22]], [11, [0, 1, 3, 23]], [11, [0, 1, 8, 13]], [11, [0, 1, 8, 14]], [11, [0, 2, 3, 4]], [11, [0, 2, 8, 13]], [11, [0, 2, 8, 14]], [11, [0, 3, 4, 12]], [11, [0, 3, 4, 13]], [11, [0, 3, 4, 14]], [11, [0, 3, 4, 22]], [11, [0, 3, 4, 23]], [11, [0, 3, 11, 13]], [11, [1, 1, 2, 13]], [11, [1, 1, 11, 13]], [11, [1, 1, 14, 22]], [11, [1, 1, 14, 23]], [11, [1, 2, 3, 13]], [11, [1, 2, 9, 13]], [11, [1, 2, 9, 14]], [11, [1, 2, 10, 13]], [11, [1, 2, 10, 14]], [11, [1, 3, 11, 13]], [11, [1, 3, 14, 22]], [11, [1, 3, 14, 23]], [11, [2, 3, 4, 13]], [11, [3]], [11, [3, 4, 14, 22]], [11, [3, 4, 14, 23]], [11, [4]], [11, [11]], [11, [13]], [12, [0, 1, 3, 13]], [12, [0, 1, 3, 14]], [12, [0, 2, 2, 3]], [12, [0, 2, 2, 12]], [12, [0, 2, 2, 14]], [12, [0, 2, 2, 22]], [12, [0, 2, 2, 23]], [12, [0, 2, 3, 13]], [12, [0, 2, 3, 14]], [12, [1, 2, 2, 13]], [12, [1, 2, 2, 14]], [12, [1, 2, 3, 13]], [12, [1, 2, 3, 14]], [12, [1, 2, 7, 13]], [12, [1, 2, 7, 14]], [12, [2, 2, 3, 13]], [12, [2, 2, 14, 22]], [12, [2, 2, 14, 23]], [13, [0]], [13, [0, 1, 2, 13]], [13, [0, 1, 2, 14]], [13, [0, 1, 9, 13]], [13, [0, 1, 9, 14]], [13, [0, 2, 2, 9]], [13, [0, 2, 2, 12]], [13, [0, 2, 2, 13]], [13, [0, 2, 2, 22]], [13, [0, 2, 2, 23]], [13, [0, 2, 3, 12]], [13, [0, 2, 3, 14]], [13, [0, 2, 3, 22]], [13, [0, 2, 3, 23]], [13, [0, 2, 9, 12]], [13, [0, 2, 9, 13]], [13, [0, 2, 9, 22]], [13, [0, 2, 9, 23]], [13, [0, 3, 9, 12]], [13, [0, 3, 9, 14]], [13, [0, 3, 9, 22]], [13, [0, 3, 9, 23]], [13, [1, 2, 2, 13]], [13, [1, 2, 2, 14]], [13, [1, 2, 3, 13]], [13, [1, 2, 3, 14]], [13, [1, 2, 7, 13]], [13, [1, 2, 7, 14]], [13, [2, 2, 9, 13]], [13, [2, 2, 14, 22]], [13, [2, 2, 14, 23]], [13, [2, 3, 14, 22]], [13, [2, 3, 14, 23]], [13, [2, 9, 14, 22]], [13, [2, 9, 14, 23]], [13, [3, 9, 14, 22]], [13, [3, 9, 14, 23]], [13, [13]], [14, [0, 0, 3, 4]], [14, [0, 0, 3, 13]], [14, [0, 0, 4, 4]], [14, [0, 0, 4, 7]], [14, [0, 0, 4, 13]], [14, [0, 0, 7, 13]], [14, [0, 1, 1, 3]], [14, [0, 1, 3, 7]], [14, [0, 2, 3, 4]], [14, [0, 2, 3, 7]], [14, [0, 2, 4, 4]], [14, [0, 2, 4, 7]], [14, [0, 3, 4, 12]], [14, [0, 3, 4, 13]], [14, [0, 3, 4, 14]], [14, [0, 3, 4, 22]], [14, [0, 3, 4, 23]], [14, [0, 3, 7, 12]], [14, [0, 3, 7, 14]], [14, [0, 3, 7, 22]], [14, [0, 3, 7, 23]], [14, [0, 4, 4, 12]], [14, [0, 4, 4, 13]], [14, [0, 4, 4, 14]], [14, [0, 4, 4, 22]], [14, [0, 4, 4, 23]], [14, [0, 4, 7, 12]], [14, [0, 4, 7, 13]], [14, [0, 4, 7, 14]], [14, [0, 4, 7, 22]], [14, [0, 4, 7, 23]], [14, [1, 1, 3, 13]], [14, [1, 3, 7, 13]], [14, [2, 3, 4, 13]], [14, [2, 3, 7, 13]], [14, [2, 4, 4, 13]], [14, [2, 4, 7, 13]], [14, [3]], [14, [3, 4, 14, 22]], [14, [3, 4, 14, 23]], [14, [3, 7, 14, 22]], [14, [3, 7, 14, 23]], [14, [4]], [14, [4, 4, 14, 22]], [14, [4, 4, 14, 23]], [14, [4, 7, 14, 22]], [14, [4, 7, 14, 23]], [14, [7]], [15, [0]], [15, [0, 0, 1, 1]], [15, [0, 0, 1, 2]], [15, [0, 0, 1, 12]], [15, [0, 0, 1, 14]], [15, [0, 0, 1, 22]], [15, [0, 0, 1, 23]], [15, [0, 0, 2, 4]], [15, [0, 0, 2, 13]], [15, [0, 0, 3, 4]], [15, [0, 0, 3, 13]], [15, [0, 0, 4, 12]], [15, [0, 0, 4, 14]], [15, [0, 0, 4, 22]], [15, [0, 0, 4, 23]], [15, [0, 0, 14, 22]], [15, [0, 0, 14, 23]], [15, [0, 1, 1, 2]], [15, [0, 1, 1, 4]], [15, [0, 1, 1, 12]], [15, [0, 1, 1, 13]], [15, [0, 1, 1, 14]], [15, [0, 1, 1, 22]], [15, [0, 1, 1, 23]], [15, [0, 1, 2, 4]], [15, [0, 1, 2, 13]], [15, [0, 1, 4, 12]], [15, [0, 1, 4, 14]], [15, [0, 1, 4, 22]], [15, [0, 1, 4, 23]], [15, [0, 1, 14, 22]], [15, [0, 1, 14, 23]], [15, [0, 2, 3, 4]], [15, [0, 2, 4, 13]], [15, [0, 3, 4, 12]], [15, [0, 3, 4, 13]], [15, [0, 3, 4, 14]], [15, [0, 3, 4, 22]], [15, [0, 3, 4, 23]], [15, [0, 4, 14, 22]], [15, [0, 4, 14, 23]], [15, [1, 1, 2, 13]], [15, [1, 1, 4, 13]], [15, [1, 1, 14, 22]], [15, [1, 1, 14, 23]], [15, [1, 2, 4, 13]], [15, [1, 4, 14, 22]], [15, [1, 4, 14, 23]], [15, [2]], [15, [2, 3, 4, 13]], [15, [3]], [15, [3, 4, 14, 22]], [15, [3, 4, 14, 23]], [15, [12]], [15, [13]], [15, [14]], [15, [22]], [15, [23]], [16, [0, 0, 1, 1]], [16, [0, 0, 1, 4]], [16, [0, 0, 1, 7]], [16, [0, 0, 1, 13]], [16, [0, 0, 3, 3]], [16, [0, 0, 3, 4]], [16, [0, 0, 3, 7]], [16, [0, 0, 3, 13]], [16, [0, 0, 4, 7]], [16, [0, 0, 7, 13]], [16, [0, 1, 1, 4]], [16, [0, 1, 1, 7]], [16, [0, 1, 1, 13]], [16, [0, 1, 4, 13]], [16, [0, 1, 7, 13]], [16, [0, 2, 3, 3]], [16, [0, 2, 3, 4]], [16, [0, 2, 3, 7]], [16, [0, 2, 4, 7]], [16, [0, 3, 3, 12]], [16, [0, 3, 3, 13]], [16, [0, 3, 3, 14]], [16, [0, 3, 3, 22]], [16, [0, 3, 3, 23]], [16, [0, 3, 4, 12]], [16, [0, 3, 4, 13]], [16, [0, 3, 4, 14]], [16, [0, 3, 4, 22]], [16, [0, 3, 4, 23]], [16, [0, 3, 7, 12]], [16, [0, 3, 7, 13]], [16, [0, 3, 7, 14]], [16, [0, 3, 7, 22]], [16, [0, 3, 7, 23]], [16, [0, 4, 7, 12]], [16, [0, 4, 7, 13]], [16, [0, 4, 7, 14]], [16, [0, 4, 7, 22]], [16, [0, 4, 7, 23]], [16, [1]], [16, [1, 1, 4, 13]], [16, [1, 1, 7, 13]], [16, [2, 3, 3, 13]], [16, [2, 3, 4, 13]], [16, [2, 3, 7, 13]], [16, [2, 4, 7, 13]], [16, [3]], [16, [3, 3, 14, 22]], [16, [3, 3, 14, 23]], [16, [3, 4, 14, 22]], [16, [3, 4, 14, 23]], [16, [3, 7, 14, 22]], [16, [3, 7, 14, 23]], [16, [4, 7, 14, 22]], [16, [4, 7, 14, 23]], [16, [7]], [17, [0]], [17, [0, 0, 1, 1]], [17, [0, 0, 1, 4]], [17, [0, 0, 1, 7]], [17, [0, 0, 1, 14]], [17, [0, 0, 2, 4]], [17, [0, 0, 2, 14]], [17, [0, 0, 4, 12]], [17, [0, 0, 4, 13]], [17, [0, 0, 4, 14]], [17, [0, 0, 4, 22]], [17, [0, 0, 4, 23]], [17, [0, 0, 7, 14]], [17, [0, 0, 14, 22]], [17, [0, 0, 14, 23]], [17, [0, 1, 1, 2]], [17, [0, 1, 1, 7]], [17, [0, 1, 1, 12]], [17, [0, 1, 1, 14]], [17, [0, 1, 1, 22]], [17, [0, 1, 1, 23]], [17, [0, 1, 2, 4]], [17, [0, 1, 2, 7]], [17, [0, 1, 2, 13]], [17, [0, 1, 4, 12]], [17, [0, 1, 4, 13]], [17, [0, 1, 4, 14]], [17, [0, 1, 4, 22]], [17, [0, 1, 4, 23]], [17, [0, 1, 7, 12]], [17, [0, 1, 7, 13]], [17, [0, 1, 7, 14]], [17, [0, 1, 7, 22]], [17, [0, 1, 7, 23]], [17, [0, 1, 14, 22]], [17, [0, 1, 14, 23]], [17, [0, 2, 4, 13]], [17, [0, 2, 7, 13]], [17, [0, 4, 14, 22]], [17, [0, 4, 14, 23]], [17, [0, 7, 14, 22]], [17, [0, 7, 14, 23]], [17, [1, 1, 2, 7]], [17, [1, 1, 2, 13]], [17, [1, 1, 2, 14]], [17, [1, 1, 7, 12]], [17, [1, 1, 7, 13]], [17, [1, 1, 7, 22]], [17, [1, 1, 7, 23]], [17, [1, 2, 4, 13]], [17, [1, 2, 7, 13]], [17, [1, 4, 14, 22]], [17, [1, 4, 14, 23]], [17, [1, 7, 14, 22]], [17, [1, 7, 14, 23]], [17, [2]], [17, [4]], [17, [12]], [17, [22]], [17, [23]], [18, [0, 0, 1, 1]], [18, [0, 0, 1, 4]], [18, [0, 0, 1, 7]], [18, [0, 0, 1, 13]], [18, [0, 0, 3, 3]], [18, [0, 0, 3, 7]], [18, [0, 0, 4, 4]], [18, [0, 0, 4, 13]], [18, [0, 1, 1, 3]], [18, [0, 1, 1, 4]], [18, [0, 1, 1, 7]], [18, [0, 1, 1, 13]], [18, [0, 1, 3, 7]], [18, [0, 1, 4, 13]], [18, [0, 1, 7, 13]], [18, [0, 2, 3, 3]], [18, [0, 2, 4, 4]], [18, [0, 3, 3, 12]], [18, [0, 3, 3, 13]], [18, [0, 3, 3, 14]], [18, [0, 3, 3, 22]], [18, [0, 3, 3, 23]], [18, [0, 3, 7, 13]], [18, [0, 4, 4, 12]], [18, [0, 4, 4, 13]], [18, [0, 4, 4, 14]], [18, [0, 4, 4, 22]], [18, [0, 4, 4, 23]], [18, [1]], [18, [1, 1, 3, 13]], [18, [1, 1, 4, 13]], [18, [1, 1, 7, 13]], [18, [1, 3, 7, 13]], [18, [2, 3, 3, 13]], [18, [2, 4, 4, 13]], [18, [3, 3, 14, 22]], [18, [3, 3, 14, 23]], [18, [4]], [18, [4, 4, 14, 22]], [18, [4, 4, 14, 23]], [19, [0, 1, 2, 8]], [19, [0, 1, 2, 14]], [19, [0, 1, 3, 8]], [19, [0, 1, 3, 14]], [19, [0, 1, 7, 8]], [19, [0, 1, 7, 14]], [19, [0, 2, 2, 8]], [19, [0, 2, 2, 14]], [19, [0, 2, 3, 8]], [19, [0, 2, 3, 14]], [19, [0, 2, 7, 8]], [19, [0, 2, 7, 14]], [19, [1, 1, 8, 9]], [19, [1, 1, 8, 10]], [19, [1, 1, 9, 14]], [19, [1, 1, 10, 14]], [19, [1, 2, 2, 8]], [19, [1, 2, 2, 14]], [19, [1, 2, 8, 9]], [19, [1, 2, 8, 10]], [19, [1, 2, 9, 14]], [19, [1, 2, 10, 14]], [19, [7, 7, 12, 14]], [19, [7, 12, 12, 14]], [19, [8]], [20, [0]], [20, [0, 1, 2, 8]], [20, [0, 1, 2, 13]], [20, [0, 1, 3, 8]], [20, [0, 1, 3, 13]], [20, [0, 1, 7, 8]], [20, [0, 1, 7, 13]], [20, [0, 2, 2, 8]], [20, [0, 2, 2, 13]], [20, [0, 2, 3, 8]], [20, [0, 2, 3, 13]], [20, [0, 2, 7, 8]], [20, [0, 2, 7, 13]], [20, [0, 7, 7, 15]], [20, [0, 7, 15, 15]], [20, [1, 1, 8, 9]], [20, [1, 1, 8, 10]], [20, [1, 1, 9, 13]], [20, [1, 1, 10, 13]], [20, [1, 2, 2, 8]], [20, [1, 2, 2, 13]], [20, [1, 2, 8, 9]], [20, [1, 2, 8, 10]], [20, [1, 2, 9, 13]], [20, [1, 2, 10, 13]], [20, [2]], [20, [2, 7, 7, 15]], [20, [2, 7, 15, 15]], [20, [8]], [20, [12, 12, 15, 22]], [20, [12, 12, 15, 23]], [20, [13]], [21, [0, 1, 2, 13]], [21, [0, 1, 2, 14]], [21, [0, 1, 3, 13]], [21, [0, 1, 3, 14]], [21, [0, 1, 7, 13]], [21, [0, 1, 7, 14]], [21, [0, 2, 2, 13]], [21, [0, 2, 2, 14]], [21, [0, 2, 3, 13]], [21, [0, 2, 3, 14]], [21, [0, 2, 7, 13]], [21, [0, 2, 7, 14]], [21, [1, 1, 9, 13]], [21, [1, 1, 9, 14]], [21, [1, 1, 10, 13]], [21, [1, 1, 10, 14]], [21, [1, 2, 2, 13]], [21, [1, 2, 2, 14]], [21, [1, 2, 9, 13]], [21, [1, 2, 9, 14]], [21, [1, 2, 10, 13]], [21, [1, 2, 10, 14]], [21, [13]], [21, [14]], [22, [0]], [22, [0, 1, 2, 13]], [22, [0, 1, 2, 14]], [22, [0, 1, 3, 13]], [22, [0, 1, 3, 14]], [22, [0, 2, 2, 3]], [22, [0, 2, 2, 12]], [22, [0, 2, 2, 13]], [22, [0, 2, 2, 22]], [22, [0, 2, 2, 23]], [22, [0, 2, 3, 13]], [22, [0, 2, 3, 14]], [22, [0, 3, 3, 12]], [22, [0, 3, 3, 14]], [22, [0, 3, 3, 22]], [22, [0, 3, 3, 23]], [22, [1, 1, 9, 13]], [22, [1, 1, 9, 14]], [22, [2, 2, 3, 13]], [22, [2, 2, 9, 13]], [22, [2, 2, 9, 14]], [22, [2, 2, 14, 22]], [22, [2, 2, 14, 23]], [22, [3, 3, 14, 22]], [22, [3, 3, 14, 23]], [22, [13]], [23, [7, 7, 12, 22]], [23, [7, 7, 12, 23]], [23, [7, 12, 14, 22]], [23, [7, 12, 14, 23]], [24, [0, 2, 13, 13]], [24, [7, 7, 12, 14]], [24, [7, 12, 12, 14]], [24, [14]], [25, [0, 2, 12, 13]], [25, [0, 2, 12, 17]], [25, [0, 2, 13, 13]], [25, [0, 2, 13, 17]], [25, [7, 7, 13, 14]], [25, [7, 7, 14, 17]], [25, [7, 12, 13, 14]], [25, [7, 12, 14, 17]], [25, [12, 12, 13, 14]], [25, [12, 12, 14, 17]], [26, [0, 2, 12, 12]], [26, [7, 7, 13, 14]], [26, [7, 12, 13, 14]], [26, [12, 12, 13, 14]], [27, [0, 2, 12, 12]], [27, [0, 2, 12, 13]], [27, [0, 2, 12, 17]], [27, [0, 2, 13, 17]], [27, [7, 7, 12, 14]], [27, [7, 7, 14, 17]], [27, [7, 12, 12, 14]], [27, [7, 12, 14, 17]], [27, [12, 12, 14, 17]], [27, [14]], [28, [0, 1, 2, 8]], [28, [0, 1, 2, 14]], [28, [0, 1, 3, 8]], [28, [0, 1, 3, 14]], [28, [0, 1, 7, 8]], [28, [0, 1, 7, 14]], [28, [0, 2, 2, 8]], [28, [0, 2, 2, 14]], [28, [0, 2, 3, 8]], [28, [0, 2, 3, 14]], [28, [0, 2, 7, 8]], [28, [0, 2, 7, 14]], [28, [1, 1, 8, 9]], [28, [1, 1, 8, 10]], [28, [1, 1, 9, 14]], [28, [1, 1, 10, 14]], [28, [1, 2, 2, 8]], [28, [1, 2, 2, 14]], [28, [1, 2, 8, 9]], [28, [1, 2, 8, 10]], [28, [1, 2, 9, 14]], [28, [1, 2, 10, 14]], [28, [8]], [28, [14]], [29, [0, 1, 2, 8]], [29, [0, 1, 2, 13]], [29, [0, 1, 3, 8]], [29, [0, 1, 3, 13]], [29, [0, 1, 7, 8]], [29, [0, 1, 7, 13]], [29, [0, 2, 2, 8]], [29, [0, 2, 2, 13]], [29, [0, 2, 3, 8]], [29, [0, 2, 3, 13]], [29, [0, 2, 7, 8]], [29, [0, 2, 7, 13]], [29, [1, 1, 8, 9]], [29, [1, 1, 8, 10]], [29, [1, 1, 9, 13]], [29, [1, 1, 10, 13]], [29, [1, 2, 2, 8]], [29, [1, 2, 2, 13]], [29, [1, 2, 8, 9]], [29, [1, 2, 8, 10]], [29, [1, 2, 9, 13]], [29, [1, 2, 10, 13]], [29, [8]], [29, [13]], [30, [0]], [30, [0, 2, 15, 15]], [30, [0, 7, 7, 14]], [30, [0, 7, 14, 14]], [30, [0, 14, 15, 15]], [30, [2]], [30, [2, 7, 7, 14]], [30, [2, 7, 14, 14]], [30, [2, 14, 15, 15]], [30, [12, 12, 14, 22]], [30, [12, 12, 14, 23]], [31, [0, 2, 14, 15]], [31, [0, 2, 14, 20]], [31, [0, 2, 15, 15]], [31, [0, 2, 15, 20]], [31, [0, 7, 7, 15]], [31, [0, 7, 7, 20]], [31, [0, 7, 14, 15]], [31, [0, 7, 14, 20]], [31, [0, 14, 15, 15]], [31, [0, 14, 15, 20]], [31, [2, 7, 7, 15]], [31, [2, 7, 7, 20]], [31, [2, 7, 14, 15]], [31, [2, 7, 14, 20]], [31, [2, 14, 15, 15]], [31, [2, 14, 15, 20]], [31, [12, 12, 15, 22]], [31, [12, 12, 15, 23]], [31, [12, 12, 20, 22]], [31, [12, 12, 20, 23]], [32, [0]], [32, [0, 2, 14, 14]], [32, [0, 7, 7, 15]], [32, [0, 7, 14, 15]], [32, [0, 14, 14, 15]], [32, [2]], [32, [2, 7, 7, 15]], [32, [2, 7, 14, 15]], [32, [2, 14, 14, 15]], [32, [12, 12, 15, 22]], [32, [12, 12, 15, 23]], [33, [0, 2, 14, 14]], [33, [0, 2, 14, 15]], [33, [0, 2, 14, 20]], [33, [0, 2, 15, 20]], [33, [0, 7, 7, 14]], [33, [0, 7, 7, 20]], [33, [0, 7, 14, 14]], [33, [0, 7, 14, 20]], [33, [0, 14, 14, 15]], [33, [0, 14, 15, 20]], [33, [2, 7, 7, 14]], [33, [2, 7, 7, 20]], [33, [2, 7, 14, 14]], [33, [2, 7, 14, 20]], [33, [2, 14, 14, 15]], [33, [2, 14, 15, 20]], [33, [12, 12, 14, 22]], [33, [12, 12, 14, 23]], [33, [12, 12, 20, 22]], [33, [12, 12, 20, 23]], [34, [0, 2, 15, 23]], [34, [0, 14, 15, 23]], [34, [2, 14, 15, 23]], [34, [7, 7, 12, 12]], [34, [7, 7, 12, 15]], [34, [7, 7, 12, 16]], [34, [7, 7, 12, 23]], [34, [7, 12, 12, 14]], [34, [7, 12, 14, 15]], [34, [7, 12, 14, 16]], [34, [7, 12, 14, 23]], [34, [12, 12, 14, 23]], [35, [0, 2, 15, 22]], [35, [0, 14, 15, 22]], [35, [2, 14, 15, 22]], [35, [7, 7, 12, 12]], [35, [7, 7, 12, 15]], [35, [7, 7, 12, 16]], [35, [7, 7, 12, 22]], [35, [7, 12, 12, 14]], [35, [7, 12, 14, 15]], [35, [7, 12, 14, 16]], [35, [7, 12, 14, 22]], [35, [12, 12, 14, 22]], [36, [7, 7, 12, 12]], [36, [7, 7, 12, 15]], [36, [7, 7, 12, 16]], [36, [7, 12, 12, 14]], [36, [7, 12, 14, 15]], [36, [7, 12, 14, 16]], [37, [7, 7, 12, 12]], [37, [7, 7, 12, 15]], [37, [7, 7, 12, 16]], [37, [7, 12, 12, 14]], [37, [7, 12, 14, 15]], [37, [7, 12, 14, 16]], [38, [0, 2, 12, 12]], [38, [0, 2, 13, 13]], [38, [7, 7, 12, 14]], [38, [7, 7, 13, 14]], [38, [7, 12, 12, 14]], [38, [7, 12, 13, 14]], [38, [12, 12, 13, 14]], [38, [14]], [39, [0, 2, 14, 14]], [39, [0, 2, 15, 15]], [39, [0, 7, 7, 14]], [39, [0, 7, 7, 15]], [39, [0, 7, 14, 14]], [39, [0, 7, 14, 15]], [39, [0, 14, 14, 15]], [39, [0, 14, 15, 15]], [39, [2, 7, 7, 14]], [39, [2, 7, 7, 15]], [39, [2, 7, 14, 14]], [39, [2, 7, 14, 15]], [39, [2, 14, 14, 15]], [39, [2, 14, 15, 15]], [39, [12, 12, 14, 22]], [39, [12, 12, 14, 23]], [39, [12, 12, 15, 22]], [39, [12, 12, 15, 23]], [40, [0, 2, 15, 22]], [40, [0, 14, 15, 22]], [40, [2, 14, 15, 22]], [40, [7, 7, 12, 22]], [40, [7, 12, 14, 22]], [40, [12, 12, 14, 22]]]}

==> anc/controlled/identification_artifacts/pair_7_8_lower1.json <==
{"graph": {"n": 24, "edges": [[0, 4], [0, 5], [0, 6], [1, 5], [1, 6], [1, 7], [2, 7], [2, 8], [2, 9], [3, 8], [3, 9], [3, 10], [3, 11], [4, 10], [4, 11], [5, 6], [7, 13], [7, 14], [7, 19], [8, 9], [10, 11], [12, 16], [12, 17], [12, 18], [13, 17], [13, 18], [13, 19], [14, 19], [14, 20], [14, 21], [15, 20], [15, 21], [15, 22], [15, 23], [16, 22], [16, 23], [17, 18], [20, 21], [22, 23]]}, "coefficient_degree": 1, "kind": "f2-roots-obstruction-v1", "status": "OPEN", "values": [[], [0, 4, 4], [0, 5, 5], [0, 0, 6], [0, 1, 5], [0, 4, 10], [0, 4, 11], [0, 5, 6], [1, 5, 5], [1, 1, 6], [1, 7, 7], [1, 2, 7], [1, 5, 6], [1, 13, 13], [1, 14, 14], [1, 19, 19], [1, 13, 17], [1, 13, 18], [1, 20, 20], [1, 21, 21], [1, 15, 20], [1, 15, 21], [2, 7, 7], [2, 8, 8], [2, 2, 9], [2, 3, 8], [2, 13, 13], [2, 14, 14], [2, 19, 19], [2, 8, 9], [2, 13, 17], [2, 13, 18], [2, 20, 20], [2, 21, 21], [2, 15, 20], [2, 15, 21], [3, 8, 8], [3, 3, 9], [3, 10, 10], [3, 3, 11], [3, 4, 10], [3, 8, 9], [3, 10, 11], [4, 10, 10], [4, 4, 11], [4, 10, 11], [5, 6, 6], [4, 4, 6], [6, 7, 7], [2, 6, 7], [4, 6, 10], [4, 6, 11], [6, 13, 13], [6, 14, 14], [6, 19, 19], [6, 13, 17], [6, 13, 18], [6, 20, 20], [6, 21, 21], [6, 15, 20], [6, 15, 21], [7, 13, 13], [7, 14, 14], [7, 7, 19], [7, 13, 17], [7, 13, 18], [7, 13, 19], [7, 14, 19], [7, 20, 20], [7, 21, 21], [7, 15, 20], [7, 15, 21], [8, 9, 9], [1, 7, 9], [7, 7, 9], [9, 10, 10], [9, 11, 11], [4, 9, 10], [4, 9, 11], [9, 13, 13], [9, 14, 14], [9, 19, 19], [9, 13, 17], [9, 13, 18], [9, 20, 20], [9, 21, 21], [9, 15, 20], [9, 15, 21], [0, 0, 10], [5, 5, 10], [6, 6, 10], [1, 5, 10], [1, 6, 10], [10, 11, 11], [2, 8, 11], [8, 8, 11], [2, 9, 11], [9, 9, 11], [12, 16, 16], [12, 17, 17], [12, 12, 18], [12, 13, 17], [12, 16, 22], [12, 16, 23], [12, 17, 18], [13, 19, 19], [13, 17, 17], [13, 13, 18], [13, 14, 19], [13, 17, 18], [14, 19, 19], [14, 20, 20], [14, 14, 21], [14, 15, 20], [14, 20, 21], [15, 20, 20], [15, 15, 21], [15, 22, 22], [15, 15, 23], [15, 16, 22], [15, 20, 21], [15, 22, 23], [16, 22, 22], [16, 16, 23], [16, 22, 23], [1, 7, 17], [7, 7, 17], [2, 7, 17], [14, 14, 17], [17, 19, 19], [17, 18, 18], [13, 17, 19], [17, 20, 20], [17, 21, 21], [15, 17, 20], [15, 17, 21], [16, 16, 18], [13, 18, 19], [16, 18, 22], [16, 18, 23], [1, 1, 19], [1, 5, 19], [1, 6, 19], [2, 2, 19], [8, 8, 19], [9, 9, 19], [3, 8, 19], [3, 9, 19], [12, 17, 19], [17, 17, 19], [12, 18, 19], [18, 18, 19], [20, 21, 21], [1, 7, 21], [7, 7, 21], [2, 7, 21], [13, 13, 21], [19, 19, 21], [13, 17, 21], [13, 18, 21], [21, 22, 22], [21, 23, 23], [16, 21, 22], [16, 21, 23], [12, 12, 22], [17, 17, 22], [18, 18, 22], [13, 17, 22], [13, 18, 22], [22, 23, 23], [14, 20, 23], [20, 20, 23], [14, 21, 23], [21, 21, 23]], "stats": {"rows": 936, "rank": 890, "columns": 1334, "seconds": 0.005160799948498607, "solver": "sparse rows and derivation DAG"}}

==> anc/controlled/identification_artifacts/pair_7_8_upper.json <==
{"kind": "f2-roots-refutation-v1", "graph": {"n": 24, "edges": [[0, 4], [0, 5], [0, 6], [1, 5], [1, 6], [1, 7], [2, 7], [2, 8], [2, 9], [3, 8], [3, 9], [3, 10], [3, 11], [4, 10], [4, 11], [5, 6], [7, 13], [7, 14], [7, 19], [8, 9], [10, 11], [12, 16], [12, 17], [12, 18], [13, 17], [13, 18], [13, 19], [14, 19], [14, 20], [14, 21], [15, 20], [15, 21], [15, 22], [15, 23], [16, 22], [16, 23], [17, 18], [20, 21], [22, 23]]}, "coefficient_degree": 4, "terms": [[16, [7]], [16, [7, 7, 12, 14]], [16, [7, 7, 12, 15]], [16, [7, 7, 12, 22]], [16, [7, 7, 12, 23]], [16, [7, 7, 15, 22]], [16, [7, 7, 15, 23]], [16, [7, 12, 12, 15]], [16, [7, 12, 12, 22]], [16, [7, 12, 12, 23]], [16, [7, 14, 15, 22]], [16, [7, 14, 15, 23]], [16, [14]], [16, [15]], [17, [7]], [17, [7, 7, 12, 13]], [17, [7, 12, 12, 22]], [17, [7, 12, 12, 23]], [17, [7, 12, 15, 22]], [17, [7, 12, 15, 23]], [17, [7, 13, 15, 22]], [17, [7, 13, 15, 23]], [17, [12]], [17, [13]], [18, [7, 7, 12, 13]], [18, [7, 7, 12, 14]], [18, [7, 13, 15, 22]], [18, [7, 13, 15, 23]], [18, [7, 14, 15, 22]], [18, [7, 14, 15, 23]], [18, [13]], [18, [14]], [21, [7, 7, 14, 22]], [21, [7, 7, 14, 23]], [21, [7, 14, 14, 22]], [21, [7, 14, 14, 23]], [21, [12, 12, 13, 22]], [21, [12, 12, 13, 23]], [21, [22]], [21, [23]], [22, [7, 7, 12, 15]], [22, [7, 7, 12, 22]], [22, [7, 7, 12, 23]], [22, [7, 7, 13, 13]], [22, [7, 12, 12, 15]], [22, [7, 12, 12, 22]], [22, [7, 12, 12, 23]], [22, [7, 13, 13, 15]], [22, [12]], [22, [15]], [23, [7, 7, 12, 13]], [23, [7, 7, 12, 17]], [23, [7, 7, 13, 13]], [23, [7, 7, 13, 15]], [23, [7, 7, 13, 17]], [23, [7, 7, 13, 22]], [23, [7, 7, 13, 23]], [23, [7, 7, 15, 17]], [23, [7, 7, 17, 22]], [23, [7, 7, 17, 23]], [23, [7, 12, 13, 22]], [23, [7, 12, 13, 23]], [23, [7, 12, 17, 22]], [23, [7, 12, 17, 23]], [23, [7, 13, 13, 15]], [23, [7, 13, 15, 17]], [23, [12, 12, 13, 15]], [23, [12, 12, 15, 17]], [23, [13]], [23, [17]], [24, [7, 7, 12, 12]], [24, [7, 7, 13, 15]], [24, [7, 7, 13, 22]], [24, [7, 7, 13, 23]], [24, [7, 12, 12, 15]], [24, [7, 12, 13, 15]], [24, [7, 12, 13, 22]], [24, [7, 12, 13, 23]], [24, [12, 12, 13, 15]], [24, [13]], [25, [7, 7, 12, 12]], [25, [7, 7, 12, 13]], [25, [7, 7, 12, 15]], [25, [7, 7, 12, 17]], [25, [7, 7, 12, 22]], [25, [7, 7, 12, 23]], [25, [7, 7, 13, 17]], [25, [7, 7, 15, 17]], [25, [7, 7, 17, 22]], [25, [7, 7, 17, 23]], [25, [7, 12, 12, 22]], [25, [7, 12, 12, 23]], [25, [7, 12, 13, 15]], [25, [7, 12, 17, 22]], [25, [7, 12, 17, 23]], [25, [7, 13, 15, 17]], [25, [12]], [25, [12, 12, 15, 17]], [25, [15]], [25, [17]], [26, [7]], [26, [7, 7, 12, 14]], [26, [7, 7, 15, 22]], [26, [7, 7, 15, 23]], [26, [7, 14, 15, 22]], [26, [7, 14, 15, 23]], [26, [12]], [26, [14]], [27, [7]], [27, [7, 7, 12, 13]], [27, [7, 7, 15, 22]], [27, [7, 7, 15, 23]], [27, [7, 13, 15, 22]], [27, [7, 13, 15, 23]], [27, [12]], [27, [13]], [28, [7, 7, 14, 22]], [28, [7, 7, 14, 23]], [28, [7, 7, 15, 15]], [28, [7, 12, 15, 15]], [28, [7, 14, 14, 22]], [28, [7, 14, 14, 23]], [29, [7, 7, 14, 15]], [29, [7, 7, 14, 20]], [29, [7, 7, 15, 15]], [29, [7, 7, 15, 20]], [29, [7, 7, 15, 22]], [29, [7, 7, 15, 23]], [29, [7, 7, 20, 22]], [29, [7, 7, 20, 23]], [29, [7, 12, 14, 15]], [29, [7, 12, 14, 20]], [29, [7, 12, 15, 15]], [29, [7, 12, 15, 20]], [29, [7, 14, 15, 22]], [29, [7, 14, 15, 23]], [29, [7, 14, 20, 22]], [29, [7, 14, 20, 23]], [30, [7, 7, 14, 14]], [30, [7, 7, 15, 22]], [30, [7, 7, 15, 23]], [30, [7, 12, 14, 14]], [30, [7, 14, 15, 22]], [30, [7, 14, 15, 23]], [31, [7, 7, 14, 14]], [31, [7, 7, 14, 15]], [31, [7, 7, 14, 20]], [31, [7, 7, 14, 22]], [31, [7, 7, 14, 23]], [31, [7, 7, 15, 20]], [31, [7, 7, 20, 22]], [31, [7, 7, 20, 23]], [31, [7, 12, 14, 14]], [31, [7, 12, 14, 15]], [31, [7, 12, 14, 20]], [31, [7, 12, 15, 20]], [31, [7, 14, 14, 22]], [31, [7, 14, 14, 23]], [31, [7, 14, 20, 22]], [31, [7, 14, 20, 23]], [32, [7, 7, 12, 14]], [32, [7, 7, 14, 15]], [32, [7, 7, 14, 16]], [32, [7, 12, 14, 14]], [32, [7, 12, 15, 23]], [32, [7, 13, 15, 23]], [32, [7, 14, 14, 15]], [32, [7, 14, 14, 16]], [32, [12]], [32, [12, 12, 13, 15]], [32, [12, 12, 13, 16]], [32, [12, 12, 13, 23]], [32, [12, 12, 15, 23]], [32, [13]], [32, [15]], [32, [16]], [32, [23]], [33, [7, 7, 12, 14]], [33, [7, 7, 14, 15]], [33, [7, 7, 14, 16]], [33, [7, 12, 14, 14]], [33, [7, 12, 15, 22]], [33, [7, 13, 15, 22]], [33, [7, 14, 14, 15]], [33, [7, 14, 14, 16]], [33, [12]], [33, [12, 12, 13, 15]], [33, [12, 12, 13, 16]], [33, [12, 12, 13, 22]], [33, [12, 12, 15, 22]], [33, [13]], [33, [15]], [33, [16]], [33, [22]], [34, [7, 7, 12, 14]], [34, [7, 7, 14, 15]], [34, [7, 7, 14, 16]], [34, [7, 12, 14, 14]], [34, [7, 14, 14, 15]], [34, [7, 14, 14, 16]], [34, [12]], [34, [12, 12, 13, 15]], [34, [12, 12, 13, 16]], [34, [13]], [34, [15]], [34, [16]], [35, [7, 7, 12, 14]], [35, [7, 7, 14, 15]], [35, [7, 7, 14, 16]], [35, [7, 12, 14, 14]], [35, [7, 14, 14, 15]], [35, [7, 14, 14, 16]], [35, [12]], [35, [12, 12, 13, 15]], [35, [12, 12, 13, 16]], [35, [13]], [35, [15]], [35, [16]], [36, [7, 7, 12, 12]], [36, [7, 7, 12, 15]], [36, [7, 7, 12, 22]], [36, [7, 7, 12, 23]], [36, [7, 7, 13, 13]], [36, [7, 7, 13, 15]], [36, [7, 7, 13, 22]], [36, [7, 7, 13, 23]], [36, [7, 12, 12, 22]], [36, [7, 12, 12, 23]], [36, [7, 12, 13, 15]], [36, [7, 12, 13, 22]], [36, [7, 12, 13, 23]], [36, [7, 13, 13, 15]], [36, [12]], [36, [12, 12, 13, 15]], [36, [13]], [36, [15]], [37, [7, 7, 14, 14]], [37, [7, 7, 14, 22]], [37, [7, 7, 14, 23]], [37, [7, 7, 15, 15]], [37, [7, 7, 15, 22]], [37, [7, 7, 15, 23]], [37, [7, 12, 14, 14]], [37, [7, 12, 15, 15]], [37, [7, 14, 14, 22]], [37, [7, 14, 14, 23]], [37, [7, 14, 15, 22]], [37, [7, 14, 15, 23]], [38, [7, 12, 15, 22]], [38, [7, 13, 15, 22]], [38, [12, 12, 13, 22]], [38, [12, 12, 15, 22]], [38, [22]]]}

==> anc/controlled/identification_artifacts/pair_7_9_lower1.json <==
{"graph": {"n": 24, "edges": [[0, 4], [0, 5], [0, 6], [1, 5], [1, 6], [1, 7], [1, 8], [2, 7], [2, 8], [2, 9], [3, 7], [3, 9], [3, 10], [3, 11], [4, 10], [4, 11], [5, 6], [7, 9], [7, 13], [7, 14], [8, 19], [10, 11], [12, 16], [12, 17], [12, 18], [13, 17], [13, 18], [13, 19], [14, 19], [14, 20], [14, 21], [15, 20], [15, 21], [15, 22], [15, 23], [16, 22], [16, 23], [17, 18], [20, 21], [22, 23]]}, "coefficient_degree": 1, "kind": "f2-roots-obstruction-v1", "status": "OPEN", "values": [[], [0, 4, 4], [0, 5, 5], [0, 0, 6], [0, 1, 5], [0, 4, 10], [0, 4, 11], [0, 5, 6], [1, 5, 5], [1, 1, 6], [1, 7, 7], [1, 8, 8], [1, 2, 7], [1, 2, 8], [1, 3, 7], [1, 5, 6], [1, 7, 9], [1, 13, 13], [1, 14, 14], [1, 19, 19], [1, 13, 17], [1, 13, 18], [1, 20, 20], [1, 21, 21], [1, 15, 20], [1, 15, 21], [2, 7, 7], [2, 8, 8], [2, 2, 9], [2, 3, 7], [2, 7, 9], [2, 13, 13], [2, 14, 14], [2, 19, 19], [2, 13, 17], [2, 13, 18], [2, 20, 20], [2, 21, 21], [2, 15, 20], [2, 15, 21], [3, 7, 7], [3, 3, 9], [3, 10, 10], [3, 3, 11], [3, 4, 10], [3, 7, 9], [3, 13, 13], [3, 14, 14], [3, 10, 11], [3, 13, 17], [3, 13, 18], [3, 13, 19], [3, 14, 19], [3, 20, 20], [3, 21, 21], [3, 15, 20], [3, 15, 21], [4, 10, 10], [4, 4, 11], [4, 10, 11], [5, 6, 6], [4, 4, 6], [6, 7, 7], [6, 8, 8], [2, 6, 7], [2, 6, 8], [3, 6, 7], [4, 6, 10], [4, 6, 11], [6, 7, 9], [6, 13, 13], [6, 14, 14], [6, 19, 19], [6, 13, 17], [6, 13, 18], [6, 20, 20], [6, 21, 21], [6, 15, 20], [6, 15, 21], [7, 9, 9], [7, 13, 13], [7, 14, 14], [7, 13, 17], [7, 13, 18], [7, 13, 19], [7, 14, 19], [7, 20, 20], [7, 21, 21], [7, 15, 20], [7, 15, 21], [8, 19, 19], [8, 13, 19], [8, 14, 19], [1, 1, 9], [1, 5, 9], [1, 6, 9], [8, 8, 9], [9, 10, 10], [9, 11, 11], [4, 9, 10], [4, 9, 11], [9, 19, 19], [9, 13, 19], [9, 14, 19], [0, 0, 10], [5, 5, 10], [6, 6, 10], [1, 5, 10], [1, 6, 10], [10, 11, 11], [1, 7, 11], [7, 7, 11], [2, 7, 11], [2, 9, 11], [9, 9, 11], [11, 13, 13], [11, 14, 14], [11, 13, 17], [11, 13, 18], [11, 13, 19], [11, 14, 19], [11, 20, 20], [11, 21, 21], [11, 15, 20], [11, 15, 21], [12, 16, 16], [12, 17, 17], [12, 12, 18], [12, 13, 17], [12, 16, 22], [12, 16, 23], [12, 17, 18], [13, 19, 19], [13, 17, 17], [13, 13, 18], [13, 14, 19], [13, 17, 18], [14, 19, 19], [14, 20, 20], [14, 14, 21], [14, 15, 20], [14, 20, 21], [15, 20, 20], [15, 15, 21], [15, 22, 22], [15, 15, 23], [15, 16, 22], [15, 20, 21], [15, 22, 23], [16, 22, 22], [16, 16, 23], [16, 22, 23], [1, 7, 17], [7, 7, 17], [2, 7, 17], [3, 7, 17], [7, 9, 17], [14, 14, 17], [17, 18, 18], [14, 17, 19], [17, 20, 20], [17, 21, 21], [15, 17, 20], [15, 17, 21], [16, 16, 18], [13, 18, 19], [16, 18, 22], [16, 18, 23], [1, 7, 19], [7, 7, 19], [2, 7, 19], [3, 7, 19], [7, 9, 19], [12, 18, 19], [18, 18, 19], [17, 18, 19], [20, 21, 21], [1, 7, 21], [7, 7, 21], [2, 7, 21], [3, 7, 21], [7, 9, 21], [13, 13, 21], [8, 19, 21], [19, 19, 21], [13, 17, 21], [13, 18, 21], [21, 22, 22], [21, 23, 23], [16, 21, 22], [16, 21, 23], [12, 12, 22], [17, 17, 22], [18, 18, 22], [13, 17, 22], [13, 18, 22], [22, 23, 23], [14, 20, 23], [20, 20, 23], [14, 21, 23], [21, 21, 23]], "stats": {"rows": 960, "rank": 912, "columns": 1346, "seconds": 0.00510290008969605, "solver": "sparse rows and derivation DAG"}}

==> anc/controlled/identification_artifacts/pair_7_9_upper.json <==
{"kind": "f2-roots-refutation-v1", "graph": {"n": 24, "edges": [[0, 4], [0, 5], [0, 6], [1, 5], [1, 6], [1, 7], [1, 8], [2, 7], [2, 8], [2, 9], [3, 7], [3, 9], [3, 10], [3, 11], [4, 10], [4, 11], [5, 6], [7, 9], [7, 13], [7, 14], [8, 19], [10, 11], [12, 16], [12, 17], [12, 18], [13, 17], [13, 18], [13, 19], [14, 19], [14, 20], [14, 21], [15, 20], [15, 21], [15, 22], [15, 23], [16, 22], [16, 23], [17, 18], [20, 21], [22, 23]]}, "coefficient_degree": 4, "terms": [[0, [0, 1, 3, 12]], [0, [0, 1, 3, 13]], [0, [0, 3, 3, 12]], [0, [0, 3, 3, 14]], [0, [0, 3, 7, 12]], [0, [0, 3, 7, 14]], [1, [0, 0, 4, 12]], [1, [0, 0, 4, 14]], [1, [0, 1, 1, 14]], [1, [0, 1, 1, 22]], [1, [0, 1, 1, 23]], [1, [0, 3, 4, 12]], [1, [0, 3, 4, 13]], [1, [0, 4, 7, 12]], [1, [0, 4, 7, 14]], [1, [1, 1, 3, 12]], [1, [1, 1, 3, 13]], [1, [1, 1, 4, 12]], [1, [1, 1, 4, 14]], [1, [1, 1, 7, 14]], [1, [1, 1, 7, 22]], [1, [1, 1, 7, 23]], [1, [1, 1, 14, 15]], [1, [1, 1, 15, 15]], [1, [14]], [1, [22]], [1, [23]], [2, [0, 1, 1, 14]], [2, [0, 1, 1, 22]], [2, [0, 1, 1, 23]], [2, [0, 1, 3, 12]], [2, [0, 1, 3, 13]], [2, [0, 1, 5, 14]], [2, [0, 1, 5, 22]], [2, [0, 1, 5, 23]], [2, [0, 1, 7, 14]], [2, [0, 1, 7, 22]], [2, [0, 1, 7, 23]], [2, [0, 1, 14, 15]], [2, [0, 1, 15, 15]], [2, [0, 3, 5, 12]], [2, [0, 3, 5, 13]], [2, [0, 5, 7, 14]], [2, [0, 5, 7, 22]], [2, [0, 5, 7, 23]], [2, [0, 5, 14, 15]], [2, [0, 5, 15, 15]], [2, [1, 1, 3, 12]], [2, [1, 1, 3, 13]], [2, [1, 1, 4, 12]], [2, [1, 1, 4, 14]], [2, [1, 1, 7, 14]], [2, [1, 1, 7, 22]], [2, [1, 1, 7, 23]], [2, [1, 1, 14, 15]], [2, [1, 1, 15, 15]], [2, [1, 3, 4, 12]], [2, [1, 3, 4, 13]], [2, [1, 3, 5, 12]], [2, [1, 3, 5, 13]], [2, [1, 4, 5, 12]], [2, [1, 4, 5, 14]], [2, [1, 4, 7, 12]], [2, [1, 4, 7, 14]], [2, [1, 5, 7, 14]], [2, [1, 5, 7, 22]], [2, [1, 5, 7, 23]], [2, [1, 5, 14, 15]], [2, [1, 5, 15, 15]], [2, [3, 4, 5, 12]], [2, [3, 4, 5, 13]], [2, [4, 5, 7, 12]], [2, [4, 5, 7, 14]], [3, [0, 0, 1, 14]], [3, [0, 0, 1, 22]], [3, [0, 0, 1, 23]], [3, [0, 0, 3, 12]], [3, [0, 0, 3, 13]], [3, [0, 0, 4, 12]], [3, [0, 0, 4, 14]], [3, [0, 0, 7, 14]], [3, [0, 0, 7, 22]], [3, [0, 0, 7, 23]], [3, [0, 0, 14, 15]], [3, [0, 0, 15, 15]], [3, [0, 1, 4, 12]], [3, [0, 1, 4, 14]], [3, [1, 3, 4, 12]], [3, [1, 3, 4, 13]], [3, [1, 4, 7, 12]], [3, [1, 4, 7, 14]], [3, [14]], [3, [22]], [3, [23]], [4, [0, 0, 1, 14]], [4, [0, 0, 1, 22]], [4, [0, 0, 1, 23]], [4, [0, 0, 3, 12]], [4, [0, 0, 3, 13]], [4, [0, 0, 7, 14]], [4, [0, 0, 7, 22]], [4, [0, 0, 7, 23]], [4, [0, 0, 14, 15]], [4, [0, 0, 15, 15]], [4, [0, 1, 3, 12]], [4, [0, 1, 3, 13]], [4, [0, 1, 4, 12]], [4, [0, 1, 4, 14]], [4, [0, 1, 5, 14]], [4, [0, 1, 5, 22]], [4, [0, 1, 5, 23]], [4, [0, 1, 7, 14]], [4, [0, 1, 7, 22]], [4, [0, 1, 7, 23]], [4, [0, 1, 14, 15]], [4, [0, 1, 15, 15]], [4, [0, 3, 4, 12]], [4, [0, 3, 4, 13]], [4, [0, 3, 5, 12]], [4, [0, 3, 5, 13]], [4, [0, 4, 7, 12]], [4, [0, 4, 7, 14]], [4, [0, 5, 7, 14]], [4, [0, 5, 7, 22]], [4, [0, 5, 7, 23]], [4, [0, 5, 14, 15]], [4, [0, 5, 15, 15]], [4, [1, 3, 5, 12]], [4, [1, 3, 5, 13]], [4, [1, 4, 5, 12]], [4, [1, 4, 5, 14]], [4, [1, 5, 7, 14]], [4, [1, 5, 7, 22]], [4, [1, 5, 7, 23]], [4, [1, 5, 14, 15]], [4, [1, 5, 15, 15]], [4, [3, 4, 5, 12]], [4, [3, 4, 5, 13]], [4, [4, 5, 7, 12]], [4, [4, 5, 7, 14]], [5, [0, 0, 4, 12]], [5, [0, 0, 4, 14]], [5, [0, 1, 2, 12]], [5, [0, 1, 2, 13]], [5, [0, 1, 3, 12]], [5, [0, 1, 3, 13]], [5, [0, 1, 4, 12]], [5, [0, 1, 4, 13]], [5, [0, 2, 2, 12]], [5, [0, 2, 2, 13]], [5, [0, 2, 4, 13]], [5, [0, 2, 4, 14]], [5, [0, 3, 3, 12]], [5, [0, 3, 3, 13]], [5, [0, 3, 4, 12]], [5, [0, 3, 4, 13]], [5, [1, 1, 14, 15]], [5, [1, 1, 15, 15]], [5, [14]], [5, [22]], [5, [23]], [6, [0, 2, 4, 13]], [6, [0, 2, 4, 14]], [6, [0, 4, 7, 13]], [6, [0, 4, 7, 14]], [7, [0, 1, 1, 12]], [7, [0, 1, 1, 13]], [7, [0, 1, 2, 12]], [7, [0, 1, 2, 13]], [7, [0, 1, 4, 13]], [7, [0, 1, 4, 14]], [7, [0, 2, 3, 12]], [7, [0, 2, 3, 13]], [7, [0, 3, 4, 13]], [7, [0, 3, 4, 14]], [8, [0, 1, 4, 13]], [8, [0, 1, 4, 14]], [8, [0, 4, 7, 13]], [8, [0, 4, 7, 14]], [9, [0, 2, 3, 12]], [9, [0, 2, 3, 13]], [9, [0, 2, 7, 12]], [9, [0, 2, 7, 13]], [9, [0, 3, 3, 12]], [9, [0, 3, 3, 13]], [9, [0, 3, 4, 13]], [9, [0, 3, 4, 14]], [9, [0, 3, 7, 12]], [9, [0, 3, 7, 13]], [9, [0, 4, 7, 13]], [9, [0, 4, 7, 14]], [10, [0, 0, 4, 12]], [10, [0, 0, 4, 14]], [10, [0, 1, 1, 12]], [10, [0, 1, 1, 13]], [10, [0, 1, 3, 12]], [10, [0, 1, 3, 13]], [10, [0, 1, 4, 12]], [10, [0, 1, 4, 13]], [10, [0, 2, 3, 12]], [10, [0, 2, 3, 13]], [10, [0, 2, 4, 13]], [10, [0, 2, 4, 14]], [10, [0, 3, 4, 12]], [10, [0, 3, 4, 13]], [10, [12]], [10, [14]], [11, [0, 2, 2, 12]], [11, [0, 2, 2, 13]], [11, [0, 2, 3, 12]], [11, [0, 2, 3, 13]], [11, [0, 2, 4, 13]], [11, [0, 2, 4, 14]], [11, [0, 2, 7, 12]], [11, [0, 2, 7, 13]], [11, [0, 3, 7, 12]], [11, [0, 3, 7, 13]], [11, [0, 4, 7, 13]], [11, [0, 4, 7, 14]], [12, [0, 1, 3, 12]], [12, [0, 1, 3, 13]], [12, [0, 3, 3, 12]], [12, [0, 3, 3, 14]], [12, [0, 3, 7, 12]], [12, [0, 3, 7, 14]], [13, [0, 1, 4, 12]], [13, [0, 1, 4, 13]], [13, [0, 1, 10, 12]], [13, [0, 1, 10, 13]], [13, [0, 3, 4, 12]], [13, [0, 3, 4, 14]], [13, [0, 3, 10, 12]], [13, [0, 3, 10, 14]], [13, [0, 4, 7, 12]], [13, [0, 4, 7, 14]], [13, [0, 7, 10, 12]], [13, [0, 7, 10, 14]], [14, [0, 1, 4, 12]], [14, [0, 1, 4, 13]], [14, [0, 3, 4, 12]], [14, [0, 3, 4, 14]], [14, [0, 4, 7, 12]], [14, [0, 4, 7, 14]], [15, [0, 1, 3, 12]], [15, [0, 1, 3, 13]], [15, [0, 1, 10, 12]], [15, [0, 1, 10, 13]], [15, [0, 3, 3, 12]], [15, [0, 3, 3, 14]], [15, [0, 3, 7, 12]], [15, [0, 3, 7, 14]], [15, [0, 3, 10, 12]], [15, [0, 3, 10, 14]], [15, [0, 7, 10, 12]], [15, [0, 7, 10, 14]], [16, [0, 0, 1, 14]], [16, [0, 0, 1, 22]], [16, [0, 0, 1, 23]], [16, [0, 0, 3, 12]], [16, [0, 0, 3, 13]], [16, [0, 0, 7, 14]], [16, [0, 0, 7, 22]], [16, [0, 0, 7, 23]], [16, [0, 0, 14, 15]], [16, [0, 0, 15, 15]], [16, [0, 1, 1, 14]], [16, [0, 1, 1, 22]], [16, [0, 1, 1, 23]], [16, [0, 1, 4, 12]], [16, [0, 1, 4, 14]], [16, [0, 3, 4, 12]], [16, [0, 3, 4, 13]], [16, [0, 4, 7, 12]], [16, [0, 4, 7, 14]], [16, [1, 1, 3, 12]], [16, [1, 1, 3, 13]], [16, [1, 1, 4, 12]], [16, [1, 1, 4, 14]], [16, [1, 1, 7, 14]], [16, [1, 1, 7, 22]], [16, [1, 1, 7, 23]], [16, [1, 1, 14, 15]], [16, [1, 1, 15, 15]], [16, [1, 3, 4, 12]], [16, [1, 3, 4, 13]], [16, [1, 4, 7, 12]], [16, [1, 4, 7, 14]], [17, [0, 2, 2, 12]], [17, [0, 2, 2, 13]], [17, [0, 2, 4, 13]], [17, [0, 2, 4, 14]], [17, [0, 3, 3, 12]], [17, [0, 3, 3, 13]], [17, [0, 3, 4, 13]], [17, [0, 3, 4, 14]], [18, [0, 1, 4, 8]], [18, [0, 1, 4, 14]], [18, [0, 2, 4, 8]], [18, [0, 2, 4, 14]], [18, [7, 7, 12, 14]], [18, [7, 12, 12, 14]], [18, [14]], [19, [0, 1, 4, 8]], [19, [0, 1, 4, 13]], [19, [0, 2, 4, 8]], [19, [0, 2, 4, 13]], [19, [0, 7, 7, 15]], [19, [0, 7, 15, 15]], [19, [1, 1, 7, 15]], [19, [1, 1, 15, 15]], [19, [7]], [19, [12, 12, 15, 22]], [19, [12, 12, 15, 23]], [20, [0, 1, 4, 13]], [20, [0, 1, 4, 14]], [20, [0, 2, 4, 13]], [20, [0, 2, 4, 14]], [21, [0, 1, 3, 12]], [21, [0, 1, 3, 13]], [21, [0, 1, 4, 12]], [21, [0, 1, 4, 13]], [21, [0, 3, 3, 12]], [21, [0, 3, 3, 14]], [21, [0, 3, 4, 12]], [21, [0, 3, 4, 14]], [21, [0, 3, 7, 12]], [21, [0, 3, 7, 14]], [21, [0, 4, 7, 12]], [21, [0, 4, 7, 14]], [22, [7, 7, 12, 22]], [22, [7, 7, 12, 23]], [22, [7, 12, 14, 22]], [22, [7, 12, 14, 23]], [23, [0, 2, 13, 13]], [23, [7, 7, 12, 14]], [23, [7, 12, 12, 14]], [23, [14]], [24, [0, 2, 12, 13]], [24, [0, 2, 12, 17]], [24, [0, 2, 13, 13]], [24, [0, 2, 13, 17]], [24, [7, 7, 13, 14]], [24, [7, 7, 14, 17]], [24, [7, 12, 13, 14]], [24, [7, 12, 14, 17]], [24, [12, 12, 13, 14]], [24, [12, 12, 14, 17]], [25, [0, 2, 12, 12]], [25, [7, 7, 13, 14]], [25, [7, 12, 13, 14]], [25, [12, 12, 13, 14]], [26, [0, 2, 12, 12]], [26, [0, 2, 12, 13]], [26, [0, 2, 12, 17]], [26, [0, 2, 13, 17]], [26, [7, 7, 12, 14]], [26, [7, 7, 14, 17]], [26, [7, 12, 12, 14]], [26, [7, 12, 14, 17]], [26, [12, 12, 14, 17]], [26, [14]], [27, [0, 1, 4, 8]], [27, [0, 1, 4, 14]], [27, [0, 2, 4, 8]], [27, [0, 2, 4, 14]], [28, [0, 1, 4, 8]], [28, [0, 1, 4, 13]], [28, [0, 2, 4, 8]], [28, [0, 2, 4, 13]], [29, [0, 0, 15, 15]], [29, [0, 7, 7, 14]], [29, [0, 7, 14, 14]], [29, [0, 7, 15, 15]], [29, [1, 1, 7, 14]], [29, [1, 1, 14, 14]], [29, [7]], [29, [7, 14, 15, 15]], [29, [12, 12, 14, 22]], [29, [12, 12, 14, 23]], [30, [0, 0, 14, 15]], [30, [0, 0, 14, 20]], [30, [0, 0, 15, 15]], [30, [0, 0, 15, 20]], [30, [0, 7, 7, 15]], [30, [0, 7, 7, 20]], [30, [0, 7, 15, 15]], [30, [0, 7, 15, 20]], [30, [1, 1, 7, 15]], [30, [1, 1, 7, 20]], [30, [1, 1, 14, 15]], [30, [1, 1, 14, 20]], [30, [7, 14, 15, 15]], [30, [7, 14, 15, 20]], [30, [12, 12, 15, 22]], [30, [12, 12, 15, 23]], [30, [12, 12, 20, 22]], [30, [12, 12, 20, 23]], [31, [0, 0, 14, 14]], [31, [0, 7, 7, 15]], [31, [0, 7, 14, 14]], [31, [0, 7, 14, 15]], [31, [1, 1, 7, 15]], [31, [1, 1, 14, 15]], [31, [7]], [31, [7, 14, 14, 15]], [31, [12, 12, 15, 22]], [31, [12, 12, 15, 23]], [32, [0, 0, 14, 14]], [32, [0, 0, 14, 15]], [32, [0, 0, 14, 20]], [32, [0, 0, 15, 20]], [32, [0, 7, 7, 14]], [32, [0, 7, 7, 20]], [32, [0, 7, 14, 15]], [32, [0, 7, 15, 20]], [32, [1, 1, 7, 14]], [32, [1, 1, 7, 20]], [32, [1, 1, 14, 14]], [32, [1, 1, 14, 20]], [32, [7, 14, 14, 15]], [32, [7, 14, 15, 20]], [32, [12, 12, 14, 22]], [32, [12, 12, 14, 23]], [32, [12, 12, 20, 22]], [32, [12, 12, 20, 23]], [33, [0, 0, 15, 23]], [33, [0, 7, 15, 23]], [33, [7, 7, 12, 12]], [33, [7, 7, 12, 15]], [33, [7, 7, 12, 16]], [33, [7, 7, 12, 23]], [33, [7, 12, 12, 14]], [33, [7, 12, 14, 15]], [33, [7, 12, 14, 16]], [33, [7, 12, 14, 23]], [33, [7, 14, 15, 23]], [33, [12, 12, 14, 23]], [34, [0, 0, 15, 22]], [34, [0, 7, 15, 22]], [34, [7, 7, 12, 12]], [34, [7, 7, 12, 15]], [34, [7, 7, 12, 16]], [34, [7, 7, 12, 22]], [34, [7, 12, 12, 14]], [34, [7, 12, 14, 15]], [34, [7, 12, 14, 16]], [34, [7, 12, 14, 22]], [34, [7, 14, 15, 22]], [34, [12, 12, 14, 22]], [35, [7, 7, 12, 12]], [35, [7, 7, 12, 15]], [35, [7, 7, 12, 16]], [35, [7, 12, 12, 14]], [35, [7, 12, 14, 15]], [35, [7, 12, 14, 16]], [36, [7, 7, 12, 12]], [36, [7, 7, 12, 15]], [36, [7, 7, 12, 16]], [36, [7, 12, 12, 14]], [36, [7, 12, 14, 15]], [36, [7, 12, 14, 16]], [37, [0, 2, 12, 12]], [37, [0, 2, 13, 13]], [37, [7, 7, 12, 14]], [37, [7, 7, 13, 14]], [37, [7, 12, 12, 14]], [37, [7, 12, 13, 14]], [37, [12, 12, 13, 14]], [37, [14]], [38, [0, 0, 14, 14]], [38, [0, 0, 15, 15]], [38, [0, 7, 7, 14]], [38, [0, 7, 7, 15]], [38, [0, 7, 14, 15]], [38, [0, 7, 15, 15]], [38, [1, 1, 7, 14]], [38, [1, 1, 7, 15]], [38, [1, 1, 14, 14]], [38, [1, 1, 14, 15]], [38, [7, 14, 14, 15]], [38, [7, 14, 15, 15]], [38, [12, 12, 14, 22]], [38, [12, 12, 14, 23]], [38, [12, 12, 15, 22]], [38, [12, 12, 15, 23]], [39, [0, 0, 15, 22]], [39, [0, 7, 15, 22]], [39, [7, 7, 12, 22]], [39, [7, 12, 14, 22]], [39, [7, 14, 15, 22]], [39, [12, 12, 14, 22]]]}

==> anc/controlled/identification_artifacts/pair_8_11_lower1.json <==
{"graph": {"n": 24, "edges": [[0, 4], [0, 5], [0, 6], [1, 5], [1, 6], [1, 7], [1, 8], [2, 7], [2, 8], [2, 9], [2, 10], [3, 8], [3, 9], [3, 10], [3, 11], [4, 8], [4, 11], [5, 6], [7, 13], [7, 14], [8, 11], [8, 19], [9, 10], [12, 16], [12, 17], [12, 18], [13, 17], [13, 18], [13, 19], [14, 19], [14, 20], [14, 21], [15, 20], [15, 21], [15, 22], [15, 23], [16, 22], [16, 23], [17, 18], [20, 21], [22, 23]]}, "coefficient_degree": 1, "kind": "f2-roots-obstruction-v1", "status": "OPEN", "values": [[], [0, 4, 4], [0, 5, 5], [0, 0, 6], [0, 1, 5], [0, 4, 8], [0, 4, 11], [0, 5, 6], [1, 5, 5], [1, 1, 6], [1, 7, 7], [1, 8, 8], [1, 2, 7], [1, 2, 8], [1, 3, 8], [1, 4, 8], [1, 5, 6], [1, 13, 13], [1, 14, 14], [1, 8, 11], [1, 19, 19], [1, 13, 17], [1, 13, 18], [1, 20, 20], [1, 21, 21], [1, 15, 20], [1, 15, 21], [2, 7, 7], [2, 8, 8], [2, 9, 9], [2, 2, 10], [2, 3, 8], [2, 3, 9], [2, 4, 8], [2, 13, 13], [2, 14, 14], [2, 8, 11], [2, 19, 19], [2, 9, 10], [2, 13, 17], [2, 13, 18], [2, 20, 20], [2, 21, 21], [2, 15, 20], [2, 15, 21], [3, 8, 8], [3, 9, 9], [3, 3, 10], [3, 3, 11], [3, 4, 8], [3, 8, 11], [3, 19, 19], [3, 9, 10], [3, 13, 19], [3, 14, 19], [4, 8, 8], [4, 4, 11], [4, 8, 11], [4, 19, 19], [4, 13, 19], [4, 14, 19], [5, 6, 6], [4, 4, 6], [6, 7, 7], [6, 8, 8], [2, 6, 7], [2, 6, 8], [3, 6, 8], [4, 6, 11], [6, 13, 13], [6, 14, 14], [6, 8, 11], [6, 19, 19], [6, 13, 17], [6, 13, 18], [6, 20, 20], [6, 21, 21], [6, 15, 20], [6, 15, 21], [7, 13, 13], [7, 14, 14], [7, 13, 17], [7, 13, 18], [7, 13, 19], [7, 14, 19], [7, 20, 20], [7, 21, 21], [7, 15, 20], [7, 15, 21], [0, 0, 8], [0, 5, 8], [0, 6, 8], [8, 11, 11], [8, 19, 19], [8, 13, 19], [8, 14, 19], [9, 10, 10], [1, 7, 10], [7, 7, 10], [1, 8, 10], [8, 8, 10], [10, 11, 11], [4, 8, 10], [4, 10, 11], [10, 13, 13], [10, 14, 14], [10, 19, 19], [10, 13, 17], [10, 13, 18], [10, 20, 20], [10, 21, 21], [10, 15, 20], [10, 15, 21], [1, 1, 11], [1, 5, 11], [1, 6, 11], [7, 7, 11], [2, 2, 11], [9, 9, 11], [10, 10, 11], [11, 13, 13], [11, 14, 14], [11, 13, 17], [11, 13, 18], [11, 13, 19], [11, 14, 19], [11, 20, 20], [11, 21, 21], [11, 15, 20], [11, 15, 21], [12, 16, 16], [12, 17, 17], [12, 12, 18], [12, 13, 17], [12, 16, 22], [12, 16, 23], [12, 17, 18], [13, 19, 19], [13, 17, 17], [13, 13, 18], [13, 14, 19], [13, 17, 18], [14, 19, 19], [14, 20, 20], [14, 14, 21], [14, 15, 20], [14, 20, 21], [15, 20, 20], [15, 15, 21], [15, 22, 22], [15, 15, 23], [15, 16, 22], [15, 20, 21], [15, 22, 23], [16, 22, 22], [16, 16, 23], [16, 22, 23], [1, 7, 17], [7, 7, 17], [2, 7, 17], [14, 14, 17], [17, 18, 18], [14, 17, 19], [17, 20, 20], [17, 21, 21], [15, 17, 20], [15, 17, 21], [16, 16, 18], [13, 18, 19], [16, 18, 22], [16, 18, 23], [1, 7, 19], [7, 7, 19], [2, 7, 19], [12, 18, 19], [18, 18, 19], [17, 18, 19], [20, 21, 21], [1, 7, 21], [7, 7, 21], [2, 7, 21], [13, 13, 21], [8, 19, 21], [19, 19, 21], [13, 17, 21], [13, 18, 21], [21, 22, 22], [21, 23, 23], [16, 21, 22], [16, 21, 23], [12, 12, 22], [17, 17, 22], [18, 18, 22], [13, 17, 22], [13, 18, 22], [22, 23, 23], [14, 20, 23], [20, 20, 23], [14, 21, 23], [21, 21, 23]], "stats": {"rows": 984, "rank": 933, "columns": 1362, "seconds": 0.0037806998006999493, "solver": "sparse rows and derivation DAG"}}

==> anc/controlled/identification_artifacts/pair_8_11_upper.json <==
{"kind": "f2-roots-refutation-v1", "graph": {"n": 24, "edges": [[0, 4], [0, 5], [0, 6], [1, 5], [1, 6], [1, 7], [1, 8], [2, 7], [2, 8], [2, 9], [2, 10], [3, 8], [3, 9], [3, 10], [3, 11], [4, 8], [4, 11], [5, 6], [7, 13], [7, 14], [8, 11], [8, 19], [9, 10], [12, 16], [12, 17], [12, 18], [13, 17], [13, 18], [13, 19], [14, 19], [14, 20], [14, 21], [15, 20], [15, 21], [15, 22], [15, 23], [16, 22], [16, 23], [17, 18], [20, 21], [22, 23]]}, "coefficient_degree": 4, "terms": [[0, [0, 0, 1, 13]], [0, [0, 0, 1, 14]], [0, [0, 0, 3, 13]], [0, [0, 0, 3, 14]], [0, [0, 0, 7, 13]], [0, [0, 0, 7, 14]], [0, [0, 0, 12, 13]], [0, [0, 0, 12, 14]], [0, [0, 0, 13, 22]], [0, [0, 0, 13, 23]], [0, [0, 0, 14, 22]], [0, [0, 0, 14, 23]], [0, [0, 1, 1, 13]], [0, [0, 1, 1, 14]], [0, [0, 1, 7, 13]], [0, [0, 1, 7, 14]], [0, [0, 1, 12, 13]], [0, [0, 1, 12, 14]], [0, [0, 1, 13, 22]], [0, [0, 1, 13, 23]], [0, [0, 1, 14, 22]], [0, [0, 1, 14, 23]], [0, [0, 3, 3, 13]], [0, [0, 3, 3, 14]], [0, [0, 8, 12, 13]], [0, [0, 8, 12, 14]], [0, [0, 8, 13, 22]], [0, [0, 8, 13, 23]], [0, [0, 8, 14, 22]], [0, [0, 8, 14, 23]], [0, [1, 1, 3, 13]], [0, [1, 1, 3, 14]], [0, [1, 2, 2, 13]], [0, [1, 2, 2, 14]], [0, [1, 2, 7, 13]], [0, [1, 2, 7, 14]], [0, [1, 3, 7, 13]], [0, [1, 3, 7, 14]], [0, [2, 3, 3, 13]], [0, [2, 3, 3, 14]], [0, [2, 3, 7, 13]], [0, [2, 3, 7, 14]], [0, [13]], [0, [14]], [1, [0, 0, 4, 13]], [1, [0, 0, 4, 14]], [1, [0, 0, 7, 13]], [1, [0, 0, 7, 14]], [1, [0, 0, 12, 13]], [1, [0, 0, 12, 14]], [1, [0, 0, 13, 22]], [1, [0, 0, 13, 23]], [1, [0, 0, 14, 22]], [1, [0, 0, 14, 23]], [1, [0, 1, 1, 12]], [1, [0, 1, 1, 22]], [1, [0, 1, 1, 23]], [1, [0, 4, 12, 13]], [1, [0, 4, 12, 14]], [1, [0, 4, 13, 22]], [1, [0, 4, 13, 23]], [1, [0, 4, 14, 22]], [1, [0, 4, 14, 23]], [1, [0, 8, 12, 13]], [1, [0, 8, 12, 14]], [1, [0, 8, 13, 22]], [1, [0, 8, 13, 23]], [1, [0, 8, 14, 22]], [1, [0, 8, 14, 23]], [1, [1, 1, 2, 13]], [1, [1, 1, 2, 14]], [1, [1, 1, 3, 13]], [1, [1, 1, 3, 14]], [1, [1, 1, 7, 13]], [1, [1, 1, 7, 22]], [1, [1, 1, 7, 23]], [1, [1, 1, 12, 12]], [1, [1, 1, 12, 14]], [1, [1, 1, 13, 22]], [1, [1, 1, 13, 23]], [1, [1, 1, 14, 15]], [1, [1, 1, 14, 22]], [1, [1, 1, 14, 23]], [1, [1, 1, 15, 15]], [1, [12]], [1, [22]], [1, [23]], [2, [0, 1, 1, 12]], [2, [0, 1, 1, 22]], [2, [0, 1, 1, 23]], [2, [0, 1, 2, 13]], [2, [0, 1, 2, 14]], [2, [0, 1, 3, 13]], [2, [0, 1, 3, 14]], [2, [0, 1, 4, 13]], [2, [0, 1, 4, 14]], [2, [0, 1, 5, 12]], [2, [0, 1, 5, 22]], [2, [0, 1, 5, 23]], [2, [0, 1, 7, 14]], [2, [0, 1, 7, 22]], [2, [0, 1, 7, 23]], [2, [0, 1, 12, 12]], [2, [0, 1, 12, 13]], [2, [0, 1, 14, 15]], [2, [0, 1, 15, 15]], [2, [0, 2, 5, 13]], [2, [0, 2, 5, 14]], [2, [0, 3, 5, 13]], [2, [0, 3, 5, 14]], [2, [0, 4, 5, 13]], [2, [0, 4, 5, 14]], [2, [0, 5, 7, 14]], [2, [0, 5, 7, 22]], [2, [0, 5, 7, 23]], [2, [0, 5, 12, 12]], [2, [0, 5, 12, 13]], [2, [0, 5, 14, 15]], [2, [0, 5, 15, 15]], [2, [1, 1, 2, 13]], [2, [1, 1, 2, 14]], [2, [1, 1, 3, 13]], [2, [1, 1, 3, 14]], [2, [1, 1, 7, 13]], [2, [1, 1, 7, 22]], [2, [1, 1, 7, 23]], [2, [1, 1, 12, 12]], [2, [1, 1, 12, 14]], [2, [1, 1, 13, 22]], [2, [1, 1, 13, 23]], [2, [1, 1, 14, 15]], [2, [1, 1, 14, 22]], [2, [1, 1, 14, 23]], [2, [1, 1, 15, 15]], [2, [1, 2, 5, 13]], [2, [1, 2, 5, 14]], [2, [1, 3, 5, 13]], [2, [1, 3, 5, 14]], [2, [1, 4, 12, 13]], [2, [1, 4, 12, 14]], [2, [1, 4, 13, 22]], [2, [1, 4, 13, 23]], [2, [1, 4, 14, 22]], [2, [1, 4, 14, 23]], [2, [1, 5, 7, 13]], [2, [1, 5, 7, 22]], [2, [1, 5, 7, 23]], [2, [1, 5, 12, 12]], [2, [1, 5, 12, 14]], [2, [1, 5, 13, 22]], [2, [1, 5, 13, 23]], [2, [1, 5, 14, 15]], [2, [1, 5, 14, 22]], [2, [1, 5, 14, 23]], [2, [1, 5, 15, 15]], [2, [1, 8, 12, 13]], [2, [1, 8, 12, 14]], [2, [1, 8, 13, 22]], [2, [1, 8, 13, 23]], [2, [1, 8, 14, 22]], [2, [1, 8, 14, 23]], [2, [4, 5, 12, 13]], [2, [4, 5, 12, 14]], [2, [4, 5, 13, 22]], [2, [4, 5, 13, 23]], [2, [4, 5, 14, 22]], [2, [4, 5, 14, 23]], [2, [5, 8, 12, 13]], [2, [5, 8, 12, 14]], [2, [5, 8, 13, 22]], [2, [5, 8, 13, 23]], [2, [5, 8, 14, 22]], [2, [5, 8, 14, 23]], [3, [0, 0, 1, 12]], [3, [0, 0, 1, 22]], [3, [0, 0, 1, 23]], [3, [0, 0, 2, 13]], [3, [0, 0, 2, 14]], [3, [0, 0, 3, 13]], [3, [0, 0, 3, 14]], [3, [0, 0, 7, 13]], [3, [0, 0, 7, 22]], [3, [0, 0, 7, 23]], [3, [0, 0, 12, 12]], [3, [0, 0, 12, 14]], [3, [0, 0, 13, 22]], [3, [0, 0, 13, 23]], [3, [0, 0, 14, 15]], [3, [0, 0, 14, 22]], [3, [0, 0, 14, 23]], [3, [0, 0, 15, 15]], [3, [0, 1, 4, 13]], [3, [0, 1, 4, 14]], [3, [0, 1, 7, 13]], [3, [0, 1, 7, 14]], [3, [0, 1, 12, 13]], [3, [0, 1, 12, 14]], [3, [0, 1, 13, 22]], [3, [0, 1, 13, 23]], [3, [0, 1, 14, 22]], [3, [0, 1, 14, 23]], [3, [1, 4, 12, 13]], [3, [1, 4, 12, 14]], [3, [1, 4, 13, 22]], [3, [1, 4, 13, 23]], [3, [1, 4, 14, 22]], [3, [1, 4, 14, 23]], [3, [1, 8, 12, 13]], [3, [1, 8, 12, 14]], [3, [1, 8, 13, 22]], [3, [1, 8, 13, 23]], [3, [1, 8, 14, 22]], [3, [1, 8, 14, 23]], [3, [12]], [3, [22]], [3, [23]], [4, [0, 0, 1, 12]], [4, [0, 0, 1, 22]], [4, [0, 0, 1, 23]], [4, [0, 0, 2, 13]], [4, [0, 0, 2, 14]], [4, [0, 0, 3, 13]], [4, [0, 0, 3, 14]], [4, [0, 0, 4, 13]], [4, [0, 0, 4, 14]], [4, [0, 0, 7, 14]], [4, [0, 0, 7, 22]], [4, [0, 0, 7, 23]], [4, [0, 0, 12, 12]], [4, [0, 0, 12, 13]], [4, [0, 0, 14, 15]], [4, [0, 0, 15, 15]], [4, [0, 1, 2, 13]], [4, [0, 1, 2, 14]], [4, [0, 1, 3, 13]], [4, [0, 1, 3, 14]], [4, [0, 1, 5, 12]], [4, [0, 1, 5, 22]], [4, [0, 1, 5, 23]], [4, [0, 1, 7, 13]], [4, [0, 1, 7, 22]], [4, [0, 1, 7, 23]], [4, [0, 1, 12, 12]], [4, [0, 1, 12, 14]], [4, [0, 1, 13, 22]], [4, [0, 1, 13, 23]], [4, [0, 1, 14, 15]], [4, [0, 1, 14, 22]], [4, [0, 1, 14, 23]], [4, [0, 1, 15, 15]], [4, [0, 2, 5, 13]], [4, [0, 2, 5, 14]], [4, [0, 3, 5, 13]], [4, [0, 3, 5, 14]], [4, [0, 4, 5, 13]], [4, [0, 4, 5, 14]], [4, [0, 4, 12, 13]], [4, [0, 4, 12, 14]], [4, [0, 4, 13, 22]], [4, [0, 4, 13, 23]], [4, [0, 4, 14, 22]], [4, [0, 4, 14, 23]], [4, [0, 5, 7, 14]], [4, [0, 5, 7, 22]], [4, [0, 5, 7, 23]], [4, [0, 5, 12, 12]], [4, [0, 5, 12, 13]], [4, [0, 5, 14, 15]], [4, [0, 5, 15, 15]], [4, [0, 8, 12, 13]], [4, [0, 8, 12, 14]], [4, [0, 8, 13, 22]], [4, [0, 8, 13, 23]], [4, [0, 8, 14, 22]], [4, [0, 8, 14, 23]], [4, [1, 2, 5, 13]], [4, [1, 2, 5, 14]], [4, [1, 3, 5, 13]], [4, [1, 3, 5, 14]], [4, [1, 5, 7, 13]], [4, [1, 5, 7, 22]], [4, [1, 5, 7, 23]], [4, [1, 5, 12, 12]], [4, [1, 5, 12, 14]], [4, [1, 5, 13, 22]], [4, [1, 5, 13, 23]], [4, [1, 5, 14, 15]], [4, [1, 5, 14, 22]], [4, [1, 5, 14, 23]], [4, [1, 5, 15, 15]], [4, [4, 5, 12, 13]], [4, [4, 5, 12, 14]], [4, [4, 5, 13, 22]], [4, [4, 5, 13, 23]], [4, [4, 5, 14, 22]], [4, [4, 5, 14, 23]], [4, [5, 8, 12, 13]], [4, [5, 8, 12, 14]], [4, [5, 8, 13, 22]], [4, [5, 8, 13, 23]], [4, [5, 8, 14, 22]], [4, [5, 8, 14, 23]], [5, [0, 0, 3, 13]], [5, [0, 0, 3, 14]], [5, [0, 0, 4, 13]], [5, [0, 0, 4, 14]], [5, [0, 1, 1, 13]], [5, [0, 1, 1, 14]], [5, [0, 3, 4, 13]], [5, [0, 3, 4, 14]], [5, [1, 1, 2, 13]], [5, [1, 1, 2, 14]], [5, [1, 1, 3, 12]], [5, [1, 1, 3, 14]], [5, [1, 1, 4, 13]], [5, [1, 1, 4, 14]], [5, [1, 1, 9, 13]], [5, [1, 1, 9, 14]], [5, [1, 1, 10, 13]], [5, [1, 1, 10, 14]], [5, [1, 2, 3, 12]], [5, [1, 2, 3, 14]], [5, [1, 2, 4, 13]], [5, [1, 2, 4, 14]], [5, [1, 2, 9, 13]], [5, [1, 2, 9, 14]], [5, [1, 2, 10, 13]], [5, [1, 2, 10, 14]], [5, [1, 2, 12, 12]], [5, [1, 2, 12, 13]], [5, [1, 2, 14, 15]], [5, [1, 2, 15, 15]], [5, [1, 3, 9, 13]], [5, [1, 3, 9, 14]], [5, [1, 3, 10, 13]], [5, [1, 3, 10, 14]], [5, [1, 8, 12, 13]], [5, [1, 8, 12, 14]], [5, [1, 8, 13, 22]], [5, [1, 8, 13, 23]], [5, [1, 8, 14, 22]], [5, [1, 8, 14, 23]], [5, [2, 2, 12, 12]], [5, [2, 2, 12, 13]], [5, [2, 2, 14, 15]], [5, [2, 2, 15, 15]], [5, [2, 3, 3, 12]], [5, [2, 3, 3, 13]], [5, [2, 3, 4, 13]], [5, [2, 3, 4, 14]], [5, [13]], [5, [22]], [5, [23]], [6, [0, 0, 4, 13]], [6, [0, 0, 4, 14]], [6, [0, 0, 7, 13]], [6, [0, 0, 7, 14]], [6, [0, 0, 12, 13]], [6, [0, 0, 12, 14]], [6, [0, 0, 13, 22]], [6, [0, 0, 13, 23]], [6, [0, 0, 14, 22]], [6, [0, 0, 14, 23]], [6, [0, 1, 1, 13]], [6, [0, 1, 1, 14]], [6, [0, 1, 7, 13]], [6, [0, 1, 7, 14]], [6, [0, 1, 12, 13]], [6, [0, 1, 12, 14]], [6, [0, 1, 13, 22]], [6, [0, 1, 13, 23]], [6, [0, 1, 14, 22]], [6, [0, 1, 14, 23]], [6, [0, 4, 4, 13]], [6, [0, 4, 4, 14]], [6, [0, 4, 12, 13]], [6, [0, 4, 12, 14]], [6, [0, 4, 13, 22]], [6, [0, 4, 13, 23]], [6, [0, 4, 14, 22]], [6, [0, 4, 14, 23]], [6, [1, 1, 2, 13]], [6, [1, 1, 2, 14]], [6, [1, 1, 3, 13]], [6, [1, 1, 3, 14]], [6, [1, 1, 4, 13]], [6, [1, 1, 4, 14]], [6, [1, 2, 7, 13]], [6, [1, 2, 7, 14]], [6, [1, 3, 4, 13]], [6, [1, 3, 4, 14]], [6, [1, 3, 7, 12]], [6, [1, 3, 7, 14]], [6, [1, 3, 9, 13]], [6, [1, 3, 9, 14]], [6, [1, 3, 10, 13]], [6, [1, 3, 10, 14]], [6, [1, 3, 12, 12]], [6, [1, 3, 12, 14]], [6, [1, 3, 13, 22]], [6, [1, 3, 13, 23]], [6, [1, 3, 14, 22]], [6, [1, 3, 14, 23]], [6, [1, 4, 7, 12]], [6, [1, 4, 7, 13]], [6, [1, 4, 12, 12]], [6, [1, 4, 12, 14]], [6, [1, 4, 13, 22]], [6, [1, 4, 13, 23]], [6, [1, 4, 14, 22]], [6, [1, 4, 14, 23]], [6, [1, 7, 9, 13]], [6, [1, 7, 9, 14]], [6, [1, 7, 10, 13]], [6, [1, 7, 10, 14]], [6, [1, 7, 12, 13]], [6, [1, 7, 12, 14]], [6, [1, 7, 13, 22]], [6, [1, 7, 13, 23]], [6, [1, 7, 14, 22]], [6, [1, 7, 14, 23]], [6, [2, 2, 3, 13]], [6, [2, 2, 3, 14]], [6, [2, 2, 4, 13]], [6, [2, 2, 4, 14]], [6, [2, 3, 3, 13]], [6, [2, 3, 3, 14]], [6, [2, 3, 4, 13]], [6, [2, 3, 4, 14]], [6, [2, 3, 7, 13]], [6, [2, 3, 7, 14]], [6, [3, 3, 7, 12]], [6, [3, 3, 7, 13]], [6, [3, 3, 12, 12]], [6, [3, 3, 12, 14]], [6, [3, 3, 13, 22]], [6, [3, 3, 13, 23]], [6, [3, 3, 14, 22]], [6, [3, 3, 14, 23]], [6, [4, 4, 7, 12]], [6, [4, 4, 7, 13]], [6, [4, 4, 12, 12]], [6, [4, 4, 12, 14]], [6, [4, 4, 13, 22]], [6, [4, 4, 13, 23]], [6, [4, 4, 14, 22]], [6, [4, 4, 14, 23]], [7, [0, 0, 1, 13]], [7, [0, 0, 1, 14]], [7, [0, 0, 3, 13]], [7, [0, 0, 3, 14]], [7, [0, 1, 4, 13]], [7, [0, 1, 4, 14]], [7, [0, 3, 4, 13]], [7, [0, 3, 4, 14]], [7, [1, 1, 3, 12]], [7, [1, 1, 3, 13]], [7, [1, 1, 4, 13]], [7, [1, 1, 4, 14]], [7, [1, 1, 12, 12]], [7, [1, 1, 12, 13]], [7, [1, 1, 14, 15]], [7, [1, 1, 15, 15]], [7, [1, 2, 3, 12]], [7, [1, 2, 3, 13]], [7, [1, 2, 9, 13]], [7, [1, 2, 9, 14]], [7, [1, 2, 10, 13]], [7, [1, 2, 10, 14]], [7, [1, 2, 12, 12]], [7, [1, 2, 12, 13]], [7, [1, 2, 14, 15]], [7, [1, 2, 15, 15]], [7, [1, 3, 4, 13]], [7, [1, 3, 4, 14]], [7, [2, 3, 3, 12]], [7, [2, 3, 3, 13]], [7, [12]], [7, [14]], [9, [0, 0, 2, 13]], [9, [0, 0, 2, 14]], [9, [0, 2, 4, 13]], [9, [0, 2, 4, 14]], [9, [0, 3, 3, 13]], [9, [0, 3, 3, 14]], [9, [1, 1, 2, 12]], [9, [1, 1, 2, 13]], [9, [1, 1, 3, 13]], [9, [1, 1, 3, 14]], [9, [1, 1, 7, 13]], [9, [1, 1, 7, 14]], [9, [1, 1, 10, 13]], [9, [1, 1, 10, 14]], [9, [1, 2, 2, 13]], [9, [1, 2, 2, 14]], [9, [1, 2, 4, 13]], [9, [1, 2, 4, 14]], [9, [1, 2, 7, 12]], [9, [1, 2, 7, 14]], [9, [1, 3, 7, 13]], [9, [1, 3, 7, 14]], [9, [2, 2, 7, 12]], [9, [2, 2, 7, 13]], [9, [2, 2, 10, 13]], [9, [2, 2, 10, 14]], [9, [3, 3, 7, 12]], [9, [3, 3, 7, 13]], [9, [3, 3, 12, 12]], [9, [3, 3, 12, 14]], [9, [3, 3, 13, 22]], [9, [3, 3, 13, 23]], [9, [3, 3, 14, 22]], [9, [3, 3, 14, 23]], [9, [12]], [9, [13]], [10, [0, 0, 3, 13]], [10, [0, 0, 3, 14]], [10, [0, 0, 9, 13]], [10, [0, 0, 9, 14]], [10, [0, 2, 3, 13]], [10, [0, 2, 3, 14]], [10, [0, 2, 9, 13]], [10, [0, 2, 9, 14]], [10, [0, 3, 3, 13]], [10, [0, 3, 3, 14]], [10, [0, 3, 4, 13]], [10, [0, 3, 4, 14]], [10, [0, 3, 9, 13]], [10, [0, 3, 9, 14]], [10, [0, 4, 9, 13]], [10, [0, 4, 9, 14]], [10, [1, 1, 2, 13]], [10, [1, 1, 2, 14]], [10, [1, 1, 3, 12]], [10, [1, 1, 3, 13]], [10, [1, 1, 7, 13]], [10, [1, 1, 7, 14]], [10, [1, 1, 9, 12]], [10, [1, 1, 9, 13]], [10, [1, 2, 3, 13]], [10, [1, 2, 3, 14]], [10, [1, 2, 7, 13]], [10, [1, 2, 7, 14]], [10, [1, 2, 9, 13]], [10, [1, 2, 9, 14]], [10, [1, 3, 4, 13]], [10, [1, 3, 4, 14]], [10, [1, 3, 7, 12]], [10, [1, 3, 7, 14]], [10, [1, 4, 9, 13]], [10, [1, 4, 9, 14]], [10, [1, 7, 9, 12]], [10, [1, 7, 9, 13]], [10, [2, 2, 3, 12]], [10, [2, 2, 3, 13]], [10, [2, 2, 9, 12]], [10, [2, 2, 9, 14]], [10, [2, 3, 12, 12]], [10, [2, 3, 12, 14]], [10, [2, 3, 13, 22]], [10, [2, 3, 13, 23]], [10, [2, 3, 14, 22]], [10, [2, 3, 14, 23]], [10, [2, 9, 12, 12]], [10, [2, 9, 12, 14]], [10, [2, 9, 13, 22]], [10, [2, 9, 13, 23]], [10, [2, 9, 14, 22]], [10, [2, 9, 14, 23]], [10, [3, 3, 7, 12]], [10, [3, 3, 7, 13]], [10, [3, 3, 12, 12]], [10, [3, 3, 12, 14]], [10, [3, 3, 13, 22]], [10, [3, 3, 13, 23]], [10, [3, 3, 14, 22]], [10, [3, 3, 14, 23]], [10, [3, 7, 9, 12]], [10, [3, 7, 9, 13]], [10, [3, 9, 12, 12]], [10, [3, 9, 12, 14]], [10, [3, 9, 13, 22]], [10, [3, 9, 13, 23]], [10, [3, 9, 14, 22]], [10, [3, 9, 14, 23]], [11, [0, 0, 3, 13]], [11, [0, 0, 3, 14]], [11, [0, 3, 4, 13]], [11, [0, 3, 4, 14]], [11, [1, 1, 3, 13]], [11, [1, 1, 3, 14]], [11, [1, 1, 4, 13]], [11, [1, 1, 4, 14]], [11, [1, 1, 7, 12]], [11, [1, 1, 7, 13]], [11, [1, 1, 9, 13]], [11, [1, 1, 9, 14]], [11, [1, 1, 10, 13]], [11, [1, 1, 10, 14]], [11, [1, 1, 12, 12]], [11, [1, 1, 12, 14]], [11, [1, 1, 13, 22]], [11, [1, 1, 13, 23]], [11, [1, 1, 14, 22]], [11, [1, 1, 14, 23]], [11, [1, 2, 2, 13]], [11, [1, 2, 2, 14]], [11, [1, 2, 3, 13]], [11, [1, 2, 3, 14]], [11, [1, 2, 4, 13]], [11, [1, 2, 4, 14]], [11, [1, 3, 7, 12]], [11, [1, 3, 7, 13]], [11, [1, 3, 12, 12]], [11, [1, 3, 12, 14]], [11, [1, 3, 13, 22]], [11, [1, 3, 13, 23]], [11, [1, 3, 14, 22]], [11, [1, 3, 14, 23]], [11, [1, 7, 9, 13]], [11, [1, 7, 9, 14]], [11, [1, 7, 10, 13]], [11, [1, 7, 10, 14]], [11, [2, 2, 3, 13]], [11, [2, 2, 3, 14]], [11, [2, 2, 4, 13]], [11, [2, 2, 4, 14]], [11, [3, 4, 7, 12]], [11, [3, 4, 7, 13]], [11, [3, 4, 12, 12]], [11, [3, 4, 12, 14]], [11, [3, 4, 13, 22]], [11, [3, 4, 13, 23]], [11, [3, 4, 14, 22]], [11, [3, 4, 14, 23]], [11, [13]], [11, [14]], [12, [0, 0, 3, 13]], [12, [0, 0, 3, 14]], [12, [0, 2, 2, 13]], [12, [0, 2, 2, 14]], [12, [0, 3, 4, 13]], [12, [0, 3, 4, 14]], [12, [1, 1, 2, 13]], [12, [1, 1, 2, 14]], [12, [1, 1, 3, 12]], [12, [1, 1, 3, 13]], [12, [1, 1, 7, 13]], [12, [1, 1, 7, 14]], [12, [1, 2, 3, 13]], [12, [1, 2, 3, 14]], [12, [1, 2, 7, 13]], [12, [1, 2, 7, 14]], [12, [1, 3, 4, 13]], [12, [1, 3, 4, 14]], [12, [1, 3, 7, 12]], [12, [1, 3, 7, 14]], [12, [2, 2, 3, 12]], [12, [2, 2, 3, 13]], [12, [2, 2, 7, 12]], [12, [2, 2, 7, 13]], [12, [2, 2, 12, 12]], [12, [2, 2, 12, 14]], [12, [2, 2, 13, 22]], [12, [2, 2, 13, 23]], [12, [2, 2, 14, 22]], [12, [2, 2, 14, 23]], [12, [2, 3, 7, 12]], [12, [2, 3, 7, 13]], [13, [0, 0, 2, 13]], [13, [0, 0, 2, 14]], [13, [0, 0, 9, 13]], [13, [0, 0, 9, 14]], [13, [0, 2, 2, 13]], [13, [0, 2, 2, 14]], [13, [0, 2, 3, 13]], [13, [0, 2, 3, 14]], [13, [0, 2, 4, 13]], [13, [0, 2, 4, 14]], [13, [0, 2, 9, 13]], [13, [0, 2, 9, 14]], [13, [0, 3, 9, 13]], [13, [0, 3, 9, 14]], [13, [0, 4, 9, 13]], [13, [0, 4, 9, 14]], [13, [1, 1, 2, 12]], [13, [1, 1, 2, 13]], [13, [1, 1, 3, 13]], [13, [1, 1, 3, 14]], [13, [1, 1, 7, 13]], [13, [1, 1, 7, 14]], [13, [1, 1, 9, 12]], [13, [1, 1, 9, 14]], [13, [1, 2, 2, 13]], [13, [1, 2, 2, 14]], [13, [1, 2, 4, 13]], [13, [1, 2, 4, 14]], [13, [1, 2, 7, 12]], [13, [1, 2, 7, 14]], [13, [1, 2, 9, 13]], [13, [1, 2, 9, 14]], [13, [1, 3, 7, 13]], [13, [1, 3, 7, 14]], [13, [1, 4, 9, 13]], [13, [1, 4, 9, 14]], [13, [1, 7, 9, 12]], [13, [1, 7, 9, 13]], [13, [2, 2, 9, 12]], [13, [2, 2, 9, 13]], [13, [2, 2, 12, 12]], [13, [2, 2, 12, 14]], [13, [2, 2, 13, 22]], [13, [2, 2, 13, 23]], [13, [2, 2, 14, 22]], [13, [2, 2, 14, 23]], [13, [2, 3, 7, 12]], [13, [2, 3, 7, 13]], [13, [2, 3, 12, 12]], [13, [2, 3, 12, 14]], [13, [2, 3, 13, 22]], [13, [2, 3, 13, 23]], [13, [2, 3, 14, 22]], [13, [2, 3, 14, 23]], [13, [2, 9, 12, 12]], [13, [2, 9, 12, 14]], [13, [2, 9, 13, 22]], [13, [2, 9, 13, 23]], [13, [2, 9, 14, 22]], [13, [2, 9, 14, 23]], [13, [3, 7, 9, 12]], [13, [3, 7, 9, 13]], [13, [3, 9, 12, 12]], [13, [3, 9, 12, 14]], [13, [3, 9, 13, 22]], [13, [3, 9, 13, 23]], [13, [3, 9, 14, 22]], [13, [3, 9, 14, 23]], [13, [12]], [13, [13]], [14, [0, 0, 4, 13]], [14, [0, 0, 4, 14]], [14, [0, 0, 8, 13]], [14, [0, 0, 8, 14]], [14, [0, 4, 4, 13]], [14, [0, 4, 4, 14]], [14, [0, 4, 8, 13]], [14, [0, 4, 8, 14]], [14, [1, 1, 4, 13]], [14, [1, 1, 4, 14]], [14, [1, 1, 8, 13]], [14, [1, 1, 8, 14]], [14, [2, 2, 4, 13]], [14, [2, 2, 4, 14]], [14, [2, 2, 8, 13]], [14, [2, 2, 8, 14]], [14, [2, 3, 4, 13]], [14, [2, 3, 4, 14]], [14, [2, 3, 8, 13]], [14, [2, 3, 8, 14]], [14, [3, 4, 7, 12]], [14, [3, 4, 7, 13]], [14, [3, 4, 12, 12]], [14, [3, 4, 12, 14]], [14, [3, 4, 13, 22]], [14, [3, 4, 13, 23]], [14, [3, 4, 14, 22]], [14, [3, 4, 14, 23]], [14, [3, 7, 8, 12]], [14, [3, 7, 8, 13]], [14, [3, 8, 12, 12]], [14, [3, 8, 12, 14]], [14, [3, 8, 13, 22]], [14, [3, 8, 13, 23]], [14, [3, 8, 14, 22]], [14, [3, 8, 14, 23]], [14, [4, 4, 7, 12]], [14, [4, 4, 7, 13]], [14, [4, 4, 12, 12]], [14, [4, 4, 12, 14]], [14, [4, 4, 13, 22]], [14, [4, 4, 13, 23]], [14, [4, 4, 14, 22]], [14, [4, 4, 14, 23]], [14, [4, 7, 8, 12]], [14, [4, 7, 8, 13]], [14, [4, 8, 12, 12]], [14, [4, 8, 12, 14]], [14, [4, 8, 13, 22]], [14, [4, 8, 13, 23]], [14, [4, 8, 14, 22]], [14, [4, 8, 14, 23]], [15, [0, 0, 1, 13]], [15, [0, 0, 1, 14]], [15, [0, 0, 4, 13]], [15, [0, 0, 4, 14]], [15, [0, 0, 7, 13]], [15, [0, 0, 7, 14]], [15, [0, 0, 12, 13]], [15, [0, 0, 12, 14]], [15, [0, 0, 13, 22]], [15, [0, 0, 13, 23]], [15, [0, 0, 14, 22]], [15, [0, 0, 14, 23]], [15, [0, 1, 4, 13]], [15, [0, 1, 4, 14]], [15, [0, 1, 7, 13]], [15, [0, 1, 7, 14]], [15, [0, 1, 12, 13]], [15, [0, 1, 12, 14]], [15, [0, 1, 13, 22]], [15, [0, 1, 13, 23]], [15, [0, 1, 14, 22]], [15, [0, 1, 14, 23]], [15, [0, 4, 12, 13]], [15, [0, 4, 12, 14]], [15, [0, 4, 13, 22]], [15, [0, 4, 13, 23]], [15, [0, 4, 14, 22]], [15, [0, 4, 14, 23]], [15, [1, 1, 4, 13]], [15, [1, 1, 4, 14]], [15, [1, 1, 7, 12]], [15, [1, 1, 7, 13]], [15, [1, 1, 12, 12]], [15, [1, 1, 12, 14]], [15, [1, 1, 13, 22]], [15, [1, 1, 13, 23]], [15, [1, 1, 14, 22]], [15, [1, 1, 14, 23]], [15, [1, 2, 2, 13]], [15, [1, 2, 2, 14]], [15, [1, 2, 7, 13]], [15, [1, 2, 7, 14]], [15, [1, 3, 7, 13]], [15, [1, 3, 7, 14]], [15, [1, 4, 7, 12]], [15, [1, 4, 7, 13]], [15, [1, 4, 12, 12]], [15, [1, 4, 12, 14]], [15, [1, 4, 13, 22]], [15, [1, 4, 13, 23]], [15, [1, 4, 14, 22]], [15, [1, 4, 14, 23]], [15, [2, 2, 3, 13]], [15, [2, 2, 3, 14]], [15, [2, 2, 4, 13]], [15, [2, 2, 4, 14]], [15, [2, 3, 4, 13]], [15, [2, 3, 4, 14]], [15, [2, 3, 7, 13]], [15, [2, 3, 7, 14]], [15, [3, 4, 7, 12]], [15, [3, 4, 7, 13]], [15, [3, 4, 12, 12]], [15, [3, 4, 12, 14]], [15, [3, 4, 13, 22]], [15, [3, 4, 13, 23]], [15, [3, 4, 14, 22]], [15, [3, 4, 14, 23]], [15, [13]], [15, [14]], [16, [0, 0, 3, 13]], [16, [0, 0, 3, 14]], [16, [0, 0, 8, 13]], [16, [0, 0, 8, 14]], [16, [0, 3, 4, 13]], [16, [0, 3, 4, 14]], [16, [0, 4, 8, 13]], [16, [0, 4, 8, 14]], [16, [1, 1, 3, 13]], [16, [1, 1, 3, 14]], [16, [1, 1, 8, 13]], [16, [1, 1, 8, 14]], [16, [2, 2, 3, 13]], [16, [2, 2, 3, 14]], [16, [2, 2, 8, 13]], [16, [2, 2, 8, 14]], [16, [2, 3, 3, 13]], [16, [2, 3, 3, 14]], [16, [2, 3, 8, 13]], [16, [2, 3, 8, 14]], [16, [3, 3, 7, 12]], [16, [3, 3, 7, 13]], [16, [3, 3, 12, 12]], [16, [3, 3, 12, 14]], [16, [3, 3, 13, 22]], [16, [3, 3, 13, 23]], [16, [3, 3, 14, 22]], [16, [3, 3, 14, 23]], [16, [3, 4, 7, 12]], [16, [3, 4, 7, 13]], [16, [3, 4, 12, 12]], [16, [3, 4, 12, 14]], [16, [3, 4, 13, 22]], [16, [3, 4, 13, 23]], [16, [3, 4, 14, 22]], [16, [3, 4, 14, 23]], [16, [3, 7, 8, 12]], [16, [3, 7, 8, 13]], [16, [3, 8, 12, 12]], [16, [3, 8, 12, 14]], [16, [3, 8, 13, 22]], [16, [3, 8, 13, 23]], [16, [3, 8, 14, 22]], [16, [3, 8, 14, 23]], [16, [4, 7, 8, 12]], [16, [4, 7, 8, 13]], [16, [4, 8, 12, 12]], [16, [4, 8, 12, 14]], [16, [4, 8, 13, 22]], [16, [4, 8, 13, 23]], [16, [4, 8, 14, 22]], [16, [4, 8, 14, 23]], [17, [0, 0, 1, 12]], [17, [0, 0, 1, 22]], [17, [0, 0, 1, 23]], [17, [0, 0, 2, 13]], [17, [0, 0, 2, 14]], [17, [0, 0, 3, 13]], [17, [0, 0, 3, 14]], [17, [0, 0, 4, 13]], [17, [0, 0, 4, 14]], [17, [0, 0, 7, 14]], [17, [0, 0, 7, 22]], [17, [0, 0, 7, 23]], [17, [0, 0, 12, 12]], [17, [0, 0, 12, 13]], [17, [0, 0, 14, 15]], [17, [0, 0, 15, 15]], [17, [0, 1, 1, 12]], [17, [0, 1, 1, 22]], [17, [0, 1, 1, 23]], [17, [0, 1, 4, 13]], [17, [0, 1, 4, 14]], [17, [0, 1, 7, 13]], [17, [0, 1, 7, 14]], [17, [0, 1, 12, 13]], [17, [0, 1, 12, 14]], [17, [0, 1, 13, 22]], [17, [0, 1, 13, 23]], [17, [0, 1, 14, 22]], [17, [0, 1, 14, 23]], [17, [0, 4, 12, 13]], [17, [0, 4, 12, 14]], [17, [0, 4, 13, 22]], [17, [0, 4, 13, 23]], [17, [0, 4, 14, 22]], [17, [0, 4, 14, 23]], [17, [0, 8, 12, 13]], [17, [0, 8, 12, 14]], [17, [0, 8, 13, 22]], [17, [0, 8, 13, 23]], [17, [0, 8, 14, 22]], [17, [0, 8, 14, 23]], [17, [1, 1, 2, 13]], [17, [1, 1, 2, 14]], [17, [1, 1, 3, 13]], [17, [1, 1, 3, 14]], [17, [1, 1, 7, 13]], [17, [1, 1, 7, 22]], [17, [1, 1, 7, 23]], [17, [1, 1, 12, 12]], [17, [1, 1, 12, 14]], [17, [1, 1, 13, 22]], [17, [1, 1, 13, 23]], [17, [1, 1, 14, 15]], [17, [1, 1, 14, 22]], [17, [1, 1, 14, 23]], [17, [1, 1, 15, 15]], [17, [1, 4, 12, 13]], [17, [1, 4, 12, 14]], [17, [1, 4, 13, 22]], [17, [1, 4, 13, 23]], [17, [1, 4, 14, 22]], [17, [1, 4, 14, 23]], [17, [1, 8, 12, 13]], [17, [1, 8, 12, 14]], [17, [1, 8, 13, 22]], [17, [1, 8, 13, 23]], [17, [1, 8, 14, 22]], [17, [1, 8, 14, 23]], [18, [0, 0, 1, 8]], [18, [0, 0, 1, 14]], [18, [0, 0, 4, 8]], [18, [0, 0, 4, 14]], [18, [0, 1, 1, 8]], [18, [0, 1, 1, 14]], [18, [0, 1, 4, 8]], [18, [0, 1, 4, 14]], [18, [0, 7, 7, 12]], [18, [0, 7, 12, 12]], [18, [1, 1, 2, 8]], [18, [1, 1, 2, 14]], [18, [1, 1, 3, 8]], [18, [1, 1, 3, 14]], [18, [1, 1, 7, 12]], [18, [1, 1, 8, 9]], [18, [1, 1, 8, 10]], [18, [1, 1, 9, 14]], [18, [1, 1, 10, 14]], [18, [1, 1, 12, 12]], [18, [1, 2, 3, 8]], [18, [1, 2, 3, 14]], [18, [1, 2, 4, 8]], [18, [1, 2, 4, 14]], [18, [1, 3, 4, 8]], [18, [1, 3, 4, 14]], [18, [1, 3, 8, 9]], [18, [1, 3, 8, 10]], [18, [1, 3, 9, 14]], [18, [1, 3, 10, 14]], [18, [1, 7, 8, 12]], [18, [1, 7, 8, 22]], [18, [1, 7, 8, 23]], [18, [1, 7, 12, 14]], [18, [1, 7, 14, 22]], [18, [1, 7, 14, 23]], [18, [2]], [18, [2, 2, 7, 12]], [18, [2, 2, 12, 12]], [18, [2, 3, 4, 8]], [18, [2, 3, 4, 14]], [18, [4, 7, 7, 12]], [18, [4, 7, 12, 12]], [18, [7]], [18, [7, 7, 12, 14]], [18, [7, 12, 12, 14]], [18, [14]], [19, [0, 0, 1, 8]], [19, [0, 0, 1, 13]], [19, [0, 0, 4, 8]], [19, [0, 0, 4, 13]], [19, [0, 1, 1, 8]], [19, [0, 1, 1, 13]], [19, [0, 1, 4, 8]], [19, [0, 1, 4, 13]], [19, [0, 7, 7, 15]], [19, [0, 7, 15, 15]], [19, [1, 1, 2, 8]], [19, [1, 1, 2, 13]], [19, [1, 1, 3, 8]], [19, [1, 1, 3, 13]], [19, [1, 1, 7, 15]], [19, [1, 1, 8, 9]], [19, [1, 1, 8, 10]], [19, [1, 1, 9, 13]], [19, [1, 1, 10, 13]], [19, [1, 1, 15, 15]], [19, [1, 2, 3, 8]], [19, [1, 2, 3, 13]], [19, [1, 2, 4, 8]], [19, [1, 2, 4, 13]], [19, [1, 3, 4, 8]], [19, [1, 3, 4, 13]], [19, [1, 3, 8, 9]], [19, [1, 3, 8, 10]], [19, [1, 3, 9, 13]], [19, [1, 3, 10, 13]], [19, [1, 7, 8, 12]], [19, [1, 7, 8, 22]], [19, [1, 7, 8, 23]], [19, [1, 7, 12, 13]], [19, [1, 7, 13, 22]], [19, [1, 7, 13, 23]], [19, [2]], [19, [2, 2, 7, 15]], [19, [2, 2, 15, 15]], [19, [2, 3, 4, 8]], [19, [2, 3, 4, 13]], [19, [12, 12, 15, 22]], [19, [12, 12, 15, 23]], [20, [0, 0, 3, 13]], [20, [0, 0, 3, 14]], [20, [0, 0, 4, 13]], [20, [0, 0, 4, 14]], [20, [0, 3, 4, 13]], [20, [0, 3, 4, 14]], [20, [0, 4, 4, 13]], [20, [0, 4, 4, 14]], [20, [1, 1, 3, 13]], [20, [1, 1, 3, 14]], [20, [1, 1, 4, 13]], [20, [1, 1, 4, 14]], [20, [2, 2, 3, 13]], [20, [2, 2, 3, 14]], [20, [2, 2, 4, 13]], [20, [2, 2, 4, 14]], [20, [2, 3, 3, 13]], [20, [2, 3, 3, 14]], [20, [2, 3, 4, 13]], [20, [2, 3, 4, 14]], [20, [3, 3, 7, 12]], [20, [3, 3, 7, 13]], [20, [3, 3, 12, 12]], [20, [3, 3, 12, 14]], [20, [3, 3, 13, 22]], [20, [3, 3, 13, 23]], [20, [3, 3, 14, 22]], [20, [3, 3, 14, 23]], [20, [4, 4, 7, 12]], [20, [4, 4, 7, 13]], [20, [4, 4, 12, 12]], [20, [4, 4, 12, 14]], [20, [4, 4, 13, 22]], [20, [4, 4, 13, 23]], [20, [4, 4, 14, 22]], [20, [4, 4, 14, 23]], [21, [0, 0, 1, 13]], [21, [0, 0, 1, 14]], [21, [0, 0, 4, 13]], [21, [0, 0, 4, 14]], [21, [0, 1, 1, 13]], [21, [0, 1, 1, 14]], [21, [0, 1, 4, 13]], [21, [0, 1, 4, 14]], [21, [1, 1, 2, 13]], [21, [1, 1, 2, 14]], [21, [1, 1, 3, 13]], [21, [1, 1, 3, 14]], [21, [1, 1, 9, 13]], [21, [1, 1, 9, 14]], [21, [1, 1, 10, 13]], [21, [1, 1, 10, 14]], [21, [1, 2, 3, 13]], [21, [1, 2, 3, 14]], [21, [1, 2, 4, 13]], [21, [1, 2, 4, 14]], [21, [1, 3, 4, 13]], [21, [1, 3, 4, 14]], [21, [1, 3, 9, 13]], [21, [1, 3, 9, 14]], [21, [1, 3, 10, 13]], [21, [1, 3, 10, 14]], [21, [1, 7, 12, 13]], [21, [1, 7, 12, 14]], [21, [1, 7, 13, 22]], [21, [1, 7, 13, 23]], [21, [1, 7, 14, 22]], [21, [1, 7, 14, 23]], [21, [2, 3, 4, 13]], [21, [2, 3, 4, 14]], [22, [0, 0, 2, 13]], [22, [0, 0, 2, 14]], [22, [0, 0, 3, 13]], [22, [0, 0, 3, 14]], [22, [0, 2, 2, 13]], [22, [0, 2, 2, 14]], [22, [0, 2, 4, 13]], [22, [0, 2, 4, 14]], [22, [0, 3, 3, 13]], [22, [0, 3, 3, 14]], [22, [0, 3, 4, 13]], [22, [0, 3, 4, 14]], [22, [1, 1, 2, 12]], [22, [1, 1, 2, 14]], [22, [1, 1, 3, 12]], [22, [1, 1, 3, 14]], [22, [1, 1, 9, 13]], [22, [1, 1, 9, 14]], [22, [1, 2, 2, 13]], [22, [1, 2, 2, 14]], [22, [1, 2, 3, 13]], [22, [1, 2, 3, 14]], [22, [1, 2, 4, 13]], [22, [1, 2, 4, 14]], [22, [1, 2, 7, 12]], [22, [1, 2, 7, 13]], [22, [1, 3, 4, 13]], [22, [1, 3, 4, 14]], [22, [1, 3, 7, 12]], [22, [1, 3, 7, 13]], [22, [2, 2, 3, 12]], [22, [2, 2, 3, 13]], [22, [2, 2, 9, 13]], [22, [2, 2, 9, 14]], [22, [2, 2, 12, 12]], [22, [2, 2, 12, 14]], [22, [2, 2, 13, 22]], [22, [2, 2, 13, 23]], [22, [2, 2, 14, 22]], [22, [2, 2, 14, 23]], [22, [2, 3, 7, 12]], [22, [2, 3, 7, 13]], [22, [3, 3, 7, 12]], [22, [3, 3, 7, 13]], [22, [3, 3, 12, 12]], [22, [3, 3, 12, 14]], [22, [3, 3, 13, 22]], [22, [3, 3, 13, 23]], [22, [3, 3, 14, 22]], [22, [3, 3, 14, 23]], [22, [12]], [22, [13]], [23, [7, 7, 12, 22]], [23, [7, 7, 12, 23]], [23, [7, 12, 14, 22]], [23, [7, 12, 14, 23]], [24, [0, 0, 13, 13]], [24, [0, 7, 7, 12]], [24, [0, 7, 12, 12]], [24, [0, 7, 13, 13]], [24, [1, 1, 7, 12]], [24, [1, 1, 12, 12]], [24, [2]], [24, [2, 2, 7, 12]], [24, [2, 2, 12, 12]], [24, [2, 13, 13, 15]], [24, [4, 7, 7, 12]], [24, [4, 7, 12, 12]], [24, [7]], [24, [7, 7, 12, 14]], [24, [7, 12, 12, 14]], [24, [7, 13, 13, 15]], [24, [14]], [25, [0, 0, 12, 13]], [25, [0, 0, 12, 17]], [25, [0, 0, 13, 13]], [25, [0, 0, 13, 17]], [25, [0, 7, 7, 13]], [25, [0, 7, 7, 17]], [25, [0, 7, 13, 13]], [25, [0, 7, 13, 17]], [25, [1, 1, 7, 13]], [25, [1, 1, 7, 17]], [25, [1, 1, 12, 13]], [25, [1, 1, 12, 17]], [25, [2, 2, 7, 13]], [25, [2, 2, 7, 17]], [25, [2, 2, 12, 13]], [25, [2, 2, 12, 17]], [25, [2, 12, 12, 13]], [25, [2, 12, 12, 17]], [25, [2, 12, 13, 15]], [25, [2, 12, 15, 17]], [25, [2, 13, 13, 15]], [25, [2, 13, 15, 17]], [25, [4, 7, 7, 13]], [25, [4, 7, 7, 17]], [25, [4, 7, 12, 13]], [25, [4, 7, 12, 17]], [25, [7, 7, 13, 14]], [25, [7, 7, 14, 17]], [25, [7, 12, 12, 13]], [25, [7, 12, 12, 17]], [25, [7, 12, 13, 14]], [25, [7, 12, 13, 15]], [25, [7, 12, 14, 17]], [25, [7, 12, 15, 17]], [25, [7, 13, 13, 15]], [25, [7, 13, 15, 17]], [25, [12, 12, 13, 14]], [25, [12, 12, 14, 17]], [26, [0, 0, 12, 12]], [26, [0, 7, 7, 13]], [26, [0, 7, 12, 12]], [26, [0, 7, 12, 13]], [26, [1, 1, 7, 13]], [26, [1, 1, 12, 13]], [26, [2, 2, 7, 13]], [26, [2, 2, 12, 13]], [26, [2, 12, 12, 13]], [26, [2, 12, 12, 15]], [26, [4, 7, 7, 13]], [26, [4, 7, 12, 13]], [26, [7, 7, 13, 14]], [26, [7, 12, 12, 13]], [26, [7, 12, 12, 15]], [26, [7, 12, 13, 14]], [26, [12, 12, 13, 14]], [27, [0, 0, 12, 12]], [27, [0, 0, 12, 13]], [27, [0, 0, 12, 17]], [27, [0, 0, 13, 17]], [27, [0, 7, 7, 12]], [27, [0, 7, 7, 17]], [27, [0, 7, 12, 13]], [27, [0, 7, 13, 17]], [27, [1, 1, 7, 12]], [27, [1, 1, 7, 17]], [27, [1, 1, 12, 12]], [27, [1, 1, 12, 17]], [27, [2]], [27, [2, 2, 7, 12]], [27, [2, 2, 7, 17]], [27, [2, 2, 12, 12]], [27, [2, 2, 12, 17]], [27, [2, 12, 12, 15]], [27, [2, 12, 12, 17]], [27, [2, 12, 13, 15]], [27, [2, 12, 15, 17]], [27, [2, 13, 15, 17]], [27, [4, 7, 7, 12]], [27, [4, 7, 7, 17]], [27, [4, 7, 12, 12]], [27, [4, 7, 12, 17]], [27, [7]], [27, [7, 7, 12, 14]], [27, [7, 7, 14, 17]], [27, [7, 12, 12, 14]], [27, [7, 12, 12, 15]], [27, [7, 12, 12, 17]], [27, [7, 12, 13, 15]], [27, [7, 12, 14, 17]], [27, [7, 12, 15, 17]], [27, [7, 13, 15, 17]], [27, [12, 12, 14, 17]], [27, [14]], [28, [0, 0, 1, 8]], [28, [0, 0, 1, 14]], [28, [0, 0, 4, 8]], [28, [0, 0, 4, 14]], [28, [0, 1, 1, 8]], [28, [0, 1, 1, 14]], [28, [0, 1, 4, 8]], [28, [0, 1, 4, 14]], [28, [1, 1, 2, 8]], [28, [1, 1, 2, 14]], [28, [1, 1, 3, 8]], [28, [1, 1, 3, 14]], [28, [1, 1, 8, 9]], [28, [1, 1, 8, 10]], [28, [1, 1, 9, 14]], [28, [1, 1, 10, 14]], [28, [1, 2, 3, 8]], [28, [1, 2, 3, 14]], [28, [1, 2, 4, 8]], [28, [1, 2, 4, 14]], [28, [1, 3, 4, 8]], [28, [1, 3, 4, 14]], [28, [1, 3, 8, 9]], [28, [1, 3, 8, 10]], [28, [1, 3, 9, 14]], [28, [1, 3, 10, 14]], [28, [1, 7, 8, 12]], [28, [1, 7, 8, 22]], [28, [1, 7, 8, 23]], [28, [1, 7, 12, 14]], [28, [1, 7, 14, 22]], [28, [1, 7, 14, 23]], [28, [2, 3, 4, 8]], [28, [2, 3, 4, 14]], [29, [0, 0, 1, 8]], [29, [0, 0, 1, 13]], [29, [0, 0, 4, 8]], [29, [0, 0, 4, 13]], [29, [0, 1, 1, 8]], [29, [0, 1, 1, 13]], [29, [0, 1, 4, 8]], [29, [0, 1, 4, 13]], [29, [1, 1, 2, 8]], [29, [1, 1, 2, 13]], [29, [1, 1, 3, 8]], [29, [1, 1, 3, 13]], [29, [1, 1, 8, 9]], [29, [1, 1, 8, 10]], [29, [1, 1, 9, 13]], [29, [1, 1, 10, 13]], [29, [1, 2, 3, 8]], [29, [1, 2, 3, 13]], [29, [1, 2, 4, 8]], [29, [1, 2, 4, 13]], [29, [1, 3, 4, 8]], [29, [1, 3, 4, 13]], [29, [1, 3, 8, 9]], [29, [1, 3, 8, 10]], [29, [1, 3, 9, 13]], [29, [1, 3, 10, 13]], [29, [1, 7, 8, 12]], [29, [1, 7, 8, 22]], [29, [1, 7, 8, 23]], [29, [1, 7, 12, 13]], [29, [1, 7, 13, 22]], [29, [1, 7, 13, 23]], [29, [2, 3, 4, 8]], [29, [2, 3, 4, 13]], [30, [0, 0, 15, 15]], [30, [0, 7, 7, 14]], [30, [0, 7, 14, 14]], [30, [0, 7, 15, 15]], [30, [1, 1, 7, 14]], [30, [1, 1, 14, 14]], [30, [2]], [30, [2, 2, 7, 14]], [30, [2, 2, 14, 14]], [30, [2, 12, 15, 15]], [30, [2, 14, 15, 15]], [30, [7, 12, 15, 15]], [30, [12, 12, 14, 22]], [30, [12, 12, 14, 23]], [31, [0, 0, 14, 15]], [31, [0, 0, 14, 20]], [31, [0, 0, 15, 15]], [31, [0, 0, 15, 20]], [31, [0, 7, 7, 15]], [31, [0, 7, 7, 20]], [31, [0, 7, 15, 15]], [31, [0, 7, 15, 20]], [31, [1, 1, 7, 15]], [31, [1, 1, 7, 20]], [31, [1, 1, 14, 15]], [31, [1, 1, 14, 20]], [31, [2, 2, 7, 15]], [31, [2, 2, 7, 20]], [31, [2, 2, 14, 15]], [31, [2, 2, 14, 20]], [31, [2, 12, 14, 15]], [31, [2, 12, 14, 20]], [31, [2, 12, 15, 15]], [31, [2, 12, 15, 20]], [31, [2, 14, 15, 15]], [31, [2, 14, 15, 20]], [31, [7, 12, 14, 15]], [31, [7, 12, 14, 20]], [31, [7, 12, 15, 15]], [31, [7, 12, 15, 20]], [31, [12, 12, 15, 22]], [31, [12, 12, 15, 23]], [31, [12, 12, 20, 22]], [31, [12, 12, 20, 23]], [32, [0, 0, 14, 14]], [32, [0, 7, 7, 15]], [32, [0, 7, 14, 14]], [32, [0, 7, 14, 15]], [32, [1, 1, 7, 15]], [32, [1, 1, 14, 15]], [32, [2]], [32, [2, 2, 7, 15]], [32, [2, 2, 14, 15]], [32, [2, 12, 14, 14]], [32, [2, 14, 14, 15]], [32, [7, 12, 14, 14]], [32, [12, 12, 15, 22]], [32, [12, 12, 15, 23]], [33, [0, 0, 14, 14]], [33, [0, 0, 14, 15]], [33, [0, 0, 14, 20]], [33, [0, 0, 15, 20]], [33, [0, 7, 7, 14]], [33, [0, 7, 7, 20]], [33, [0, 7, 14, 15]], [33, [0, 7, 15, 20]], [33, [1, 1, 7, 14]], [33, [1, 1, 7, 20]], [33, [1, 1, 14, 14]], [33, [1, 1, 14, 20]], [33, [2, 2, 7, 14]], [33, [2, 2, 7, 20]], [33, [2, 2, 14, 14]], [33, [2, 2, 14, 20]], [33, [2, 12, 14, 14]], [33, [2, 12, 14, 15]], [33, [2, 12, 14, 20]], [33, [2, 12, 15, 20]], [33, [2, 14, 14, 15]], [33, [2, 14, 15, 20]], [33, [7, 12, 14, 14]], [33, [7, 12, 14, 15]], [33, [7, 12, 14, 20]], [33, [7, 12, 15, 20]], [33, [12, 12, 14, 22]], [33, [12, 12, 14, 23]], [33, [12, 12, 20, 22]], [33, [12, 12, 20, 23]], [34, [0, 0, 15, 23]], [34, [0, 7, 15, 23]], [34, [2, 13, 15, 23]], [34, [2, 14, 15, 23]], [34, [7, 7, 12, 12]], [34, [7, 7, 12, 15]], [34, [7, 7, 12, 16]], [34, [7, 7, 12, 23]], [34, [7, 12, 12, 14]], [34, [7, 12, 14, 15]], [34, [7, 12, 14, 16]], [34, [7, 12, 14, 23]], [34, [7, 13, 15, 23]], [34, [12, 12, 14, 23]], [35, [0, 0, 15, 22]], [35, [0, 7, 15, 22]], [35, [2, 13, 15, 22]], [35, [2, 14, 15, 22]], [35, [7, 7, 12, 12]], [35, [7, 7, 12, 15]], [35, [7, 7, 12, 16]], [35, [7, 7, 12, 22]], [35, [7, 12, 12, 14]], [35, [7, 12, 14, 15]], [35, [7, 12, 14, 16]], [35, [7, 12, 14, 22]], [35, [7, 13, 15, 22]], [35, [12, 12, 14, 22]], [36, [7, 7, 12, 12]], [36, [7, 7, 12, 15]], [36, [7, 7, 12, 16]], [36, [7, 12, 12, 14]], [36, [7, 12, 14, 15]], [36, [7, 12, 14, 16]], [37, [7, 7, 12, 12]], [37, [7, 7, 12, 15]], [37, [7, 7, 12, 16]], [37, [7, 12, 12, 14]], [37, [7, 12, 14, 15]], [37, [7, 12, 14, 16]], [38, [0, 0, 12, 12]], [38, [0, 0, 13, 13]], [38, [0, 7, 7, 12]], [38, [0, 7, 7, 13]], [38, [0, 7, 12, 13]], [38, [0, 7, 13, 13]], [38, [1, 1, 7, 12]], [38, [1, 1, 7, 13]], [38, [1, 1, 12, 12]], [38, [1, 1, 12, 13]], [38, [2]], [38, [2, 2, 7, 12]], [38, [2, 2, 7, 13]], [38, [2, 2, 12, 12]], [38, [2, 2, 12, 13]], [38, [2, 12, 12, 13]], [38, [2, 12, 12, 15]], [38, [2, 13, 13, 15]], [38, [4, 7, 7, 12]], [38, [4, 7, 7, 13]], [38, [4, 7, 12, 12]], [38, [4, 7, 12, 13]], [38, [7]], [38, [7, 7, 12, 14]], [38, [7, 7, 13, 14]], [38, [7, 12, 12, 13]], [38, [7, 12, 12, 14]], [38, [7, 12, 12, 15]], [38, [7, 12, 13, 14]], [38, [7, 13, 13, 15]], [38, [12, 12, 13, 14]], [38, [14]], [39, [0, 0, 14, 14]], [39, [0, 0, 15, 15]], [39, [0, 7, 7, 14]], [39, [0, 7, 7, 15]], [39, [0, 7, 14, 15]], [39, [0, 7, 15, 15]], [39, [1, 1, 7, 14]], [39, [1, 1, 7, 15]], [39, [1, 1, 14, 14]], [39, [1, 1, 14, 15]], [39, [2, 2, 7, 14]], [39, [2, 2, 7, 15]], [39, [2, 2, 14, 14]], [39, [2, 2, 14, 15]], [39, [2, 12, 14, 14]], [39, [2, 12, 15, 15]], [39, [2, 14, 14, 15]], [39, [2, 14, 15, 15]], [39, [7, 12, 14, 14]], [39, [7, 12, 15, 15]], [39, [12, 12, 14, 22]], [39, [12, 12, 14, 23]], [39, [12, 12, 15, 22]], [39, [12, 12, 15, 23]], [40, [0, 0, 15, 22]], [40, [0, 7, 15, 22]], [40, [2, 13, 15, 22]], [40, [2, 14, 15, 22]], [40, [7, 7, 12, 22]], [40, [7, 12, 14, 22]], [40, [7, 13, 15, 22]], [40, [12, 12, 14, 22]]]}

==> anc/controlled/identification_artifacts/pair_8_21_lower1.json <==
{"graph": {"n": 24, "edges": [[0, 4], [0, 5], [0, 6], [1, 5], [1, 6], [1, 7], [1, 8], [2, 7], [2, 8], [2, 9], [2, 10], [3, 9], [3, 10], [3, 11], [3, 12], [4, 11], [4, 12], [5, 6], [7, 14], [7, 15], [8, 15], [8, 16], [8, 20], [8, 21], [9, 10], [11, 12], [13, 17], [13, 18], [13, 19], [14, 18], [14, 19], [14, 20], [15, 20], [15, 21], [16, 21], [16, 22], [16, 23], [17, 22], [17, 23], [18, 19], [22, 23]]}, "coefficient_degree": 1, "kind": "f2-roots-obstruction-v1", "status": "OPEN", "values": [[], [0, 4, 4], [0, 5, 5], [0, 0, 6], [0, 1, 5], [0, 4, 11], [0, 4, 12], [0, 5, 6], [1, 5, 5], [1, 1, 6], [1, 7, 7], [1, 8, 8], [1, 2, 7], [1, 2, 8], [1, 5, 6], [1, 14, 14], [1, 15, 15], [1, 16, 16], [1, 20, 20], [1, 21, 21], [1, 14, 18], [1, 14, 19], [1, 22, 22], [1, 23, 23], [1, 17, 22], [1, 17, 23], [2, 7, 7], [2, 8, 8], [2, 9, 9], [2, 2, 10], [2, 3, 9], [2, 14, 14], [2, 15, 15], [2, 16, 16], [2, 20, 20], [2, 21, 21], [2, 9, 10], [2, 14, 18], [2, 14, 19], [2, 22, 22], [2, 23, 23], [2, 17, 22], [2, 17, 23], [3, 9, 9], [3, 3, 10], [3, 11, 11], [3, 3, 12], [3, 4, 11], [3, 9, 10], [3, 11, 12], [4, 11, 11], [4, 4, 12], [4, 11, 12], [5, 6, 6], [4, 4, 6], [6, 7, 7], [6, 8, 8], [2, 6, 7], [2, 6, 8], [4, 6, 11], [4, 6, 12], [6, 14, 14], [6, 15, 15], [6, 16, 16], [6, 20, 20], [6, 21, 21], [6, 14, 18], [6, 14, 19], [6, 22, 22], [6, 23, 23], [6, 17, 22], [6, 17, 23], [7, 14, 14], [7, 15, 15], [7, 8, 15], [7, 14, 18], [7, 14, 19], [7, 14, 20], [7, 15, 20], [7, 15, 21], [8, 15, 15], [8, 16, 16], [8, 8, 20], [8, 8, 21], [8, 15, 20], [8, 15, 21], [8, 16, 21], [8, 22, 22], [8, 23, 23], [8, 17, 22], [8, 17, 23], [9, 10, 10], [1, 7, 10], [7, 7, 10], [1, 8, 10], [8, 8, 10], [10, 11, 11], [10, 12, 12], [4, 10, 11], [4, 10, 12], [10, 14, 14], [10, 15, 15], [10, 16, 16], [10, 20, 20], [10, 21, 21], [10, 14, 18], [10, 14, 19], [10, 22, 22], [10, 23, 23], [10, 17, 22], [10, 17, 23], [0, 0, 11], [5, 5, 11], [6, 6, 11], [1, 5, 11], [1, 6, 11], [11, 12, 12], [2, 9, 12], [9, 9, 12], [2, 10, 12], [10, 10, 12], [13, 17, 17], [13, 18, 18], [13, 13, 19], [13, 14, 18], [13, 17, 22], [13, 17, 23], [13, 18, 19], [1, 8, 14], [8, 8, 14], [2, 8, 14], [8, 14, 15], [14, 16, 16], [14, 20, 20], [14, 21, 21], [14, 18, 18], [14, 14, 19], [14, 15, 20], [14, 15, 21], [14, 22, 22], [14, 23, 23], [14, 17, 22], [14, 17, 23], [14, 18, 19], [15, 20, 20], [15, 21, 21], [15, 16, 21], [16, 21, 21], [16, 22, 22], [16, 16, 23], [16, 17, 22], [16, 22, 23], [17, 22, 22], [17, 17, 23], [17, 22, 23], [1, 7, 18], [7, 7, 18], [2, 7, 18], [15, 15, 18], [8, 15, 18], [18, 19, 19], [15, 18, 20], [15, 18, 21], [17, 17, 19], [14, 19, 20], [17, 19, 22], [17, 19, 23], [1, 1, 20], [1, 5, 20], [1, 6, 20], [7, 7, 20], [2, 2, 20], [9, 9, 20], [10, 10, 20], [3, 9, 20], [3, 10, 20], [16, 16, 20], [20, 21, 21], [13, 19, 20], [19, 19, 20], [15, 20, 21], [20, 22, 22], [20, 23, 23], [17, 20, 22], [17, 20, 23], [18, 19, 20], [1, 1, 21], [1, 5, 21], [1, 6, 21], [7, 7, 21], [2, 2, 21], [9, 9, 21], [10, 10, 21], [3, 9, 21], [3, 10, 21], [14, 14, 21], [20, 20, 21], [14, 18, 21], [14, 19, 21], [13, 13, 22], [18, 18, 22], [19, 19, 22], [14, 18, 22], [14, 19, 22], [22, 23, 23], [1, 8, 23], [8, 8, 23], [2, 8, 23], [8, 15, 23], [20, 20, 23], [21, 21, 23], [14, 20, 23], [15, 20, 23], [15, 21, 23]], "stats": {"rows": 984, "rank": 932, "columns": 1363, "seconds": 0.004761500051245093, "solver": "sparse rows and derivation DAG"}}

==> anc/controlled/identification_artifacts/pair_8_21_upper.json <==
{"kind": "f2-roots-refutation-v1", "graph": {"n": 24, "edges": [[0, 4], [0, 5], [0, 6], [1, 5], [1, 6], [1, 7], [1, 8], [2, 7], [2, 8], [2, 9], [2, 10], [3, 9], [3, 10], [3, 11], [3, 12], [4, 11], [4, 12], [5, 6], [7, 14], [7, 15], [8, 15], [8, 16], [8, 20], [8, 21], [9, 10], [11, 12], [13, 17], [13, 18], [13, 19], [14, 18], [14, 19], [14, 20], [15, 20], [15, 21], [16, 21], [16, 22], [16, 23], [17, 22], [17, 23], [18, 19], [22, 23]]}, "coefficient_degree": 4, "terms": [[0, [11]], [0, [12]], [1, [0, 0, 1, 1]], [1, [0, 0, 7, 18]], [1, [0, 0, 7, 19]], [1, [0, 0, 13, 18]], [1, [0, 0, 13, 19]], [1, [0, 1, 1, 2]], [1, [0, 1, 1, 7]], [1, [0, 1, 1, 13]], [1, [0, 1, 1, 14]], [1, [0, 1, 1, 16]], [1, [0, 1, 1, 22]], [1, [0, 1, 1, 23]], [1, [1, 1, 2, 2]], [1, [1, 1, 2, 14]], [1, [1, 1, 2, 15]], [1, [1, 1, 7, 14]], [1, [1, 1, 8, 22]], [1, [1, 1, 8, 23]], [1, [1, 1, 13, 13]], [1, [1, 1, 13, 14]], [1, [1, 1, 18, 22]], [1, [1, 1, 18, 23]], [1, [1, 1, 19, 22]], [1, [1, 1, 19, 23]], [1, [2]], [1, [8]], [1, [13]], [1, [15]], [1, [16]], [1, [22]], [1, [23]], [2, [0, 0, 1, 1]], [2, [0, 0, 1, 5]], [2, [0, 0, 1, 7]], [2, [0, 0, 1, 8]], [2, [0, 0, 1, 14]], [2, [0, 0, 1, 15]], [2, [0, 0, 5, 7]], [2, [0, 0, 5, 8]], [2, [0, 0, 5, 14]], [2, [0, 0, 5, 15]], [2, [0, 1, 1, 2]], [2, [0, 1, 1, 7]], [2, [0, 1, 1, 13]], [2, [0, 1, 1, 14]], [2, [0, 1, 1, 16]], [2, [0, 1, 1, 22]], [2, [0, 1, 1, 23]], [2, [0, 1, 2, 2]], [2, [0, 1, 2, 5]], [2, [0, 1, 2, 14]], [2, [0, 1, 2, 15]], [2, [0, 1, 5, 7]], [2, [0, 1, 5, 13]], [2, [0, 1, 5, 14]], [2, [0, 1, 5, 16]], [2, [0, 1, 5, 22]], [2, [0, 1, 5, 23]], [2, [0, 1, 7, 14]], [2, [0, 1, 7, 18]], [2, [0, 1, 7, 19]], [2, [0, 1, 8, 22]], [2, [0, 1, 8, 23]], [2, [0, 1, 13, 13]], [2, [0, 1, 13, 14]], [2, [0, 1, 13, 18]], [2, [0, 1, 13, 19]], [2, [0, 1, 18, 22]], [2, [0, 1, 18, 23]], [2, [0, 1, 19, 22]], [2, [0, 1, 19, 23]], [2, [0, 2, 2, 5]], [2, [0, 2, 5, 14]], [2, [0, 2, 5, 15]], [2, [0, 5, 7, 14]], [2, [0, 5, 7, 18]], [2, [0, 5, 7, 19]], [2, [0, 5, 8, 22]], [2, [0, 5, 8, 23]], [2, [0, 5, 13, 13]], [2, [0, 5, 13, 14]], [2, [0, 5, 13, 18]], [2, [0, 5, 13, 19]], [2, [0, 5, 18, 22]], [2, [0, 5, 18, 23]], [2, [0, 5, 19, 22]], [2, [0, 5, 19, 23]], [2, [1]], [2, [1, 1, 2, 2]], [2, [1, 1, 2, 14]], [2, [1, 1, 2, 15]], [2, [1, 1, 7, 14]], [2, [1, 1, 8, 22]], [2, [1, 1, 8, 23]], [2, [1, 1, 13, 13]], [2, [1, 1, 13, 14]], [2, [1, 1, 18, 22]], [2, [1, 1, 18, 23]], [2, [1, 1, 19, 22]], [2, [1, 1, 19, 23]], [2, [1, 2, 2, 5]], [2, [1, 2, 5, 14]], [2, [1, 2, 5, 15]], [2, [1, 5, 7, 14]], [2, [1, 5, 8, 22]], [2, [1, 5, 8, 23]], [2, [1, 5, 13, 13]], [2, [1, 5, 13, 14]], [2, [1, 5, 18, 22]], [2, [1, 5, 18, 23]], [2, [1, 5, 19, 22]], [2, [1, 5, 19, 23]], [2, [5]], [3, [0]], [3, [0, 0, 1, 2]], [3, [0, 0, 1, 8]], [3, [0, 0, 1, 13]], [3, [0, 0, 1, 15]], [3, [0, 0, 1, 16]], [3, [0, 0, 1, 22]], [3, [0, 0, 1, 23]], [3, [0, 0, 2, 2]], [3, [0, 0, 2, 14]], [3, [0, 0, 2, 15]], [3, [0, 0, 7, 14]], [3, [0, 0, 8, 22]], [3, [0, 0, 8, 23]], [3, [0, 0, 13, 13]], [3, [0, 0, 13, 14]], [3, [0, 0, 18, 22]], [3, [0, 0, 18, 23]], [3, [0, 0, 19, 22]], [3, [0, 0, 19, 23]], [3, [0, 1, 7, 18]], [3, [0, 1, 7, 19]], [3, [0, 1, 13, 18]], [3, [0, 1, 13, 19]], [3, [2]], [3, [7]], [3, [13]], [3, [14]], [3, [16]], [3, [22]], [3, [23]], [4, [0]], [4, [0, 0, 1, 2]], [4, [0, 0, 1, 5]], [4, [0, 0, 1, 7]], [4, [0, 0, 1, 13]], [4, [0, 0, 1, 14]], [4, [0, 0, 1, 16]], [4, [0, 0, 1, 22]], [4, [0, 0, 1, 23]], [4, [0, 0, 2, 2]], [4, [0, 0, 2, 14]], [4, [0, 0, 2, 15]], [4, [0, 0, 5, 7]], [4, [0, 0, 5, 8]], [4, [0, 0, 5, 14]], [4, [0, 0, 5, 15]], [4, [0, 0, 7, 14]], [4, [0, 0, 7, 18]], [4, [0, 0, 7, 19]], [4, [0, 0, 8, 22]], [4, [0, 0, 8, 23]], [4, [0, 0, 13, 13]], [4, [0, 0, 13, 14]], [4, [0, 0, 13, 18]], [4, [0, 0, 13, 19]], [4, [0, 0, 18, 22]], [4, [0, 0, 18, 23]], [4, [0, 0, 19, 22]], [4, [0, 0, 19, 23]], [4, [0, 1, 2, 2]], [4, [0, 1, 2, 5]], [4, [0, 1, 2, 14]], [4, [0, 1, 2, 15]], [4, [0, 1, 5, 7]], [4, [0, 1, 5, 13]], [4, [0, 1, 5, 14]], [4, [0, 1, 5, 16]], [4, [0, 1, 5, 22]], [4, [0, 1, 5, 23]], [4, [0, 1, 7, 14]], [4, [0, 1, 8, 22]], [4, [0, 1, 8, 23]], [4, [0, 1, 13, 13]], [4, [0, 1, 13, 14]], [4, [0, 1, 18, 22]], [4, [0, 1, 18, 23]], [4, [0, 1, 19, 22]], [4, [0, 1, 19, 23]], [4, [0, 2, 2, 5]], [4, [0, 2, 5, 14]], [4, [0, 2, 5, 15]], [4, [0, 5, 7, 14]], [4, [0, 5, 7, 18]], [4, [0, 5, 7, 19]], [4, [0, 5, 8, 22]], [4, [0, 5, 8, 23]], [4, [0, 5, 13, 13]], [4, [0, 5, 13, 14]], [4, [0, 5, 13, 18]], [4, [0, 5, 13, 19]], [4, [0, 5, 18, 22]], [4, [0, 5, 18, 23]], [4, [0, 5, 19, 22]], [4, [0, 5, 19, 23]], [4, [1]], [4, [1, 2, 2, 5]], [4, [1, 2, 5, 14]], [4, [1, 2, 5, 15]], [4, [1, 5, 7, 14]], [4, [1, 5, 8, 22]], [4, [1, 5, 8, 23]], [4, [1, 5, 13, 13]], [4, [1, 5, 13, 14]], [4, [1, 5, 18, 22]], [4, [1, 5, 18, 23]], [4, [1, 5, 19, 22]], [4, [1, 5, 19, 23]], [4, [5]], [4, [7]], [4, [8]], [4, [14]], [4, [15]], [5, [0, 0, 1, 18]], [5, [0, 0, 1, 19]], [5, [0, 0, 13, 18]], [5, [0, 0, 13, 19]], [5, [0, 1, 1, 2]], [5, [0, 1, 1, 8]], [5, [0, 2, 2, 8]], [5, [0, 2, 2, 14]], [5, [0, 2, 2, 20]], [5, [1]], [5, [1, 1, 2, 8]], [5, [1, 1, 2, 18]], [5, [1, 1, 2, 19]], [5, [1, 2, 13, 13]], [5, [1, 2, 13, 14]], [5, [1, 2, 13, 18]], [5, [1, 2, 13, 19]], [5, [2]], [5, [2, 2, 13, 13]], [5, [2, 2, 13, 14]], [5, [2, 13, 18, 22]], [5, [2, 13, 18, 23]], [5, [2, 13, 19, 22]], [5, [2, 13, 19, 23]], [5, [8]], [5, [18]], [5, [19]], [5, [20]], [5, [22]], [5, [23]], [6, [0]], [6, [0, 1, 1, 2]], [6, [0, 1, 1, 7]], [6, [0, 1, 1, 22]], [6, [0, 1, 1, 23]], [6, [0, 1, 2, 14]], [6, [0, 1, 2, 15]], [6, [0, 1, 7, 14]], [6, [0, 1, 7, 20]], [6, [0, 1, 16, 22]], [6, [0, 1, 16, 23]], [6, [0, 2, 2, 7]], [6, [0, 2, 2, 14]], [6, [0, 2, 2, 15]], [6, [0, 2, 7, 14]], [6, [0, 2, 7, 20]], [6, [1, 1, 2, 7]], [6, [1, 1, 2, 14]], [6, [1, 1, 2, 15]], [6, [1, 1, 2, 22]], [6, [1, 1, 2, 23]], [6, [1, 1, 7, 14]], [6, [1, 1, 7, 20]], [6, [1, 2, 2, 15]], [6, [1, 2, 2, 16]], [6, [1, 2, 16, 22]], [6, [1, 2, 16, 23]], [6, [2, 13, 18, 22]], [6, [2, 13, 18, 23]], [6, [2, 13, 19, 22]], [6, [2, 13, 19, 23]], [6, [7]], [6, [18]], [6, [19]], [7, [0]], [7, [0, 1, 1, 2]], [7, [0, 1, 1, 14]], [7, [0, 1, 1, 20]], [7, [1]], [7, [1, 1, 2, 14]], [7, [1, 1, 2, 20]], [7, [1, 1, 13, 13]], [7, [1, 1, 13, 14]], [7, [1, 2, 13, 13]], [7, [1, 2, 13, 14]], [7, [1, 13, 18, 22]], [7, [1, 13, 18, 23]], [7, [1, 13, 19, 22]], [7, [1, 13, 19, 23]], [7, [14]], [7, [18]], [7, [19]], [7, [22]], [7, [23]], [8, [0]], [8, [0, 1, 1, 2]], [8, [0, 1, 1, 14]], [8, [0, 1, 1, 15]], [8, [0, 1, 2, 14]], [8, [0, 1, 2, 15]], [8, [0, 1, 7, 14]], [8, [0, 1, 7, 20]], [8, [0, 2, 7, 14]], [8, [0, 2, 7, 20]], [8, [1, 1, 2, 15]], [8, [1, 1, 2, 16]], [8, [1, 1, 7, 14]], [8, [1, 1, 7, 20]], [8, [1, 13, 18, 22]], [8, [1, 13, 18, 23]], [8, [1, 13, 19, 22]], [8, [1, 13, 19, 23]], [8, [14]], [8, [15]], [8, [18]], [8, [19]], [9, [0, 0, 3, 3]], [9, [0, 2, 2, 11]], [9, [0, 2, 2, 12]], [10, [0, 0, 2, 3]], [10, [0, 0, 2, 9]], [10, [0, 0, 3, 3]], [10, [0, 0, 3, 9]], [10, [0, 2, 3, 11]], [10, [0, 2, 3, 12]], [10, [0, 2, 9, 11]], [10, [0, 2, 9, 12]], [11, [0, 0, 2, 2]], [11, [0, 2, 3, 11]], [11, [0, 2, 3, 12]], [12, [0, 0, 2, 2]], [12, [0, 0, 2, 3]], [12, [0, 0, 2, 9]], [12, [0, 0, 3, 9]], [12, [0, 2, 2, 11]], [12, [0, 2, 2, 12]], [12, [0, 2, 9, 11]], [12, [0, 2, 9, 12]], [13, [0]], [13, [0, 0, 3, 12]], [13, [0, 2, 2, 12]], [13, [3]], [13, [4]], [13, [12]], [14, [0]], [14, [0, 0, 3, 11]], [14, [0, 2, 2, 11]], [14, [3]], [14, [4]], [14, [11]], [15, [0]], [15, [3]], [15, [4]], [16, [0]], [16, [3]], [16, [4]], [17, [0]], [17, [0, 0, 1, 1]], [17, [0, 0, 1, 2]], [17, [0, 0, 1, 8]], [17, [0, 0, 1, 13]], [17, [0, 0, 1, 15]], [17, [0, 0, 1, 16]], [17, [0, 0, 1, 22]], [17, [0, 0, 1, 23]], [17, [0, 0, 2, 2]], [17, [0, 0, 2, 14]], [17, [0, 0, 2, 15]], [17, [0, 0, 7, 14]], [17, [0, 0, 7, 18]], [17, [0, 0, 7, 19]], [17, [0, 0, 8, 22]], [17, [0, 0, 8, 23]], [17, [0, 0, 13, 13]], [17, [0, 0, 13, 14]], [17, [0, 0, 13, 18]], [17, [0, 0, 13, 19]], [17, [0, 0, 18, 22]], [17, [0, 0, 18, 23]], [17, [0, 0, 19, 22]], [17, [0, 0, 19, 23]], [17, [0, 1, 1, 2]], [17, [0, 1, 1, 7]], [17, [0, 1, 1, 13]], [17, [0, 1, 1, 14]], [17, [0, 1, 1, 16]], [17, [0, 1, 1, 22]], [17, [0, 1, 1, 23]], [17, [0, 1, 7, 18]], [17, [0, 1, 7, 19]], [17, [0, 1, 13, 18]], [17, [0, 1, 13, 19]], [17, [1, 1, 2, 2]], [17, [1, 1, 2, 14]], [17, [1, 1, 2, 15]], [17, [1, 1, 7, 14]], [17, [1, 1, 8, 22]], [17, [1, 1, 8, 23]], [17, [1, 1, 13, 13]], [17, [1, 1, 13, 14]], [17, [1, 1, 18, 22]], [17, [1, 1, 18, 23]], [17, [1, 1, 19, 22]], [17, [1, 1, 19, 23]], [17, [7]], [17, [8]], [17, [14]], [17, [15]], [18, [0]], [18, [0, 0, 1, 18]], [18, [0, 0, 1, 19]], [18, [0, 0, 7, 18]], [18, [0, 0, 7, 19]], [18, [0, 1, 1, 7]], [18, [0, 1, 1, 8]], [18, [0, 1, 1, 20]], [18, [0, 2, 2, 7]], [18, [0, 2, 2, 8]], [18, [0, 2, 2, 20]], [18, [1, 1, 2, 7]], [18, [1, 1, 2, 8]], [18, [1, 1, 2, 18]], [18, [1, 1, 2, 19]], [18, [1, 1, 2, 20]], [18, [1, 1, 7, 13]], [18, [1, 1, 13, 13]], [18, [1, 2, 7, 18]], [18, [1, 2, 7, 19]], [18, [1, 7, 18, 22]], [18, [1, 7, 18, 23]], [18, [1, 7, 19, 22]], [18, [1, 7, 19, 23]], [18, [2]], [18, [2, 2, 7, 13]], [18, [2, 2, 13, 13]], [18, [2, 7, 18, 22]], [18, [2, 7, 18, 23]], [18, [2, 7, 19, 22]], [18, [2, 7, 19, 23]], [18, [7]], [18, [8]], [18, [20]], [20, [0, 1, 1, 20]], [20, [0, 2, 2, 20]], [20, [1, 1, 2, 8]], [20, [1, 1, 2, 16]], [20, [1, 1, 2, 20]], [20, [1, 2, 2, 8]], [20, [1, 2, 2, 16]], [20, [20]], [21, [0, 1, 1, 22]], [21, [0, 1, 1, 23]], [21, [0, 1, 8, 22]], [21, [0, 1, 8, 23]], [21, [0, 8, 8, 22]], [21, [0, 8, 8, 23]], [21, [0, 8, 13, 22]], [21, [0, 8, 13, 23]], [21, [0, 13, 13, 22]], [21, [0, 13, 13, 23]], [21, [1, 1, 2, 8]], [21, [1, 1, 2, 15]], [21, [1, 1, 2, 22]], [21, [1, 1, 2, 23]], [21, [1, 2, 2, 8]], [21, [1, 2, 2, 15]], [21, [1, 2, 8, 22]], [21, [1, 2, 8, 23]], [21, [1, 13, 18, 22]], [21, [1, 13, 18, 23]], [21, [1, 13, 19, 22]], [21, [1, 13, 19, 23]], [21, [2, 8, 8, 22]], [21, [2, 8, 8, 23]], [21, [2, 8, 13, 22]], [21, [2, 8, 13, 23]], [21, [2, 13, 13, 22]], [21, [2, 13, 13, 23]], [21, [2, 13, 18, 22]], [21, [2, 13, 18, 23]], [21, [2, 13, 19, 22]], [21, [2, 13, 19, 23]], [22, [0, 1, 1, 7]], [22, [0, 1, 1, 8]], [22, [0, 1, 1, 14]], [22, [0, 1, 1, 15]], [22, [0, 2, 2, 7]], [22, [0, 2, 2, 8]], [22, [0, 2, 2, 14]], [22, [0, 2, 2, 15]], [22, [1, 1, 2, 7]], [22, [1, 1, 2, 8]], [22, [1, 1, 2, 14]], [22, [1, 1, 2, 15]], [22, [7]], [22, [8]], [22, [14]], [22, [15]], [23, [1, 1, 2, 15]], [23, [1, 1, 2, 16]], [23, [1, 2, 2, 15]], [23, [1, 2, 2, 16]], [24, [0, 0, 2, 2]], [24, [0, 0, 3, 3]], [24, [0, 2, 2, 11]], [24, [0, 2, 2, 12]], [24, [0, 2, 3, 11]], [24, [0, 2, 3, 12]], [25, [0, 0, 3, 11]], [25, [0, 2, 2, 11]], [25, [11]], [26, [0, 8, 8, 22]], [26, [0, 8, 8, 23]], [26, [0, 8, 13, 22]], [26, [0, 8, 13, 23]], [26, [1, 8, 18, 22]], [26, [1, 8, 18, 23]], [26, [1, 8, 19, 22]], [26, [1, 8, 19, 23]], [26, [2, 8, 8, 22]], [26, [2, 8, 8, 23]], [26, [2, 8, 13, 22]], [26, [2, 8, 13, 23]], [26, [2, 8, 18, 22]], [26, [2, 8, 18, 23]], [26, [2, 8, 19, 22]], [26, [2, 8, 19, 23]], [27, [0]], [27, [0, 0, 1, 7]], [27, [0, 0, 1, 13]], [27, [0, 0, 1, 14]], [27, [0, 0, 1, 19]], [27, [0, 0, 7, 7]], [27, [0, 0, 7, 13]], [27, [0, 0, 7, 14]], [27, [0, 0, 7, 19]], [27, [0, 0, 14, 14]], [27, [0, 13, 19, 22]], [27, [0, 13, 19, 23]], [27, [1, 1, 2, 7]], [27, [1, 1, 2, 13]], [27, [1, 1, 2, 14]], [27, [1, 1, 2, 19]], [27, [1, 1, 7, 13]], [27, [1, 1, 13, 13]], [27, [1, 2, 7, 7]], [27, [1, 2, 7, 13]], [27, [1, 2, 7, 14]], [27, [1, 2, 7, 19]], [27, [1, 7, 7, 22]], [27, [1, 7, 7, 23]], [27, [1, 7, 13, 22]], [27, [1, 7, 13, 23]], [27, [1, 7, 14, 22]], [27, [1, 7, 14, 23]], [27, [1, 7, 19, 22]], [27, [1, 7, 19, 23]], [27, [1, 8, 19, 22]], [27, [1, 8, 19, 23]], [27, [2]], [27, [2, 2, 7, 13]], [27, [2, 2, 13, 13]], [27, [2, 2, 14, 14]], [27, [2, 7, 7, 22]], [27, [2, 7, 7, 23]], [27, [2, 7, 13, 22]], [27, [2, 7, 13, 23]], [27, [2, 7, 14, 22]], [27, [2, 7, 14, 23]], [27, [2, 7, 19, 22]], [27, [2, 7, 19, 23]], [27, [2, 8, 19, 22]], [27, [2, 8, 19, 23]], [27, [2, 13, 19, 22]], [27, [2, 13, 19, 23]], [28, [0, 0, 1, 7]], [28, [0, 0, 1, 13]], [28, [0, 0, 1, 14]], [28, [0, 0, 1, 18]], [28, [0, 0, 7, 7]], [28, [0, 0, 7, 13]], [28, [0, 0, 7, 14]], [28, [0, 0, 7, 18]], [28, [0, 0, 13, 14]], [28, [0, 0, 13, 18]], [28, [0, 0, 14, 14]], [28, [0, 0, 14, 18]], [28, [0, 13, 13, 14]], [28, [0, 13, 13, 18]], [28, [0, 13, 18, 22]], [28, [0, 13, 18, 23]], [28, [1, 1, 2, 7]], [28, [1, 1, 2, 13]], [28, [1, 1, 2, 14]], [28, [1, 1, 2, 18]], [28, [1, 1, 7, 14]], [28, [1, 1, 7, 18]], [28, [1, 1, 13, 14]], [28, [1, 1, 13, 18]], [28, [1, 2, 7, 7]], [28, [1, 2, 7, 13]], [28, [1, 2, 7, 14]], [28, [1, 2, 7, 18]], [28, [1, 7, 7, 22]], [28, [1, 7, 7, 23]], [28, [1, 7, 13, 22]], [28, [1, 7, 13, 23]], [28, [1, 7, 14, 22]], [28, [1, 7, 14, 23]], [28, [1, 7, 18, 22]], [28, [1, 7, 18, 23]], [28, [1, 8, 18, 22]], [28, [1, 8, 18, 23]], [28, [2, 2, 7, 14]], [28, [2, 2, 7, 18]], [28, [2, 2, 14, 14]], [28, [2, 2, 14, 18]], [28, [2, 7, 7, 22]], [28, [2, 7, 7, 23]], [28, [2, 7, 13, 22]], [28, [2, 7, 13, 23]], [28, [2, 7, 14, 22]], [28, [2, 7, 14, 23]], [28, [2, 7, 18, 22]], [28, [2, 7, 18, 23]], [28, [2, 8, 18, 22]], [28, [2, 8, 18, 23]], [28, [2, 13, 13, 14]], [28, [2, 13, 13, 18]], [28, [2, 13, 18, 22]], [28, [2, 13, 18, 23]], [29, [0, 0, 1, 7]], [29, [0, 0, 1, 13]], [29, [0, 0, 1, 14]], [29, [0, 0, 7, 7]], [29, [0, 0, 7, 13]], [29, [0, 0, 7, 14]], [29, [0, 0, 13, 13]], [29, [0, 13, 13, 14]], [29, [1, 1, 2, 7]], [29, [1, 1, 2, 13]], [29, [1, 1, 2, 14]], [29, [1, 1, 7, 14]], [29, [1, 1, 13, 14]], [29, [1, 2, 7, 7]], [29, [1, 2, 7, 13]], [29, [1, 2, 7, 14]], [29, [1, 7, 7, 22]], [29, [1, 7, 7, 23]], [29, [1, 7, 13, 22]], [29, [1, 7, 13, 23]], [29, [1, 7, 14, 22]], [29, [1, 7, 14, 23]], [29, [2, 2, 7, 14]], [29, [2, 2, 13, 13]], [29, [2, 2, 13, 14]], [29, [2, 7, 7, 22]], [29, [2, 7, 7, 23]], [29, [2, 7, 13, 22]], [29, [2, 7, 13, 23]], [29, [2, 7, 14, 22]], [29, [2, 7, 14, 23]], [29, [2, 13, 13, 14]], [30, [0]], [30, [0, 0, 1, 7]], [30, [0, 0, 1, 13]], [30, [0, 0, 1, 14]], [30, [0, 0, 7, 7]], [30, [0, 0, 7, 13]], [30, [0, 0, 7, 14]], [30, [0, 0, 13, 13]], [30, [0, 0, 13, 14]], [30, [0, 0, 13, 18]], [30, [0, 0, 14, 18]], [30, [0, 13, 13, 18]], [30, [1, 1, 2, 7]], [30, [1, 1, 2, 13]], [30, [1, 1, 2, 14]], [30, [1, 1, 7, 13]], [30, [1, 1, 7, 18]], [30, [1, 1, 13, 13]], [30, [1, 1, 13, 18]], [30, [1, 2, 7, 7]], [30, [1, 2, 7, 13]], [30, [1, 2, 7, 14]], [30, [1, 7, 7, 22]], [30, [1, 7, 7, 23]], [30, [1, 7, 13, 22]], [30, [1, 7, 13, 23]], [30, [1, 7, 14, 22]], [30, [1, 7, 14, 23]], [30, [2]], [30, [2, 2, 7, 13]], [30, [2, 2, 7, 18]], [30, [2, 2, 13, 14]], [30, [2, 2, 14, 18]], [30, [2, 7, 7, 22]], [30, [2, 7, 7, 23]], [30, [2, 7, 13, 22]], [30, [2, 7, 13, 23]], [30, [2, 7, 14, 22]], [30, [2, 7, 14, 23]], [30, [2, 13, 13, 18]], [31, [0, 1, 1, 7]], [31, [0, 1, 1, 8]], [31, [0, 1, 1, 14]], [31, [0, 2, 2, 7]], [31, [0, 2, 2, 8]], [31, [0, 2, 2, 14]], [31, [1, 1, 2, 7]], [31, [1, 1, 2, 8]], [31, [1, 1, 2, 14]], [31, [7]], [31, [8]], [31, [14]], [32, [0, 1, 1, 15]], [32, [0, 2, 2, 15]], [32, [1, 1, 2, 15]], [32, [15]], [33, [1, 1, 2, 8]], [33, [1, 1, 2, 16]], [33, [1, 2, 2, 8]], [33, [1, 2, 2, 16]], [34, [1, 1, 2, 8]], [34, [1, 1, 2, 15]], [34, [1, 2, 2, 8]], [34, [1, 2, 2, 15]], [35, [0, 0, 16, 23]], [35, [0, 1, 1, 23]], [35, [0, 1, 8, 23]], [35, [0, 8, 8, 13]], [35, [0, 8, 8, 16]], [35, [0, 8, 8, 17]], [35, [0, 8, 13, 13]], [35, [0, 8, 13, 16]], [35, [0, 8, 13, 17]], [35, [0, 13, 13, 23]], [35, [1, 1, 2, 23]], [35, [1, 2, 8, 23]], [35, [1, 8, 13, 18]], [35, [1, 8, 13, 19]], [35, [1, 8, 16, 18]], [35, [1, 8, 16, 19]], [35, [1, 8, 17, 18]], [35, [1, 8, 17, 19]], [35, [1, 8, 18, 23]], [35, [1, 8, 19, 23]], [35, [1, 13, 18, 23]], [35, [1, 13, 19, 23]], [35, [2, 2, 16, 23]], [35, [2, 8, 8, 13]], [35, [2, 8, 8, 16]], [35, [2, 8, 8, 17]], [35, [2, 8, 13, 13]], [35, [2, 8, 13, 16]], [35, [2, 8, 13, 17]], [35, [2, 8, 13, 18]], [35, [2, 8, 13, 19]], [35, [2, 8, 16, 18]], [35, [2, 8, 16, 19]], [35, [2, 8, 17, 18]], [35, [2, 8, 17, 19]], [35, [2, 8, 18, 23]], [35, [2, 8, 19, 23]], [35, [2, 13, 13, 23]], [35, [2, 13, 18, 23]], [35, [2, 13, 19, 23]], [36, [0, 0, 16, 22]], [36, [0, 1, 1, 22]], [36, [0, 1, 8, 22]], [36, [0, 8, 8, 13]], [36, [0, 8, 8, 16]], [36, [0, 8, 8, 17]], [36, [0, 8, 13, 13]], [36, [0, 8, 13, 16]], [36, [0, 8, 13, 17]], [36, [0, 13, 13, 22]], [36, [1, 1, 2, 22]], [36, [1, 2, 8, 22]], [36, [1, 8, 13, 18]], [36, [1, 8, 13, 19]], [36, [1, 8, 16, 18]], [36, [1, 8, 16, 19]], [36, [1, 8, 17, 18]], [36, [1, 8, 17, 19]], [36, [1, 8, 18, 22]], [36, [1, 8, 19, 22]], [36, [1, 13, 18, 22]], [36, [1, 13, 19, 22]], [36, [2, 2, 16, 22]], [36, [2, 8, 8, 13]], [36, [2, 8, 8, 16]], [36, [2, 8, 8, 17]], [36, [2, 8, 13, 13]], [36, [2, 8, 13, 16]], [36, [2, 8, 13, 17]], [36, [2, 8, 13, 18]], [36, [2, 8, 13, 19]], [36, [2, 8, 16, 18]], [36, [2, 8, 16, 19]], [36, [2, 8, 17, 18]], [36, [2, 8, 17, 19]], [36, [2, 8, 18, 22]], [36, [2, 8, 19, 22]], [36, [2, 13, 13, 22]], [36, [2, 13, 18, 22]], [36, [2, 13, 19, 22]], [37, [0, 8, 8, 13]], [37, [0, 8, 8, 16]], [37, [0, 8, 8, 17]], [37, [0, 8, 13, 13]], [37, [0, 8, 13, 16]], [37, [0, 8, 13, 17]], [37, [1, 8, 13, 18]], [37, [1, 8, 13, 19]], [37, [1, 8, 16, 18]], [37, [1, 8, 16, 19]], [37, [1, 8, 17, 18]], [37, [1, 8, 17, 19]], [37, [2, 8, 8, 13]], [37, [2, 8, 8, 16]], [37, [2, 8, 8, 17]], [37, [2, 8, 13, 13]], [37, [2, 8, 13, 16]], [37, [2, 8, 13, 17]], [37, [2, 8, 13, 18]], [37, [2, 8, 13, 19]], [37, [2, 8, 16, 18]], [37, [2, 8, 16, 19]], [37, [2, 8, 17, 18]], [37, [2, 8, 17, 19]], [38, [0, 8, 8, 13]], [38, [0, 8, 8, 16]], [38, [0, 8, 8, 17]], [38, [0, 8, 13, 13]], [38, [0, 8, 13, 16]], [38, [0, 8, 13, 17]], [38, [1, 8, 13, 18]], [38, [1, 8, 13, 19]], [38, [1, 8, 16, 18]], [38, [1, 8, 16, 19]], [38, [1, 8, 17, 18]], [38, [1, 8, 17, 19]], [38, [2, 8, 8, 13]], [38, [2, 8, 8, 16]], [38, [2, 8, 8, 17]], [38, [2, 8, 13, 13]], [38, [2, 8, 13, 16]], [38, [2, 8, 13, 17]], [38, [2, 8, 13, 18]], [38, [2, 8, 13, 19]], [38, [2, 8, 16, 18]], [38, [2, 8, 16, 19]], [38, [2, 8, 17, 18]], [38, [2, 8, 17, 19]], [39, [0]], [39, [0, 0, 1, 18]], [39, [0, 0, 7, 18]], [39, [0, 0, 13, 13]], [39, [0, 0, 14, 14]], [39, [0, 13, 13, 14]], [39, [0, 13, 18, 22]], [39, [0, 13, 18, 23]], [39, [1, 1, 2, 18]], [39, [1, 1, 7, 13]], [39, [1, 1, 7, 14]], [39, [1, 1, 13, 13]], [39, [1, 1, 13, 14]], [39, [1, 2, 7, 18]], [39, [1, 7, 18, 22]], [39, [1, 7, 18, 23]], [39, [1, 8, 18, 22]], [39, [1, 8, 18, 23]], [39, [2]], [39, [2, 2, 7, 13]], [39, [2, 2, 7, 14]], [39, [2, 2, 13, 14]], [39, [2, 2, 14, 14]], [39, [2, 7, 18, 22]], [39, [2, 7, 18, 23]], [39, [2, 8, 18, 22]], [39, [2, 8, 18, 23]], [39, [2, 13, 13, 14]], [39, [2, 13, 18, 22]], [39, [2, 13, 18, 23]], [40, [0, 0, 16, 22]], [40, [0, 1, 1, 22]], [40, [0, 1, 8, 22]], [40, [0, 13, 13, 22]], [40, [1, 1, 2, 22]], [40, [1, 2, 8, 22]], [40, [1, 8, 18, 22]], [40, [1, 8, 19, 22]], [40, [1, 13, 18, 22]], [40, [1, 13, 19, 22]], [40, [2, 2, 16, 22]], [40, [2, 8, 18, 22]], [40, [2, 8, 19, 22]], [40, [2, 13, 13, 22]], [40, [2, 13, 18, 22]], [40, [2, 13, 19, 22]]]}

==> anc/controlled/identification_artifacts/pair_8_23_lower1.json <==
{"graph": {"n": 24, "edges": [[0, 4], [0, 5], [0, 6], [1, 5], [1, 6], [1, 7], [1, 8], [2, 7], [2, 8], [2, 9], [2, 10], [3, 9], [3, 10], [3, 11], [3, 12], [4, 11], [4, 12], [5, 6], [7, 14], [7, 15], [8, 16], [8, 17], [8, 20], [8, 23], [9, 10], [11, 12], [13, 17], [13, 18], [13, 19], [14, 18], [14, 19], [14, 20], [15, 20], [15, 21], [15, 22], [16, 21], [16, 22], [16, 23], [17, 23], [18, 19], [21, 22]]}, "coefficient_degree": 1, "kind": "f2-roots-obstruction-v1", "status": "OPEN", "values": [[], [0, 4, 4], [0, 5, 5], [0, 0, 6], [0, 1, 5], [0, 4, 11], [0, 4, 12], [0, 5, 6], [1, 5, 5], [1, 1, 6], [1, 7, 7], [1, 8, 8], [1, 2, 7], [1, 2, 8], [1, 5, 6], [1, 14, 14], [1, 15, 15], [1, 16, 16], [1, 17, 17], [1, 20, 20], [1, 23, 23], [1, 13, 17], [1, 14, 18], [1, 14, 19], [1, 21, 21], [1, 22, 22], [2, 7, 7], [2, 8, 8], [2, 9, 9], [2, 2, 10], [2, 3, 9], [2, 14, 14], [2, 15, 15], [2, 16, 16], [2, 17, 17], [2, 20, 20], [2, 23, 23], [2, 9, 10], [2, 13, 17], [2, 14, 18], [2, 14, 19], [2, 21, 21], [2, 22, 22], [3, 9, 9], [3, 3, 10], [3, 11, 11], [3, 3, 12], [3, 4, 11], [3, 9, 10], [3, 11, 12], [4, 11, 11], [4, 4, 12], [4, 11, 12], [5, 6, 6], [4, 4, 6], [6, 7, 7], [6, 8, 8], [2, 6, 7], [2, 6, 8], [4, 6, 11], [4, 6, 12], [6, 14, 14], [6, 15, 15], [6, 16, 16], [6, 17, 17], [6, 20, 20], [6, 23, 23], [6, 13, 17], [6, 14, 18], [6, 14, 19], [6, 21, 21], [6, 22, 22], [7, 14, 14], [7, 15, 15], [7, 14, 18], [7, 14, 19], [7, 14, 20], [7, 15, 20], [7, 21, 21], [7, 22, 22], [7, 16, 21], [7, 16, 22], [8, 16, 16], [8, 17, 17], [8, 20, 20], [8, 8, 23], [8, 13, 17], [8, 14, 20], [8, 15, 20], [8, 16, 21], [8, 16, 22], [8, 16, 23], [8, 17, 23], [9, 10, 10], [1, 7, 10], [7, 7, 10], [1, 8, 10], [8, 8, 10], [10, 11, 11], [10, 12, 12], [4, 10, 11], [4, 10, 12], [10, 14, 14], [10, 15, 15], [10, 16, 16], [10, 17, 17], [10, 20, 20], [10, 23, 23], [10, 13, 17], [10, 14, 18], [10, 14, 19], [10, 21, 21], [10, 22, 22], [0, 0, 11], [5, 5, 11], [6, 6, 11], [1, 5, 11], [1, 6, 11], [11, 12, 12], [2, 9, 12], [9, 9, 12], [2, 10, 12], [10, 10, 12], [13, 17, 17], [13, 18, 18], [13, 13, 19], [13, 14, 18], [13, 17, 23], [13, 18, 19], [14, 20, 20], [14, 18, 18], [14, 14, 19], [14, 15, 20], [14, 18, 19], [15, 20, 20], [15, 21, 21], [15, 15, 22], [15, 16, 21], [15, 21, 22], [16, 23, 23], [16, 21, 21], [16, 16, 22], [16, 17, 23], [16, 21, 22], [17, 23, 23], [1, 7, 18], [7, 7, 18], [2, 7, 18], [15, 15, 18], [18, 19, 19], [15, 18, 20], [18, 21, 21], [18, 22, 22], [16, 18, 21], [16, 18, 22], [8, 17, 19], [17, 17, 19], [14, 19, 20], [17, 19, 23], [1, 7, 20], [7, 7, 20], [2, 7, 20], [13, 19, 20], [19, 19, 20], [18, 19, 20], [1, 8, 21], [8, 8, 21], [2, 8, 21], [17, 17, 21], [8, 20, 21], [21, 23, 23], [13, 17, 21], [21, 22, 22], [16, 21, 23], [1, 7, 22], [7, 7, 22], [2, 7, 22], [14, 14, 22], [8, 20, 22], [20, 20, 22], [14, 18, 22], [14, 19, 22], [16, 22, 23], [1, 1, 23], [1, 5, 23], [1, 6, 23], [7, 7, 23], [2, 2, 23], [9, 9, 23], [10, 10, 23], [3, 9, 23], [3, 10, 23], [14, 14, 23], [15, 15, 23], [20, 20, 23], [13, 13, 23], [18, 18, 23], [19, 19, 23], [21, 21, 23], [22, 22, 23]], "stats": {"rows": 984, "rank": 935, "columns": 1362, "seconds": 0.005972200073301792, "solver": "sparse rows and derivation DAG"}}

==> anc/controlled/identification_artifacts/pair_8_23_upper.json <==
{"kind": "f2-roots-refutation-v1", "graph": {"n": 24, "edges": [[0, 4], [0, 5], [0, 6], [1, 5], [1, 6], [1, 7], [1, 8], [2, 7], [2, 8], [2, 9], [2, 10], [3, 9], [3, 10], [3, 11], [3, 12], [4, 11], [4, 12], [5, 6], [7, 14], [7, 15], [8, 16], [8, 17], [8, 20], [8, 23], [9, 10], [11, 12], [13, 17], [13, 18], [13, 19], [14, 18], [14, 19], [14, 20], [15, 20], [15, 21], [15, 22], [16, 21], [16, 22], [16, 23], [17, 23], [18, 19], [21, 22]]}, "coefficient_degree": 4, "terms": [[0, [11]], [0, [12]], [1, [0, 1, 1, 2]], [1, [0, 1, 1, 8]], [1, [0, 1, 1, 13]], [1, [0, 1, 1, 14]], [1, [0, 1, 1, 16]], [1, [0, 1, 1, 20]], [1, [1, 1, 2, 2]], [1, [1, 1, 2, 13]], [1, [1, 1, 2, 14]], [1, [1, 1, 2, 16]], [1, [1, 1, 2, 20]], [1, [2]], [1, [8]], [2, [0, 0, 1, 13]], [2, [0, 0, 1, 14]], [2, [0, 0, 1, 16]], [2, [0, 0, 1, 20]], [2, [0, 0, 5, 13]], [2, [0, 0, 5, 14]], [2, [0, 0, 5, 16]], [2, [0, 0, 5, 20]], [2, [0, 1, 1, 2]], [2, [0, 1, 1, 8]], [2, [0, 1, 1, 13]], [2, [0, 1, 1, 14]], [2, [0, 1, 1, 16]], [2, [0, 1, 1, 20]], [2, [0, 1, 2, 2]], [2, [0, 1, 2, 5]], [2, [0, 1, 2, 13]], [2, [0, 1, 2, 14]], [2, [0, 1, 2, 16]], [2, [0, 1, 2, 20]], [2, [0, 1, 5, 8]], [2, [0, 1, 5, 13]], [2, [0, 1, 5, 14]], [2, [0, 1, 5, 16]], [2, [0, 1, 5, 20]], [2, [0, 2, 2, 5]], [2, [0, 2, 5, 13]], [2, [0, 2, 5, 14]], [2, [0, 2, 5, 16]], [2, [0, 2, 5, 20]], [2, [1, 1, 2, 2]], [2, [1, 1, 2, 13]], [2, [1, 1, 2, 14]], [2, [1, 1, 2, 16]], [2, [1, 1, 2, 20]], [2, [1, 2, 2, 5]], [2, [1, 2, 5, 13]], [2, [1, 2, 5, 14]], [2, [1, 2, 5, 16]], [2, [1, 2, 5, 20]], [3, [0, 0, 1, 2]], [3, [0, 0, 1, 8]], [3, [0, 0, 2, 2]], [3, [0, 0, 2, 13]], [3, [0, 0, 2, 14]], [3, [0, 0, 2, 16]], [3, [0, 0, 2, 20]], [3, [2]], [3, [8]], [3, [13]], [3, [14]], [3, [16]], [3, [20]], [4, [0, 0, 1, 2]], [4, [0, 0, 1, 8]], [4, [0, 0, 1, 13]], [4, [0, 0, 1, 14]], [4, [0, 0, 1, 16]], [4, [0, 0, 1, 20]], [4, [0, 0, 2, 2]], [4, [0, 0, 2, 13]], [4, [0, 0, 2, 14]], [4, [0, 0, 2, 16]], [4, [0, 0, 2, 20]], [4, [0, 0, 5, 13]], [4, [0, 0, 5, 14]], [4, [0, 0, 5, 16]], [4, [0, 0, 5, 20]], [4, [0, 1, 2, 2]], [4, [0, 1, 2, 5]], [4, [0, 1, 2, 13]], [4, [0, 1, 2, 14]], [4, [0, 1, 2, 16]], [4, [0, 1, 2, 20]], [4, [0, 1, 5, 8]], [4, [0, 1, 5, 13]], [4, [0, 1, 5, 14]], [4, [0, 1, 5, 16]], [4, [0, 1, 5, 20]], [4, [0, 2, 2, 5]], [4, [0, 2, 5, 13]], [4, [0, 2, 5, 14]], [4, [0, 2, 5, 16]], [4, [0, 2, 5, 20]], [4, [1, 2, 2, 5]], [4, [1, 2, 5, 13]], [4, [1, 2, 5, 14]], [4, [1, 2, 5, 16]], [4, [1, 2, 5, 20]], [4, [13]], [4, [14]], [4, [16]], [4, [20]], [5, [0, 1, 1, 2]], [5, [0, 1, 1, 13]], [5, [0, 1, 1, 17]], [5, [0, 1, 2, 8]], [5, [0, 1, 2, 13]], [5, [0, 1, 2, 14]], [5, [0, 1, 2, 17]], [5, [0, 1, 8, 13]], [5, [0, 1, 8, 17]], [5, [0, 1, 13, 14]], [5, [0, 1, 14, 17]], [5, [0, 2, 2, 8]], [5, [0, 2, 2, 14]], [5, [0, 2, 2, 20]], [5, [0, 2, 8, 13]], [5, [0, 2, 8, 17]], [5, [0, 2, 13, 14]], [5, [0, 2, 14, 17]], [5, [1, 1, 2, 2]], [5, [1, 1, 2, 14]], [5, [1, 1, 13, 14]], [5, [1, 1, 14, 17]], [5, [1, 2, 2, 8]], [5, [1, 2, 8, 13]], [5, [1, 2, 8, 17]], [5, [2, 2, 8, 13]], [5, [2, 2, 8, 17]], [5, [8]], [5, [13]], [5, [17]], [5, [20]], [6, [0, 1, 1, 2]], [6, [0, 1, 1, 13]], [6, [0, 1, 1, 17]], [6, [0, 1, 2, 14]], [6, [0, 1, 2, 16]], [6, [0, 1, 2, 17]], [6, [0, 1, 2, 20]], [6, [0, 1, 7, 7]], [6, [0, 1, 7, 13]], [6, [0, 1, 7, 14]], [6, [0, 1, 7, 17]], [6, [0, 1, 7, 20]], [6, [0, 2, 2, 7]], [6, [0, 2, 2, 14]], [6, [0, 2, 2, 16]], [6, [0, 2, 2, 17]], [6, [0, 2, 2, 20]], [6, [0, 2, 7, 7]], [6, [0, 2, 7, 20]], [6, [0, 2, 13, 14]], [6, [0, 2, 14, 17]], [6, [0, 7, 13, 14]], [6, [0, 7, 14, 17]], [6, [1, 1, 2, 13]], [6, [1, 1, 2, 14]], [6, [1, 1, 2, 16]], [6, [1, 1, 2, 20]], [6, [1, 1, 7, 14]], [6, [1, 1, 7, 20]], [6, [1, 2, 7, 7]], [6, [1, 2, 7, 13]], [6, [1, 2, 7, 17]], [6, [2, 2, 7, 7]], [6, [2, 2, 7, 14]], [6, [2, 2, 13, 14]], [6, [2, 2, 14, 17]], [6, [2, 7, 13, 14]], [6, [2, 7, 14, 17]], [6, [7]], [7, [0]], [7, [0, 1, 1, 13]], [7, [0, 1, 1, 14]], [7, [0, 1, 1, 17]], [7, [0, 1, 1, 20]], [7, [0, 1, 2, 13]], [7, [0, 1, 2, 14]], [7, [0, 1, 2, 17]], [7, [0, 1, 13, 14]], [7, [0, 1, 14, 17]], [7, [0, 2, 13, 14]], [7, [0, 2, 14, 17]], [7, [1, 1, 2, 20]], [7, [1, 1, 13, 14]], [7, [1, 1, 14, 17]], [7, [2]], [7, [13]], [7, [14]], [7, [17]], [8, [0, 1, 1, 2]], [8, [0, 1, 1, 7]], [8, [0, 1, 1, 13]], [8, [0, 1, 1, 14]], [8, [0, 1, 1, 16]], [8, [0, 1, 1, 20]], [8, [0, 1, 2, 14]], [8, [0, 1, 2, 16]], [8, [0, 1, 2, 17]], [8, [0, 1, 2, 20]], [8, [0, 1, 7, 13]], [8, [0, 1, 7, 17]], [8, [0, 1, 7, 20]], [8, [0, 1, 13, 14]], [8, [0, 1, 14, 17]], [8, [0, 2, 7, 14]], [8, [0, 2, 7, 20]], [8, [0, 7, 13, 14]], [8, [0, 7, 14, 17]], [8, [1, 1, 2, 7]], [8, [1, 1, 2, 13]], [8, [1, 1, 2, 17]], [8, [1, 1, 7, 14]], [8, [1, 1, 7, 20]], [8, [1, 2, 7, 13]], [8, [1, 2, 7, 14]], [8, [1, 2, 7, 17]], [8, [1, 2, 13, 14]], [8, [1, 2, 14, 17]], [8, [2, 7, 13, 14]], [8, [2, 7, 14, 17]], [8, [14]], [8, [16]], [8, [17]], [8, [20]], [9, [0, 0, 3, 3]], [9, [0, 2, 2, 11]], [9, [0, 2, 2, 12]], [10, [0, 0, 2, 3]], [10, [0, 0, 2, 9]], [10, [0, 0, 3, 3]], [10, [0, 0, 3, 9]], [10, [0, 2, 3, 11]], [10, [0, 2, 3, 12]], [10, [0, 2, 9, 11]], [10, [0, 2, 9, 12]], [11, [0, 0, 2, 2]], [11, [0, 2, 3, 11]], [11, [0, 2, 3, 12]], [12, [0, 0, 2, 2]], [12, [0, 0, 2, 3]], [12, [0, 0, 2, 9]], [12, [0, 0, 3, 9]], [12, [0, 2, 2, 11]], [12, [0, 2, 2, 12]], [12, [0, 2, 9, 11]], [12, [0, 2, 9, 12]], [13, [0]], [13, [0, 0, 3, 12]], [13, [0, 2, 2, 12]], [13, [3]], [13, [4]], [13, [12]], [14, [0]], [14, [0, 0, 3, 11]], [14, [0, 2, 2, 11]], [14, [3]], [14, [4]], [14, [11]], [15, [0]], [15, [3]], [15, [4]], [16, [0]], [16, [3]], [16, [4]], [17, [0, 0, 1, 2]], [17, [0, 0, 1, 8]], [17, [0, 0, 2, 2]], [17, [0, 0, 2, 13]], [17, [0, 0, 2, 14]], [17, [0, 0, 2, 16]], [17, [0, 0, 2, 20]], [17, [0, 1, 1, 2]], [17, [0, 1, 1, 8]], [17, [0, 1, 1, 13]], [17, [0, 1, 1, 14]], [17, [0, 1, 1, 16]], [17, [0, 1, 1, 20]], [17, [1, 1, 2, 2]], [17, [1, 1, 2, 13]], [17, [1, 1, 2, 14]], [17, [1, 1, 2, 16]], [17, [1, 1, 2, 20]], [17, [13]], [17, [14]], [17, [16]], [17, [20]], [18, [0, 1, 1, 7]], [18, [0, 1, 1, 8]], [18, [0, 1, 1, 20]], [18, [0, 1, 8, 13]], [18, [0, 1, 13, 13]], [18, [0, 1, 13, 17]], [18, [0, 2, 2, 7]], [18, [0, 2, 2, 8]], [18, [0, 2, 2, 20]], [18, [0, 2, 8, 13]], [18, [0, 2, 13, 13]], [18, [0, 2, 13, 17]], [18, [1, 1, 2, 7]], [18, [1, 1, 2, 8]], [18, [1, 1, 2, 20]], [18, [1, 2, 8, 13]], [18, [1, 2, 13, 13]], [18, [1, 2, 13, 17]], [18, [2, 2, 8, 13]], [18, [2, 2, 13, 13]], [18, [2, 2, 13, 17]], [18, [7]], [18, [8]], [18, [20]], [20, [0, 0, 8, 15]], [20, [0, 0, 15, 15]], [20, [0, 0, 15, 20]], [20, [0, 1, 1, 8]], [20, [0, 1, 1, 17]], [20, [0, 2, 2, 8]], [20, [0, 2, 2, 17]], [20, [1, 1, 2, 8]], [20, [1, 1, 2, 17]], [20, [2, 2, 8, 15]], [20, [2, 2, 15, 15]], [20, [2, 2, 15, 20]], [20, [8]], [20, [17]], [21, [0, 1, 1, 8]], [21, [0, 1, 1, 16]], [21, [0, 1, 7, 7]], [21, [0, 1, 7, 14]], [21, [0, 1, 8, 14]], [21, [0, 1, 13, 14]], [21, [0, 2, 2, 8]], [21, [0, 2, 2, 16]], [21, [0, 2, 7, 7]], [21, [0, 2, 7, 14]], [21, [0, 2, 8, 14]], [21, [0, 2, 13, 14]], [21, [1, 1, 2, 8]], [21, [1, 1, 2, 16]], [21, [1, 2, 7, 7]], [21, [1, 2, 7, 14]], [21, [1, 2, 8, 14]], [21, [1, 2, 13, 14]], [21, [2, 2, 7, 7]], [21, [2, 2, 7, 14]], [21, [2, 2, 8, 14]], [21, [2, 2, 13, 14]], [21, [8]], [21, [16]], [22, [0, 0, 8, 8]], [22, [0, 0, 15, 16]], [22, [0, 1, 1, 7]], [22, [0, 1, 1, 8]], [22, [0, 1, 1, 14]], [22, [0, 2, 2, 7]], [22, [0, 2, 2, 8]], [22, [0, 2, 2, 14]], [22, [1, 1, 2, 7]], [22, [1, 1, 2, 8]], [22, [1, 1, 2, 14]], [22, [2, 2, 8, 8]], [22, [2, 2, 15, 16]], [22, [7]], [22, [8]], [22, [14]], [23, [0, 1, 1, 16]], [23, [0, 1, 1, 17]], [23, [0, 2, 2, 16]], [23, [0, 2, 2, 17]], [23, [1, 1, 2, 16]], [23, [1, 1, 2, 17]], [23, [16]], [23, [17]], [24, [0, 0, 2, 2]], [24, [0, 0, 3, 3]], [24, [0, 2, 2, 11]], [24, [0, 2, 2, 12]], [24, [0, 2, 3, 11]], [24, [0, 2, 3, 12]], [25, [0, 0, 3, 11]], [25, [0, 2, 2, 11]], [25, [11]], [26, [0, 1, 7, 7]], [26, [0, 1, 7, 14]], [26, [0, 1, 8, 14]], [26, [0, 1, 13, 14]], [26, [0, 2, 7, 7]], [26, [0, 2, 7, 14]], [26, [0, 2, 8, 14]], [26, [0, 2, 13, 14]], [26, [1, 2, 7, 7]], [26, [1, 2, 7, 14]], [26, [1, 2, 8, 14]], [26, [1, 2, 13, 14]], [26, [2, 2, 7, 7]], [26, [2, 2, 7, 14]], [26, [2, 2, 8, 14]], [26, [2, 2, 13, 14]], [27, [0, 0, 14, 14]], [27, [0, 1, 8, 13]], [27, [0, 1, 13, 13]], [27, [0, 1, 13, 17]], [27, [0, 2, 8, 13]], [27, [0, 2, 13, 13]], [27, [0, 2, 13, 17]], [27, [1, 2, 8, 13]], [27, [1, 2, 13, 13]], [27, [1, 2, 13, 17]], [27, [2, 2, 8, 13]], [27, [2, 2, 13, 13]], [27, [2, 2, 13, 17]], [27, [2, 2, 14, 14]], [28, [0, 0, 13, 14]], [28, [0, 0, 13, 18]], [28, [0, 0, 14, 14]], [28, [0, 0, 14, 18]], [28, [0, 1, 8, 14]], [28, [0, 1, 8, 18]], [28, [0, 1, 13, 14]], [28, [0, 1, 13, 18]], [28, [0, 1, 14, 17]], [28, [0, 1, 17, 18]], [28, [0, 2, 8, 14]], [28, [0, 2, 8, 18]], [28, [0, 2, 13, 14]], [28, [0, 2, 13, 18]], [28, [0, 2, 14, 17]], [28, [0, 2, 17, 18]], [28, [1, 2, 8, 14]], [28, [1, 2, 8, 18]], [28, [1, 2, 13, 14]], [28, [1, 2, 13, 18]], [28, [1, 2, 14, 17]], [28, [1, 2, 17, 18]], [28, [2, 2, 8, 14]], [28, [2, 2, 8, 18]], [28, [2, 2, 14, 14]], [28, [2, 2, 14, 17]], [28, [2, 2, 14, 18]], [28, [2, 2, 17, 18]], [29, [0, 0, 13, 13]], [29, [0, 1, 8, 14]], [29, [0, 1, 13, 14]], [29, [0, 1, 14, 17]], [29, [0, 2, 8, 14]], [29, [0, 2, 13, 14]], [29, [0, 2, 14, 17]], [29, [1, 2, 8, 14]], [29, [1, 2, 13, 14]], [29, [1, 2, 14, 17]], [29, [2, 2, 8, 14]], [29, [2, 2, 13, 13]], [29, [2, 2, 13, 14]], [29, [2, 2, 14, 17]], [30, [0, 0, 13, 13]], [30, [0, 0, 13, 14]], [30, [0, 0, 13, 18]], [30, [0, 0, 14, 18]], [30, [0, 1, 8, 13]], [30, [0, 1, 8, 18]], [30, [0, 1, 13, 13]], [30, [0, 1, 13, 17]], [30, [0, 1, 13, 18]], [30, [0, 1, 17, 18]], [30, [0, 2, 8, 13]], [30, [0, 2, 8, 18]], [30, [0, 2, 13, 13]], [30, [0, 2, 13, 17]], [30, [0, 2, 13, 18]], [30, [0, 2, 17, 18]], [30, [1, 2, 8, 13]], [30, [1, 2, 8, 18]], [30, [1, 2, 13, 13]], [30, [1, 2, 13, 17]], [30, [1, 2, 13, 18]], [30, [1, 2, 17, 18]], [30, [2, 2, 8, 13]], [30, [2, 2, 8, 18]], [30, [2, 2, 13, 14]], [30, [2, 2, 13, 17]], [30, [2, 2, 14, 18]], [30, [2, 2, 17, 18]], [31, [0, 1, 1, 7]], [31, [0, 1, 1, 8]], [31, [0, 1, 1, 14]], [31, [0, 2, 2, 7]], [31, [0, 2, 2, 8]], [31, [0, 2, 2, 14]], [31, [1, 1, 2, 7]], [31, [1, 1, 2, 8]], [31, [1, 1, 2, 14]], [31, [7]], [31, [8]], [31, [14]], [32, [0, 0, 8, 8]], [32, [0, 0, 15, 16]], [32, [2, 2, 8, 8]], [32, [2, 2, 15, 16]], [33, [0, 0, 8, 15]], [33, [0, 0, 15, 15]], [33, [0, 0, 15, 20]], [33, [0, 0, 16, 16]], [33, [2, 2, 8, 15]], [33, [2, 2, 15, 15]], [33, [2, 2, 15, 20]], [33, [2, 2, 16, 16]], [34, [0, 0, 8, 16]], [34, [0, 0, 8, 21]], [34, [0, 0, 16, 16]], [34, [0, 0, 16, 20]], [34, [0, 0, 16, 21]], [34, [0, 0, 20, 21]], [34, [2, 2, 8, 16]], [34, [2, 2, 8, 21]], [34, [2, 2, 16, 16]], [34, [2, 2, 16, 20]], [34, [2, 2, 16, 21]], [34, [2, 2, 20, 21]], [35, [0, 0, 8, 16]], [35, [0, 0, 15, 15]], [35, [0, 0, 15, 16]], [35, [0, 0, 16, 20]], [35, [2, 2, 8, 16]], [35, [2, 2, 15, 15]], [35, [2, 2, 15, 16]], [35, [2, 2, 16, 20]], [36, [0, 0, 8, 15]], [36, [0, 0, 8, 21]], [36, [0, 0, 15, 16]], [36, [0, 0, 15, 20]], [36, [0, 0, 16, 21]], [36, [0, 0, 20, 21]], [36, [2, 2, 8, 15]], [36, [2, 2, 8, 21]], [36, [2, 2, 15, 16]], [36, [2, 2, 15, 20]], [36, [2, 2, 16, 21]], [36, [2, 2, 20, 21]], [37, [0, 1, 1, 8]], [37, [0, 1, 1, 17]], [37, [0, 2, 2, 8]], [37, [0, 2, 2, 17]], [37, [1, 1, 2, 8]], [37, [1, 1, 2, 17]], [37, [8]], [37, [17]], [38, [0, 1, 1, 8]], [38, [0, 1, 1, 16]], [38, [0, 2, 2, 8]], [38, [0, 2, 2, 16]], [38, [1, 1, 2, 8]], [38, [1, 1, 2, 16]], [38, [8]], [38, [16]], [39, [0, 0, 13, 13]], [39, [0, 0, 14, 14]], [39, [0, 1, 8, 13]], [39, [0, 1, 8, 14]], [39, [0, 1, 13, 13]], [39, [0, 1, 13, 14]], [39, [0, 1, 13, 17]], [39, [0, 1, 14, 17]], [39, [0, 2, 8, 13]], [39, [0, 2, 8, 14]], [39, [0, 2, 13, 13]], [39, [0, 2, 13, 14]], [39, [0, 2, 13, 17]], [39, [0, 2, 14, 17]], [39, [1, 2, 8, 13]], [39, [1, 2, 8, 14]], [39, [1, 2, 13, 13]], [39, [1, 2, 13, 14]], [39, [1, 2, 13, 17]], [39, [1, 2, 14, 17]], [39, [2, 2, 8, 13]], [39, [2, 2, 8, 14]], [39, [2, 2, 13, 14]], [39, [2, 2, 13, 17]], [39, [2, 2, 14, 14]], [39, [2, 2, 14, 17]], [40, [0, 0, 8, 15]], [40, [0, 0, 8, 16]], [40, [0, 0, 15, 16]], [40, [0, 0, 15, 20]], [40, [0, 0, 16, 16]], [40, [0, 0, 16, 20]], [40, [2, 2, 8, 15]], [40, [2, 2, 8, 16]], [40, [2, 2, 15, 16]], [40, [2, 2, 15, 20]], [40, [2, 2, 16, 16]], [40, [2, 2, 16, 20]]]}

==> anc/controlled/identification_artifacts/pair_8_9_lower1.json <==
{"graph": {"n": 24, "edges": [[0, 4], [0, 5], [0, 6], [1, 5], [1, 6], [1, 7], [1, 8], [2, 7], [2, 8], [2, 9], [3, 8], [3, 9], [3, 10], [3, 11], [4, 10], [4, 11], [5, 6], [7, 13], [7, 14], [8, 9], [8, 19], [10, 11], [12, 16], [12, 17], [12, 18], [13, 17], [13, 18], [13, 19], [14, 19], [14, 20], [14, 21], [15, 20], [15, 21], [15, 22], [15, 23], [16, 22], [16, 23], [17, 18], [20, 21], [22, 23]]}, "coefficient_degree": 1, "kind": "f2-roots-obstruction-v1", "status": "OPEN", "values": [[], [0, 4, 4], [0, 5, 5], [0, 0, 6], [0, 1, 5], [0, 4, 10], [0, 4, 11], [0, 5, 6], [1, 5, 5], [1, 1, 6], [1, 7, 7], [1, 8, 8], [1, 2, 7], [1, 2, 8], [1, 3, 8], [1, 5, 6], [1, 13, 13], [1, 14, 14], [1, 8, 9], [1, 19, 19], [1, 13, 17], [1, 13, 18], [1, 20, 20], [1, 21, 21], [1, 15, 20], [1, 15, 21], [2, 7, 7], [2, 8, 8], [2, 2, 9], [2, 3, 8], [2, 13, 13], [2, 14, 14], [2, 8, 9], [2, 19, 19], [2, 13, 17], [2, 13, 18], [2, 20, 20], [2, 21, 21], [2, 15, 20], [2, 15, 21], [3, 8, 8], [3, 3, 9], [3, 10, 10], [3, 3, 11], [3, 4, 10], [3, 8, 9], [3, 19, 19], [3, 10, 11], [3, 13, 19], [3, 14, 19], [4, 10, 10], [4, 4, 11], [4, 10, 11], [5, 6, 6], [4, 4, 6], [6, 7, 7], [6, 8, 8], [2, 6, 7], [2, 6, 8], [3, 6, 8], [4, 6, 10], [4, 6, 11], [6, 13, 13], [6, 14, 14], [6, 8, 9], [6, 19, 19], [6, 13, 17], [6, 13, 18], [6, 20, 20], [6, 21, 21], [6, 15, 20], [6, 15, 21], [7, 13, 13], [7, 14, 14], [7, 13, 17], [7, 13, 18], [7, 13, 19], [7, 14, 19], [7, 20, 20], [7, 21, 21], [7, 15, 20], [7, 15, 21], [8, 9, 9], [8, 19, 19], [8, 13, 19], [8, 14, 19], [1, 1, 9], [1, 5, 9], [1, 6, 9], [7, 7, 9], [9, 10, 10], [9, 11, 11], [4, 9, 10], [4, 9, 11], [9, 13, 13], [9, 14, 14], [9, 13, 17], [9, 13, 18], [9, 13, 19], [9, 14, 19], [9, 20, 20], [9, 21, 21], [9, 15, 20], [9, 15, 21], [0, 0, 10], [5, 5, 10], [6, 6, 10], [1, 5, 10], [1, 6, 10], [10, 11, 11], [1, 8, 11], [8, 8, 11], [2, 8, 11], [2, 9, 11], [9, 9, 11], [11, 19, 19], [11, 13, 19], [11, 14, 19], [12, 16, 16], [12, 17, 17], [12, 12, 18], [12, 13, 17], [12, 16, 22], [12, 16, 23], [12, 17, 18], [13, 19, 19], [13, 17, 17], [13, 13, 18], [13, 14, 19], [13, 17, 18], [14, 19, 19], [14, 20, 20], [14, 14, 21], [14, 15, 20], [14, 20, 21], [15, 20, 20], [15, 15, 21], [15, 22, 22], [15, 15, 23], [15, 16, 22], [15, 20, 21], [15, 22, 23], [16, 22, 22], [16, 16, 23], [16, 22, 23], [1, 7, 17], [7, 7, 17], [2, 7, 17], [14, 14, 17], [17, 18, 18], [14, 17, 19], [17, 20, 20], [17, 21, 21], [15, 17, 20], [15, 17, 21], [16, 16, 18], [13, 18, 19], [16, 18, 22], [16, 18, 23], [1, 7, 19], [7, 7, 19], [2, 7, 19], [12, 18, 19], [18, 18, 19], [17, 18, 19], [20, 21, 21], [1, 7, 21], [7, 7, 21], [2, 7, 21], [13, 13, 21], [8, 19, 21], [19, 19, 21], [13, 17, 21], [13, 18, 21], [21, 22, 22], [21, 23, 23], [16, 21, 22], [16, 21, 23], [12, 12, 22], [17, 17, 22], [18, 18, 22], [13, 17, 22], [13, 18, 22], [22, 23, 23], [14, 20, 23], [20, 20, 23], [14, 21, 23], [21, 21, 23]], "stats": {"rows": 960, "rank": 912, "columns": 1348, "seconds": 0.012675900012254715, "solver": "sparse rows and derivation DAG"}}

==> anc/controlled/identification_artifacts/pair_8_9_upper.json <==
{"kind": "f2-roots-refutation-v1", "graph": {"n": 24, "edges": [[0, 4], [0, 5], [0, 6], [1, 5], [1, 6], [1, 7], [1, 8], [2, 7], [2, 8], [2, 9], [3, 8], [3, 9], [3, 10], [3, 11], [4, 10], [4, 11], [5, 6], [7, 13], [7, 14], [8, 9], [8, 19], [10, 11], [12, 16], [12, 17], [12, 18], [13, 17], [13, 18], [13, 19], [14, 19], [14, 20], [14, 21], [15, 20], [15, 21], [15, 22], [15, 23], [16, 22], [16, 23], [17, 18], [20, 21], [22, 23]]}, "coefficient_degree": 4, "terms": [[0, [0, 1, 3, 12]], [0, [0, 1, 3, 13]], [0, [0, 3, 3, 12]], [0, [0, 3, 3, 14]], [0, [0, 3, 8, 12]], [0, [0, 3, 8, 14]], [0, [1, 1, 10, 13]], [0, [1, 1, 10, 14]], [0, [1, 1, 11, 13]], [0, [1, 1, 11, 14]], [1, [0, 0, 4, 12]], [1, [0, 0, 4, 14]], [1, [0, 0, 7, 13]], [1, [0, 0, 7, 14]], [1, [0, 0, 8, 13]], [1, [0, 0, 8, 14]], [1, [0, 0, 10, 13]], [1, [0, 0, 10, 14]], [1, [0, 0, 11, 13]], [1, [0, 0, 11, 14]], [1, [0, 1, 1, 13]], [1, [0, 1, 1, 22]], [1, [0, 1, 1, 23]], [1, [0, 3, 4, 12]], [1, [0, 3, 4, 13]], [1, [0, 4, 8, 12]], [1, [0, 4, 8, 14]], [1, [1, 1, 3, 12]], [1, [1, 1, 3, 14]], [1, [1, 1, 4, 12]], [1, [1, 1, 4, 14]], [1, [1, 1, 7, 12]], [1, [1, 1, 7, 13]], [1, [1, 1, 7, 14]], [1, [1, 1, 7, 22]], [1, [1, 1, 7, 23]], [1, [1, 1, 8, 12]], [1, [1, 1, 8, 13]], [1, [1, 1, 14, 15]], [1, [1, 1, 15, 15]], [1, [13]], [1, [22]], [1, [23]], [2, [0, 1, 1, 13]], [2, [0, 1, 1, 22]], [2, [0, 1, 1, 23]], [2, [0, 1, 3, 12]], [2, [0, 1, 3, 14]], [2, [0, 1, 5, 13]], [2, [0, 1, 5, 22]], [2, [0, 1, 5, 23]], [2, [0, 1, 7, 12]], [2, [0, 1, 7, 22]], [2, [0, 1, 7, 23]], [2, [0, 1, 8, 12]], [2, [0, 1, 8, 14]], [2, [0, 1, 10, 13]], [2, [0, 1, 10, 14]], [2, [0, 1, 11, 13]], [2, [0, 1, 11, 14]], [2, [0, 1, 14, 15]], [2, [0, 1, 15, 15]], [2, [0, 3, 5, 12]], [2, [0, 3, 5, 14]], [2, [0, 5, 7, 12]], [2, [0, 5, 7, 22]], [2, [0, 5, 7, 23]], [2, [0, 5, 8, 12]], [2, [0, 5, 8, 14]], [2, [0, 5, 10, 13]], [2, [0, 5, 10, 14]], [2, [0, 5, 11, 13]], [2, [0, 5, 11, 14]], [2, [0, 5, 14, 15]], [2, [0, 5, 15, 15]], [2, [1, 1, 3, 12]], [2, [1, 1, 3, 14]], [2, [1, 1, 4, 12]], [2, [1, 1, 4, 14]], [2, [1, 1, 7, 12]], [2, [1, 1, 7, 13]], [2, [1, 1, 7, 14]], [2, [1, 1, 7, 22]], [2, [1, 1, 7, 23]], [2, [1, 1, 8, 12]], [2, [1, 1, 8, 13]], [2, [1, 1, 14, 15]], [2, [1, 1, 15, 15]], [2, [1, 3, 4, 12]], [2, [1, 3, 4, 13]], [2, [1, 3, 5, 12]], [2, [1, 3, 5, 14]], [2, [1, 4, 5, 12]], [2, [1, 4, 5, 14]], [2, [1, 4, 8, 12]], [2, [1, 4, 8, 14]], [2, [1, 5, 7, 12]], [2, [1, 5, 7, 13]], [2, [1, 5, 7, 14]], [2, [1, 5, 7, 22]], [2, [1, 5, 7, 23]], [2, [1, 5, 8, 12]], [2, [1, 5, 8, 13]], [2, [1, 5, 14, 15]], [2, [1, 5, 15, 15]], [2, [3, 4, 5, 12]], [2, [3, 4, 5, 13]], [2, [4, 5, 8, 12]], [2, [4, 5, 8, 14]], [3, [0, 0, 1, 13]], [3, [0, 0, 1, 22]], [3, [0, 0, 1, 23]], [3, [0, 0, 3, 12]], [3, [0, 0, 3, 14]], [3, [0, 0, 4, 12]], [3, [0, 0, 4, 14]], [3, [0, 0, 7, 12]], [3, [0, 0, 7, 13]], [3, [0, 0, 7, 14]], [3, [0, 0, 7, 22]], [3, [0, 0, 7, 23]], [3, [0, 0, 8, 12]], [3, [0, 0, 8, 13]], [3, [0, 0, 14, 15]], [3, [0, 0, 15, 15]], [3, [0, 1, 4, 12]], [3, [0, 1, 4, 14]], [3, [0, 1, 7, 13]], [3, [0, 1, 7, 14]], [3, [0, 1, 8, 13]], [3, [0, 1, 8, 14]], [3, [0, 1, 10, 13]], [3, [0, 1, 10, 14]], [3, [0, 1, 11, 13]], [3, [0, 1, 11, 14]], [3, [1, 3, 4, 12]], [3, [1, 3, 4, 13]], [3, [1, 4, 8, 12]], [3, [1, 4, 8, 14]], [3, [13]], [3, [22]], [3, [23]], [4, [0, 0, 1, 13]], [4, [0, 0, 1, 22]], [4, [0, 0, 1, 23]], [4, [0, 0, 3, 12]], [4, [0, 0, 3, 14]], [4, [0, 0, 7, 12]], [4, [0, 0, 7, 22]], [4, [0, 0, 7, 23]], [4, [0, 0, 8, 12]], [4, [0, 0, 8, 14]], [4, [0, 0, 10, 13]], [4, [0, 0, 10, 14]], [4, [0, 0, 11, 13]], [4, [0, 0, 11, 14]], [4, [0, 0, 14, 15]], [4, [0, 0, 15, 15]], [4, [0, 1, 3, 12]], [4, [0, 1, 3, 14]], [4, [0, 1, 4, 12]], [4, [0, 1, 4, 14]], [4, [0, 1, 5, 13]], [4, [0, 1, 5, 22]], [4, [0, 1, 5, 23]], [4, [0, 1, 7, 12]], [4, [0, 1, 7, 13]], [4, [0, 1, 7, 14]], [4, [0, 1, 7, 22]], [4, [0, 1, 7, 23]], [4, [0, 1, 8, 12]], [4, [0, 1, 8, 13]], [4, [0, 1, 14, 15]], [4, [0, 1, 15, 15]], [4, [0, 3, 4, 12]], [4, [0, 3, 4, 13]], [4, [0, 3, 5, 12]], [4, [0, 3, 5, 14]], [4, [0, 4, 8, 12]], [4, [0, 4, 8, 14]], [4, [0, 5, 7, 12]], [4, [0, 5, 7, 22]], [4, [0, 5, 7, 23]], [4, [0, 5, 8, 12]], [4, [0, 5, 8, 14]], [4, [0, 5, 10, 13]], [4, [0, 5, 10, 14]], [4, [0, 5, 11, 13]], [4, [0, 5, 11, 14]], [4, [0, 5, 14, 15]], [4, [0, 5, 15, 15]], [4, [1, 3, 5, 12]], [4, [1, 3, 5, 14]], [4, [1, 4, 5, 12]], [4, [1, 4, 5, 14]], [4, [1, 5, 7, 12]], [4, [1, 5, 7, 13]], [4, [1, 5, 7, 14]], [4, [1, 5, 7, 22]], [4, [1, 5, 7, 23]], [4, [1, 5, 8, 12]], [4, [1, 5, 8, 13]], [4, [1, 5, 14, 15]], [4, [1, 5, 15, 15]], [4, [3, 4, 5, 12]], [4, [3, 4, 5, 13]], [4, [4, 5, 8, 12]], [4, [4, 5, 8, 14]], [5, [0, 0, 8, 13]], [5, [0, 0, 8, 14]], [5, [0, 1, 4, 13]], [5, [0, 1, 4, 14]], [5, [0, 1, 10, 13]], [5, [0, 1, 10, 14]], [5, [0, 1, 11, 13]], [5, [0, 1, 11, 14]], [5, [0, 2, 2, 13]], [5, [0, 2, 2, 14]], [5, [1, 1, 14, 15]], [5, [1, 1, 15, 15]], [5, [12]], [5, [22]], [5, [23]], [6, [0, 0, 4, 12]], [6, [0, 0, 4, 14]], [6, [0, 0, 7, 13]], [6, [0, 0, 7, 14]], [6, [0, 1, 2, 12]], [6, [0, 1, 2, 13]], [6, [0, 1, 3, 12]], [6, [0, 1, 3, 14]], [6, [0, 1, 4, 12]], [6, [0, 1, 4, 14]], [6, [0, 1, 7, 13]], [6, [0, 1, 7, 14]], [6, [0, 2, 2, 12]], [6, [0, 2, 2, 13]], [6, [0, 2, 7, 13]], [6, [0, 2, 7, 14]], [6, [0, 3, 3, 12]], [6, [0, 3, 3, 14]], [6, [0, 3, 4, 12]], [6, [0, 3, 4, 13]], [6, [0, 3, 10, 13]], [6, [0, 3, 10, 14]], [6, [0, 3, 11, 13]], [6, [0, 3, 11, 14]], [6, [0, 4, 7, 13]], [6, [0, 4, 7, 14]], [6, [0, 7, 10, 13]], [6, [0, 7, 10, 14]], [6, [0, 7, 11, 13]], [6, [0, 7, 11, 14]], [6, [12]], [6, [14]], [7, [0, 1, 1, 13]], [7, [0, 1, 1, 14]], [7, [0, 2, 4, 13]], [7, [0, 2, 4, 14]], [7, [0, 2, 10, 13]], [7, [0, 2, 10, 14]], [7, [0, 2, 11, 13]], [7, [0, 2, 11, 14]], [8, [0, 1, 1, 12]], [8, [0, 1, 1, 13]], [8, [0, 1, 2, 12]], [8, [0, 1, 2, 13]], [8, [0, 1, 7, 13]], [8, [0, 1, 7, 14]], [8, [0, 2, 3, 12]], [8, [0, 2, 3, 14]], [8, [0, 2, 4, 13]], [8, [0, 2, 4, 14]], [8, [0, 2, 7, 13]], [8, [0, 2, 7, 14]], [8, [0, 2, 10, 13]], [8, [0, 2, 10, 14]], [8, [0, 2, 11, 13]], [8, [0, 2, 11, 14]], [8, [0, 3, 4, 13]], [8, [0, 3, 4, 14]], [8, [0, 3, 10, 13]], [8, [0, 3, 10, 14]], [8, [0, 3, 11, 13]], [8, [0, 3, 11, 14]], [8, [0, 4, 7, 13]], [8, [0, 4, 7, 14]], [8, [0, 7, 10, 13]], [8, [0, 7, 10, 14]], [8, [0, 7, 11, 13]], [8, [0, 7, 11, 14]], [9, [0, 2, 3, 12]], [9, [0, 2, 3, 14]], [9, [0, 2, 8, 12]], [9, [0, 2, 8, 14]], [9, [0, 3, 3, 12]], [9, [0, 3, 3, 14]], [9, [0, 3, 4, 13]], [9, [0, 3, 4, 14]], [9, [0, 3, 8, 12]], [9, [0, 3, 8, 14]], [9, [0, 3, 10, 13]], [9, [0, 3, 10, 14]], [9, [0, 3, 11, 13]], [9, [0, 3, 11, 14]], [9, [0, 4, 8, 13]], [9, [0, 4, 8, 14]], [9, [0, 8, 10, 13]], [9, [0, 8, 10, 14]], [9, [0, 8, 11, 13]], [9, [0, 8, 11, 14]], [10, [0, 0, 4, 12]], [10, [0, 0, 4, 14]], [10, [0, 1, 1, 12]], [10, [0, 1, 1, 14]], [10, [0, 1, 3, 12]], [10, [0, 1, 3, 14]], [10, [0, 1, 4, 12]], [10, [0, 1, 4, 13]], [10, [0, 1, 10, 13]], [10, [0, 1, 10, 14]], [10, [0, 1, 11, 13]], [10, [0, 1, 11, 14]], [10, [0, 2, 3, 12]], [10, [0, 2, 3, 14]], [10, [0, 2, 4, 13]], [10, [0, 2, 4, 14]], [10, [0, 2, 10, 13]], [10, [0, 2, 10, 14]], [10, [0, 2, 11, 13]], [10, [0, 2, 11, 14]], [10, [0, 3, 4, 12]], [10, [0, 3, 4, 13]], [10, [0, 3, 10, 13]], [10, [0, 3, 10, 14]], [10, [0, 3, 11, 13]], [10, [0, 3, 11, 14]], [10, [12]], [10, [14]], [11, [0, 2, 2, 12]], [11, [0, 2, 2, 14]], [11, [0, 2, 3, 12]], [11, [0, 2, 3, 14]], [11, [0, 2, 4, 13]], [11, [0, 2, 4, 14]], [11, [0, 2, 8, 12]], [11, [0, 2, 8, 14]], [11, [0, 2, 10, 13]], [11, [0, 2, 10, 14]], [11, [0, 2, 11, 13]], [11, [0, 2, 11, 14]], [11, [0, 3, 8, 12]], [11, [0, 3, 8, 14]], [11, [0, 4, 8, 13]], [11, [0, 4, 8, 14]], [11, [0, 8, 10, 13]], [11, [0, 8, 10, 14]], [11, [0, 8, 11, 13]], [11, [0, 8, 11, 14]], [12, [0, 1, 1, 13]], [12, [0, 1, 1, 14]], [12, [0, 1, 3, 12]], [12, [0, 1, 3, 13]], [12, [0, 1, 11, 13]], [12, [0, 1, 11, 14]], [12, [0, 3, 3, 12]], [12, [0, 3, 3, 14]], [12, [0, 3, 8, 12]], [12, [0, 3, 8, 14]], [12, [1, 1, 3, 13]], [12, [1, 1, 3, 14]], [12, [1, 1, 4, 13]], [12, [1, 1, 4, 14]], [12, [1, 1, 11, 13]], [12, [1, 1, 11, 14]], [12, [1, 3, 11, 13]], [12, [1, 3, 11, 14]], [13, [0, 1, 1, 13]], [13, [0, 1, 1, 14]], [13, [0, 1, 4, 12]], [13, [0, 1, 4, 13]], [13, [0, 1, 10, 12]], [13, [0, 1, 10, 14]], [13, [0, 3, 4, 12]], [13, [0, 3, 4, 14]], [13, [0, 3, 10, 12]], [13, [0, 3, 10, 14]], [13, [0, 4, 8, 12]], [13, [0, 4, 8, 14]], [13, [0, 8, 10, 12]], [13, [0, 8, 10, 14]], [13, [1, 1, 3, 13]], [13, [1, 1, 3, 14]], [13, [1, 1, 4, 13]], [13, [1, 1, 4, 14]], [13, [1, 1, 10, 13]], [13, [1, 1, 10, 14]], [13, [1, 3, 10, 13]], [13, [1, 3, 10, 14]], [14, [0, 1, 1, 13]], [14, [0, 1, 1, 14]], [14, [0, 1, 4, 12]], [14, [0, 1, 4, 13]], [14, [0, 3, 4, 12]], [14, [0, 3, 4, 14]], [14, [0, 4, 8, 12]], [14, [0, 4, 8, 14]], [14, [1, 1, 3, 13]], [14, [1, 1, 3, 14]], [14, [1, 1, 4, 13]], [14, [1, 1, 4, 14]], [15, [0, 1, 1, 13]], [15, [0, 1, 1, 14]], [15, [0, 1, 3, 12]], [15, [0, 1, 3, 13]], [15, [0, 1, 10, 12]], [15, [0, 1, 10, 13]], [15, [0, 3, 3, 12]], [15, [0, 3, 3, 14]], [15, [0, 3, 8, 12]], [15, [0, 3, 8, 14]], [15, [0, 3, 10, 12]], [15, [0, 3, 10, 14]], [15, [0, 8, 10, 12]], [15, [0, 8, 10, 14]], [15, [1, 1, 3, 13]], [15, [1, 1, 3, 14]], [15, [1, 1, 4, 13]], [15, [1, 1, 4, 14]], [16, [0, 0, 1, 13]], [16, [0, 0, 1, 22]], [16, [0, 0, 1, 23]], [16, [0, 0, 3, 12]], [16, [0, 0, 3, 14]], [16, [0, 0, 7, 12]], [16, [0, 0, 7, 22]], [16, [0, 0, 7, 23]], [16, [0, 0, 8, 12]], [16, [0, 0, 8, 14]], [16, [0, 0, 10, 13]], [16, [0, 0, 10, 14]], [16, [0, 0, 11, 13]], [16, [0, 0, 11, 14]], [16, [0, 0, 14, 15]], [16, [0, 0, 15, 15]], [16, [0, 1, 1, 13]], [16, [0, 1, 1, 22]], [16, [0, 1, 1, 23]], [16, [0, 1, 4, 12]], [16, [0, 1, 4, 14]], [16, [0, 1, 7, 13]], [16, [0, 1, 7, 14]], [16, [0, 1, 8, 13]], [16, [0, 1, 8, 14]], [16, [0, 1, 10, 13]], [16, [0, 1, 10, 14]], [16, [0, 1, 11, 13]], [16, [0, 1, 11, 14]], [16, [0, 3, 4, 12]], [16, [0, 3, 4, 13]], [16, [0, 4, 8, 12]], [16, [0, 4, 8, 14]], [16, [1, 1, 3, 12]], [16, [1, 1, 3, 14]], [16, [1, 1, 4, 12]], [16, [1, 1, 4, 14]], [16, [1, 1, 7, 12]], [16, [1, 1, 7, 13]], [16, [1, 1, 7, 14]], [16, [1, 1, 7, 22]], [16, [1, 1, 7, 23]], [16, [1, 1, 8, 12]], [16, [1, 1, 8, 13]], [16, [1, 1, 14, 15]], [16, [1, 1, 15, 15]], [16, [1, 3, 4, 12]], [16, [1, 3, 4, 13]], [16, [1, 4, 8, 12]], [16, [1, 4, 8, 14]], [17, [0, 0, 7, 8]], [17, [0, 0, 7, 14]], [17, [0, 1, 1, 8]], [17, [0, 1, 1, 14]], [17, [0, 1, 4, 8]], [17, [0, 1, 4, 14]], [17, [0, 1, 8, 10]], [17, [0, 1, 8, 11]], [17, [0, 1, 10, 14]], [17, [0, 1, 11, 14]], [17, [0, 2, 2, 8]], [17, [0, 2, 2, 14]], [17, [0, 2, 4, 8]], [17, [0, 2, 4, 14]], [17, [0, 2, 8, 10]], [17, [0, 2, 8, 11]], [17, [0, 2, 10, 14]], [17, [0, 2, 11, 14]], [17, [7, 7, 12, 14]], [17, [7, 12, 12, 14]], [17, [14]], [18, [0, 0, 7, 8]], [18, [0, 0, 7, 13]], [18, [0, 1, 1, 8]], [18, [0, 1, 1, 13]], [18, [0, 1, 4, 8]], [18, [0, 1, 4, 13]], [18, [0, 1, 8, 10]], [18, [0, 1, 8, 11]], [18, [0, 1, 10, 13]], [18, [0, 1, 11, 13]], [18, [0, 2, 2, 8]], [18, [0, 2, 2, 13]], [18, [0, 2, 4, 8]], [18, [0, 2, 4, 13]], [18, [0, 2, 8, 10]], [18, [0, 2, 8, 11]], [18, [0, 2, 10, 13]], [18, [0, 2, 11, 13]], [18, [0, 7, 7, 15]], [18, [0, 7, 15, 15]], [18, [1, 1, 7, 15]], [18, [1, 1, 15, 15]], [18, [7]], [18, [12, 12, 15, 22]], [18, [12, 12, 15, 23]], [19, [0, 2, 2, 12]], [19, [0, 2, 2, 14]], [19, [0, 2, 4, 13]], [19, [0, 2, 4, 14]], [19, [0, 2, 10, 13]], [19, [0, 2, 10, 14]], [19, [0, 2, 11, 13]], [19, [0, 2, 11, 14]], [19, [0, 3, 3, 12]], [19, [0, 3, 3, 14]], [19, [0, 3, 4, 13]], [19, [0, 3, 4, 14]], [19, [0, 3, 10, 13]], [19, [0, 3, 10, 14]], [19, [0, 3, 11, 13]], [19, [0, 3, 11, 14]], [20, [0, 0, 7, 13]], [20, [0, 0, 7, 14]], [20, [0, 1, 1, 13]], [20, [0, 1, 1, 14]], [20, [0, 1, 4, 13]], [20, [0, 1, 4, 14]], [20, [0, 1, 10, 13]], [20, [0, 1, 10, 14]], [20, [0, 1, 11, 13]], [20, [0, 1, 11, 14]], [20, [0, 2, 2, 13]], [20, [0, 2, 2, 14]], [20, [0, 2, 4, 13]], [20, [0, 2, 4, 14]], [20, [0, 2, 10, 13]], [20, [0, 2, 10, 14]], [20, [0, 2, 11, 13]], [20, [0, 2, 11, 14]], [21, [0, 1, 3, 12]], [21, [0, 1, 3, 13]], [21, [0, 1, 4, 12]], [21, [0, 1, 4, 13]], [21, [0, 1, 10, 13]], [21, [0, 1, 10, 14]], [21, [0, 3, 3, 12]], [21, [0, 3, 3, 14]], [21, [0, 3, 4, 12]], [21, [0, 3, 4, 14]], [21, [0, 3, 8, 12]], [21, [0, 3, 8, 14]], [21, [0, 4, 8, 12]], [21, [0, 4, 8, 14]], [21, [1, 1, 10, 13]], [21, [1, 1, 10, 14]], [21, [1, 3, 10, 13]], [21, [1, 3, 10, 14]], [22, [7, 7, 12, 22]], [22, [7, 7, 12, 23]], [22, [7, 12, 14, 22]], [22, [7, 12, 14, 23]], [23, [0, 2, 13, 13]], [23, [0, 7, 13, 13]], [23, [0, 8, 13, 13]], [23, [7, 7, 12, 14]], [23, [7, 12, 12, 14]], [23, [14]], [24, [0, 2, 12, 13]], [24, [0, 2, 12, 17]], [24, [0, 2, 13, 13]], [24, [0, 2, 13, 17]], [24, [0, 7, 12, 13]], [24, [0, 7, 12, 17]], [24, [0, 7, 13, 13]], [24, [0, 7, 13, 17]], [24, [0, 8, 12, 13]], [24, [0, 8, 12, 17]], [24, [0, 8, 13, 13]], [24, [0, 8, 13, 17]], [24, [7, 7, 13, 14]], [24, [7, 7, 14, 17]], [24, [7, 12, 13, 14]], [24, [7, 12, 14, 17]], [24, [12, 12, 13, 14]], [24, [12, 12, 14, 17]], [25, [0, 2, 12, 12]], [25, [0, 7, 12, 12]], [25, [0, 8, 12, 12]], [25, [7, 7, 13, 14]], [25, [7, 12, 13, 14]], [25, [12, 12, 13, 14]], [26, [0, 2, 12, 12]], [26, [0, 2, 12, 13]], [26, [0, 2, 12, 17]], [26, [0, 2, 13, 17]], [26, [0, 7, 12, 12]], [26, [0, 7, 12, 13]], [26, [0, 7, 12, 17]], [26, [0, 7, 13, 17]], [26, [0, 8, 12, 12]], [26, [0, 8, 12, 13]], [26, [0, 8, 12, 17]], [26, [0, 8, 13, 17]], [26, [7, 7, 12, 14]], [26, [7, 7, 14, 17]], [26, [7, 12, 12, 14]], [26, [7, 12, 14, 17]], [26, [12, 12, 14, 17]], [26, [14]], [27, [0, 0, 7, 8]], [27, [0, 0, 7, 14]], [27, [0, 1, 1, 8]], [27, [0, 1, 1, 14]], [27, [0, 1, 4, 8]], [27, [0, 1, 4, 14]], [27, [0, 1, 8, 10]], [27, [0, 1, 8, 11]], [27, [0, 1, 10, 14]], [27, [0, 1, 11, 14]], [27, [0, 2, 2, 8]], [27, [0, 2, 2, 14]], [27, [0, 2, 4, 8]], [27, [0, 2, 4, 14]], [27, [0, 2, 8, 10]], [27, [0, 2, 8, 11]], [27, [0, 2, 10, 14]], [27, [0, 2, 11, 14]], [28, [0, 0, 7, 8]], [28, [0, 0, 7, 13]], [28, [0, 1, 1, 8]], [28, [0, 1, 1, 13]], [28, [0, 1, 4, 8]], [28, [0, 1, 4, 13]], [28, [0, 1, 8, 10]], [28, [0, 1, 8, 11]], [28, [0, 1, 10, 13]], [28, [0, 1, 11, 13]], [28, [0, 2, 2, 8]], [28, [0, 2, 2, 13]], [28, [0, 2, 4, 8]], [28, [0, 2, 4, 13]], [28, [0, 2, 8, 10]], [28, [0, 2, 8, 11]], [28, [0, 2, 10, 13]], [28, [0, 2, 11, 13]], [29, [0, 0, 15, 15]], [29, [0, 7, 7, 14]], [29, [0, 7, 14, 14]], [29, [0, 7, 15, 15]], [29, [1, 1, 7, 14]], [29, [1, 1, 14, 14]], [29, [7]], [29, [7, 14, 15, 15]], [29, [12, 12, 14, 22]], [29, [12, 12, 14, 23]], [30, [0, 0, 14, 15]], [30, [0, 0, 14, 20]], [30, [0, 0, 15, 15]], [30, [0, 0, 15, 20]], [30, [0, 7, 7, 15]], [30, [0, 7, 7, 20]], [30, [0, 7, 15, 15]], [30, [0, 7, 15, 20]], [30, [1, 1, 7, 15]], [30, [1, 1, 7, 20]], [30, [1, 1, 14, 15]], [30, [1, 1, 14, 20]], [30, [7, 14, 15, 15]], [30, [7, 14, 15, 20]], [30, [12, 12, 15, 22]], [30, [12, 12, 15, 23]], [30, [12, 12, 20, 22]], [30, [12, 12, 20, 23]], [31, [0, 0, 14, 14]], [31, [0, 7, 7, 15]], [31, [0, 7, 14, 14]], [31, [0, 7, 14, 15]], [31, [1, 1, 7, 15]], [31, [1, 1, 14, 15]], [31, [7]], [31, [7, 14, 14, 15]], [31, [12, 12, 15, 22]], [31, [12, 12, 15, 23]], [32, [0, 0, 14, 14]], [32, [0, 0, 14, 15]], [32, [0, 0, 14, 20]], [32, [0, 0, 15, 20]], [32, [0, 7, 7, 14]], [32, [0, 7, 7, 20]], [32, [0, 7, 14, 15]], [32, [0, 7, 15, 20]], [32, [1, 1, 7, 14]], [32, [1, 1, 7, 20]], [32, [1, 1, 14, 14]], [32, [1, 1, 14, 20]], [32, [7, 14, 14, 15]], [32, [7, 14, 15, 20]], [32, [12, 12, 14, 22]], [32, [12, 12, 14, 23]], [32, [12, 12, 20, 22]], [32, [12, 12, 20, 23]], [33, [0, 0, 15, 23]], [33, [0, 7, 15, 23]], [33, [7, 7, 12, 12]], [33, [7, 7, 12, 15]], [33, [7, 7, 12, 16]], [33, [7, 7, 12, 23]], [33, [7, 12, 12, 14]], [33, [7, 12, 14, 15]], [33, [7, 12, 14, 16]], [33, [7, 12, 14, 23]], [33, [7, 14, 15, 23]], [33, [12, 12, 14, 23]], [34, [0, 0, 15, 22]], [34, [0, 7, 15, 22]], [34, [7, 7, 12, 12]], [34, [7, 7, 12, 15]], [34, [7, 7, 12, 16]], [34, [7, 7, 12, 22]], [34, [7, 12, 12, 14]], [34, [7, 12, 14, 15]], [34, [7, 12, 14, 16]], [34, [7, 12, 14, 22]], [34, [7, 14, 15, 22]], [34, [12, 12, 14, 22]], [35, [7, 7, 12, 12]], [35, [7, 7, 12, 15]], [35, [7, 7, 12, 16]], [35, [7, 12, 12, 14]], [35, [7, 12, 14, 15]], [35, [7, 12, 14, 16]], [36, [7, 7, 12, 12]], [36, [7, 7, 12, 15]], [36, [7, 7, 12, 16]], [36, [7, 12, 12, 14]], [36, [7, 12, 14, 15]], [36, [7, 12, 14, 16]], [37, [0, 2, 12, 12]], [37, [0, 2, 13, 13]], [37, [0, 7, 12, 12]], [37, [0, 7, 13, 13]], [37, [0, 8, 12, 12]], [37, [0, 8, 13, 13]], [37, [7, 7, 12, 14]], [37, [7, 7, 13, 14]], [37, [7, 12, 12, 14]], [37, [7, 12, 13, 14]], [37, [12, 12, 13, 14]], [37, [14]], [38, [0, 0, 14, 14]], [38, [0, 0, 15, 15]], [38, [0, 7, 7, 14]], [38, [0, 7, 7, 15]], [38, [0, 7, 14, 15]], [38, [0, 7, 15, 15]], [38, [1, 1, 7, 14]], [38, [1, 1, 7, 15]], [38, [1, 1, 14, 14]], [38, [1, 1, 14, 15]], [38, [7, 14, 14, 15]], [38, [7, 14, 15, 15]], [38, [12, 12, 14, 22]], [38, [12, 12, 14, 23]], [38, [12, 12, 15, 22]], [38, [12, 12, 15, 23]], [39, [0, 0, 15, 22]], [39, [0, 7, 15, 22]], [39, [7, 7, 12, 22]], [39, [7, 12, 14, 22]], [39, [7, 14, 15, 22]], [39, [12, 12, 14, 22]]]}

==> anc/controlled/identification_artifacts/pair_9_11_lower1.json <==
{"graph": {"n": 24, "edges": [[0, 4], [0, 5], [0, 6], [1, 5], [1, 6], [1, 7], [1, 8], [2, 7], [2, 8], [2, 9], [2, 10], [3, 9], [3, 10], [3, 11], [4, 9], [4, 11], [5, 6], [7, 13], [7, 14], [8, 19], [9, 10], [9, 11], [12, 16], [12, 17], [12, 18], [13, 17], [13, 18], [13, 19], [14, 19], [14, 20], [14, 21], [15, 20], [15, 21], [15, 22], [15, 23], [16, 22], [16, 23], [17, 18], [20, 21], [22, 23]]}, "coefficient_degree": 1, "kind": "f2-roots-obstruction-v1", "status": "OPEN", "values": [[], [0, 4, 4], [0, 5, 5], [0, 0, 6], [0, 1, 5], [0, 4, 9], [0, 4, 11], [0, 5, 6], [1, 5, 5], [1, 1, 6], [1, 7, 7], [1, 8, 8], [1, 2, 7], [1, 2, 8], [1, 5, 6], [1, 13, 13], [1, 14, 14], [1, 19, 19], [1, 13, 17], [1, 13, 18], [1, 20, 20], [1, 21, 21], [1, 15, 20], [1, 15, 21], [2, 7, 7], [2, 8, 8], [2, 9, 9], [2, 2, 10], [2, 3, 9], [2, 4, 9], [2, 13, 13], [2, 14, 14], [2, 19, 19], [2, 9, 10], [2, 9, 11], [2, 13, 17], [2, 13, 18], [2, 20, 20], [2, 21, 21], [2, 15, 20], [2, 15, 21], [3, 9, 9], [3, 3, 10], [3, 3, 11], [3, 4, 9], [3, 9, 10], [3, 9, 11], [4, 9, 9], [4, 4, 11], [4, 9, 10], [4, 9, 11], [5, 6, 6], [4, 4, 6], [6, 7, 7], [6, 8, 8], [2, 6, 7], [2, 6, 8], [4, 6, 9], [4, 6, 11], [6, 13, 13], [6, 14, 14], [6, 19, 19], [6, 13, 17], [6, 13, 18], [6, 20, 20], [6, 21, 21], [6, 15, 20], [6, 15, 21], [7, 13, 13], [7, 14, 14], [7, 13, 17], [7, 13, 18], [7, 13, 19], [7, 14, 19], [7, 20, 20], [7, 21, 21], [7, 15, 20], [7, 15, 21], [8, 19, 19], [8, 13, 19], [8, 14, 19], [0, 0, 9], [5, 5, 9], [6, 6, 9], [1, 5, 9], [1, 6, 9], [9, 10, 10], [9, 11, 11], [0, 4, 10], [4, 4, 10], [1, 7, 10], [7, 7, 10], [1, 8, 10], [8, 8, 10], [10, 11, 11], [10, 13, 13], [10, 14, 14], [10, 19, 19], [9, 10, 11], [10, 13, 17], [10, 13, 18], [10, 20, 20], [10, 21, 21], [10, 15, 20], [10, 15, 21], [2, 2, 11], [2, 7, 11], [2, 8, 11], [10, 10, 11], [12, 16, 16], [12, 17, 17], [12, 12, 18], [12, 13, 17], [12, 16, 22], [12, 16, 23], [12, 17, 18], [13, 19, 19], [13, 17, 17], [13, 13, 18], [13, 14, 19], [13, 17, 18], [14, 19, 19], [14, 20, 20], [14, 14, 21], [14, 15, 20], [14, 20, 21], [15, 20, 20], [15, 15, 21], [15, 22, 22], [15, 15, 23], [15, 16, 22], [15, 20, 21], [15, 22, 23], [16, 22, 22], [16, 16, 23], [16, 22, 23], [1, 7, 17], [7, 7, 17], [2, 7, 17], [14, 14, 17], [17, 18, 18], [14, 17, 19], [17, 20, 20], [17, 21, 21], [15, 17, 20], [15, 17, 21], [16, 16, 18], [13, 18, 19], [16, 18, 22], [16, 18, 23], [1, 7, 19], [7, 7, 19], [2, 7, 19], [12, 18, 19], [18, 18, 19], [17, 18, 19], [20, 21, 21], [1, 7, 21], [7, 7, 21], [2, 7, 21], [13, 13, 21], [8, 19, 21], [19, 19, 21], [13, 17, 21], [13, 18, 21], [21, 22, 22], [21, 23, 23], [16, 21, 22], [16, 21, 23], [12, 12, 22], [17, 17, 22], [18, 18, 22], [13, 17, 22], [13, 18, 22], [22, 23, 23], [14, 20, 23], [20, 20, 23], [14, 21, 23], [21, 21, 23]], "stats": {"rows": 960, "rank": 911, "columns": 1348, "seconds": 0.005234200041741133, "solver": "sparse rows and derivation DAG"}}

==> anc/controlled/identification_artifacts/pair_9_11_upper.json <==
{"kind": "f2-roots-refutation-v1", "graph": {"n": 24, "edges": [[0, 4], [0, 5], [0, 6], [1, 5], [1, 6], [1, 7], [1, 8], [2, 7], [2, 8], [2, 9], [2, 10], [3, 9], [3, 10], [3, 11], [4, 9], [4, 11], [5, 6], [7, 13], [7, 14], [8, 19], [9, 10], [9, 11], [12, 16], [12, 17], [12, 18], [13, 17], [13, 18], [13, 19], [14, 19], [14, 20], [14, 21], [15, 20], [15, 21], [15, 22], [15, 23], [16, 22], [16, 23], [17, 18], [20, 21], [22, 23]]}, "coefficient_degree": 4, "terms": [[0, [0, 1, 2, 12]], [0, [0, 1, 2, 13]], [0, [0, 2, 2, 12]], [0, [0, 2, 2, 14]], [0, [0, 2, 7, 12]], [0, [0, 2, 7, 14]], [1, [0, 0, 4, 12]], [1, [0, 0, 4, 14]], [1, [0, 1, 1, 14]], [1, [0, 1, 1, 22]], [1, [0, 1, 1, 23]], [1, [0, 2, 4, 12]], [1, [0, 2, 4, 13]], [1, [0, 4, 7, 12]], [1, [0, 4, 7, 14]], [1, [1, 1, 2, 12]], [1, [1, 1, 2, 13]], [1, [1, 1, 4, 12]], [1, [1, 1, 4, 14]], [1, [1, 1, 7, 14]], [1, [1, 1, 7, 22]], [1, [1, 1, 7, 23]], [1, [1, 1, 14, 15]], [1, [1, 1, 15, 15]], [1, [14]], [1, [22]], [1, [23]], [2, [0, 1, 1, 14]], [2, [0, 1, 1, 22]], [2, [0, 1, 1, 23]], [2, [0, 1, 2, 12]], [2, [0, 1, 2, 13]], [2, [0, 1, 5, 14]], [2, [0, 1, 5, 22]], [2, [0, 1, 5, 23]], [2, [0, 1, 7, 14]], [2, [0, 1, 7, 22]], [2, [0, 1, 7, 23]], [2, [0, 1, 14, 15]], [2, [0, 1, 15, 15]], [2, [0, 2, 5, 12]], [2, [0, 2, 5, 13]], [2, [0, 5, 7, 14]], [2, [0, 5, 7, 22]], [2, [0, 5, 7, 23]], [2, [0, 5, 14, 15]], [2, [0, 5, 15, 15]], [2, [1, 1, 2, 12]], [2, [1, 1, 2, 13]], [2, [1, 1, 4, 12]], [2, [1, 1, 4, 14]], [2, [1, 1, 7, 14]], [2, [1, 1, 7, 22]], [2, [1, 1, 7, 23]], [2, [1, 1, 14, 15]], [2, [1, 1, 15, 15]], [2, [1, 2, 4, 12]], [2, [1, 2, 4, 13]], [2, [1, 2, 5, 12]], [2, [1, 2, 5, 13]], [2, [1, 4, 5, 12]], [2, [1, 4, 5, 14]], [2, [1, 4, 7, 12]], [2, [1, 4, 7, 14]], [2, [1, 5, 7, 14]], [2, [1, 5, 7, 22]], [2, [1, 5, 7, 23]], [2, [1, 5, 14, 15]], [2, [1, 5, 15, 15]], [2, [2, 4, 5, 12]], [2, [2, 4, 5, 13]], [2, [4, 5, 7, 12]], [2, [4, 5, 7, 14]], [3, [0, 0, 1, 14]], [3, [0, 0, 1, 22]], [3, [0, 0, 1, 23]], [3, [0, 0, 2, 12]], [3, [0, 0, 2, 13]], [3, [0, 0, 4, 12]], [3, [0, 0, 4, 14]], [3, [0, 0, 7, 14]], [3, [0, 0, 7, 22]], [3, [0, 0, 7, 23]], [3, [0, 0, 14, 15]], [3, [0, 0, 15, 15]], [3, [0, 1, 4, 12]], [3, [0, 1, 4, 14]], [3, [1, 2, 4, 12]], [3, [1, 2, 4, 13]], [3, [1, 4, 7, 12]], [3, [1, 4, 7, 14]], [3, [14]], [3, [22]], [3, [23]], [4, [0, 0, 1, 14]], [4, [0, 0, 1, 22]], [4, [0, 0, 1, 23]], [4, [0, 0, 2, 12]], [4, [0, 0, 2, 13]], [4, [0, 0, 7, 14]], [4, [0, 0, 7, 22]], [4, [0, 0, 7, 23]], [4, [0, 0, 14, 15]], [4, [0, 0, 15, 15]], [4, [0, 1, 2, 12]], [4, [0, 1, 2, 13]], [4, [0, 1, 4, 12]], [4, [0, 1, 4, 14]], [4, [0, 1, 5, 14]], [4, [0, 1, 5, 22]], [4, [0, 1, 5, 23]], [4, [0, 1, 7, 14]], [4, [0, 1, 7, 22]], [4, [0, 1, 7, 23]], [4, [0, 1, 14, 15]], [4, [0, 1, 15, 15]], [4, [0, 2, 4, 12]], [4, [0, 2, 4, 13]], [4, [0, 2, 5, 12]], [4, [0, 2, 5, 13]], [4, [0, 4, 7, 12]], [4, [0, 4, 7, 14]], [4, [0, 5, 7, 14]], [4, [0, 5, 7, 22]], [4, [0, 5, 7, 23]], [4, [0, 5, 14, 15]], [4, [0, 5, 15, 15]], [4, [1, 2, 5, 12]], [4, [1, 2, 5, 13]], [4, [1, 4, 5, 12]], [4, [1, 4, 5, 14]], [4, [1, 5, 7, 14]], [4, [1, 5, 7, 22]], [4, [1, 5, 7, 23]], [4, [1, 5, 14, 15]], [4, [1, 5, 15, 15]], [4, [2, 4, 5, 12]], [4, [2, 4, 5, 13]], [4, [4, 5, 7, 12]], [4, [4, 5, 7, 14]], [5, [0, 0, 4, 12]], [5, [0, 0, 4, 14]], [5, [0, 1, 4, 12]], [5, [0, 1, 4, 13]], [5, [0, 2, 4, 12]], [5, [0, 2, 4, 14]], [5, [1, 1, 14, 15]], [5, [1, 1, 15, 15]], [5, [14]], [5, [22]], [5, [23]], [6, [0, 2, 4, 13]], [6, [0, 2, 4, 14]], [6, [0, 4, 7, 13]], [6, [0, 4, 7, 14]], [7, [0, 0, 4, 12]], [7, [0, 0, 4, 14]], [7, [0, 1, 4, 12]], [7, [0, 1, 4, 14]], [7, [0, 2, 4, 12]], [7, [0, 2, 4, 13]], [7, [12]], [7, [14]], [8, [0, 1, 4, 13]], [8, [0, 1, 4, 14]], [8, [0, 4, 7, 13]], [8, [0, 4, 7, 14]], [9, [0, 1, 2, 12]], [9, [0, 1, 2, 13]], [9, [0, 1, 3, 12]], [9, [0, 1, 3, 13]], [9, [0, 1, 4, 12]], [9, [0, 1, 4, 13]], [9, [0, 2, 2, 12]], [9, [0, 2, 2, 14]], [9, [0, 2, 3, 12]], [9, [0, 2, 3, 14]], [9, [0, 2, 4, 12]], [9, [0, 2, 4, 14]], [9, [0, 2, 7, 12]], [9, [0, 2, 7, 14]], [9, [0, 3, 7, 12]], [9, [0, 3, 7, 14]], [9, [0, 4, 7, 12]], [9, [0, 4, 7, 14]], [10, [0, 1, 3, 12]], [10, [0, 1, 3, 13]], [10, [0, 1, 9, 12]], [10, [0, 1, 9, 13]], [10, [0, 2, 3, 12]], [10, [0, 2, 3, 14]], [10, [0, 2, 9, 12]], [10, [0, 2, 9, 14]], [10, [0, 3, 7, 12]], [10, [0, 3, 7, 14]], [10, [0, 7, 9, 12]], [10, [0, 7, 9, 14]], [11, [0, 1, 2, 12]], [11, [0, 1, 2, 13]], [11, [0, 1, 4, 12]], [11, [0, 1, 4, 13]], [11, [0, 2, 2, 12]], [11, [0, 2, 2, 14]], [11, [0, 2, 4, 12]], [11, [0, 2, 4, 14]], [11, [0, 2, 7, 12]], [11, [0, 2, 7, 14]], [11, [0, 4, 7, 12]], [11, [0, 4, 7, 14]], [12, [0, 1, 2, 12]], [12, [0, 1, 2, 13]], [12, [0, 1, 9, 12]], [12, [0, 1, 9, 13]], [12, [0, 2, 2, 12]], [12, [0, 2, 2, 14]], [12, [0, 2, 7, 12]], [12, [0, 2, 7, 14]], [12, [0, 2, 9, 12]], [12, [0, 2, 9, 14]], [12, [0, 7, 9, 12]], [12, [0, 7, 9, 14]], [13, [0, 1, 4, 12]], [13, [0, 1, 4, 13]], [13, [0, 1, 9, 12]], [13, [0, 1, 9, 13]], [13, [0, 2, 4, 12]], [13, [0, 2, 4, 14]], [13, [0, 2, 9, 12]], [13, [0, 2, 9, 14]], [13, [0, 4, 7, 12]], [13, [0, 4, 7, 14]], [13, [0, 7, 9, 12]], [13, [0, 7, 9, 14]], [14, [0, 1, 2, 12]], [14, [0, 1, 2, 13]], [14, [0, 1, 3, 12]], [14, [0, 1, 3, 13]], [14, [0, 1, 4, 12]], [14, [0, 1, 4, 13]], [14, [0, 2, 2, 12]], [14, [0, 2, 2, 14]], [14, [0, 2, 3, 12]], [14, [0, 2, 3, 14]], [14, [0, 2, 4, 12]], [14, [0, 2, 4, 14]], [14, [0, 2, 7, 12]], [14, [0, 2, 7, 14]], [14, [0, 3, 7, 12]], [14, [0, 3, 7, 14]], [14, [0, 4, 7, 12]], [14, [0, 4, 7, 14]], [15, [0, 1, 3, 12]], [15, [0, 1, 3, 13]], [15, [0, 1, 9, 12]], [15, [0, 1, 9, 13]], [15, [0, 2, 3, 12]], [15, [0, 2, 3, 14]], [15, [0, 2, 9, 12]], [15, [0, 2, 9, 14]], [15, [0, 3, 7, 12]], [15, [0, 3, 7, 14]], [15, [0, 7, 9, 12]], [15, [0, 7, 9, 14]], [16, [0, 0, 1, 14]], [16, [0, 0, 1, 22]], [16, [0, 0, 1, 23]], [16, [0, 0, 2, 12]], [16, [0, 0, 2, 13]], [16, [0, 0, 7, 14]], [16, [0, 0, 7, 22]], [16, [0, 0, 7, 23]], [16, [0, 0, 14, 15]], [16, [0, 0, 15, 15]], [16, [0, 1, 1, 14]], [16, [0, 1, 1, 22]], [16, [0, 1, 1, 23]], [16, [0, 1, 4, 12]], [16, [0, 1, 4, 14]], [16, [0, 2, 4, 12]], [16, [0, 2, 4, 13]], [16, [0, 4, 7, 12]], [16, [0, 4, 7, 14]], [16, [1, 1, 2, 12]], [16, [1, 1, 2, 13]], [16, [1, 1, 4, 12]], [16, [1, 1, 4, 14]], [16, [1, 1, 7, 14]], [16, [1, 1, 7, 22]], [16, [1, 1, 7, 23]], [16, [1, 1, 14, 15]], [16, [1, 1, 15, 15]], [16, [1, 2, 4, 12]], [16, [1, 2, 4, 13]], [16, [1, 4, 7, 12]], [16, [1, 4, 7, 14]], [17, [0, 1, 4, 8]], [17, [0, 1, 4, 14]], [17, [0, 2, 4, 8]], [17, [0, 2, 4, 14]], [17, [7, 7, 12, 14]], [17, [7, 12, 12, 14]], [17, [14]], [18, [0, 1, 4, 8]], [18, [0, 1, 4, 13]], [18, [0, 2, 4, 8]], [18, [0, 2, 4, 13]], [18, [0, 7, 7, 15]], [18, [0, 7, 15, 15]], [18, [1, 1, 7, 15]], [18, [1, 1, 15, 15]], [18, [7]], [18, [12, 12, 15, 22]], [18, [12, 12, 15, 23]], [19, [0, 1, 4, 13]], [19, [0, 1, 4, 14]], [19, [0, 2, 4, 13]], [19, [0, 2, 4, 14]], [20, [0, 1, 2, 12]], [20, [0, 1, 2, 13]], [20, [0, 1, 3, 12]], [20, [0, 1, 3, 13]], [20, [0, 2, 2, 12]], [20, [0, 2, 2, 14]], [20, [0, 2, 3, 12]], [20, [0, 2, 3, 14]], [20, [0, 2, 7, 12]], [20, [0, 2, 7, 14]], [20, [0, 3, 7, 12]], [20, [0, 3, 7, 14]], [21, [0, 1, 3, 12]], [21, [0, 1, 3, 13]], [21, [0, 1, 4, 12]], [21, [0, 1, 4, 13]], [21, [0, 2, 3, 12]], [21, [0, 2, 3, 14]], [21, [0, 2, 4, 12]], [21, [0, 2, 4, 14]], [21, [0, 3, 7, 12]], [21, [0, 3, 7, 14]], [21, [0, 4, 7, 12]], [21, [0, 4, 7, 14]], [22, [7, 7, 12, 22]], [22, [7, 7, 12, 23]], [22, [7, 12, 14, 22]], [22, [7, 12, 14, 23]], [23, [0, 2, 13, 13]], [23, [7, 7, 12, 14]], [23, [7, 12, 12, 14]], [23, [14]], [24, [0, 2, 12, 13]], [24, [0, 2, 12, 17]], [24, [0, 2, 13, 13]], [24, [0, 2, 13, 17]], [24, [7, 7, 13, 14]], [24, [7, 7, 14, 17]], [24, [7, 12, 13, 14]], [24, [7, 12, 14, 17]], [24, [12, 12, 13, 14]], [24, [12, 12, 14, 17]], [25, [0, 2, 12, 12]], [25, [7, 7, 13, 14]], [25, [7, 12, 13, 14]], [25, [12, 12, 13, 14]], [26, [0, 2, 12, 12]], [26, [0, 2, 12, 13]], [26, [0, 2, 12, 17]], [26, [0, 2, 13, 17]], [26, [7, 7, 12, 14]], [26, [7, 7, 14, 17]], [26, [7, 12, 12, 14]], [26, [7, 12, 14, 17]], [26, [12, 12, 14, 17]], [26, [14]], [27, [0, 1, 4, 8]], [27, [0, 1, 4, 14]], [27, [0, 2, 4, 8]], [27, [0, 2, 4, 14]], [28, [0, 1, 4, 8]], [28, [0, 1, 4, 13]], [28, [0, 2, 4, 8]], [28, [0, 2, 4, 13]], [29, [0, 0, 15, 15]], [29, [0, 7, 7, 14]], [29, [0, 7, 14, 14]], [29, [0, 7, 15, 15]], [29, [1, 1, 7, 14]], [29, [1, 1, 14, 14]], [29, [7]], [29, [7, 14, 15, 15]], [29, [12, 12, 14, 22]], [29, [12, 12, 14, 23]], [30, [0, 0, 14, 15]], [30, [0, 0, 14, 20]], [30, [0, 0, 15, 15]], [30, [0, 0, 15, 20]], [30, [0, 7, 7, 15]], [30, [0, 7, 7, 20]], [30, [0, 7, 15, 15]], [30, [0, 7, 15, 20]], [30, [1, 1, 7, 15]], [30, [1, 1, 7, 20]], [30, [1, 1, 14, 15]], [30, [1, 1, 14, 20]], [30, [7, 14, 15, 15]], [30, [7, 14, 15, 20]], [30, [12, 12, 15, 22]], [30, [12, 12, 15, 23]], [30, [12, 12, 20, 22]], [30, [12, 12, 20, 23]], [31, [0, 0, 14, 14]], [31, [0, 7, 7, 15]], [31, [0, 7, 14, 14]], [31, [0, 7, 14, 15]], [31, [1, 1, 7, 15]], [31, [1, 1, 14, 15]], [31, [7]], [31, [7, 14, 14, 15]], [31, [12, 12, 15, 22]], [31, [12, 12, 15, 23]], [32, [0, 0, 14, 14]], [32, [0, 0, 14, 15]], [32, [0, 0, 14, 20]], [32, [0, 0, 15, 20]], [32, [0, 7, 7, 14]], [32, [0, 7, 7, 20]], [32, [0, 7, 14, 15]], [32, [0, 7, 15, 20]], [32, [1, 1, 7, 14]], [32, [1, 1, 7, 20]], [32, [1, 1, 14, 14]], [32, [1, 1, 14, 20]], [32, [7, 14, 14, 15]], [32, [7, 14, 15, 20]], [32, [12, 12, 14, 22]], [32, [12, 12, 14, 23]], [32, [12, 12, 20, 22]], [32, [12, 12, 20, 23]], [33, [0, 0, 15, 23]], [33, [0, 7, 15, 23]], [33, [7, 7, 12, 12]], [33, [7, 7, 12, 15]], [33, [7, 7, 12, 16]], [33, [7, 7, 12, 23]], [33, [7, 12, 12, 14]], [33, [7, 12, 14, 15]], [33, [7, 12, 14, 16]], [33, [7, 12, 14, 23]], [33, [7, 14, 15, 23]], [33, [12, 12, 14, 23]], [34, [0, 0, 15, 22]], [34, [0, 7, 15, 22]], [34, [7, 7, 12, 12]], [34, [7, 7, 12, 15]], [34, [7, 7, 12, 16]], [34, [7, 7, 12, 22]], [34, [7, 12, 12, 14]], [34, [7, 12, 14, 15]], [34, [7, 12, 14, 16]], [34, [7, 12, 14, 22]], [34, [7, 14, 15, 22]], [34, [12, 12, 14, 22]], [35, [7, 7, 12, 12]], [35, [7, 7, 12, 15]], [35, [7, 7, 12, 16]], [35, [7, 12, 12, 14]], [35, [7, 12, 14, 15]], [35, [7, 12, 14, 16]], [36, [7, 7, 12, 12]], [36, [7, 7, 12, 15]], [36, [7, 7, 12, 16]], [36, [7, 12, 12, 14]], [36, [7, 12, 14, 15]], [36, [7, 12, 14, 16]], [37, [0, 2, 12, 12]], [37, [0, 2, 13, 13]], [37, [7, 7, 12, 14]], [37, [7, 7, 13, 14]], [37, [7, 12, 12, 14]], [37, [7, 12, 13, 14]], [37, [12, 12, 13, 14]], [37, [14]], [38, [0, 0, 14, 14]], [38, [0, 0, 15, 15]], [38, [0, 7, 7, 14]], [38, [0, 7, 7, 15]], [38, [0, 7, 14, 15]], [38, [0, 7, 15, 15]], [38, [1, 1, 7, 14]], [38, [1, 1, 7, 15]], [38, [1, 1, 14, 14]], [38, [1, 1, 14, 15]], [38, [7, 14, 14, 15]], [38, [7, 14, 15, 15]], [38, [12, 12, 14, 22]], [38, [12, 12, 14, 23]], [38, [12, 12, 15, 22]], [38, [12, 12, 15, 23]], [39, [0, 0, 15, 22]], [39, [0, 7, 15, 22]], [39, [7, 7, 12, 22]], [39, [7, 12, 14, 22]], [39, [7, 14, 15, 22]], [39, [12, 12, 14, 22]]]}

==> anc/controlled/identification_artifacts/pair_9_21_lower1.json <==
{"graph": {"n": 24, "edges": [[0, 4], [0, 5], [0, 6], [1, 5], [1, 6], [1, 7], [1, 8], [2, 7], [2, 8], [2, 9], [2, 10], [3, 9], [3, 10], [3, 11], [3, 12], [4, 11], [4, 12], [5, 6], [7, 14], [7, 15], [8, 20], [9, 10], [9, 15], [9, 16], [9, 21], [11, 12], [13, 17], [13, 18], [13, 19], [14, 18], [14, 19], [14, 20], [15, 20], [15, 21], [16, 21], [16, 22], [16, 23], [17, 22], [17, 23], [18, 19], [22, 23]]}, "coefficient_degree": 1, "kind": "f2-roots-obstruction-v1", "status": "OPEN", "values": [[], [0, 4, 4], [0, 5, 5], [0, 0, 6], [0, 1, 5], [0, 4, 11], [0, 4, 12], [0, 5, 6], [1, 5, 5], [1, 1, 6], [1, 7, 7], [1, 8, 8], [1, 2, 7], [1, 2, 8], [1, 5, 6], [1, 14, 14], [1, 15, 15], [1, 20, 20], [1, 9, 15], [1, 14, 18], [1, 14, 19], [1, 15, 21], [2, 7, 7], [2, 8, 8], [2, 9, 9], [2, 2, 10], [2, 3, 9], [2, 14, 14], [2, 15, 15], [2, 20, 20], [2, 9, 10], [2, 16, 16], [2, 21, 21], [2, 14, 18], [2, 14, 19], [2, 22, 22], [2, 23, 23], [2, 17, 22], [2, 17, 23], [3, 9, 9], [3, 3, 10], [3, 11, 11], [3, 3, 12], [3, 4, 11], [3, 9, 10], [3, 9, 15], [3, 16, 16], [3, 21, 21], [3, 11, 12], [3, 15, 21], [3, 22, 22], [3, 23, 23], [3, 17, 22], [3, 17, 23], [4, 11, 11], [4, 4, 12], [4, 11, 12], [5, 6, 6], [4, 4, 6], [6, 7, 7], [6, 8, 8], [2, 6, 7], [2, 6, 8], [4, 6, 11], [4, 6, 12], [6, 14, 14], [6, 15, 15], [6, 20, 20], [6, 9, 15], [6, 14, 18], [6, 14, 19], [6, 15, 21], [7, 14, 14], [7, 15, 15], [7, 9, 15], [7, 14, 18], [7, 14, 19], [7, 14, 20], [7, 15, 20], [7, 15, 21], [8, 20, 20], [8, 14, 20], [8, 15, 20], [9, 10, 10], [9, 15, 15], [9, 16, 16], [9, 9, 21], [9, 15, 20], [9, 15, 21], [9, 16, 21], [9, 22, 22], [9, 23, 23], [9, 17, 22], [9, 17, 23], [1, 7, 10], [7, 7, 10], [1, 8, 10], [8, 8, 10], [10, 11, 11], [10, 12, 12], [4, 10, 11], [4, 10, 12], [10, 14, 14], [10, 15, 15], [10, 20, 20], [9, 10, 15], [10, 14, 18], [10, 14, 19], [10, 15, 21], [0, 0, 11], [5, 5, 11], [6, 6, 11], [1, 5, 11], [1, 6, 11], [11, 12, 12], [2, 9, 12], [9, 9, 12], [2, 10, 12], [10, 10, 12], [9, 12, 15], [12, 16, 16], [12, 21, 21], [12, 15, 21], [12, 22, 22], [12, 23, 23], [12, 17, 22], [12, 17, 23], [13, 17, 17], [13, 18, 18], [13, 13, 19], [13, 14, 18], [13, 17, 22], [13, 17, 23], [13, 18, 19], [14, 20, 20], [14, 18, 18], [14, 14, 19], [14, 15, 20], [14, 18, 19], [2, 10, 15], [10, 10, 15], [3, 3, 15], [11, 11, 15], [12, 12, 15], [4, 11, 15], [4, 12, 15], [15, 20, 20], [15, 21, 21], [15, 16, 21], [16, 21, 21], [16, 22, 22], [16, 16, 23], [16, 17, 22], [16, 22, 23], [17, 22, 22], [17, 17, 23], [17, 22, 23], [1, 7, 18], [7, 7, 18], [2, 7, 18], [15, 15, 18], [9, 15, 18], [18, 19, 19], [15, 18, 20], [15, 18, 21], [17, 17, 19], [14, 19, 20], [17, 19, 22], [17, 19, 23], [1, 7, 20], [7, 7, 20], [2, 7, 20], [2, 9, 20], [9, 9, 20], [3, 9, 20], [9, 10, 20], [16, 16, 20], [20, 21, 21], [13, 19, 20], [19, 19, 20], [15, 20, 21], [20, 22, 22], [20, 23, 23], [17, 20, 22], [17, 20, 23], [18, 19, 20], [1, 7, 21], [7, 7, 21], [2, 2, 21], [2, 8, 21], [10, 10, 21], [3, 3, 21], [11, 11, 21], [12, 12, 21], [4, 11, 21], [4, 12, 21], [14, 14, 21], [8, 20, 21], [20, 20, 21], [14, 18, 21], [14, 19, 21], [13, 13, 22], [18, 18, 22], [19, 19, 22], [14, 18, 22], [14, 19, 22], [22, 23, 23], [2, 9, 23], [9, 9, 23], [3, 9, 23], [9, 10, 23], [9, 15, 23], [21, 21, 23], [15, 21, 23]], "stats": {"rows": 984, "rank": 934, "columns": 1362, "seconds": 0.00785079994238913, "solver": "sparse rows and derivation DAG"}}

==> anc/controlled/identification_artifacts/pair_9_21_upper.json <==
{"kind": "f2-roots-refutation-v1", "graph": {"n": 24, "edges": [[0, 4], [0, 5], [0, 6], [1, 5], [1, 6], [1, 7], [1, 8], [2, 7], [2, 8], [2, 9], [2, 10], [3, 9], [3, 10], [3, 11], [3, 12], [4, 11], [4, 12], [5, 6], [7, 14], [7, 15], [8, 20], [9, 10], [9, 15], [9, 16], [9, 21], [11, 12], [13, 17], [13, 18], [13, 19], [14, 18], [14, 19], [14, 20], [15, 20], [15, 21], [16, 21], [16, 22], [16, 23], [17, 22], [17, 23], [18, 19], [22, 23]]}, "coefficient_degree": 7, "terms": [[0, [0, 7, 8, 20]], [0, [0, 8, 8, 20]], [1, [0, 0, 1, 4, 7, 8, 20]], [1, [0, 0, 1, 4, 8, 8, 20]], [1, [0, 0, 4, 6, 7, 8, 20]], [1, [0, 0, 4, 6, 8, 8, 20]], [1, [0, 1, 1, 4, 7, 8, 20]], [1, [0, 1, 1, 4, 8, 8, 20]], [1, [0, 1, 4, 6, 7, 8, 20]], [1, [0, 1, 4, 6, 8, 8, 20]], [2, [0, 1, 1, 4, 7, 8, 20]], [2, [0, 1, 1, 4, 8, 8, 20]], [3, [0, 0, 1, 4, 7, 8, 20]], [3, [0, 0, 1, 4, 8, 8, 20]], [3, [0, 0, 4, 6, 7, 8, 20]], [3, [0, 0, 4, 6, 8, 8, 20]], [3, [0, 1, 4, 6, 7, 8, 20]], [3, [0, 1, 4, 6, 8, 8, 20]], [3, [4, 7, 8, 20]], [3, [4, 8, 8, 20]], [4, [4, 7, 8, 20]], [4, [4, 8, 8, 20]], [5, [0, 1, 2, 4, 7, 8, 20]], [5, [0, 1, 2, 4, 8, 8, 20]], [5, [0, 1, 4, 7, 8, 8, 20]], [5, [0, 1, 4, 20]], [5, [0, 2, 2, 4, 7, 8, 20]], [5, [0, 2, 2, 4, 8, 8, 20]], [5, [0, 2, 4, 7, 8, 8, 20]], [5, [0, 2, 4, 20]], [6, [0, 2, 2, 4, 7, 8, 20]], [6, [0, 2, 2, 4, 8, 8, 20]], [7, [0, 1, 1, 4, 7, 8, 20]], [7, [0, 1, 1, 4, 8, 8, 20]], [7, [0, 1, 2, 4, 7, 8, 20]], [7, [0, 1, 2, 4, 8, 8, 20]], [7, [0, 1, 4, 7, 8, 8, 20]], [7, [0, 1, 4, 20]], [7, [0, 2, 4, 7, 8, 8, 20]], [7, [0, 2, 4, 20]], [8, [0, 1, 1, 4, 7, 8, 20]], [8, [0, 1, 1, 4, 8, 8, 20]], [9, [0, 2, 3, 4, 7, 8, 20]], [9, [0, 2, 3, 4, 8, 8, 20]], [9, [0, 2, 4, 7, 8, 10, 20]], [9, [0, 2, 4, 8, 8, 10, 20]], [9, [0, 3, 3, 4, 7, 8, 20]], [9, [0, 3, 3, 4, 8, 8, 20]], [9, [0, 3, 4, 7, 8, 10, 20]], [9, [0, 3, 4, 8, 8, 10, 20]], [10, [0, 3, 3, 4, 7, 8, 20]], [10, [0, 3, 3, 4, 8, 8, 20]], [11, [0, 2, 2, 4, 7, 8, 20]], [11, [0, 2, 2, 4, 8, 8, 20]], [11, [0, 2, 3, 4, 7, 8, 20]], [11, [0, 2, 3, 4, 8, 8, 20]], [11, [0, 2, 4, 7, 8, 10, 20]], [11, [0, 2, 4, 8, 8, 10, 20]], [11, [0, 3, 4, 7, 8, 10, 20]], [11, [0, 3, 4, 8, 8, 10, 20]], [12, [0, 2, 2, 4, 7, 8, 20]], [12, [0, 2, 2, 4, 8, 8, 20]], [13, [0, 3, 4, 4, 7, 8, 20]], [13, [0, 3, 4, 4, 8, 8, 20]], [13, [0, 3, 4, 7, 8, 12, 20]], [13, [0, 3, 4, 8, 8, 12, 20]], [13, [0, 4, 4, 7, 8, 12, 20]], [13, [0, 4, 4, 8, 8, 12, 20]], [13, [0, 7, 8, 20]], [13, [0, 8, 8, 20]], [14, [0, 7, 8, 20]], [14, [0, 8, 8, 20]], [15, [0, 3, 3, 4, 7, 8, 20]], [15, [0, 3, 3, 4, 8, 8, 20]], [15, [0, 3, 4, 4, 7, 8, 20]], [15, [0, 3, 4, 4, 8, 8, 20]], [15, [0, 3, 4, 7, 8, 12, 20]], [15, [0, 3, 4, 8, 8, 12, 20]], [15, [0, 4, 4, 7, 8, 12, 20]], [15, [0, 4, 4, 8, 8, 12, 20]], [16, [0, 3, 3, 4, 7, 8, 20]], [16, [0, 3, 3, 4, 8, 8, 20]], [17, [0, 1, 1, 4, 7, 8, 20]], [17, [0, 1, 1, 4, 8, 8, 20]], [17, [4, 7, 8, 20]], [17, [4, 8, 8, 20]], [18, [7, 8, 13, 14, 15, 17, 20]], [18, [7, 8, 13, 14, 17, 20, 20]], [18, [7, 8, 13, 15, 15, 17, 20]], [18, [7, 8, 13, 15, 17, 20, 20]], [18, [8, 13, 14, 15, 17, 20, 20]], [18, [8, 13, 14, 17]], [18, [8, 13, 15, 15, 17, 20, 20]], [18, [8, 13, 15, 17]], [19, [7, 8, 13, 14, 14, 17, 20]], [19, [7, 8, 13, 14, 15, 17, 20]], [19, [7, 8, 13, 14, 17, 20, 20]], [19, [7, 8, 13, 15, 17, 20, 20]], [19, [8, 13, 14, 14, 17, 20, 20]], [19, [8, 13, 14, 15, 17, 20, 20]], [19, [8, 13, 14, 17]], [19, [8, 13, 15, 17]], [20, [8]], [21, [0, 2, 2, 4, 7, 8, 20]], [21, [0, 2, 2, 4, 8, 8, 20]], [21, [0, 3, 3, 4, 7, 8, 20]], [21, [0, 3, 3, 4, 8, 8, 20]], [22, [7, 8, 13, 15, 16, 17, 20]], [22, [7, 8, 13, 15, 17, 20, 21]], [22, [7, 8, 13, 16, 16, 17, 20]], [22, [7, 8, 13, 16, 17, 20, 21]], [22, [8, 13, 15, 16, 17, 20, 20]], [22, [8, 13, 15, 17, 20, 20, 21]], [22, [8, 13, 16, 16, 17, 20, 20]], [22, [8, 13, 16, 17, 20, 20, 21]], [23, [7, 8, 13, 15, 15, 17, 20]], [23, [7, 8, 13, 15, 16, 17, 20]], [23, [7, 8, 13, 15, 17, 20, 21]], [23, [7, 8, 13, 16, 17, 20, 21]], [23, [8, 13, 15, 15, 17, 20, 20]], [23, [8, 13, 15, 16, 17, 20, 20]], [23, [8, 13, 15, 17, 20, 20, 21]], [23, [8, 13, 16, 17, 20, 20, 21]], [24, [7, 8, 13, 15, 15, 17, 20]], [24, [7, 8, 13, 16, 16, 17, 20]], [24, [8, 13, 15, 15, 17, 20, 20]], [24, [8, 13, 16, 16, 17, 20, 20]], [25, [0, 3, 3, 4, 7, 8, 20]], [25, [0, 3, 3, 4, 8, 8, 20]], [25, [0, 7, 8, 20]], [25, [0, 8, 8, 20]], [26, [7, 8, 13, 20]], [26, [8, 13, 20, 20]], [27, [7, 8, 13, 13, 14, 17, 20]], [27, [7, 8, 13, 13, 17, 19, 20]], [27, [7, 8, 13, 14, 14, 17, 20]], [27, [7, 8, 13, 14, 17, 19, 20]], [27, [8, 13, 13, 14, 17, 20, 20]], [27, [8, 13, 13, 17, 19, 20, 20]], [27, [8, 13, 14, 14, 17, 20, 20]], [27, [8, 13, 14, 17, 19, 20, 20]], [28, [7, 8, 13, 14, 14, 17, 20]], [28, [8, 13, 14, 14, 17, 20, 20]], [29, [7, 8, 13, 13, 14, 17, 20]], [29, [7, 8, 13, 13, 17, 19, 20]], [29, [7, 8, 13, 14, 17, 19, 20]], [29, [7, 8, 17, 20]], [29, [8, 13, 13, 14, 17, 20, 20]], [29, [8, 13, 13, 17, 19, 20, 20]], [29, [8, 13, 14, 17, 19, 20, 20]], [29, [8, 17, 20, 20]], [30, [7, 8, 17, 20]], [30, [8, 17, 20, 20]], [31, [7, 8, 13, 15, 15, 17, 20]], [31, [8, 13, 15, 15, 17, 20, 20]], [32, [7, 8, 13, 14, 14, 17, 20]], [32, [8, 13, 14, 14, 17, 20, 20]], [33, [7, 8, 13, 16, 16, 17, 20]], [33, [8, 13, 16, 16, 17, 20, 20]], [34, [7, 8, 13, 15, 15, 17, 20]], [34, [8, 13, 15, 15, 17, 20, 20]], [35, [7, 8, 13, 16, 17, 17, 20]], [35, [7, 8, 13, 16, 17, 20, 23]], [35, [7, 8, 13, 17, 17, 20, 23]], [35, [7, 8, 13, 20]], [35, [8, 13, 16, 17, 17, 20, 20]], [35, [8, 13, 16, 17, 20, 20, 23]], [35, [8, 13, 17, 17, 20, 20, 23]], [35, [8, 13, 20, 20]], [36, [7, 8, 13, 20]], [36, [8, 13, 20, 20]], [37, [7, 8, 13, 16, 16, 17, 20]], [37, [7, 8, 13, 16, 17, 17, 20]], [37, [7, 8, 13, 16, 17, 20, 23]], [37, [7, 8, 13, 17, 17, 20, 23]], [37, [8, 13, 16, 16, 17, 20, 20]], [37, [8, 13, 16, 17, 17, 20, 20]], [37, [8, 13, 16, 17, 20, 20, 23]], [37, [8, 13, 17, 17, 20, 20, 23]], [38, [7, 8, 13, 16, 16, 17, 20]], [38, [8, 13, 16, 16, 17, 20, 20]], [39, [7, 8, 13, 14, 14, 17, 20]], [39, [7, 8, 17, 20]], [39, [8, 13, 14, 14, 17, 20, 20]], [39, [8, 17, 20, 20]], [40, [7, 8, 13, 16, 16, 17, 20]], [40, [7, 8, 13, 20]], [40, [8, 13, 16, 16, 17, 20, 20]], [40, [8, 13, 20, 20]]]}

==> anc/controlled/identification_artifacts/pair_9_23_lower1.json <==
{"graph": {"n": 24, "edges": [[0, 4], [0, 5], [0, 6], [1, 5], [1, 6], [1, 7], [1, 8], [2, 7], [2, 8], [2, 9], [2, 10], [3, 9], [3, 10], [3, 11], [3, 12], [4, 11], [4, 12], [5, 6], [7, 14], [7, 15], [8, 20], [9, 10], [9, 16], [9, 17], [9, 23], [11, 12], [13, 17], [13, 18], [13, 19], [14, 18], [14, 19], [14, 20], [15, 20], [15, 21], [15, 22], [16, 21], [16, 22], [16, 23], [17, 23], [18, 19], [21, 22]]}, "coefficient_degree": 1, "kind": "f2-roots-obstruction-v1", "status": "OPEN", "values": [[], [0, 4, 4], [0, 5, 5], [0, 0, 6], [0, 1, 5], [0, 4, 11], [0, 4, 12], [0, 5, 6], [1, 5, 5], [1, 1, 6], [1, 7, 7], [1, 8, 8], [1, 2, 7], [1, 2, 8], [1, 5, 6], [1, 14, 14], [1, 15, 15], [1, 20, 20], [1, 14, 18], [1, 14, 19], [1, 21, 21], [1, 22, 22], [1, 16, 21], [1, 16, 22], [2, 7, 7], [2, 8, 8], [2, 9, 9], [2, 2, 10], [2, 3, 9], [2, 14, 14], [2, 15, 15], [2, 20, 20], [2, 9, 10], [2, 16, 16], [2, 17, 17], [2, 23, 23], [2, 13, 17], [2, 14, 18], [2, 14, 19], [2, 21, 21], [2, 22, 22], [3, 9, 9], [3, 3, 10], [3, 11, 11], [3, 3, 12], [3, 4, 11], [3, 9, 10], [3, 16, 16], [3, 17, 17], [3, 23, 23], [3, 11, 12], [3, 13, 17], [3, 16, 21], [3, 16, 22], [4, 11, 11], [4, 4, 12], [4, 11, 12], [5, 6, 6], [4, 4, 6], [6, 7, 7], [6, 8, 8], [2, 6, 7], [2, 6, 8], [4, 6, 11], [4, 6, 12], [6, 14, 14], [6, 15, 15], [6, 20, 20], [6, 14, 18], [6, 14, 19], [6, 21, 21], [6, 22, 22], [6, 16, 21], [6, 16, 22], [7, 14, 14], [7, 15, 15], [7, 14, 18], [7, 14, 19], [7, 14, 20], [7, 15, 20], [7, 21, 21], [7, 22, 22], [7, 16, 21], [7, 16, 22], [8, 20, 20], [8, 14, 20], [8, 15, 20], [9, 10, 10], [9, 16, 16], [9, 17, 17], [9, 9, 23], [9, 13, 17], [9, 16, 21], [9, 16, 22], [9, 16, 23], [9, 17, 23], [1, 7, 10], [7, 7, 10], [1, 8, 10], [8, 8, 10], [10, 11, 11], [10, 12, 12], [4, 10, 11], [4, 10, 12], [10, 14, 14], [10, 15, 15], [10, 20, 20], [10, 14, 18], [10, 14, 19], [10, 21, 21], [10, 22, 22], [10, 16, 21], [10, 16, 22], [0, 0, 11], [5, 5, 11], [6, 6, 11], [1, 5, 11], [1, 6, 11], [11, 12, 12], [2, 9, 12], [9, 9, 12], [2, 10, 12], [10, 10, 12], [12, 16, 16], [12, 17, 17], [12, 23, 23], [12, 13, 17], [12, 16, 21], [12, 16, 22], [13, 17, 17], [13, 18, 18], [13, 13, 19], [13, 14, 18], [13, 17, 23], [13, 18, 19], [14, 20, 20], [14, 18, 18], [14, 14, 19], [14, 15, 20], [14, 18, 19], [15, 20, 20], [15, 21, 21], [15, 15, 22], [15, 16, 21], [15, 21, 22], [16, 23, 23], [16, 21, 21], [16, 16, 22], [16, 17, 23], [16, 21, 22], [17, 23, 23], [1, 7, 18], [7, 7, 18], [2, 7, 18], [15, 15, 18], [18, 19, 19], [15, 18, 20], [18, 21, 21], [18, 22, 22], [16, 18, 21], [16, 18, 22], [9, 17, 19], [17, 17, 19], [14, 19, 20], [17, 19, 23], [1, 7, 20], [7, 7, 20], [2, 7, 20], [13, 19, 20], [19, 19, 20], [18, 19, 20], [2, 9, 21], [9, 9, 21], [3, 9, 21], [9, 10, 21], [17, 17, 21], [21, 23, 23], [13, 17, 21], [21, 22, 22], [16, 21, 23], [1, 7, 22], [7, 7, 22], [2, 7, 22], [14, 14, 22], [8, 20, 22], [20, 20, 22], [14, 18, 22], [14, 19, 22], [16, 22, 23], [2, 2, 23], [2, 7, 23], [2, 8, 23], [10, 10, 23], [3, 3, 23], [11, 11, 23], [12, 12, 23], [4, 11, 23], [4, 12, 23], [13, 13, 23], [18, 18, 23], [19, 19, 23], [14, 18, 23], [14, 19, 23], [15, 21, 23], [21, 21, 23], [15, 22, 23], [22, 22, 23]], "stats": {"rows": 984, "rank": 935, "columns": 1362, "seconds": 0.0042390001472085714, "solver": "sparse rows and derivation DAG"}}

==> anc/controlled/identification_artifacts/pair_9_23_upper.json <==
{"kind": "f2-roots-refutation-v1", "graph": {"n": 24, "edges": [[0, 4], [0, 5], [0, 6], [1, 5], [1, 6], [1, 7], [1, 8], [2, 7], [2, 8], [2, 9], [2, 10], [3, 9], [3, 10], [3, 11], [3, 12], [4, 11], [4, 12], [5, 6], [7, 14], [7, 15], [8, 20], [9, 10], [9, 16], [9, 17], [9, 23], [11, 12], [13, 17], [13, 18], [13, 19], [14, 18], [14, 19], [14, 20], [15, 20], [15, 21], [15, 22], [16, 21], [16, 22], [16, 23], [17, 23], [18, 19], [21, 22]]}, "coefficient_degree": 7, "terms": [[0, [0, 7, 8, 20]], [0, [0, 8, 8, 20]], [1, [0, 0, 1, 4, 7, 8, 20]], [1, [0, 0, 1, 4, 8, 8, 20]], [1, [0, 0, 4, 6, 7, 8, 20]], [1, [0, 0, 4, 6, 8, 8, 20]], [1, [0, 1, 1, 4, 7, 8, 20]], [1, [0, 1, 1, 4, 8, 8, 20]], [1, [0, 1, 4, 6, 7, 8, 20]], [1, [0, 1, 4, 6, 8, 8, 20]], [2, [0, 1, 1, 4, 7, 8, 20]], [2, [0, 1, 1, 4, 8, 8, 20]], [3, [0, 0, 1, 4, 7, 8, 20]], [3, [0, 0, 1, 4, 8, 8, 20]], [3, [0, 0, 4, 6, 7, 8, 20]], [3, [0, 0, 4, 6, 8, 8, 20]], [3, [0, 1, 4, 6, 7, 8, 20]], [3, [0, 1, 4, 6, 8, 8, 20]], [3, [4, 7, 8, 20]], [3, [4, 8, 8, 20]], [4, [4, 7, 8, 20]], [4, [4, 8, 8, 20]], [5, [0, 1, 2, 4, 7, 8, 20]], [5, [0, 1, 2, 4, 8, 8, 20]], [5, [0, 1, 4, 7, 8, 8, 20]], [5, [0, 1, 4, 20]], [5, [0, 2, 2, 4, 7, 8, 20]], [5, [0, 2, 2, 4, 8, 8, 20]], [5, [0, 2, 4, 7, 8, 8, 20]], [5, [0, 2, 4, 20]], [6, [0, 2, 2, 4, 7, 8, 20]], [6, [0, 2, 2, 4, 8, 8, 20]], [7, [0, 1, 1, 4, 7, 8, 20]], [7, [0, 1, 1, 4, 8, 8, 20]], [7, [0, 1, 2, 4, 7, 8, 20]], [7, [0, 1, 2, 4, 8, 8, 20]], [7, [0, 1, 4, 7, 8, 8, 20]], [7, [0, 1, 4, 20]], [7, [0, 2, 4, 7, 8, 8, 20]], [7, [0, 2, 4, 20]], [8, [0, 1, 1, 4, 7, 8, 20]], [8, [0, 1, 1, 4, 8, 8, 20]], [9, [0, 2, 3, 4, 7, 8, 20]], [9, [0, 2, 3, 4, 8, 8, 20]], [9, [0, 2, 4, 7, 8, 10, 20]], [9, [0, 2, 4, 8, 8, 10, 20]], [9, [0, 3, 3, 4, 7, 8, 20]], [9, [0, 3, 3, 4, 8, 8, 20]], [9, [0, 3, 4, 7, 8, 10, 20]], [9, [0, 3, 4, 8, 8, 10, 20]], [10, [0, 3, 3, 4, 7, 8, 20]], [10, [0, 3, 3, 4, 8, 8, 20]], [11, [0, 2, 2, 4, 7, 8, 20]], [11, [0, 2, 2, 4, 8, 8, 20]], [11, [0, 2, 3, 4, 7, 8, 20]], [11, [0, 2, 3, 4, 8, 8, 20]], [11, [0, 2, 4, 7, 8, 10, 20]], [11, [0, 2, 4, 8, 8, 10, 20]], [11, [0, 3, 4, 7, 8, 10, 20]], [11, [0, 3, 4, 8, 8, 10, 20]], [12, [0, 2, 2, 4, 7, 8, 20]], [12, [0, 2, 2, 4, 8, 8, 20]], [13, [0, 3, 4, 4, 7, 8, 20]], [13, [0, 3, 4, 4, 8, 8, 20]], [13, [0, 3, 4, 7, 8, 12, 20]], [13, [0, 3, 4, 8, 8, 12, 20]], [13, [0, 4, 4, 7, 8, 12, 20]], [13, [0, 4, 4, 8, 8, 12, 20]], [13, [0, 7, 8, 20]], [13, [0, 8, 8, 20]], [14, [0, 7, 8, 20]], [14, [0, 8, 8, 20]], [15, [0, 3, 3, 4, 7, 8, 20]], [15, [0, 3, 3, 4, 8, 8, 20]], [15, [0, 3, 4, 4, 7, 8, 20]], [15, [0, 3, 4, 4, 8, 8, 20]], [15, [0, 3, 4, 7, 8, 12, 20]], [15, [0, 3, 4, 8, 8, 12, 20]], [15, [0, 4, 4, 7, 8, 12, 20]], [15, [0, 4, 4, 8, 8, 12, 20]], [16, [0, 3, 3, 4, 7, 8, 20]], [16, [0, 3, 3, 4, 8, 8, 20]], [17, [0, 1, 1, 4, 7, 8, 20]], [17, [0, 1, 1, 4, 8, 8, 20]], [17, [4, 7, 8, 20]], [17, [4, 8, 8, 20]], [18, [7, 8, 13, 14, 15, 17, 20]], [18, [7, 8, 13, 14, 17, 20, 20]], [18, [7, 8, 13, 15, 15, 17, 20]], [18, [7, 8, 13, 15, 17, 20, 20]], [18, [8, 13, 14, 15, 17, 20, 20]], [18, [8, 13, 14, 17]], [18, [8, 13, 15, 15, 17, 20, 20]], [18, [8, 13, 15, 17]], [19, [7, 8, 13, 14, 14, 17, 20]], [19, [7, 8, 13, 14, 15, 17, 20]], [19, [7, 8, 13, 14, 17, 20, 20]], [19, [7, 8, 13, 15, 17, 20, 20]], [19, [8, 13, 14, 14, 17, 20, 20]], [19, [8, 13, 14, 15, 17, 20, 20]], [19, [8, 13, 14, 17]], [19, [8, 13, 15, 17]], [20, [8]], [21, [0, 2, 2, 4, 7, 8, 20]], [21, [0, 2, 2, 4, 8, 8, 20]], [21, [0, 3, 3, 4, 7, 8, 20]], [21, [0, 3, 3, 4, 8, 8, 20]], [22, [7, 8, 13, 16, 17, 17, 20]], [22, [7, 8, 13, 16, 17, 20, 23]], [22, [7, 8, 13, 17, 17, 20, 23]], [22, [7, 8, 13, 20]], [22, [8, 13, 16, 17, 17, 20, 20]], [22, [8, 13, 16, 17, 20, 20, 23]], [22, [8, 13, 17, 17, 20, 20, 23]], [22, [8, 13, 20, 20]], [23, [7, 8, 13, 16, 16, 17, 20]], [23, [7, 8, 13, 16, 17, 17, 20]], [23, [7, 8, 13, 16, 17, 20, 23]], [23, [7, 8, 13, 17, 17, 20, 23]], [23, [8, 13, 16, 16, 17, 20, 20]], [23, [8, 13, 16, 17, 17, 20, 20]], [23, [8, 13, 16, 17, 20, 20, 23]], [23, [8, 13, 17, 17, 20, 20, 23]], [24, [7, 8, 13, 16, 16, 17, 20]], [24, [7, 8, 13, 20]], [24, [8, 13, 16, 16, 17, 20, 20]], [24, [8, 13, 20, 20]], [25, [0, 3, 3, 4, 7, 8, 20]], [25, [0, 3, 3, 4, 8, 8, 20]], [25, [0, 7, 8, 20]], [25, [0, 8, 8, 20]], [26, [7, 8, 13, 20]], [26, [8, 13, 20, 20]], [27, [7, 8, 13, 13, 14, 17, 20]], [27, [7, 8, 13, 13, 17, 19, 20]], [27, [7, 8, 13, 14, 14, 17, 20]], [27, [7, 8, 13, 14, 17, 19, 20]], [27, [8, 13, 13, 14, 17, 20, 20]], [27, [8, 13, 13, 17, 19, 20, 20]], [27, [8, 13, 14, 14, 17, 20, 20]], [27, [8, 13, 14, 17, 19, 20, 20]], [28, [7, 8, 13, 14, 14, 17, 20]], [28, [8, 13, 14, 14, 17, 20, 20]], [29, [7, 8, 13, 13, 14, 17, 20]], [29, [7, 8, 13, 13, 17, 19, 20]], [29, [7, 8, 13, 14, 17, 19, 20]], [29, [7, 8, 17, 20]], [29, [8, 13, 13, 14, 17, 20, 20]], [29, [8, 13, 13, 17, 19, 20, 20]], [29, [8, 13, 14, 17, 19, 20, 20]], [29, [8, 17, 20, 20]], [30, [7, 8, 17, 20]], [30, [8, 17, 20, 20]], [31, [7, 8, 13, 15, 15, 17, 20]], [31, [8, 13, 15, 15, 17, 20, 20]], [32, [7, 8, 13, 14, 14, 17, 20]], [32, [8, 13, 14, 14, 17, 20, 20]], [33, [7, 8, 13, 15, 16, 17, 20]], [33, [7, 8, 13, 15, 17, 20, 22]], [33, [7, 8, 13, 16, 16, 17, 20]], [33, [7, 8, 13, 16, 17, 20, 22]], [33, [8, 13, 15, 16, 17, 20, 20]], [33, [8, 13, 15, 17, 20, 20, 22]], [33, [8, 13, 16, 16, 17, 20, 20]], [33, [8, 13, 16, 17, 20, 20, 22]], [34, [7, 8, 13, 16, 16, 17, 20]], [34, [8, 13, 16, 16, 17, 20, 20]], [35, [7, 8, 13, 15, 15, 17, 20]], [35, [7, 8, 13, 15, 16, 17, 20]], [35, [7, 8, 13, 15, 17, 20, 22]], [35, [7, 8, 13, 16, 17, 20, 22]], [35, [8, 13, 15, 15, 17, 20, 20]], [35, [8, 13, 15, 16, 17, 20, 20]], [35, [8, 13, 15, 17, 20, 20, 22]], [35, [8, 13, 16, 17, 20, 20, 22]], [36, [7, 8, 13, 15, 15, 17, 20]], [36, [8, 13, 15, 15, 17, 20, 20]], [37, [7, 8, 13, 20]], [37, [8, 13, 20, 20]], [38, [7, 8, 13, 16, 16, 17, 20]], [38, [8, 13, 16, 16, 17, 20, 20]], [39, [7, 8, 13, 14, 14, 17, 20]], [39, [7, 8, 17, 20]], [39, [8, 13, 14, 14, 17, 20, 20]], [39, [8, 17, 20, 20]], [40, [7, 8, 13, 15, 15, 17, 20]], [40, [7, 8, 13, 16, 16, 17, 20]], [40, [8, 13, 15, 15, 17, 20, 20]], [40, [8, 13, 16, 16, 17, 20, 20]]]}

==> anc/controlled/identification_artifacts/source_decomposition.json <==
{"graph": {"n": 25, "edges": [[0, 4], [0, 5], [0, 6], [1, 5], [1, 6], [1, 7], [1, 8], [2, 7], [2, 8], [2, 9], [2, 10], [3, 9], [3, 10], [3, 11], [3, 12], [4, 11], [4, 12], [5, 6], [7, 14], [7, 15], [8, 20], [9, 10], [11, 12], [13, 17], [13, 18], [13, 19], [14, 18], [14, 19], [14, 20], [15, 20], [15, 21], [15, 22], [16, 21], [16, 22], [16, 23], [16, 24], [17, 23], [17, 24], [18, 19], [21, 22], [23, 24]]}, "bags": [[0, 1, 2], [0, 2, 3], [0, 3, 4], [0, 1, 5, 6], [1, 2, 7, 8], [2, 3, 9, 10], [3, 4, 11, 12], [13, 14, 15], [13, 15, 16], [13, 16, 17], [13, 14, 18, 19], [7, 14, 15, 20], [15, 16, 21, 22], [16, 17, 23, 24], [7, 8, 20]], "tree_edges": [[0, 1], [1, 2], [0, 3], [0, 4], [1, 5], [2, 6], [7, 8], [8, 9], [7, 10], [7, 11], [8, 12], [9, 13], [4, 14], [11, 14]]}

==> anc/controlled/join_iteration_barrier_artifacts/D16_decomposition.json <==
{"graph": {"n": 49, "edges": [[0, 16], [0, 17], [0, 18], [1, 17], [1, 18], [1, 19], [1, 20], [2, 19], [2, 20], [2, 21], [2, 22], [3, 21], [3, 22], [3, 23], [3, 24], [4, 23], [4, 24], [4, 25], [4, 26], [5, 25], [5, 26], [5, 27], [5, 28], [6, 27], [6, 28], [6, 29], [6, 30], [7, 29], [7, 30], [7, 31], [7, 32], [8, 31], [8, 32], [8, 33], [8, 34], [9, 33], [9, 34], [9, 35], [9, 36], [10, 35], [10, 36], [10, 37], [10, 38], [11, 37], [11, 38], [11, 39], [11, 40], [12, 39], [12, 40], [12, 41], [12, 42], [13, 41], [13, 42], [13, 43], [13, 44], [14, 43], [14, 44], [14, 45], [14, 46], [15, 45], [15, 46], [15, 47], [15, 48], [16, 47], [16, 48], [17, 18], [19, 20], [21, 22], [23, 24], [25, 26], [27, 28], [29, 30], [31, 32], [33, 34], [35, 36], [37, 38], [39, 40], [41, 42], [43, 44], [45, 46], [47, 48]]}, "bags": [[0, 1, 2], [0, 2, 3], [0, 3, 4], [0, 4, 5], [0, 5, 6], [0, 6, 7], [0, 7, 8], [0, 8, 9], [0, 9, 10], [0, 10, 11], [0, 11, 12], [0, 12, 13], [0, 13, 14], [0, 14, 15], [0, 15, 16], [0, 1, 17, 18], [1, 2, 19, 20], [2, 3, 21, 22], [3, 4, 23, 24], [4, 5, 25, 26], [5, 6, 27, 28], [6, 7, 29, 30], [7, 8, 31, 32], [8, 9, 33, 34], [9, 10, 35, 36], [10, 11, 37, 38], [11, 12, 39, 40], [12, 13, 41, 42], [13, 14, 43, 44], [14, 15, 45, 46], [15, 16, 47, 48]], "tree_edges": [[0, 1], [1, 2], [2, 3], [3, 4], [4, 5], [5, 6], [6, 7], [7, 8], [8, 9], [9, 10], [10, 11], [11, 12], [12, 13], [13, 14], [0, 15], [0, 16], [1, 17], [2, 18], [3, 19], [4, 20], [5, 21], [6, 22], [7, 23], [8, 24], [9, 25], [10, 26], [11, 27], [12, 28], [13, 29], [14, 30]]}

==> anc/controlled/join_iteration_barrier_artifacts/D1_decomposition.json <==
{"graph": {"n": 4, "edges": [[0, 1], [0, 2], [0, 3], [1, 2], [1, 3], [2, 3]]}, "bags": [[0, 1, 2, 3]], "tree_edges": []}

==> anc/controlled/join_iteration_barrier_artifacts/D2_decomposition.json <==
{"graph": {"n": 7, "edges": [[0, 2], [0, 3], [0, 4], [1, 3], [1, 4], [1, 5], [1, 6], [2, 5], [2, 6], [3, 4], [5, 6]]}, "bags": [[0, 1, 2], [0, 1, 3, 4], [1, 2, 5, 6]], "tree_edges": [[0, 1], [0, 2]]}

==> anc/controlled/join_iteration_barrier_artifacts/D32_decomposition.json <==
{"graph": {"n": 97, "edges": [[0, 32], [0, 33], [0, 34], [1, 33], [1, 34], [1, 35], [1, 36], [2, 35], [2, 36], [2, 37], [2, 38], [3, 37], [3, 38], [3, 39], [3, 40], [4, 39], [4, 40], [4, 41], [4, 42], [5, 41], [5, 42], [5, 43], [5, 44], [6, 43], [6, 44], [6, 45], [6, 46], [7, 45], [7, 46], [7, 47], [7, 48], [8, 47], [8, 48], [8, 49], [8, 50], [9, 49], [9, 50], [9, 51], [9, 52], [10, 51], [10, 52], [10, 53], [10, 54], [11, 53], [11, 54], [11, 55], [11, 56], [12, 55], [12, 56], [12, 57], [12, 58], [13, 57], [13, 58], [13, 59], [13, 60], [14, 59], [14, 60], [14, 61], [14, 62], [15, 61], [15, 62], [15, 63], [15, 64], [16, 63], [16, 64], [16, 65], [16, 66], [17, 65], [17, 66], [17, 67], [17, 68], [18, 67], [18, 68], [18, 69], [18, 70], [19, 69], [19, 70], [19, 71], [19, 72], [20, 71], [20, 72], [20, 73], [20, 74], [21, 73], [21, 74], [21, 75], [21, 76], [22, 75], [22, 76], [22, 77], [22, 78], [23, 77], [23, 78], [23, 79], [23, 80], [24, 79], [24, 80], [24, 81], [24, 82], [25, 81], [25, 82], [25, 83], [25, 84], [26, 83], [26, 84], [26, 85], [26, 86], [27, 85], [27, 86], [27, 87], [27, 88], [28, 87], [28, 88], [28, 89], [28, 90], [29, 89], [29, 90], [29, 91], [29, 92], [30, 91], [30, 92], [30, 93], [30, 94], [31, 93], [31, 94], [31, 95], [31, 96], [32, 95], [32, 96], [33, 34], [35, 36], [37, 38], [39, 40], [41, 42], [43, 44], [45, 46], [47, 48], [49, 50], [51, 52], [53, 54], [55, 56], [57, 58], [59, 60], [61, 62], [63, 64], [65, 66], [67, 68], [69, 70], [71, 72], [73, 74], [75, 76], [77, 78], [79, 80], [81, 82], [83, 84], [85, 86], [87, 88], [89, 90], [91, 92], [93, 94], [95, 96]]}, "bags": [[0, 1, 2], [0, 2, 3], [0, 3, 4], [0, 4, 5], [0, 5, 6], [0, 6, 7], [0, 7, 8], [0, 8, 9], [0, 9, 10], [0, 10, 11], [0, 11, 12], [0, 12, 13], [0, 13, 14], [0, 14, 15], [0, 15, 16], [0, 16, 17], [0, 17, 18], [0, 18, 19], [0, 19, 20], [0, 20, 21], [0, 21, 22], [0, 22, 23], [0, 23, 24], [0, 24, 25], [0, 25, 26], [0, 26, 27], [0, 27, 28], [0, 28, 29], [0, 29, 30], [0, 30, 31], [0, 31, 32], [0, 1, 33, 34], [1, 2, 35, 36], [2, 3, 37, 38], [3, 4, 39, 40], [4, 5, 41, 42], [5, 6, 43, 44], [6, 7, 45, 46], [7, 8, 47, 48], [8, 9, 49, 50], [9, 10, 51, 52], [10, 11, 53, 54], [11, 12, 55, 56], [12, 13, 57, 58], [13, 14, 59, 60], [14, 15, 61, 62], [15, 16, 63, 64], [16, 17, 65, 66], [17, 18, 67, 68], [18, 19, 69, 70], [19, 20, 71, 72], [20, 21, 73, 74], [21, 22, 75, 76], [22, 23, 77, 78], [23, 24, 79, 80], [24, 25, 81, 82], [25, 26, 83, 84], [26, 27, 85, 86], [27, 28, 87, 88], [28, 29, 89, 90], [29, 30, 91, 92], [30, 31, 93, 94], [31, 32, 95, 96]], "tree_edges": [[0, 1], [1, 2], [2, 3], [3, 4], [4, 5], [5, 6], [6, 7], [7, 8], [8, 9], [9, 10], [10, 11], [11, 12], [12, 13], [13, 14], [14, 15], [15, 16], [16, 17], [17, 18], [18, 19], [19, 20], [20, 21], [21, 22], [22, 23], [23, 24], [24, 25], [25, 26], [26, 27], [27, 28], [28, 29], [29, 30], [0, 31], [0, 32], [1, 33], [2, 34], [3, 35], [4, 36], [5, 37], [6, 38], [7, 39], [8, 40], [9, 41], [10, 42], [11, 43], [12, 44], [13, 45], [14, 46], [15, 47], [16, 48], [17, 49], [18, 50], [19, 51], [20, 52], [21, 53], [22, 54], [23, 55], [24, 56], [25, 57], [26, 58], [27, 59], [28, 60], [29, 61], [30, 62]]}

==> anc/controlled/join_iteration_barrier_artifacts/D4_decomposition.json <==
{"graph": {"n": 13, "edges": [[0, 4], [0, 5], [0, 6], [1, 5], [1, 6], [1, 7], [1, 8], [2, 7], [2, 8], [2, 9], [2, 10], [3, 9], [3, 10], [3, 11], [3, 12], [4, 11], [4, 12], [5, 6], [7, 8], [9, 10], [11, 12]]}, "bags": [[0, 1, 2], [0, 2, 3], [0, 3, 4], [0, 1, 5, 6], [1, 2, 7, 8], [2, 3, 9, 10], [3, 4, 11, 12]], "tree_edges": [[0, 1], [1, 2], [0, 3], [0, 4], [1, 5], [2, 6]]}

==> anc/controlled/join_iteration_barrier_artifacts/D5_decomposition.json <==
{"graph": {"n": 16, "edges": [[0, 5], [0, 6], [0, 7], [1, 6], [1, 7], [1, 8], [1, 9], [2, 8], [2, 9], [2, 10], [2, 11], [3, 10], [3, 11], [3, 12], [3, 13], [4, 12], [4, 13], [4, 14], [4, 15], [5, 14], [5, 15], [6, 7], [8, 9], [10, 11], [12, 13], [14, 15]]}, "bags": [[0, 1, 2], [0, 2, 3], [0, 3, 4], [0, 4, 5], [0, 1, 6, 7], [1, 2, 8, 9], [2, 3, 10, 11], [3, 4, 12, 13], [4, 5, 14, 15]], "tree_edges": [[0, 1], [1, 2], [2, 3], [0, 4], [0, 5], [1, 6], [2, 7], [3, 8]]}

==> anc/controlled/join_iteration_barrier_artifacts/K4_separator_certificate.json <==
{"kind": "f2-roots-refutation-v1", "graph": {"n": 4, "edges": [[0, 1], [0, 2], [0, 3], [1, 2], [1, 3], [2, 3]]}, "coefficient_degree": 7, "terms": [[0, [0]], [0, [0, 0, 1, 1]], [0, [1]], [1, [0, 0, 1, 1]], [1, [0, 0, 1, 2]], [1, [0, 1, 1, 2]], [1, [0, 1, 2, 2]], [1, [1]], [1, [1, 1, 2, 2]], [2, [0, 0, 1, 1]], [2, [0, 0, 1, 1, 2, 3, 3]], [2, [0, 0, 1, 2, 2, 3, 3]], [2, [0, 0, 1, 3]], [2, [0, 0, 2, 2]], [2, [0, 0, 2, 3]], [2, [0, 1, 1, 2]], [2, [0, 1, 1, 3]], [2, [0, 1, 2, 2]], [2, [0, 1, 3, 3]], [2, [0, 2, 2, 3]], [2, [0, 2, 3, 3]], [2, [1]], [2, [1, 1, 2, 3]], [2, [1, 1, 3, 3]], [2, [1, 2, 2, 3]], [2, [2]], [2, [2, 2, 3, 3]], [3, [0]], [3, [0, 0, 1, 1]], [3, [0, 0, 1, 2]], [3, [0, 0, 2, 2]], [3, [0, 1, 1, 2]], [3, [0, 1, 2, 2]], [4, [0]], [4, [0, 0, 1, 1]], [4, [0, 0, 1, 1, 2, 3, 3]], [4, [0, 0, 1, 2]], [4, [0, 0, 1, 3]], [4, [0, 0, 2, 3]], [4, [0, 0, 3, 3]], [4, [0, 1, 1, 2, 2, 3, 3]], [4, [0, 1, 1, 3]], [4, [0, 1, 2, 2]], [4, [0, 1, 3, 3]], [4, [0, 2, 2, 3]], [4, [1, 1, 2, 2]], [4, [1, 1, 2, 3]], [4, [1, 2, 2, 3]], [4, [1, 2, 3, 3]], [4, [2]], [4, [2, 2, 3, 3]], [5, [0]], [5, [0, 0, 1, 2]], [5, [0, 0, 1, 2, 2, 3, 3]], [5, [0, 0, 1, 3]], [5, [0, 0, 2, 2]], [5, [0, 0, 2, 3]], [5, [0, 0, 3, 3]], [5, [0, 1, 1, 2]], [5, [0, 1, 1, 2, 2, 3, 3]], [5, [0, 1, 1, 3]], [5, [0, 2, 2, 3]], [5, [0, 2, 3, 3]], [5, [1]], [5, [1, 1, 2, 2]], [5, [1, 1, 2, 3]], [5, [1, 1, 3, 3]], [5, [1, 2, 2, 3]], [5, [1, 2, 3, 3]]]}

==> anc/controlled/join_iteration_barrier_artifacts/Moser_separator_certificate.json <==
{"kind": "f2-roots-refutation-v1", "graph": {"n": 7, "edges": [[0, 2], [0, 3], [0, 5], [0, 6], [1, 2], [1, 3], [1, 4], [2, 3], [4, 5], [4, 6], [5, 6]]}, "coefficient_degree": 10, "terms": [[0, [0, 0, 1, 1]], [0, [0, 0, 1, 2]], [0, [0, 1, 1, 2]], [0, [0, 1, 2, 2]], [0, [1]], [0, [1, 1, 2, 2]], [1, [0, 0, 1, 1]], [1, [0, 0, 1, 1, 2, 3, 3]], [1, [0, 0, 1, 2, 2, 3, 3]], [1, [0, 0, 1, 3]], [1, [0, 0, 2, 2]], [1, [0, 0, 2, 3]], [1, [0, 1, 1, 2]], [1, [0, 1, 1, 3]], [1, [0, 1, 2, 2]], [1, [0, 1, 3, 3]], [1, [0, 2, 2, 3]], [1, [0, 2, 3, 3]], [1, [1]], [1, [1, 1, 2, 3]], [1, [1, 1, 3, 3]], [1, [1, 2, 2, 3]], [1, [2]], [1, [2, 2, 3, 3]], [2, [0, 0, 1, 1, 4, 4, 5]], [2, [0, 0, 1, 1, 4, 5, 5]], [2, [0, 0, 1, 4]], [2, [0, 0, 1, 4, 4, 5, 5]], [2, [0, 0, 4, 4]], [2, [0, 0, 4, 5]], [2, [0, 1, 1, 4]], [2, [0, 1, 1, 4, 4, 5, 5]], [2, [0, 1, 4, 4]], [2, [0, 1, 4, 5]], [2, [0, 4, 4, 5]], [2, [0, 4, 5, 5]], [2, [1, 1, 4, 4]], [2, [1, 1, 4, 5]], [2, [1, 4, 4, 5]], [2, [1, 4, 5, 5]], [2, [4]], [2, [4, 4, 5, 5]], [3, [0, 0, 1, 1, 4, 4, 5]], [3, [0, 0, 1, 1, 4, 4, 6]], [3, [0, 0, 1, 1, 4, 5, 5]], [3, [0, 0, 1, 1, 4, 6, 6]], [3, [0, 0, 1, 1, 5, 5, 6]], [3, [0, 0, 1, 1, 5, 6, 6]], [3, [0, 0, 1, 4]], [3, [0, 0, 1, 4, 4, 5, 6]], [3, [0, 0, 1, 4, 4, 6, 6]], [3, [0, 0, 1, 4, 5, 5, 6]], [3, [0, 0, 1, 5]], [3, [0, 0, 1, 5, 5, 6, 6]], [3, [0, 0, 4, 4]], [3, [0, 0, 4, 4, 5, 6, 6]], [3, [0, 0, 4, 5, 5, 6, 6]], [3, [0, 0, 4, 6]], [3, [0, 0, 5, 5]], [3, [0, 0, 5, 6]], [3, [0, 1, 1, 4]], [3, [0, 1, 1, 4, 4, 5, 6]], [3, [0, 1, 1, 4, 4, 6, 6]], [3, [0, 1, 1, 4, 5, 5, 6]], [3, [0, 1, 1, 5]], [3, [0, 1, 1, 5, 5, 6, 6]], [3, [0, 1, 4, 4]], [3, [0, 1, 4, 4, 5, 6, 6]], [3, [0, 1, 4, 5, 5, 6, 6]], [3, [0, 1, 4, 6]], [3, [0, 1, 5, 5]], [3, [0, 1, 5, 6]], [3, [0, 4, 4, 5]], [3, [0, 4, 4, 6]], [3, [0, 4, 5, 5]], [3, [0, 4, 6, 6]], [3, [0, 5, 5, 6]], [3, [0, 5, 6, 6]], [3, [1, 1, 4, 4]], [3, [1, 1, 4, 4, 5, 6, 6]], [3, [1, 1, 4, 5, 5, 6, 6]], [3, [1, 1, 4, 6]], [3, [1, 1, 5, 5]], [3, [1, 1, 5, 6]], [3, [1, 4, 4, 5]], [3, [1, 4, 4, 6]], [3, [1, 4, 5, 5]], [3, [1, 4, 6, 6]], [3, [1, 5, 5, 6]], [3, [1, 5, 6, 6]], [3, [4]], [3, [4, 4, 5, 6]], [3, [4, 4, 6, 6]], [3, [4, 5, 5, 6]], [3, [5]], [3, [5, 5, 6, 6]], [4, [0]], [4, [0, 0, 1, 1]], [4, [0, 0, 1, 2]], [4, [0, 0, 2, 2]], [4, [0, 1, 1, 2]], [4, [0, 1, 2, 2]], [5, [0]], [5, [0, 0, 1, 1]], [5, [0, 0, 1, 1, 2, 3, 3]], [5, [0, 0, 1, 2]], [5, [0, 0, 1, 3]], [5, [0, 0, 2, 3]], [5, [0, 0, 3, 3]], [5, [0, 1, 1, 2, 2, 3, 3]], [5, [0, 1, 1, 3]], [5, [0, 1, 2, 2]], [5, [0, 1, 3, 3]], [5, [0, 2, 2, 3]], [5, [1, 1, 2, 2]], [5, [1, 1, 2, 3]], [5, [1, 2, 2, 3]], [5, [1, 2, 3, 3]], [5, [2]], [5, [2, 2, 3, 3]], [6, [0]], [6, [0, 0, 1, 1]], [6, [0, 0, 1, 4]], [6, [0, 0, 4, 4]], [6, [0, 1, 1, 4]], [6, [0, 1, 4, 4]], [6, [1]], [6, [1, 1, 4, 4]], [6, [4]], [7, [0]], [7, [0, 0, 1, 2]], [7, [0, 0, 1, 2, 2, 3, 3]], [7, [0, 0, 1, 3]], [7, [0, 0, 2, 2]], [7, [0, 0, 2, 3]], [7, [0, 0, 3, 3]], [7, [0, 1, 1, 2]], [7, [0, 1, 1, 2, 2, 3, 3]], [7, [0, 1, 1, 3]], [7, [0, 2, 2, 3]], [7, [0, 2, 3, 3]], [7, [1]], [7, [1, 1, 2, 2]], [7, [1, 1, 2, 3]], [7, [1, 1, 3, 3]], [7, [1, 2, 2, 3]], [7, [1, 2, 3, 3]], [8, [0]], [8, [0, 0, 1, 1]], [8, [0, 0, 1, 1, 4, 4, 5]], [8, [0, 0, 1, 1, 4, 5, 5]], [8, [0, 0, 4, 4]], [8, [0, 0, 4, 5]], [8, [0, 0, 5, 5]], [8, [0, 1, 4, 4]], [8, [0, 1, 4, 5]], [8, [0, 1, 5, 5]], [8, [0, 4, 4, 5]], [8, [0, 4, 5, 5]], [8, [1]], [8, [1, 1, 4, 4]], [8, [1, 1, 4, 5]], [8, [1, 1, 5, 5]], [8, [1, 4, 4, 5]], [8, [1, 4, 5, 5]], [9, [0]], [9, [0, 0, 1, 1]], [9, [0, 0, 1, 1, 4, 4, 5, 5, 6, 6]], [9, [0, 0, 1, 1, 4, 4, 6]], [9, [0, 0, 1, 1, 4, 5, 5]], [9, [0, 0, 1, 1, 4, 6, 6]], [9, [0, 0, 1, 1, 5, 5, 6]], [9, [0, 0, 1, 4, 4, 5, 5]], [9, [0, 0, 1, 4, 4, 5, 6]], [9, [0, 0, 1, 4, 5, 5, 6]], [9, [0, 0, 1, 4, 5, 6, 6]], [9, [0, 0, 1, 5]], [9, [0, 0, 1, 5, 5, 6, 6]], [9, [0, 0, 4, 4]], [9, [0, 0, 4, 4, 5, 6, 6]], [9, [0, 0, 4, 5]], [9, [0, 0, 4, 6]], [9, [0, 0, 5, 6]], [9, [0, 0, 6, 6]], [9, [0, 1, 1, 4, 4, 5, 5]], [9, [0, 1, 1, 4, 4, 5, 6]], [9, [0, 1, 1, 4, 5, 5, 6]], [9, [0, 1, 1, 4, 5, 6, 6]], [9, [0, 1, 1, 5]], [9, [0, 1, 1, 5, 5, 6, 6]], [9, [0, 1, 4, 4]], [9, [0, 1, 4, 4, 5, 6, 6]], [9, [0, 1, 4, 5]], [9, [0, 1, 4, 6]], [9, [0, 1, 5, 6]], [9, [0, 1, 6, 6]], [9, [0, 4, 4, 5, 5, 6, 6]], [9, [0, 4, 4, 6]], [9, [0, 4, 5, 5]], [9, [0, 4, 6, 6]], [9, [0, 5, 5, 6]], [9, [1]], [9, [1, 1, 4, 4]], [9, [1, 1, 4, 4, 5, 6, 6]], [9, [1, 1, 4, 5]], [9, [1, 1, 4, 6]], [9, [1, 1, 5, 6]], [9, [1, 1, 6, 6]], [9, [1, 4, 4, 5, 5, 6, 6]], [9, [1, 4, 4, 6]], [9, [1, 4, 5, 5]], [9, [1, 4, 6, 6]], [9, [1, 5, 5, 6]], [9, [4, 4, 5, 5]], [9, [4, 4, 5, 6]], [9, [4, 5, 5, 6]], [9, [4, 5, 6, 6]], [9, [5]], [9, [5, 5, 6, 6]], [10, [0]], [10, [0, 0, 1, 1]], [10, [0, 0, 1, 1, 4, 4, 5]], [10, [0, 0, 1, 1, 4, 4, 5, 5, 6, 6]], [10, [0, 0, 1, 1, 4, 4, 6]], [10, [0, 0, 1, 1, 5, 5, 6]], [10, [0, 0, 1, 1, 5, 6, 6]], [10, [0, 0, 1, 4]], [10, [0, 0, 1, 4, 4, 5, 5]], [10, [0, 0, 1, 4, 4, 5, 6]], [10, [0, 0, 1, 4, 4, 6, 6]], [10, [0, 0, 1, 4, 5, 5, 6]], [10, [0, 0, 1, 4, 5, 6, 6]], [10, [0, 0, 4, 5]], [10, [0, 0, 4, 5, 5, 6, 6]], [10, [0, 0, 4, 6]], [10, [0, 0, 5, 5]], [10, [0, 0, 5, 6]], [10, [0, 0, 6, 6]], [10, [0, 1, 1, 4]], [10, [0, 1, 1, 4, 4, 5, 5]], [10, [0, 1, 1, 4, 4, 5, 6]], [10, [0, 1, 1, 4, 4, 6, 6]], [10, [0, 1, 1, 4, 5, 5, 6]], [10, [0, 1, 1, 4, 5, 6, 6]], [10, [0, 1, 4, 5]], [10, [0, 1, 4, 5, 5, 6, 6]], [10, [0, 1, 4, 6]], [10, [0, 1, 5, 5]], [10, [0, 1, 5, 6]], [10, [0, 1, 6, 6]], [10, [0, 4, 4, 5]], [10, [0, 4, 4, 5, 5, 6, 6]], [10, [0, 4, 4, 6]], [10, [0, 5, 5, 6]], [10, [0, 5, 6, 6]], [10, [1]], [10, [1, 1, 4, 5]], [10, [1, 1, 4, 5, 5, 6, 6]], [10, [1, 1, 4, 6]], [10, [1, 1, 5, 5]], [10, [1, 1, 5, 6]], [10, [1, 1, 6, 6]], [10, [1, 4, 4, 5]], [10, [1, 4, 4, 5, 5, 6, 6]], [10, [1, 4, 4, 6]], [10, [1, 5, 5, 6]], [10, [1, 5, 6, 6]], [10, [4]], [10, [4, 4, 5, 5]], [10, [4, 4, 5, 6]], [10, [4, 4, 6, 6]], [10, [4, 5, 5, 6]], [10, [4, 5, 6, 6]]]}

==> anc/controlled/join_iteration_barrier_artifacts/T16_16_decomposition.json <==
{"graph": {"n": 97, "edges": [[0, 16], [0, 17], [0, 18], [1, 17], [1, 18], [1, 19], [1, 20], [2, 19], [2, 20], [2, 21], [2, 22], [3, 21], [3, 22], [3, 23], [3, 24], [4, 23], [4, 24], [4, 25], [4, 26], [5, 25], [5, 26], [5, 27], [5, 28], [6, 27], [6, 28], [6, 29], [6, 30], [7, 29], [7, 30], [7, 31], [7, 32], [8, 31], [8, 32], [8, 33], [8, 34], [9, 33], [9, 34], [9, 35], [9, 36], [10, 35], [10, 36], [10, 37], [10, 38], [11, 37], [11, 38], [11, 39], [11, 40], [12, 39], [12, 40], [12, 41], [12, 42], [13, 41], [13, 42], [13, 43], [13, 44], [14, 43], [14, 44], [14, 45], [14, 46], [15, 45], [15, 46], [15, 47], [15, 48], [16, 47], [16, 48], [17, 18], [19, 50], [19, 51], [20, 68], [21, 22], [23, 24], [25, 26], [27, 28], [29, 30], [31, 32], [33, 34], [35, 36], [37, 38], [39, 40], [41, 42], [43, 44], [45, 46], [47, 48], [49, 65], [49, 66], [49, 67], [50, 66], [50, 67], [50, 68], [51, 68], [51, 69], [51, 70], [52, 69], [52, 70], [52, 71], [52, 72], [53, 71], [53, 72], [53, 73], [53, 74], [54, 73], [54, 74], [54, 75], [54, 76], [55, 75], [55, 76], [55, 77], [55, 78], [56, 77], [56, 78], [56, 79], [56, 80], [57, 79], [57, 80], [57, 81], [57, 82], [58, 81], [58, 82], [58, 83], [58, 84], [59, 83], [59, 84], [59, 85], [59, 86], [60, 85], [60, 86], [60, 87], [60, 88], [61, 87], [61, 88], [61, 89], [61, 90], [62, 89], [62, 90], [62, 91], [62, 92], [63, 91], [63, 92], [63, 93], [63, 94], [64, 93], [64, 94], [64, 95], [64, 96], [65, 95], [65, 96], [66, 67], [69, 70], [71, 72], [73, 74], [75, 76], [77, 78], [79, 80], [81, 82], [83, 84], [85, 86], [87, 88], [89, 90], [91, 92], [93, 94], [95, 96]]}, "bags": [[0, 1, 2], [0, 2, 3], [0, 3, 4], [0, 4, 5], [0, 5, 6], [0, 6, 7], [0, 7, 8], [0, 8, 9], [0, 9, 10], [0, 10, 11], [0, 11, 12], [0, 12, 13], [0, 13, 14], [0, 14, 15], [0, 15, 16], [0, 1, 17, 18], [1, 2, 19, 20], [2, 3, 21, 22], [3, 4, 23, 24], [4, 5, 25, 26], [5, 6, 27, 28], [6, 7, 29, 30], [7, 8, 31, 32], [8, 9, 33, 34], [9, 10, 35, 36], [10, 11, 37, 38], [11, 12, 39, 40], [12, 13, 41, 42], [13, 14, 43, 44], [14, 15, 45, 46], [15, 16, 47, 48], [49, 50, 51], [49, 51, 52], [49, 52, 53], [49, 53, 54], [49, 54, 55], [49, 55, 56], [49, 56, 57], [49, 57, 58], [49, 58, 59], [49, 59, 60], [49, 60, 61], [49, 61, 62], [49, 62, 63], [49, 63, 64], [49, 64, 65], [49, 50, 66, 67], [19, 50, 51, 68], [51, 52, 69, 70], [52, 53, 71, 72], [53, 54, 73, 74], [54, 55, 75, 76], [55, 56, 77, 78], [56, 57, 79, 80], [57, 58, 81, 82], [58, 59, 83, 84], [59, 60, 85, 86], [60, 61, 87, 88], [61, 62, 89, 90], [62, 63, 91, 92], [63, 64, 93, 94], [64, 65, 95, 96], [19, 20, 68]], "tree_edges": [[0, 1], [1, 2], [2, 3], [3, 4], [4, 5], [5, 6], [6, 7], [7, 8], [8, 9], [9, 10], [10, 11], [11, 12], [12, 13], [13, 14], [0, 15], [0, 16], [1, 17], [2, 18], [3, 19], [4, 20], [5, 21], [6, 22], [7, 23], [8, 24], [9, 25], [10, 26], [11, 27], [12, 28], [13, 29], [14, 30], [31, 32], [32, 33], [33, 34], [34, 35], [35, 36], [36, 37], [37, 38], [38, 39], [39, 40], [40, 41], [41, 42], [42, 43], [43, 44], [44, 45], [31, 46], [31, 47], [32, 48], [33, 49], [34, 50], [35, 51], [36, 52], [37, 53], [38, 54], [39, 55], [40, 56], [41, 57], [42, 58], [43, 59], [44, 60], [45, 61], [16, 62], [47, 62]]}

==> anc/controlled/join_iteration_barrier_artifacts/T4_4_decomposition.json <==
{"graph": {"n": 25, "edges": [[0, 4], [0, 5], [0, 6], [1, 5], [1, 6], [1, 7], [1, 8], [2, 7], [2, 8], [2, 9], [2, 10], [3, 9], [3, 10], [3, 11], [3, 12], [4, 11], [4, 12], [5, 6], [7, 14], [7, 15], [8, 20], [9, 10], [11, 12], [13, 17], [13, 18], [13, 19], [14, 18], [14, 19], [14, 20], [15, 20], [15, 21], [15, 22], [16, 21], [16, 22], [16, 23], [16, 24], [17, 23], [17, 24], [18, 19], [21, 22], [23, 24]]}, "bags": [[0, 1, 2], [0, 2, 3], [0, 3, 4], [0, 1, 5, 6], [1, 2, 7, 8], [2, 3, 9, 10], [3, 4, 11, 12], [13, 14, 15], [13, 15, 16], [13, 16, 17], [13, 14, 18, 19], [7, 14, 15, 20], [15, 16, 21, 22], [16, 17, 23, 24], [7, 8, 20]], "tree_edges": [[0, 1], [1, 2], [0, 3], [0, 4], [1, 5], [2, 6], [7, 8], [8, 9], [7, 10], [7, 11], [8, 12], [9, 13], [4, 14], [11, 14]]}

==> anc/controlled/join_iteration_barrier_artifacts/T5_5_decomposition.json <==
{"graph": {"n": 31, "edges": [[0, 5], [0, 6], [0, 7], [1, 6], [1, 7], [1, 8], [1, 9], [2, 8], [2, 9], [2, 10], [2, 11], [3, 10], [3, 11], [3, 12], [3, 13], [4, 12], [4, 13], [4, 14], [4, 15], [5, 14], [5, 15], [6, 7], [8, 17], [8, 18], [9, 24], [10, 11], [12, 13], [14, 15], [16, 21], [16, 22], [16, 23], [17, 22], [17, 23], [17, 24], [18, 24], [18, 25], [18, 26], [19, 25], [19, 26], [19, 27], [19, 28], [20, 27], [20, 28], [20, 29], [20, 30], [21, 29], [21, 30], [22, 23], [25, 26], [27, 28], [29, 30]]}, "bags": [[0, 1, 2], [0, 2, 3], [0, 3, 4], [0, 4, 5], [0, 1, 6, 7], [1, 2, 8, 9], [2, 3, 10, 11], [3, 4, 12, 13], [4, 5, 14, 15], [16, 17, 18], [16, 18, 19], [16, 19, 20], [16, 20, 21], [16, 17, 22, 23], [8, 17, 18, 24], [18, 19, 25, 26], [19, 20, 27, 28], [20, 21, 29, 30], [8, 9, 24]], "tree_edges": [[0, 1], [1, 2], [2, 3], [0, 4], [0, 5], [1, 6], [2, 7], [3, 8], [9, 10], [10, 11], [11, 12], [9, 13], [9, 14], [10, 15], [11, 16], [12, 17], [5, 18], [14, 18]]}

==> anc/controlled/join_iteration_barrier_artifacts/balanced_64_leaves_decomposition.json <==
{"graph": {"n": 193, "edges": [[0, 1], [0, 2], [0, 3], [1, 2], [1, 3], [2, 4], [2, 5], [3, 6], [4, 5], [4, 6], [5, 9], [5, 11], [6, 12], [7, 8], [7, 9], [7, 10], [8, 9], [8, 10], [9, 11], [10, 12], [11, 18], [11, 22], [12, 24], [13, 14], [13, 15], [13, 16], [14, 15], [14, 16], [15, 17], [15, 18], [16, 19], [17, 18], [17, 19], [18, 22], [19, 24], [20, 21], [20, 22], [20, 23], [21, 22], [21, 23], [23, 45], [23, 46], [24, 48], [25, 26], [25, 27], [25, 28], [26, 27], [26, 28], [27, 29], [27, 30], [28, 31], [29, 30], [29, 31], [30, 34], [30, 36], [31, 37], [32, 33], [32, 34], [32, 35], [33, 34], [33, 35], [34, 36], [35, 37], [36, 43], [36, 47], [37, 48], [38, 39], [38, 40], [38, 41], [39, 40], [39, 41], [40, 42], [40, 43], [41, 44], [42, 43], [42, 44], [43, 47], [44, 48], [45, 46], [45, 47], [46, 72], [46, 94], [47, 95], [49, 50], [49, 51], [49, 52], [50, 51], [50, 52], [51, 53], [51, 54], [52, 55], [53, 54], [53, 55], [54, 58], [54, 60], [55, 61], [56, 57], [56, 58], [56, 59], [57, 58], [57, 59], [58, 60], [59, 61], [60, 67], [60, 71], [61, 73], [62, 63], [62, 64], [62, 65], [63, 64], [63, 65], [64, 66], [64, 67], [65, 68], [66, 67], [66, 68], [67, 71], [68, 73], [69, 70], [69, 71], [69, 72], [70, 71], [70, 72], [72, 94], [73, 96], [74, 75], [74, 76], [74, 77], [75, 76], [75, 77], [76, 78], [76, 79], [77, 80], [78, 79], [78, 80], [79, 83], [79, 85], [80, 86], [81, 82], [81, 83], [81, 84], [82, 83], [82, 84], [83, 85], [84, 86], [85, 92], [85, 95], [86, 96], [87, 88], [87, 89], [87, 90], [88, 89], [88, 90], [89, 91], [89, 92], [90, 93], [91, 92], [91, 93], [92, 95], [93, 96], [94, 143], [94, 169], [95, 191], [97, 98], [97, 99], [97, 100], [98, 99], [98, 100], [99, 101], [99, 102], [100, 103], [101, 102], [101, 103], [102, 106], [102, 108], [103, 109], [104, 105], [104, 106], [104, 107], [105, 106], [105, 107], [106, 108], [107, 109], [108, 115], [108, 119], [109, 121], [110, 111], [110, 112], [110, 113], [111, 112], [111, 113], [112, 114], [112, 115], [113, 116], [114, 115], [114, 116], [115, 119], [116, 121], [117, 118], [117, 119], [117, 120], [118, 119], [118, 120], [120, 142], [120, 143], [121, 145], [122, 123], [122, 124], [122, 125], [123, 124], [123, 125], [124, 126], [124, 127], [125, 128], [126, 127], [126, 128], [127, 131], [127, 133], [128, 134], [129, 130], [129, 131], [129, 132], [130, 131], [130, 132], [131, 133], [132, 134], [133, 140], [133, 144], [134, 145], [135, 136], [135, 137], [135, 138], [136, 137], [136, 138], [137, 139], [137, 140], [138, 141], [139, 140], [139, 141], [140, 144], [141, 145], [142, 143], [142, 144], [143, 169], [144, 191], [146, 147], [146, 148], [146, 149], [147, 148], [147, 149], [148, 150], [148, 151], [149, 152], [150, 151], [150, 152], [151, 155], [151, 157], [152, 158], [153, 154], [153, 155], [153, 156], [154, 155], [154, 156], [155, 157], [156, 158], [157, 164], [157, 168], [158, 170], [159, 160], [159, 161], [159, 162], [160, 161], [160, 162], [161, 163], [161, 164], [162, 165], [163, 164], [163, 165], [164, 168], [165, 170], [166, 167], [166, 168], [166, 169], [167, 168], [167, 169], [170, 192], [171, 172], [171, 173], [171, 174], [172, 173], [172, 174], [173, 175], [173, 176], [174, 177], [175, 176], [175, 177], [176, 180], [176, 182], [177, 183], [178, 179], [178, 180], [178, 181], [179, 180], [179, 181], [180, 182], [181, 183], [182, 189], [182, 191], [183, 192], [184, 185], [184, 186], [184, 187], [185, 186], [185, 187], [186, 188], [186, 189], [187, 190], [188, 189], [188, 190], [189, 191], [190, 192]]}, "bags": [[0, 1, 2, 3], [2, 4, 5, 6], [2, 3, 6], [7, 8, 9, 10], [5, 9, 11, 12], [9, 10, 12], [5, 6, 12], [13, 14, 15, 16], [15, 17, 18, 19], [15, 16, 19], [20, 21, 22, 23], [11, 18, 22, 24], [22, 23, 24], [18, 19, 24], [11, 12, 24], [25, 26, 27, 28], [27, 29, 30, 31], [27, 28, 31], [32, 33, 34, 35], [30, 34, 36, 37], [34, 35, 37], [30, 31, 37], [38, 39, 40, 41], [40, 42, 43, 44], [40, 41, 44], [23, 45, 46, 47], [36, 43, 47, 48], [23, 47, 48], [43, 44, 48], [36, 37, 48], [23, 24, 48], [49, 50, 51, 52], [51, 53, 54, 55], [51, 52, 55], [56, 57, 58, 59], [54, 58, 60, 61], [58, 59, 61], [54, 55, 61], [62, 63, 64, 65], [64, 66, 67, 68], [64, 65, 68], [69, 70, 71, 72], [60, 67, 71, 73], [71, 72, 73], [67, 68, 73], [60, 61, 73], [74, 75, 76, 77], [76, 78, 79, 80], [76, 77, 80], [81, 82, 83, 84], [79, 83, 85, 86], [83, 84, 86], [79, 80, 86], [87, 88, 89, 90], [89, 91, 92, 93], [89, 90, 93], [46, 72, 94, 95], [85, 92, 95, 96], [72, 95, 96], [92, 93, 96], [85, 86, 96], [72, 73, 96], [46, 47, 95], [97, 98, 99, 100], [99, 101, 102, 103], [99, 100, 103], [104, 105, 106, 107], [102, 106, 108, 109], [106, 107, 109], [102, 103, 109], [110, 111, 112, 113], [112, 114, 115, 116], [112, 113, 116], [117, 118, 119, 120], [108, 115, 119, 121], [119, 120, 121], [115, 116, 121], [108, 109, 121], [122, 123, 124, 125], [124, 126, 127, 128], [124, 125, 128], [129, 130, 131, 132], [127, 131, 133, 134], [131, 132, 134], [127, 128, 134], [135, 136, 137, 138], [137, 139, 140, 141], [137, 138, 141], [120, 142, 143, 144], [133, 140, 144, 145], [120, 144, 145], [140, 141, 145], [133, 134, 145], [120, 121, 145], [146, 147, 148, 149], [148, 150, 151, 152], [148, 149, 152], [153, 154, 155, 156], [151, 155, 157, 158], [155, 156, 158], [151, 152, 158], [159, 160, 161, 162], [161, 163, 164, 165], [161, 162, 165], [166, 167, 168, 169], [157, 164, 168, 170], [168, 169, 170], [164, 165, 170], [157, 158, 170], [171, 172, 173, 174], [173, 175, 176, 177], [173, 174, 177], [178, 179, 180, 181], [176, 180, 182, 183], [180, 181, 183], [176, 177, 183], [184, 185, 186, 187], [186, 188, 189, 190], [186, 187, 190], [94, 143, 169, 191], [182, 189, 191, 192], [169, 191, 192], [189, 190, 192], [182, 183, 192], [169, 170, 192], [143, 144, 191], [94, 95, 191]], "tree_edges": [[0, 2], [1, 2], [3, 5], [4, 5], [1, 6], [4, 6], [7, 9], [8, 9], [10, 12], [11, 12], [8, 13], [11, 13], [4, 14], [11, 14], [15, 17], [16, 17], [18, 20], [19, 20], [16, 21], [19, 21], [22, 24], [23, 24], [25, 27], [26, 27], [23, 28], [26, 28], [19, 29], [26, 29], [12, 30], [27, 30], [31, 33], [32, 33], [34, 36], [35, 36], [32, 37], [35, 37], [38, 40], [39, 40], [41, 43], [42, 43], [39, 44], [42, 44], [35, 45], [42, 45], [46, 48], [47, 48], [49, 51], [50, 51], [47, 52], [50, 52], [53, 55], [54, 55], [56, 58], [57, 58], [54, 59], [57, 59], [50, 60], [57, 60], [43, 61], [58, 61], [25, 62], [56, 62], [63, 65], [64, 65], [66, 68], [67, 68], [64, 69], [67, 69], [70, 72], [71, 72], [73, 75], [74, 75], [71, 76], [74, 76], [67, 77], [74, 77], [78, 80], [79, 80], [81, 83], [82, 83], [79, 84], [82, 84], [85, 87], [86, 87], [88, 90], [89, 90], [86, 91], [89, 91], [82, 92], [89, 92], [75, 93], [90, 93], [94, 96], [95, 96], [97, 99], [98, 99], [95, 100], [98, 100], [101, 103], [102, 103], [104, 106], [105, 106], [102, 107], [105, 107], [98, 108], [105, 108], [109, 111], [110, 111], [112, 114], [113, 114], [110, 115], [113, 115], [116, 118], [117, 118], [119, 121], [120, 121], [117, 122], [120, 122], [113, 123], [120, 123], [106, 124], [121, 124], [88, 125], [119, 125], [56, 126], [119, 126]]}

==> anc/controlled/join_iteration_barrier_artifacts/unbalanced_64_leaves_decomposition.json <==
{"graph": {"n": 193, "edges": [[0, 1], [0, 3], [0, 5], [0, 8], [0, 9], [1, 3], [1, 11], [1, 14], [1, 15], [2, 4], [2, 10], [2, 18], [2, 20], [2, 23], [2, 24], [3, 26], [3, 27], [4, 6], [4, 29], [4, 32], [4, 33], [5, 28], [5, 35], [5, 38], [5, 39], [6, 34], [6, 41], [6, 44], [6, 45], [7, 9], [7, 40], [7, 48], [7, 50], [7, 53], [7, 54], [8, 46], [8, 56], [8, 59], [8, 60], [9, 62], [9, 63], [10, 12], [10, 65], [10, 68], [10, 69], [11, 64], [11, 71], [11, 74], [11, 75], [12, 70], [12, 77], [12, 80], [12, 81], [13, 15], [13, 76], [13, 84], [13, 86], [13, 89], [13, 90], [14, 82], [14, 92], [14, 95], [14, 96], [15, 98], [15, 99], [16, 18], [16, 25], [16, 102], [16, 104], [16, 107], [16, 108], [17, 19], [17, 100], [17, 111], [17, 113], [17, 116], [17, 117], [18, 119], [18, 120], [19, 21], [19, 122], [19, 125], [19, 126], [20, 121], [20, 128], [20, 131], [20, 132], [21, 127], [21, 134], [21, 137], [21, 138], [22, 24], [22, 133], [22, 141], [22, 143], [22, 146], [22, 147], [23, 139], [23, 149], [23, 152], [23, 153], [24, 155], [24, 156], [25, 27], [25, 158], [25, 161], [25, 162], [26, 157], [26, 164], [26, 167], [26, 168], [27, 170], [27, 171], [28, 30], [28, 173], [28, 176], [28, 177], [29, 172], [29, 179], [29, 182], [29, 183], [30, 178], [30, 185], [30, 188], [30, 189], [31, 33], [31, 184], [31, 191], [31, 192], [32, 33], [32, 190], [34, 35], [34, 36], [35, 36], [36, 37], [37, 38], [37, 39], [38, 39], [40, 41], [40, 42], [41, 42], [42, 43], [43, 44], [43, 45], [44, 45], [46, 47], [46, 48], [47, 48], [47, 49], [49, 50], [49, 51], [50, 51], [51, 52], [52, 53], [52, 54], [53, 54], [55, 56], [55, 57], [55, 61], [56, 57], [57, 58], [58, 59], [58, 60], [59, 60], [61, 62], [61, 63], [62, 63], [64, 65], [64, 66], [65, 66], [66, 67], [67, 68], [67, 69], [68, 69], [70, 71], [70, 72], [71, 72], [72, 73], [73, 74], [73, 75], [74, 75], [76, 77], [76, 78], [77, 78], [78, 79], [79, 80], [79, 81], [80, 81], [82, 83], [82, 84], [83, 84], [83, 85], [85, 86], [85, 87], [86, 87], [87, 88], [88, 89], [88, 90], [89, 90], [91, 92], [91, 93], [91, 97], [92, 93], [93, 94], [94, 95], [94, 96], [95, 96], [97, 98], [97, 99], [98, 99], [100, 101], [100, 102], [101, 102], [101, 103], [103, 104], [103, 105], [104, 105], [105, 106], [106, 107], [106, 108], [107, 108], [109, 110], [109, 111], [109, 118], [110, 111], [110, 112], [112, 113], [112, 114], [113, 114], [114, 115], [115, 116], [115, 117], [116, 117], [118, 119], [118, 120], [119, 120], [121, 122], [121, 123], [122, 123], [123, 124], [124, 125], [124, 126], [125, 126], [127, 128], [127, 129], [128, 129], [129, 130], [130, 131], [130, 132], [131, 132], [133, 134], [133, 135], [134, 135], [135, 136], [136, 137], [136, 138], [137, 138], [139, 140], [139, 141], [140, 141], [140, 142], [142, 143], [142, 144], [143, 144], [144, 145], [145, 146], [145, 147], [146, 147], [148, 149], [148, 150], [148, 154], [149, 150], [150, 151], [151, 152], [151, 153], [152, 153], [154, 155], [154, 156], [155, 156], [157, 158], [157, 159], [158, 159], [159, 160], [160, 161], [160, 162], [161, 162], [163, 164], [163, 165], [163, 169], [164, 165], [165, 166], [166, 167], [166, 168], [167, 168], [169, 170], [169, 171], [170, 171], [172, 173], [172, 174], [173, 174], [174, 175], [175, 176], [175, 177], [176, 177], [178, 179], [178, 180], [179, 180], [180, 181], [181, 182], [181, 183], [182, 183], [184, 185], [184, 186], [185, 186], [186, 187], [187, 188], [187, 189], [188, 189], [190, 191], [190, 192], [191, 192]]}, "bags": [[0, 1, 2, 3], [0, 4, 5, 6], [0, 2, 4], [0, 7, 8, 9], [0, 6, 7], [1, 10, 11, 12], [1, 2, 10], [1, 13, 14, 15], [1, 12, 13], [2, 16, 17, 18], [2, 3, 16], [2, 19, 20, 21], [2, 17, 19], [2, 22, 23, 24], [2, 21, 22], [3, 25, 26, 27], [3, 16, 25], [4, 28, 29, 30], [4, 5, 28], [4, 31, 32, 33], [4, 30, 31], [5, 34, 35, 36], [5, 6, 34], [5, 37, 38, 39], [5, 36, 37], [6, 40, 41, 42], [6, 7, 40], [6, 43, 44, 45], [6, 42, 43], [7, 46, 47, 48], [7, 8, 46], [7, 49, 50, 51], [7, 47, 49], [7, 52, 53, 54], [7, 51, 52], [8, 55, 56, 57], [8, 9, 55], [8, 58, 59, 60], [8, 57, 58], [9, 61, 62, 63], [9, 55, 61], [10, 64, 65, 66], [10, 11, 64], [10, 67, 68, 69], [10, 66, 67], [11, 70, 71, 72], [11, 12, 70], [11, 73, 74, 75], [11, 72, 73], [12, 76, 77, 78], [12, 13, 76], [12, 79, 80, 81], [12, 78, 79], [13, 82, 83, 84], [13, 14, 82], [13, 85, 86, 87], [13, 83, 85], [13, 88, 89, 90], [13, 87, 88], [14, 91, 92, 93], [14, 15, 91], [14, 94, 95, 96], [14, 93, 94], [15, 97, 98, 99], [15, 91, 97], [16, 100, 101, 102], [16, 17, 100], [16, 103, 104, 105], [16, 101, 103], [16, 106, 107, 108], [16, 105, 106], [17, 109, 110, 111], [17, 18, 109], [17, 112, 113, 114], [17, 110, 112], [17, 115, 116, 117], [17, 114, 115], [18, 118, 119, 120], [18, 109, 118], [19, 121, 122, 123], [19, 20, 121], [19, 124, 125, 126], [19, 123, 124], [20, 127, 128, 129], [20, 21, 127], [20, 130, 131, 132], [20, 129, 130], [21, 133, 134, 135], [21, 22, 133], [21, 136, 137, 138], [21, 135, 136], [22, 139, 140, 141], [22, 23, 139], [22, 142, 143, 144], [22, 140, 142], [22, 145, 146, 147], [22, 144, 145], [23, 148, 149, 150], [23, 24, 148], [23, 151, 152, 153], [23, 150, 151], [24, 154, 155, 156], [24, 148, 154], [25, 157, 158, 159], [25, 26, 157], [25, 160, 161, 162], [25, 159, 160], [26, 163, 164, 165], [26, 27, 163], [26, 166, 167, 168], [26, 165, 166], [27, 169, 170, 171], [27, 163, 169], [28, 172, 173, 174], [28, 29, 172], [28, 175, 176, 177], [28, 174, 175], [29, 178, 179, 180], [29, 30, 178], [29, 181, 182, 183], [29, 180, 181], [30, 184, 185, 186], [30, 31, 184], [30, 187, 188, 189], [30, 186, 187], [31, 190, 191, 192], [31, 32, 190]], "tree_edges": [[0, 2], [1, 2], [1, 4], [3, 4], [0, 6], [5, 6], [5, 8], [7, 8], [0, 10], [9, 10], [9, 12], [11, 12], [11, 14], [13, 14], [10, 16], [15, 16], [1, 18], [17, 18], [17, 20], [19, 20], [1, 22], [21, 22], [21, 24], [23, 24], [4, 26], [25, 26], [25, 28], [27, 28], [3, 30], [29, 30], [29, 32], [31, 32], [31, 34], [33, 34], [3, 36], [35, 36], [35, 38], [37, 38], [36, 40], [39, 40], [5, 42], [41, 42], [41, 44], [43, 44], [5, 46], [45, 46], [45, 48], [47, 48], [8, 50], [49, 50], [49, 52], [51, 52], [7, 54], [53, 54], [53, 56], [55, 56], [55, 58], [57, 58], [7, 60], [59, 60], [59, 62], [61, 62], [60, 64], [63, 64], [9, 66], [65, 66], [65, 68], [67, 68], [67, 70], [69, 70], [9, 72], [71, 72], [71, 74], [73, 74], [73, 76], [75, 76], [72, 78], [77, 78], [11, 80], [79, 80], [79, 82], [81, 82], [11, 84], [83, 84], [83, 86], [85, 86], [14, 88], [87, 88], [87, 90], [89, 90], [13, 92], [91, 92], [91, 94], [93, 94], [93, 96], [95, 96], [13, 98], [97, 98], [97, 100], [99, 100], [98, 102], [101, 102], [15, 104], [103, 104], [103, 106], [105, 106], [15, 108], [107, 108], [107, 110], [109, 110], [108, 112], [111, 112], [17, 114], [113, 114], [113, 116], [115, 116], [17, 118], [117, 118], [117, 120], [119, 120], [20, 122], [121, 122], [121, 124], [123, 124], [19, 126], [125, 126]]}

==> anc/degree7/D4_lower_degree1.json <==
{"graph": {"n": 13, "edges": [[0, 4], [0, 5], [0, 6], [1, 5], [1, 6], [1, 7], [1, 8], [2, 7], [2, 8], [2, 9], [2, 10], [3, 9], [3, 10], [3, 11], [3, 12], [4, 11], [4, 12], [5, 6], [7, 8], [9, 10], [11, 12]]}, "coefficient_degree": 1, "kind": "f2-roots-obstruction-v1", "status": "OPEN", "values": [[], [0, 4, 4], [0, 5, 5], [0, 0, 6], [0, 1, 5], [0, 4, 11], [0, 4, 12], [0, 5, 6], [1, 5, 5], [1, 1, 6], [1, 7, 7], [1, 1, 8], [1, 2, 7], [1, 5, 6], [1, 7, 8], [2, 7, 7], [2, 2, 8], [2, 9, 9], [2, 2, 10], [2, 3, 9], [2, 7, 8], [2, 9, 10], [3, 9, 9], [3, 3, 10], [3, 11, 11], [3, 3, 12], [3, 4, 11], [3, 9, 10], [3, 11, 12], [4, 11, 11], [4, 4, 12], [4, 11, 12], [5, 6, 6], [4, 4, 6], [6, 7, 7], [6, 8, 8], [2, 6, 7], [2, 6, 8], [4, 6, 11], [4, 6, 12], [7, 8, 8], [0, 5, 8], [5, 5, 8], [0, 6, 8], [6, 6, 8], [8, 9, 9], [8, 10, 10], [3, 8, 9], [3, 8, 10], [9, 10, 10], [1, 7, 10], [7, 7, 10], [1, 8, 10], [8, 8, 10], [10, 11, 11], [10, 12, 12], [4, 10, 11], [4, 10, 12], [0, 0, 11], [5, 5, 11], [6, 6, 11], [1, 5, 11], [1, 6, 11], [11, 12, 12], [2, 9, 12], [9, 9, 12], [2, 10, 12], [10, 10, 12]], "stats": {"rows": 273, "rank": 248, "columns": 348, "seconds": 0.0018570998217910528, "solver": "sparse rows and derivation DAG"}}

==> anc/degree7/PROVENANCE.json <==
{
  "source": "anc/degree7",
  "path_base": "source_sha256 keys are relative to the directory containing this file.",
  "scope": "Graph data, exact certificates, and verification software for the degree-seven family.",
  "source_sha256": {
    "D4_lower_degree1.json": "faaf5c3e7754b783a349aaad13ba61b83a87415aae0b9d69891ebd9391cb07d8",
    "README.md": "610c5af2c331b637ecd9da788f6ad5851416cea930924de01b997d34f4b39c84",
    "THEOREM.md": "645415ad0e11b9a9b1b64ac6842921ba5efd55ca5cc9181fd0e75ce88d8f4272",
    "audit_degree7.py": "c83a3a6beb6cfba01e6d80b412442d8bac5d70669795b2fd0ec23bd7170699da",
    "base_audit.json": "06d85f3c981fc148cb08f02a8f5b7b00925275db3199c65b1e7d8f55bae27587",
    "base_graph.json": "2548ba358f0d3a4c61f827fd4510a2992f1163eab175ac8e6b77e9c9c98f419a",
    "base_lower.json": "95d3f0667521f53af9cd80dde8696b989d60f46ec21e6e35f2a21bb36e9ad7d0",
    "base_upper.json": "8fe1561eb7f1718e925948bd2d13274b4b41b6283a2d7cf347ea30101c6e1bc1",
    "base_upper_original.json": "6da74d787b5803998f00fae8a6fa4136984e9c4a46b2c846a7a57442bdd98754",
    "check_roots.py": "d58bed6e3acfde095f28197b7d416851fdbbfd71338e430ec55db4821239e07f",
    "diamond_equality.json": "562e4585de01a603848d2226e03d3c0e5e7f0c96a68b2396b9c260efc4f990e1",
    "family.py": "df033b162178db11fe917d53b8be6ac97f01787c05a237d9a95b079ecc1e5c1c",
    "hajos_roots.py": "d24b186816767dcc9d6538f0556462c5971e6d2a88072f10719ad0c302db269a",
    "labeling.json": "b95bc2c73503aea267ec9853fa0630cef8e7eb122057bc1c8537f23dccba701a",
    "roots_sparse_search.py": "9b4f91fd490d583915ffbb8632b1aa8f9140661d819c79e49c479dd0cc0ef66e",
    "verify_all.py": "6b6a740020a51eb967cc4d0e4d7a8e2aa732d5549acb92512ada5373e3cd5268"
  },
  "research_record_sha256": "46fcaf53d9098b79318f9cf8873912d139fabc725885dd467e481c02d4615878",
  "infinite_family_degree": 7,
  "smallest_order_claim": false,
  "P_vs_NP_resolved": false
}


==> anc/degree7/README.md <==
# Degree-seven graph-coloring certificate package

Author: Ying Xie, Kennesaw State University, yxie2@kennesaw.edu.
See `THEOREM.md` for the proof and literature comparison. Authorship and
acknowledgments are given in the accompanying manuscript.

The package certifies exact **coefficient degree seven over F_2** for a
25-vertex, 41-edge, 4-critical graph, and proves the same degree for an explicit
infinite family. The family has fixed degree; it yields no lower bound
against arbitrary algorithms.

Use Python 3.10 or later; no third-party packages are required. From this directory:

```text
python -X utf8 verify_all.py
```

This verifies hashes, graph construction, both sides of the degree bound with
two arithmetic implementations, criticality of the base graph, the local
diamond identity, the input degree, and five larger-family constructions.
`VALIDATION.json` is the recorded run. Validation raises an error on failure.

To check the two base artifacts separately:

```text
python -X utf8 check_roots.py base_upper.json
python -X utf8 check_roots.py base_lower.json
python -X utf8 audit_degree7.py base_upper.json base_lower.json audit_run.json
```

`base_upper.json` contains 189 monomial-edge terms. `base_lower.json` contains
the 104,833 nonzero values of a dual functional; all unlisted reduced monomials
have value zero. The degree-four check plus the verified grading of its support
excludes degrees through six. `base_upper_original.json` retains the earlier
283-term certificate as an additional artifact.

To regenerate a degree-four obstruction by a fresh search:

```text
python -X utf8 roots_sparse_search.py base_graph.json regenerated_lower.json --seconds 180
```

The search uses sparse rows and a derivation DAG. Its choice of pivots may produce
a different valid functional. A reported time limit is inconclusive. Verification
of the supplied artifacts is substantially cheaper than regenerating the search.

Canonical labels for D_r: terminal t_i has label i; p_i has label r+1+2i and
q_i label r+2+2i. The selected edge is p_1q_1=(r+3,r+4). `family.py` specifies
the remaining labels after joining. `labeling.json` records the permutation to
the original discovery labeling. The size formulas are n=3(r+s)+1, m=5(r+s)+1.



==> anc/degree7/SHA256SUMS.json <==
{
  "D4_lower_degree1.json": "faaf5c3e7754b783a349aaad13ba61b83a87415aae0b9d69891ebd9391cb07d8",
  "PROVENANCE.json": "a5216e0c7700a3aa03738140ee4f673d68860c0207e7756456369f53eca1a49b",
  "README.md": "610c5af2c331b637ecd9da788f6ad5851416cea930924de01b997d34f4b39c84",
  "THEOREM.md": "645415ad0e11b9a9b1b64ac6842921ba5efd55ca5cc9181fd0e75ce88d8f4272",
  "audit_degree7.py": "c83a3a6beb6cfba01e6d80b412442d8bac5d70669795b2fd0ec23bd7170699da",
  "base_audit.json": "06d85f3c981fc148cb08f02a8f5b7b00925275db3199c65b1e7d8f55bae27587",
  "base_graph.json": "2548ba358f0d3a4c61f827fd4510a2992f1163eab175ac8e6b77e9c9c98f419a",
  "base_lower.json": "95d3f0667521f53af9cd80dde8696b989d60f46ec21e6e35f2a21bb36e9ad7d0",
  "base_upper.json": "8fe1561eb7f1718e925948bd2d13274b4b41b6283a2d7cf347ea30101c6e1bc1",
  "base_upper_original.json": "6da74d787b5803998f00fae8a6fa4136984e9c4a46b2c846a7a57442bdd98754",
  "check_roots.py": "d58bed6e3acfde095f28197b7d416851fdbbfd71338e430ec55db4821239e07f",
  "diamond_equality.json": "562e4585de01a603848d2226e03d3c0e5e7f0c96a68b2396b9c260efc4f990e1",
  "family.py": "df033b162178db11fe917d53b8be6ac97f01787c05a237d9a95b079ecc1e5c1c",
  "hajos_roots.py": "d24b186816767dcc9d6538f0556462c5971e6d2a88072f10719ad0c302db269a",
  "labeling.json": "b95bc2c73503aea267ec9853fa0630cef8e7eb122057bc1c8537f23dccba701a",
  "roots_sparse_search.py": "9b4f91fd490d583915ffbb8632b1aa8f9140661d819c79e49c479dd0cc0ef66e",
  "verify_all.py": "6b6a740020a51eb967cc4d0e4d7a8e2aa732d5549acb92512ada5373e3cd5268"
}


==> anc/degree7/THEOREM.md <==
# An explicit family with Nullstellensatz coefficient degree seven

**Ying Xie**  
Kennesaw State University  
yxie2@kennesaw.edu  
13 September 2026

## 1. Statement and degree convention

Work over F_2 in

\[
R_G=\mathbb F_2[x_v:v\in V(G)]/(x_v^3-1:v\in V(G)),\qquad
q_{uv}=x_u^2+x_ux_v+x_v^2.
\]

N(G) is the least possible maximum **reduced coefficient degree** in
1=sum h_e q_e. This measures the multipliers rather than the products
h_e q_e. The ordinary polynomial
encoding has the same minimum maximum coefficient degree: a quotient
certificate with edge coefficients of degree d lifts to an ordinary certificate
whose vertex coefficients have degree at most d-1. Conversely, reduction
modulo the vertex equations cannot increase an edge coefficient's degree.

Define a closed diamond chain D_r, for r>=1, as follows. Its terminals are
t_0,...,t_r. For each i=0,...,r-1 add vertices p_i,q_i and the five edges

\[
t_ip_i,\ t_iq_i,\ t_{i+1}p_i,\ t_{i+1}q_i,\ p_iq_i.
\]

Add the closing edge t_0t_r. For r,s>=4, take disjoint D_r,D_s and perform a
Hajós join on the oriented edges p_1q_1 in both chains: identify the two p_1
vertices, remove those two edges, and add an edge between the two q_1 vertices.
Call the resulting graph T_{r,s}.

**Theorem.** For every r,s>=4, T_{r,s} is 4-critical and

\[
\boxed{N(T_{r,s})=7.}
\]

It has 3(r+s)+1 vertices and 5(r+s)+1 edges. In particular T_{4,4} has
**25 vertices and 41 edges**. Each input D_r has degree four, so these joins
realize the rise **max(4,4) -> 7**. There are degree-seven certificates with
at most 24(r+s)-3 monomial-edge terms; the supplied base certificate has
**189 terms**.

## 2. Criticality

In any proper three-coloring of a diamond, its two internal vertices p_i,q_i
have different colors, forcing its two terminals to have the same third color.
Thus a three-coloring of D_r would make all terminals equal, contradicting the
closing edge.

Deleting the closing edge permits a coloring with all terminals equal. If an
edge of a diamond is deleted, that diamond admits a coloring with distinct
terminal colors: when p_iq_i is deleted, give both internal vertices the third
color; when a terminal-to-internal edge is deleted, give the internal endpoint
the color of that terminal and the other internal vertex the third color.
Set terminals before this diamond to one color and terminals after it to the
other. All intact diamonds and the closing edge can then be colored. Hence
every edge deletion of D_r is three-colorable.

The same property is preserved by a Hajós join of two such graphs. Deleting
the bridge allows the two selected-edge-deletion colorings to be glued at their
common endpoint. If a retained edge of one component is deleted instead, color
that component with only that edge removed; its selected edge is then present,
so its selected endpoints differ. Color the other component with its selected
edge deleted, matching colors at the identified vertex. Its other selected
endpoint has that same color, so the new bridge is proper. The other side is
symmetric. The joined graph itself is not three-colorable, since its two
component deletion colorings would force both bridge endpoints equal.

There are no isolated vertices. Edge-deletion colorings therefore imply
vertex-deletion colorings, and a four-coloring follows by recoloring one
endpoint of a deleted edge with a fourth color. This proves 4-criticality.
As an additional finite check, `base_audit.json` contains verified colorings
for all 41 edge deletions of T_{4,4}.

## 3. The upper certificates

The file `diamond_equality.json` is a 12-term coefficient-degree-two identity
for a single diamond:

\[
x_{t_i}+x_{t_{i+1}}=\sum_{e\text{ in diamond }i} f_e q_e.
\]

Summing these identities telescopes to an equality certificate for
x_{t_0}+x_{t_r}. The quotient identity

\[
1=x_{t_0}q_{t_0t_r}
   +x_{t_0}x_{t_r}(x_{t_0}+x_{t_r})
\]

therefore gives N(D_r)<=4, using 12r+1 terms. The minimum for r>=4 is four:
a directly checked degree-one obstruction is supplied for D_4, and the
degree-preserving folding map in section 5 also applies to a single D_r.
The grading argument in section 4 excludes degrees two and three.

For the join, denote the identified vertex by a and its two selected partners
by b,c. Write input refutations as 1=Aq_ab+U and 1=Bq_ac+V, where U,V use
retained edges. In characteristic two,

\[
\boxed{1=bq_{bc}+bc(b+a)U+bc(a+c)V.}
\]

Indeed, (b+a)q_ab=(a+c)q_ac=0 in the quotient, so the right side reduces to
bq_bc+bc(b+c)=1. The coefficients in U,V have degree at most four and the
prefactors have degree three. Thus N(T_{r,s})<=7. In the chosen D_r certificate
the selected p_1q_1 coefficient has two monomial terms; removing it leaves
12r-1 terms. Multiplying each retained certificate by two monomials and adding
the bridge term gives at most 24(r+s)-3 terms.

`family.py` implements this construction for arbitrary r,s>=4. It constructs
the equality identities and certificates, rather than searching a new linear
system for each graph.

## 4. The finite lower certificate

`base_lower.json` defines an F_2-linear functional lambda on the reduced
monomial basis of R_{T_{4,4}}. Lambda is one on its listed monomials and zero
on every other monomial. It has 104,833 nonzero entries: one of degree zero,
883 of degree three, and 103,949 of degree six.

Two implementations verify

\[
\lambda(1)=1,\qquad
\lambda(Mq_e)=0
\quad\text{for every reduced monomial }M\text{ of degree at most four
and every edge }e.
\]

There are 1, 25, 325, 2,900, and 19,850 reduced monomials of degrees zero
through four. Thus the check covers **947,141 monomial-edge multiples**.
It is exhaustive at this degree, not a sample. The second implementation also
checks these counts against coefficients of (1+t+t^2)^25.

Since the quotient is graded by total degree modulo three and q_e has grade
two, a monomial multiplier of degree five or six contributes only to grades one or
two. Lambda vanishes on those grades. The same functional therefore annihilates
all permitted products through coefficient degree six. Applying it to a
putative degree-at-most-six refutation would give 1=0. Together with the
upper certificate, this proves N(T_{4,4})=7.

Equivalently, the standard grading theorem says a minimum coloring-certificate
degree is 1 modulo 3. See [De Loera et al., Theorem 2.1](https://arxiv.org/html/1410.6806).
Here the supplied functional also makes the exclusion of degrees five and six
explicit.

`check_roots.py` uses sparse sets of variable-index tuples and direct reduction
of their products. `audit_degree7.py` imports no search or other checking code;
it represents monomials as base-three integers and enumerates exponent vectors
recursively. Both validate the certificate pair. This is implementation
independence, not independent human or institutional review.

## 5. Extension to an infinite family

Let zeta be a root of zeta^2+zeta+1=0, so F_4=F_2(zeta) and zeta^3=1. For
r>=4 define a quotient-ring map from D_r to D_4 over F_4. Keep the first three
diamonds and the last diamond. Map their terminals by

\[
t_0\mapsto t_0,\quad t_1\mapsto t_1,\quad t_2\mapsto t_2,\quad
t_i\mapsto t_3\ (3\le i<r),\quad t_r\mapsto t_4.
\]

Map internal vertices of the first three diamonds to their counterparts, and
those of the last diamond to p_3,q_3 of D_4. For every intervening diamond
(3<=i<=r-2), set

\[
x_{p_i}\mapsto\zeta x_{t_3},\qquad
x_{q_i}\mapsto\zeta^2 x_{t_3}.
\]

All five edge polynomials of such a collapsed diamond map to zero because
1+zeta+zeta^2=0. Every other edge polynomial maps to the corresponding D_4
edge polynomial. All vertex equations are respected. The selected p_1q_1
edge is preserved.

Apply these maps to both components of T_{r,s}. They agree at the identified
p_1 vertex and preserve the new bridge, giving a map to T_{4,4} over F_4.
Each variable maps to a scalar times a single variable, so reduced coefficient
degree cannot increase. A degree-d refutation of T_{r,s} would yield one of
T_{4,4} over F_4. Applying the F_2-linear map a+b*zeta -> a to every coefficient
then yields a degree-d refutation over F_2. Consequently

\[
N(T_{r,s})\ge N(T_{4,4})=7.
\]

The upper bound in section 3 proves the theorem. No computation over all larger
graphs is required. As implementation checks, `family.py` validates all edge
images and upper certificates for (r,s)=(4,4),(5,4),(4,5),(6,7),(16,16), the
last having 97 vertices and 161 edges.

## 6. A refined construction bound, now attained

The bridge-equality identity from the preceding investigation gives a further
interpretation. For general k and a field of characteristic not dividing k,
let delta(G,uv) be the least coefficient degree representing x_u-x_v using
all edges except uv. For a Hajós join with new bridge bc,

\[
\delta(J,bc)\le\max(\delta(G,ab),\delta(H,xy)),\qquad
N(J)\le\delta(J,bc)+k-1.
\]

The first bound is obtained by adding the two input equality identities.
For any other selected edge uv of J, multiplying a refutation by x_u-x_v
gives delta(J,uv)<=N(J)+1. Thus selecting a retained edge adds at most k to
the propagated equality-degree bound; selecting the new bridge adds nothing.

In a binary Hajós construction from non-k-colorable leaves, let s be the
maximum number of internal, non-root nodes on a root-to-leaf path whose
output is subsequently used at a retained edge rather than its new bridge.
If D bounds the selected-edge delta values at the leaves, induction gives

\[
N(\text{root})\le D+ks+k-1.
\]

If leaf degrees are at most d_0, then D<=d_0+1, hence
N(root)<=d_0+k(s+1). For K4 leaves over F_2 this reads N(root)<=4+3s.
Our D_r constructions use new bridges throughout, and T_{r,s} changes to a
retained edge only at the two inputs to the final join. Thus s=1, and the
degree-seven family attains this bound. The earlier bridge-only family attains
it for s=0. This does not establish attainment for s>=2.

## 7. Scope and related work

The construction gives an explicit 4-critical base graph with certified
exact degree, a linear-size upper-certificate construction for an infinite
family, and a 4-to-7 Hajós rise. No minimum-order or minimum-support
claim is made.

[Li, Lowenstein and Omar (2016)](https://www.combinatorics.org/ojs/index.php/eljc/article/download/v23i1p6/pdf)
reported degree at most four for the 4-critical graphs on at most twelve
vertices that they enumerated, and asked about degree under Hajós construction.
Unbounded graph-coloring proof degree is already known from
[Lauria and Nordström (2017)](https://drops.dagstuhl.de/entities/document/10.4230/LIPIcs.CCC.2017.2).
This note does not claim a new proof of that general fact or a lower bound
against arbitrary algorithms. The family here has fixed degree seven.


==> anc/degree7/VALIDATION.json <==
{
  "verified_at": "2026-09-13T13:35:11.154648+00:00",
  "tuple_checker_upper": {
    "status": "VALID_UNSAT",
    "coefficient_degree": 7,
    "terms": 189
  },
  "tuple_checker_lower": {
    "status": "VALID_DEGREE_OBSTRUCTION",
    "coefficient_degree": 4,
    "checked_multiples": 947141
  },
  "base_three_checker": {
    "n": 25,
    "edges": 41,
    "upper_degree": 7,
    "upper_terms": 189,
    "lower_degree_excluded_directly": 4,
    "lower_degree_excluded_with_grading": 6,
    "dual_support": 104833,
    "multiplier_counts_by_degree": [
      1,
      25,
      325,
      2900,
      19850
    ],
    "checked_multiples": 947141,
    "exact_coefficient_degree": 7,
    "seconds": 1.8772481000050902
  },
  "edge_deletion_colorings_checked": 41,
  "D4_upper": {
    "status": "VALID_UNSAT",
    "coefficient_degree": 4,
    "terms": 49
  },
  "D4_lower": {
    "status": "VALID_DEGREE_OBSTRUCTION",
    "coefficient_degree": 1,
    "checked_multiples": 294
  },
  "diamond_equality": "VALID",
  "family_checks": [
    {
      "r": 4,
      "s": 4,
      "n": 25,
      "edges": 41,
      "vanished_edge_polynomials": 0,
      "preserved_edge_polynomials": 41,
      "degree_increase": 0,
      "field": "F_4, with descent to F_2",
      "upper_check": {
        "status": "VALID_UNSAT",
        "coefficient_degree": 7,
        "terms": 189
      }
    },
    {
      "r": 5,
      "s": 4,
      "n": 28,
      "edges": 46,
      "vanished_edge_polynomials": 5,
      "preserved_edge_polynomials": 41,
      "degree_increase": 0,
      "field": "F_4, with descent to F_2",
      "upper_check": {
        "status": "VALID_UNSAT",
        "coefficient_degree": 7,
        "terms": 213
      }
    },
    {
      "r": 4,
      "s": 5,
      "n": 28,
      "edges": 46,
      "vanished_edge_polynomials": 5,
      "preserved_edge_polynomials": 41,
      "degree_increase": 0,
      "field": "F_4, with descent to F_2",
      "upper_check": {
        "status": "VALID_UNSAT",
        "coefficient_degree": 7,
        "terms": 213
      }
    },
    {
      "r": 6,
      "s": 7,
      "n": 40,
      "edges": 66,
      "vanished_edge_polynomials": 25,
      "preserved_edge_polynomials": 41,
      "degree_increase": 0,
      "field": "F_4, with descent to F_2",
      "upper_check": {
        "status": "VALID_UNSAT",
        "coefficient_degree": 7,
        "terms": 309
      }
    },
    {
      "r": 16,
      "s": 16,
      "n": 97,
      "edges": 161,
      "vanished_edge_polynomials": 120,
      "preserved_edge_polynomials": 41,
      "degree_increase": 0,
      "field": "F_4, with descent to F_2",
      "upper_check": {
        "status": "VALID_UNSAT",
        "coefficient_degree": 7,
        "terms": 765
      }
    }
  ]
}


==> anc/degree7/audit_degree7.py <==
"""Standalone second audit of a degree-seven certificate pair.

No imports from any search program or other verifier. Monomials are base-three
integers; enumeration recursively assigns exponents, not multisets of indices.
Run normally or with -O: validation does not depend on Python assertions.
"""
import argparse
from datetime import datetime, timezone
import hashlib
import json
from pathlib import Path
from time import perf_counter


def require(condition, explanation):
    if not condition:
        raise ValueError(explanation)


def audit(upper, lower):
    tick = perf_counter()
    graph = upper["graph"]
    require(graph == lower["graph"], "the two graphs differ")
    n, edges = graph["n"], graph["edges"]
    require(type(n) is int and n > 0, "invalid vertex count")
    require(edges == sorted(edges) and len({tuple(e) for e in edges}) == len(edges), "edges not canonical")
    for edge in edges:
        require(len(edge) == 2 and all(type(v) is int for v in edge) and 0 <= edge[0] < edge[1] < n,
                "invalid graph edge")
    require(upper["kind"] == "f2-roots-refutation-v1" and upper["coefficient_degree"] == 7, "wrong upper type or degree")
    require(lower["kind"] == "f2-roots-obstruction-v1" and lower["coefficient_degree"] == 4, "wrong lower type or degree")
    powers = [3 ** i for i in range(n)]

    def parse(mon, maximum):
        require(type(mon) is list and len(mon) <= maximum and mon == sorted(mon), "bad monomial degree/order")
        counts = [0] * n
        for v in mon:
            require(type(v) is int and 0 <= v < n, "bad variable")
            counts[v] += 1
            require(counts[v] <= 2, "unreduced monomial")
        return sum(counts[i] * powers[i] for i in range(n))

    def shift(code, v, amount):
        digit = (code // powers[v]) % 3
        return code + (((digit + amount) % 3) - digit) * powers[v]

    total = set()
    for ei, mon in upper["terms"]:
        require(type(ei) is int and 0 <= ei < len(edges), "bad edge index")
        u, v = edges[ei]
        code = parse(mon, 7)
        for product in (shift(code, u, 2), shift(shift(code, u, 1), v, 1), shift(code, v, 2)):
            if product in total:
                total.remove(product)
            else:
                total.add(product)
    require(total == {0}, "upper certificate does not sum to one")

    support = {parse(mon, 6) for mon in lower["values"]}
    require(len(support) == len(lower["values"]) and 0 in support, "bad dual support or normalization")
    require(all(len(mon) % 3 == 0 for mon in lower["values"]), "dual is not supported in grade zero")

    def codes(position, remaining, value):
        if remaining == 0:
            yield value
            return
        if position == n or 2 * (n - position) < remaining:
            return
        for exponent in range(min(2, remaining) + 1):
            yield from codes(position + 1, remaining - exponent, value + exponent * powers[position])

    counts, checked = [], 0
    for degree in range(5):
        count = 0
        for mon in codes(0, degree, 0):
            count += 1
            for u, v in edges:
                parity = ((shift(mon, u, 2) in support)
                          + (shift(shift(mon, u, 1), v, 1) in support)
                          + (shift(mon, v, 2) in support)) % 2
                require(parity == 0, "dual fails on a permitted generator multiple")
                checked += 1
        counts.append(count)
    expected = [1, 0, 0, 0, 0]
    for _ in range(n):
        expected = [sum(expected[d - e] for e in range(3) if d >= e) for d in range(5)]
    require(counts == expected, "monomial enumeration count is wrong")

    # Degrees five and six of a multiplier have grades two and zero. Multiplying
    # by q_uv (grade two) gives grades one and two, on which this functional is
    # identically zero. Thus the same functional excludes degrees through six.
    return {"n": n, "edges": len(edges), "upper_degree": 7, "upper_terms": len(upper["terms"]),
            "lower_degree_excluded_directly": 4, "lower_degree_excluded_with_grading": 6,
            "dual_support": len(support), "multiplier_counts_by_degree": counts,
            "checked_multiples": checked, "exact_coefficient_degree": 7,
            "seconds": perf_counter() - tick}


def deletion_colorings(graph):
    n, edges = graph["n"], graph["edges"]
    witnesses = []
    for deleted in range(len(edges)):
        adjacency = [set() for _ in range(n)]
        for j, (u, v) in enumerate(edges):
            if j != deleted:
                adjacency[u].add(v)
                adjacency[v].add(u)
        colors = [-1] * n
        colors[0] = 0

        def solve(remaining):
            if remaining == 0:
                return list(colors)
            vertex = max((v for v in range(n) if colors[v] < 0),
                         key=lambda v: (len({colors[w] for w in adjacency[v] if colors[w] >= 0}),
                                        len(adjacency[v])))
            forbidden = {colors[w] for w in adjacency[vertex]}
            for color in range(3):
                if color not in forbidden:
                    colors[vertex] = color
                    solution = solve(remaining - 1)
                    if solution is not None:
                        return solution
            colors[vertex] = -1
            return None

        solution = solve(n - 1)
        require(solution is not None, "edge deletion is not 3-colorable")
        require(len(solution) == n and all(c in (0, 1, 2) for c in solution), "bad coloring")
        require(all(solution[u] != solution[v] for j, (u, v) in enumerate(edges) if j != deleted),
                "invalid edge-deletion coloring")
        witnesses.append({"deleted_edge_index": deleted, "colors": solution})
    require(set(v for edge in edges for v in edge) == set(range(n)), "isolated vertex prevents this criticality argument")
    return witnesses


def main():
    parser = argparse.ArgumentParser()
    parser.add_argument("upper")
    parser.add_argument("lower")
    parser.add_argument("output")
    args = parser.parse_args()
    upper_path, lower_path = Path(args.upper), Path(args.lower)
    raw_upper, raw_lower = upper_path.read_bytes(), lower_path.read_bytes()
    upper, lower = json.loads(raw_upper), json.loads(raw_lower)
    result = audit(upper, lower)
    result["edge_deletion_colorings"] = deletion_colorings(upper["graph"])
    result["four_critical"] = True
    result["verified_at"] = datetime.now(timezone.utc).isoformat()
    result["sha256"] = {"upper": hashlib.sha256(raw_upper).hexdigest(),
                        "lower": hashlib.sha256(raw_lower).hexdigest()}
    Path(args.output).write_text(json.dumps(result, indent=2) + "\n", encoding="utf-8")
    print(json.dumps({k: v for k, v in result.items() if k != "edge_deletion_colorings"}, indent=2))


if __name__ == "__main__":
    main()


==> anc/degree7/base_audit.json <==
{
  "n": 25,
  "edges": 41,
  "upper_degree": 7,
  "upper_terms": 189,
  "lower_degree_excluded_directly": 4,
  "lower_degree_excluded_with_grading": 6,
  "dual_support": 104833,
  "multiplier_counts_by_degree": [
    1,
    25,
    325,
    2900,
    19850
  ],
  "checked_multiples": 947141,
  "exact_coefficient_degree": 7,
  "seconds": 1.8002566001378,
  "edge_deletion_colorings": [
    {
      "deleted_edge_index": 0,
      "colors": [
        0,
        0,
        0,
        0,
        0,
        1,
        2,
        1,
        2,
        1,
        2,
        1,
        2,
        0,
        0,
        2,
        2,
        2,
        1,
        2,
        1,
        0,
        1,
        0,
        1
      ]
    },
    {
      "deleted_edge_index": 1,
      "colors": [
        0,
        1,
        1,
        1,
        1,
        0,
        2,
        0,
        2,
        0,
        2,
        0,
        2,
        1,
        1,
        2,
        2,
        2,
        0,
        2,
        0,
        0,
        1,
        0,
        1
      ]
    },
    {
      "deleted_edge_index": 2,
      "colors": [
        0,
        1,
        1,
        1,
        1,
        2,
        0,
        0,
        2,
        0,
        2,
        0,
        2,
        1,
        1,
        2,
        2,
        2,
        0,
        2,
        0,
        0,
        1,
        0,
        1
      ]
    },
    {
      "deleted_edge_index": 3,
      "colors": [
        0,
        1,
        1,
        1,
        1,
        1,
        2,
        0,
        2,
        0,
        2,
        0,
        2,
        1,
        1,
        2,
        2,
        2,
        0,
        2,
        0,
        0,
        1,
        0,
        1
      ]
    },
    {
      "deleted_edge_index": 4,
      "colors": [
        0,
        1,
        1,
        1,
        1,
        2,
        1,
        0,
        2,
        0,
        2,
        0,
        2,
        1,
        1,
        2,
        2,
        2,
        0,
        2,
        0,
        0,
        1,
        0,
        1
      ]
    },
    {
      "deleted_edge_index": 5,
      "colors": [
        0,
        0,
        1,
        1,
        1,
        1,
        2,
        0,
        2,
        0,
        2,
        0,
        2,
        1,
        1,
        2,
        2,
        2,
        0,
        2,
        0,
        0,
        1,
        0,
        1
      ]
    },
    {
      "deleted_edge_index": 6,
      "colors": [
        0,
        0,
        1,
        1,
        1,
        1,
        2,
        2,
        0,
        0,
        2,
        0,
        2,
        0,
        0,
        1,
        1,
        1,
        1,
        2,
        2,
        0,
        2,
        0,
        2
      ]
    },
    {
      "deleted_edge_index": 7,
      "colors": [
        0,
        0,
        1,
        1,
        1,
        1,
        2,
        1,
        2,
        0,
        2,
        0,
        2,
        0,
        0,
        2,
        2,
        2,
        1,
        2,
        1,
        0,
        1,
        0,
        1
      ]
    },
    {
      "deleted_edge_index": 8,
      "colors": [
        0,
        0,
        1,
        1,
        1,
        1,
        2,
        2,
        1,
        0,
        2,
        0,
        2,
        0,
        0,
        1,
        1,
        1,
        1,
        2,
        2,
        0,
        2,
        0,
        2
      ]
    },
    {
      "deleted_edge_index": 9,
      "colors": [
        0,
        0,
        0,
        1,
        1,
        1,
        2,
        1,
        2,
        0,
        2,
        0,
        2,
        0,
        0,
        2,
        2,
        2,
        1,
        2,
        1,
        0,
        1,
        0,
        1
      ]
    },
    {
      "deleted_edge_index": 10,
      "colors": [
        0,
        0,
        0,
        1,
        1,
        1,
        2,
        1,
        2,
        2,
        0,
        0,
        2,
        0,
        0,
        2,
        2,
        2,
        1,
        2,
        1,
        0,
        1,
        0,
        1
      ]
    },
    {
      "deleted_edge_index": 11,
      "colors": [
        0,
        0,
        0,
        1,
        1,
        1,
        2,
        1,
        2,
        1,
        2,
        0,
        2,
        0,
        0,
        2,
        2,
        2,
        1,
        2,
        1,
        0,
        1,
        0,
        1
      ]
    },
    {
      "deleted_edge_index": 12,
      "colors": [
        0,
        0,
        0,
        1,
        1,
        1,
        2,
        1,
        2,
        2,
        1,
        0,
        2,
        0,
        0,
        2,
        2,
        2,
        1,
        2,
        1,
        0,
        1,
        0,
        1
      ]
    },
    {
      "deleted_edge_index": 13,
      "colors": [
        0,
        0,
        0,
        0,
        1,
        1,
        2,
        1,
        2,
        1,
        2,
        0,
        2,
        0,
        0,
        2,
        2,
        2,
        1,
        2,
        1,
        0,
        1,
        0,
        1
      ]
    },
    {
      "deleted_edge_index": 14,
      "colors": [
        0,
        0,
        0,
        0,
        1,
        1,
        2,
        1,
        2,
        1,
        2,
        2,
        0,
        0,
        0,
        2,
        2,
        2,
        1,
        2,
        1,
        0,
        1,
        0,
        1
      ]
    },
    {
      "deleted_edge_index": 15,
      "colors": [
        0,
        0,
        0,
        0,
        2,
        1,
        2,
        1,
        2,
        1,
        2,
        2,
        1,
        0,
        0,
        2,
        2,
        2,
        1,
        2,
        1,
        0,
        1,
        0,
        1
      ]
    },
    {
      "deleted_edge_index": 16,
      "colors": [
        0,
        0,
        0,
        0,
        2,
        1,
        2,
        1,
        2,
        1,
        2,
        1,
        2,
        0,
        0,
        2,
        2,
        2,
        1,
        2,
        1,
        0,
        1,
        0,
        1
      ]
    },
    {
      "deleted_edge_index": 17,
      "colors": [
        0,
        1,
        1,
        1,
        1,
        2,
        2,
        0,
        2,
        0,
        2,
        0,
        2,
        1,
        1,
        2,
        2,
        2,
        0,
        2,
        0,
        0,
        1,
        0,
        1
      ]
    },
    {
      "deleted_edge_index": 18,
      "colors": [
        0,
        0,
        1,
        1,
        1,
        1,
        2,
        2,
        2,
        0,
        2,
        0,
        2,
        2,
        2,
        0,
        0,
        0,
        0,
        1,
        1,
        1,
        2,
        1,
        2
      ]
    },
    {
      "deleted_edge_index": 19,
      "colors": [
        0,
        0,
        1,
        1,
        1,
        1,
        2,
        2,
        2,
        0,
        2,
        0,
        2,
        0,
        0,
        2,
        2,
        2,
        1,
        2,
        1,
        0,
        1,
        0,
        1
      ]
    },
    {
      "deleted_edge_index": 20,
      "colors": [
        0,
        0,
        1,
        1,
        1,
        1,
        2,
        2,
        2,
        0,
        2,
        0,
        2,
        0,
        0,
        1,
        1,
        1,
        1,
        2,
        2,
        0,
        2,
        0,
        2
      ]
    },
    {
      "deleted_edge_index": 21,
      "colors": [
        0,
        0,
        0,
        1,
        1,
        1,
        2,
        1,
        2,
        2,
        2,
        0,
        2,
        0,
        0,
        2,
        2,
        2,
        1,
        2,
        1,
        0,
        1,
        0,
        1
      ]
    },
    {
      "deleted_edge_index": 22,
      "colors": [
        0,
        0,
        0,
        0,
        1,
        1,
        2,
        1,
        2,
        1,
        2,
        2,
        2,
        0,
        0,
        2,
        2,
        2,
        1,
        2,
        1,
        0,
        1,
        0,
        1
      ]
    },
    {
      "deleted_edge_index": 23,
      "colors": [
        0,
        0,
        1,
        1,
        1,
        1,
        2,
        2,
        2,
        0,
        2,
        0,
        2,
        0,
        0,
        0,
        0,
        0,
        1,
        2,
        1,
        1,
        2,
        1,
        2
      ]
    },
    {
      "deleted_edge_index": 24,
      "colors": [
        0,
        0,
        1,
        1,
        1,
        1,
        2,
        2,
        2,
        0,
        2,
        0,
        2,
        2,
        0,
        0,
        0,
        0,
        2,
        1,
        1,
        1,
        2,
        1,
        2
      ]
    },
    {
      "deleted_edge_index": 25,
      "colors": [
        0,
        0,
        1,
        1,
        1,
        1,
        2,
        2,
        2,
        0,
        2,
        0,
        2,
        2,
        0,
        0,
        0,
        0,
        1,
        2,
        1,
        1,
        2,
        1,
        2
      ]
    },
    {
      "deleted_edge_index": 26,
      "colors": [
        0,
        0,
        1,
        1,
        1,
        1,
        2,
        2,
        2,
        0,
        2,
        0,
        2,
        2,
        0,
        0,
        0,
        0,
        0,
        1,
        1,
        1,
        2,
        1,
        2
      ]
    },
    {
      "deleted_edge_index": 27,
      "colors": [
        0,
        0,
        1,
        1,
        1,
        1,
        2,
        2,
        2,
        0,
        2,
        0,
        2,
        2,
        0,
        0,
        0,
        0,
        1,
        0,
        1,
        1,
        2,
        1,
        2
      ]
    },
    {
      "deleted_edge_index": 28,
      "colors": [
        0,
        0,
        1,
        1,
        1,
        1,
        2,
        2,
        2,
        0,
        2,
        0,
        2,
        1,
        1,
        0,
        0,
        0,
        0,
        2,
        1,
        1,
        2,
        1,
        2
      ]
    },
    {
      "deleted_edge_index": 29,
      "colors": [
        0,
        0,
        1,
        1,
        1,
        1,
        2,
        2,
        2,
        0,
        2,
        0,
        2,
        0,
        0,
        1,
        1,
        1,
        1,
        2,
        1,
        0,
        2,
        0,
        2
      ]
    },
    {
      "deleted_edge_index": 30,
      "colors": [
        0,
        0,
        1,
        1,
        1,
        1,
        2,
        2,
        2,
        0,
        2,
        0,
        2,
        0,
        0,
        0,
        1,
        1,
        1,
        2,
        1,
        0,
        2,
        0,
        2
      ]
    },
    {
      "deleted_edge_index": 31,
      "colors": [
        0,
        0,
        1,
        1,
        1,
        1,
        2,
        2,
        2,
        0,
        2,
        0,
        2,
        0,
        0,
        0,
        1,
        1,
        1,
        2,
        1,
        2,
        0,
        0,
        2
      ]
    },
    {
      "deleted_edge_index": 32,
      "colors": [
        0,
        0,
        1,
        1,
        1,
        1,
        2,
        2,
        2,
        0,
        2,
        0,
        2,
        0,
        0,
        0,
        1,
        1,
        1,
        2,
        1,
        1,
        2,
        0,
        2
      ]
    },
    {
      "deleted_edge_index": 33,
      "colors": [
        0,
        0,
        1,
        1,
        1,
        1,
        2,
        2,
        2,
        0,
        2,
        0,
        2,
        0,
        0,
        0,
        1,
        1,
        1,
        2,
        1,
        2,
        1,
        0,
        2
      ]
    },
    {
      "deleted_edge_index": 34,
      "colors": [
        0,
        0,
        1,
        1,
        1,
        1,
        2,
        2,
        2,
        0,
        2,
        0,
        2,
        0,
        0,
        0,
        0,
        1,
        1,
        2,
        1,
        1,
        2,
        0,
        2
      ]
    },
    {
      "deleted_edge_index": 35,
      "colors": [
        0,
        0,
        1,
        1,
        1,
        1,
        2,
        2,
        2,
        0,
        2,
        0,
        2,
        0,
        0,
        0,
        0,
        1,
        1,
        2,
        1,
        1,
        2,
        2,
        0
      ]
    },
    {
      "deleted_edge_index": 36,
      "colors": [
        0,
        0,
        1,
        1,
        1,
        1,
        2,
        2,
        2,
        0,
        2,
        0,
        2,
        0,
        0,
        0,
        0,
        2,
        1,
        2,
        1,
        1,
        2,
        2,
        1
      ]
    },
    {
      "deleted_edge_index": 37,
      "colors": [
        0,
        0,
        1,
        1,
        1,
        1,
        2,
        2,
        2,
        0,
        2,
        0,
        2,
        0,
        0,
        0,
        0,
        2,
        1,
        2,
        1,
        1,
        2,
        1,
        2
      ]
    },
    {
      "deleted_edge_index": 38,
      "colors": [
        0,
        0,
        1,
        1,
        1,
        1,
        2,
        2,
        2,
        0,
        2,
        0,
        2,
        1,
        0,
        0,
        0,
        0,
        2,
        2,
        1,
        1,
        2,
        1,
        2
      ]
    },
    {
      "deleted_edge_index": 39,
      "colors": [
        0,
        0,
        1,
        1,
        1,
        1,
        2,
        2,
        2,
        0,
        2,
        0,
        2,
        0,
        0,
        0,
        1,
        1,
        1,
        2,
        1,
        2,
        2,
        0,
        2
      ]
    },
    {
      "deleted_edge_index": 40,
      "colors": [
        0,
        0,
        1,
        1,
        1,
        1,
        2,
        2,
        2,
        0,
        2,
        0,
        2,
        0,
        0,
        0,
        0,
        1,
        1,
        2,
        1,
        1,
        2,
        2,
        2
      ]
    }
  ],
  "four_critical": true,
  "verified_at": "2026-09-13T13:37:07.538191+00:00",
  "sha256": {
    "upper": "8fe1561eb7f1718e925948bd2d13274b4b41b6283a2d7cf347ea30101c6e1bc1",
    "lower": "95d3f0667521f53af9cd80dde8696b989d60f46ec21e6e35f2a21bb36e9ad7d0"
  }
}


==> anc/degree7/base_graph.json <==
{"n":25,"edges":[[0,4],[0,5],[0,6],[1,5],[1,6],[1,7],[1,8],[2,7],[2,8],[2,9],[2,10],[3,9],[3,10],[3,11],[3,12],[4,11],[4,12],[5,6],[7,14],[7,15],[8,20],[9,10],[11,12],[13,17],[13,18],[13,19],[14,18],[14,19],[14,20],[15,20],[15,21],[15,22],[16,21],[16,22],[16,23],[16,24],[17,23],[17,24],[18,19],[21,22],[23,24]]}


==> anc/degree7/base_upper.json <==
{"kind":"f2-roots-refutation-v1","graph":{"n":25,"edges":[[0,4],[0,5],[0,6],[1,5],[1,6],[1,7],[1,8],[2,7],[2,8],[2,9],[2,10],[3,9],[3,10],[3,11],[3,12],[4,11],[4,12],[5,6],[7,14],[7,15],[8,20],[9,10],[11,12],[13,17],[13,18],[13,19],[14,18],[14,19],[14,20],[15,20],[15,21],[15,22],[16,21],[16,22],[16,23],[16,24],[17,23],[17,24],[18,19],[21,22],[23,24]]},"coefficient_degree":7,"terms":[[0,[0,7,8,20]],[0,[0,8,8,20]],[1,[0,0,1,4,7,8,20]],[1,[0,0,1,4,8,8,20]],[1,[0,0,4,6,7,8,20]],[1,[0,0,4,6,8,8,20]],[1,[0,1,1,4,7,8,20]],[1,[0,1,1,4,8,8,20]],[1,[0,1,4,6,7,8,20]],[1,[0,1,4,6,8,8,20]],[2,[0,1,1,4,7,8,20]],[2,[0,1,1,4,8,8,20]],[3,[0,0,1,4,7,8,20]],[3,[0,0,1,4,8,8,20]],[3,[0,0,4,6,7,8,20]],[3,[0,0,4,6,8,8,20]],[3,[0,1,4,6,7,8,20]],[3,[0,1,4,6,8,8,20]],[3,[4,7,8,20]],[3,[4,8,8,20]],[4,[4,7,8,20]],[4,[4,8,8,20]],[5,[0,1,2,4,7,8,20]],[5,[0,1,2,4,8,8,20]],[5,[0,1,4,7,8,8,20]],[5,[0,1,4,20]],[5,[0,2,2,4,7,8,20]],[5,[0,2,2,4,8,8,20]],[5,[0,2,4,7,8,8,20]],[5,[0,2,4,20]],[6,[0,2,2,4,7,8,20]],[6,[0,2,2,4,8,8,20]],[7,[0,1,1,4,7,8,20]],[7,[0,1,1,4,8,8,20]],[7,[0,1,2,4,7,8,20]],[7,[0,1,2,4,8,8,20]],[7,[0,1,4,7,8,8,20]],[7,[0,1,4,20]],[7,[0,2,4,7,8,8,20]],[7,[0,2,4,20]],[8,[0,1,1,4,7,8,20]],[8,[0,1,1,4,8,8,20]],[9,[0,2,3,4,7,8,20]],[9,[0,2,3,4,8,8,20]],[9,[0,2,4,7,8,10,20]],[9,[0,2,4,8,8,10,20]],[9,[0,3,3,4,7,8,20]],[9,[0,3,3,4,8,8,20]],[9,[0,3,4,7,8,10,20]],[9,[0,3,4,8,8,10,20]],[10,[0,3,3,4,7,8,20]],[10,[0,3,3,4,8,8,20]],[11,[0,2,2,4,7,8,20]],[11,[0,2,2,4,8,8,20]],[11,[0,2,3,4,7,8,20]],[11,[0,2,3,4,8,8,20]],[11,[0,2,4,7,8,10,20]],[11,[0,2,4,8,8,10,20]],[11,[0,3,4,7,8,10,20]],[11,[0,3,4,8,8,10,20]],[12,[0,2,2,4,7,8,20]],[12,[0,2,2,4,8,8,20]],[13,[0,3,4,4,7,8,20]],[13,[0,3,4,4,8,8,20]],[13,[0,3,4,7,8,12,20]],[13,[0,3,4,8,8,12,20]],[13,[0,4,4,7,8,12,20]],[13,[0,4,4,8,8,12,20]],[13,[0,7,8,20]],[13,[0,8,8,20]],[14,[0,7,8,20]],[14,[0,8,8,20]],[15,[0,3,3,4,7,8,20]],[15,[0,3,3,4,8,8,20]],[15,[0,3,4,4,7,8,20]],[15,[0,3,4,4,8,8,20]],[15,[0,3,4,7,8,12,20]],[15,[0,3,4,8,8,12,20]],[15,[0,4,4,7,8,12,20]],[15,[0,4,4,8,8,12,20]],[16,[0,3,3,4,7,8,20]],[16,[0,3,3,4,8,8,20]],[17,[0,1,1,4,7,8,20]],[17,[0,1,1,4,8,8,20]],[17,[4,7,8,20]],[17,[4,8,8,20]],[18,[7,8,13,14,15,17,20]],[18,[7,8,13,14,17,20,20]],[18,[7,8,13,15,15,17,20]],[18,[7,8,13,15,17,20,20]],[18,[8,13,14,15,17,20,20]],[18,[8,13,14,17]],[18,[8,13,15,15,17,20,20]],[18,[8,13,15,17]],[19,[7,8,13,14,14,17,20]],[19,[7,8,13,14,15,17,20]],[19,[7,8,13,14,17,20,20]],[19,[7,8,13,15,17,20,20]],[19,[8,13,14,14,17,20,20]],[19,[8,13,14,15,17,20,20]],[19,[8,13,14,17]],[19,[8,13,15,17]],[20,[8]],[21,[0,2,2,4,7,8,20]],[21,[0,2,2,4,8,8,20]],[21,[0,3,3,4,7,8,20]],[21,[0,3,3,4,8,8,20]],[22,[0,3,3,4,7,8,20]],[22,[0,3,3,4,8,8,20]],[22,[0,7,8,20]],[22,[0,8,8,20]],[23,[7,8,13,20]],[23,[8,13,20,20]],[24,[7,8,13,13,14,17,20]],[24,[7,8,13,13,17,19,20]],[24,[7,8,13,14,14,17,20]],[24,[7,8,13,14,17,19,20]],[24,[8,13,13,14,17,20,20]],[24,[8,13,13,17,19,20,20]],[24,[8,13,14,14,17,20,20]],[24,[8,13,14,17,19,20,20]],[25,[7,8,13,14,14,17,20]],[25,[8,13,14,14,17,20,20]],[26,[7,8,13,13,14,17,20]],[26,[7,8,13,13,17,19,20]],[26,[7,8,13,14,17,19,20]],[26,[7,8,17,20]],[26,[8,13,13,14,17,20,20]],[26,[8,13,13,17,19,20,20]],[26,[8,13,14,17,19,20,20]],[26,[8,17,20,20]],[27,[7,8,17,20]],[27,[8,17,20,20]],[28,[7,8,13,15,15,17,20]],[28,[8,13,15,15,17,20,20]],[29,[7,8,13,14,14,17,20]],[29,[8,13,14,14,17,20,20]],[30,[7,8,13,15,16,17,20]],[30,[7,8,13,15,17,20,22]],[30,[7,8,13,16,16,17,20]],[30,[7,8,13,16,17,20,22]],[30,[8,13,15,16,17,20,20]],[30,[8,13,15,17,20,20,22]],[30,[8,13,16,16,17,20,20]],[30,[8,13,16,17,20,20,22]],[31,[7,8,13,16,16,17,20]],[31,[8,13,16,16,17,20,20]],[32,[7,8,13,15,15,17,20]],[32,[7,8,13,15,16,17,20]],[32,[7,8,13,15,17,20,22]],[32,[7,8,13,16,17,20,22]],[32,[8,13,15,15,17,20,20]],[32,[8,13,15,16,17,20,20]],[32,[8,13,15,17,20,20,22]],[32,[8,13,16,17,20,20,22]],[33,[7,8,13,15,15,17,20]],[33,[8,13,15,15,17,20,20]],[34,[7,8,13,16,17,17,20]],[34,[7,8,13,16,17,20,24]],[34,[7,8,13,17,17,20,24]],[34,[7,8,13,20]],[34,[8,13,16,17,17,20,20]],[34,[8,13,16,17,20,20,24]],[34,[8,13,17,17,20,20,24]],[34,[8,13,20,20]],[35,[7,8,13,20]],[35,[8,13,20,20]],[36,[7,8,13,16,16,17,20]],[36,[7,8,13,16,17,17,20]],[36,[7,8,13,16,17,20,24]],[36,[7,8,13,17,17,20,24]],[36,[8,13,16,16,17,20,20]],[36,[8,13,16,17,17,20,20]],[36,[8,13,16,17,20,20,24]],[36,[8,13,17,17,20,20,24]],[37,[7,8,13,16,16,17,20]],[37,[8,13,16,16,17,20,20]],[38,[7,8,13,14,14,17,20]],[38,[7,8,17,20]],[38,[8,13,14,14,17,20,20]],[38,[8,17,20,20]],[39,[7,8,13,15,15,17,20]],[39,[7,8,13,16,16,17,20]],[39,[8,13,15,15,17,20,20]],[39,[8,13,16,16,17,20,20]],[40,[7,8,13,16,16,17,20]],[40,[7,8,13,20]],[40,[8,13,16,16,17,20,20]],[40,[8,13,20,20]]]}


==> anc/degree7/base_upper_original.json <==
{"kind":"f2-roots-refutation-v1","graph":{"n":25,"edges":[[0,4],[0,5],[0,6],[1,5],[1,6],[1,7],[1,8],[2,7],[2,8],[2,9],[2,10],[3,9],[3,10],[3,11],[3,12],[4,11],[4,12],[5,6],[7,14],[7,15],[8,20],[9,10],[11,12],[13,17],[13,18],[13,19],[14,18],[14,19],[14,20],[15,20],[15,21],[15,22],[16,21],[16,22],[16,23],[16,24],[17,23],[17,24],[18,19],[21,22],[23,24]]},"coefficient_degree":7,"terms":[[7,[0,1,2,4,7,7,20]],[7,[0,1,2,4,7,8,8]],[7,[0,1,2,4,7,8,20]],[7,[0,1,2,4]],[7,[0,2,4,7,7,8,20]],[7,[0,2,4,7,8,8,20]],[7,[0,2,4,7]],[7,[0,2,4,8]],[7,[0,1,1,4,7,7,20]],[7,[0,1,1,4,7,8,8]],[7,[0,1,1,4,7,8,20]],[7,[0,1,1,4]],[7,[0,1,4,7,7,8,20]],[7,[0,1,4,7,8,8,20]],[7,[0,1,4,7]],[7,[0,1,4,8]],[8,[0,1,1,4,7,7,20]],[8,[0,1,1,4,7,8,8]],[8,[0,1,1,4,7,8,20]],[8,[0,1,1,4]],[9,[0,2,3,4,7,7,20]],[9,[0,2,4,7,7,10,20]],[9,[0,2,3,4,7,8,8]],[9,[0,2,4,7,8,8,10]],[9,[0,2,3,4,7,8,20]],[9,[0,2,4,7,8,10,20]],[9,[0,2,3,4]],[9,[0,2,4,10]],[9,[0,3,3,4,7,7,20]],[9,[0,3,4,7,7,10,20]],[9,[0,3,3,4,7,8,8]],[9,[0,3,4,7,8,8,10]],[9,[0,3,3,4,7,8,20]],[9,[0,3,4,7,8,10,20]],[9,[0,3,3,4]],[9,[0,3,4,10]],[10,[0,3,3,4,7,7,20]],[10,[0,3,3,4,7,8,8]],[10,[0,3,3,4,7,8,20]],[10,[0,3,3,4]],[5,[0,2,2,4,7,7,20]],[5,[0,2,2,4,7,8,8]],[5,[0,2,2,4,7,8,20]],[5,[0,2,2,4]],[5,[0,1,2,4,7,7,20]],[5,[0,1,2,4,7,8,8]],[5,[0,1,2,4,7,8,20]],[5,[0,1,2,4]],[5,[0,2,4,7,7,8,20]],[5,[0,2,4,7,8,8,20]],[5,[0,2,4,7]],[5,[0,2,4,8]],[5,[0,1,4,7,7,8,20]],[5,[0,1,4,7,8,8,20]],[5,[0,1,4,7]],[5,[0,1,4,8]],[6,[0,2,2,4,7,7,20]],[6,[0,2,2,4,7,8,8]],[6,[0,2,2,4,7,8,20]],[6,[0,2,2,4]],[3,[0,0,1,4,7,7,20]],[3,[0,1,4,6,7,7,20]],[3,[0,0,1,4,7,8,8]],[3,[0,1,4,6,7,8,8]],[3,[0,0,1,4,7,8,20]],[3,[0,1,4,6,7,8,20]],[3,[0,0,1,4]],[3,[0,1,4,6]],[3,[0,0,4,6,7,7,20]],[3,[4,7,7,20]],[3,[0,0,4,6,7,8,8]],[3,[4,7,8,8]],[3,[0,0,4,6,7,8,20]],[3,[4,7,8,20]],[3,[0,0,4,6]],[3,[4]],[4,[4,7,7,20]],[4,[4,7,8,8]],[4,[4,7,8,20]],[4,[4]],[19,[7,7,13,14,15,17,20]],[19,[7,7,13,15,17,20,20]],[19,[7,7,13,14,14,17,20]],[19,[7,7,13,14,17,20,20]],[19,[7,13,14,15,17,20,20]],[19,[7,13,15,17]],[19,[7,13,14,14,17,20,20]],[19,[7,13,14,17]],[18,[7,7,13,15,15,17,20]],[18,[7,7,13,14,15,17,20]],[18,[7,7,13,15,17,20,20]],[18,[7,7,13,14,17,20,20]],[18,[7,13,15,15,17,20,20]],[18,[7,13,14,15,17,20,20]],[18,[7,13,15,17]],[18,[7,13,14,17]],[20,[7]],[11,[0,2,2,4,7,7,20]],[11,[0,2,2,4,7,8,8]],[11,[0,2,2,4,7,8,20]],[11,[0,2,2,4]],[11,[0,2,3,4,7,7,20]],[11,[0,2,4,7,7,10,20]],[11,[0,2,3,4,7,8,8]],[11,[0,2,4,7,8,8,10]],[11,[0,2,3,4,7,8,20]],[11,[0,2,4,7,8,10,20]],[11,[0,2,3,4]],[11,[0,2,4,10]],[11,[0,3,4,7,7,10,20]],[11,[0,3,4,7,8,8,10]],[11,[0,3,4,7,8,10,20]],[11,[0,3,4,10]],[12,[0,2,2,4,7,7,20]],[12,[0,2,2,4,7,8,8]],[12,[0,2,2,4,7,8,20]],[12,[0,2,2,4]],[13,[0,3,4,4,7,7,20]],[13,[0,3,4,7,7,12,20]],[13,[0,4,4,7,7,12,20]],[13,[0,7,7,20]],[13,[0,3,4,4,7,8,8]],[13,[0,3,4,7,8,8,12]],[13,[0,7,8,8]],[13,[0,4,4,7,8,8,12]],[13,[0,3,4,4,7,8,20]],[13,[0,3,4,7,8,12,20]],[13,[0,4,4,7,8,12,20]],[13,[0,7,8,20]],[13,[0,3,4,4]],[13,[0,3,4,12]],[13,[0]],[13,[0,4,4,12]],[14,[0,7,7,20]],[14,[0,7,8,8]],[14,[0,7,8,20]],[14,[0]],[21,[0,2,2,4,7,7,20]],[21,[0,2,2,4,7,8,8]],[21,[0,2,2,4,7,8,20]],[21,[0,2,2,4]],[21,[0,3,3,4,7,7,20]],[21,[0,3,3,4,7,8,8]],[21,[0,3,3,4,7,8,20]],[21,[0,3,3,4]],[1,[0,1,1,4,7,7,20]],[1,[0,1,1,4,7,8,8]],[1,[0,1,1,4,7,8,20]],[1,[0,1,1,4]],[1,[0,0,1,4,7,7,20]],[1,[0,1,4,6,7,7,20]],[1,[0,0,1,4,7,8,8]],[1,[0,1,4,6,7,8,8]],[1,[0,0,1,4,7,8,20]],[1,[0,1,4,6,7,8,20]],[1,[0,0,1,4]],[1,[0,1,4,6]],[1,[0,0,4,6,7,7,20]],[1,[0,0,4,6,7,8,8]],[1,[0,0,4,6,7,8,20]],[1,[0,0,4,6]],[2,[0,1,1,4,7,7,20]],[2,[0,1,1,4,7,8,8]],[2,[0,1,1,4,7,8,20]],[2,[0,1,1,4]],[0,[0,7,7,20]],[0,[0,7,8,8]],[0,[0,7,8,20]],[0,[0]],[17,[0,1,1,4,7,7,20]],[17,[0,1,1,4,7,8,8]],[17,[0,1,1,4,7,8,20]],[17,[0,1,1,4]],[17,[4,7,7,20]],[17,[4,7,8,8]],[17,[4,7,8,20]],[17,[4]],[15,[0,3,3,4,7,7,20]],[15,[0,3,4,4,7,7,20]],[15,[0,3,4,7,7,12,20]],[15,[0,4,4,7,7,12,20]],[15,[0,3,3,4,7,8,8]],[15,[0,3,4,4,7,8,8]],[15,[0,3,4,7,8,8,12]],[15,[0,4,4,7,8,8,12]],[15,[0,3,3,4,7,8,20]],[15,[0,3,4,4,7,8,20]],[15,[0,3,4,7,8,12,20]],[15,[0,4,4,7,8,12,20]],[15,[0,3,3,4]],[15,[0,3,4,4]],[15,[0,3,4,12]],[15,[0,4,4,12]],[16,[0,3,3,4,7,7,20]],[16,[0,3,3,4,7,8,8]],[16,[0,3,3,4,7,8,20]],[16,[0,3,3,4]],[22,[0,3,3,4,7,7,20]],[22,[0,7,7,20]],[22,[0,3,3,4,7,8,8]],[22,[0,7,8,8]],[22,[0,3,3,4,7,8,20]],[22,[0,7,8,20]],[22,[0,3,3,4]],[22,[0]],[29,[7,7,13,14,14,17,20]],[29,[7,13,14,14,17,20,20]],[30,[7,7,13,15,16,17,20]],[30,[7,7,13,15,17,20,22]],[30,[7,7,13,16,16,17,20]],[30,[7,7,13,16,17,20,22]],[30,[7,13,15,16,17,20,20]],[30,[7,13,15,17,20,20,22]],[30,[7,13,16,16,17,20,20]],[30,[7,13,16,17,20,20,22]],[31,[7,7,13,16,16,17,20]],[31,[7,13,16,16,17,20,20]],[28,[7,7,13,15,15,17,20]],[28,[7,13,15,15,17,20,20]],[26,[7,7,13,13,14,17,20]],[26,[7,7,13,14,17,19,20]],[26,[7,7,13,13,17,19,20]],[26,[7,7,17,20]],[26,[7,13,13,14,17,20,20]],[26,[7,13,14,17,19,20,20]],[26,[7,13,13,17,19,20,20]],[26,[7,17,20,20]],[27,[7,7,17,20]],[27,[7,17,20,20]],[32,[7,7,13,15,15,17,20]],[32,[7,7,13,15,16,17,20]],[32,[7,7,13,15,17,20,22]],[32,[7,7,13,16,17,20,22]],[32,[7,13,15,15,17,20,20]],[32,[7,13,15,16,17,20,20]],[32,[7,13,15,17,20,20,22]],[32,[7,13,16,17,20,20,22]],[33,[7,7,13,15,15,17,20]],[33,[7,13,15,15,17,20,20]],[34,[7,7,13,16,17,17,20]],[34,[7,7,13,16,17,20,24]],[34,[7,7,13,20]],[34,[7,7,13,17,17,20,24]],[34,[7,13,16,17,17,20,20]],[34,[7,13,16,17,20,20,24]],[34,[7,13,20,20]],[34,[7,13,17,17,20,20,24]],[35,[7,7,13,20]],[35,[7,13,20,20]],[39,[7,7,13,15,15,17,20]],[39,[7,7,13,16,16,17,20]],[39,[7,13,15,15,17,20,20]],[39,[7,13,16,16,17,20,20]],[24,[7,7,13,14,14,17,20]],[24,[7,7,13,13,14,17,20]],[24,[7,7,13,14,17,19,20]],[24,[7,7,13,13,17,19,20]],[24,[7,13,14,14,17,20,20]],[24,[7,13,13,14,17,20,20]],[24,[7,13,14,17,19,20,20]],[24,[7,13,13,17,19,20,20]],[25,[7,7,13,14,14,17,20]],[25,[7,13,14,14,17,20,20]],[23,[7,7,13,20]],[23,[7,13,20,20]],[38,[7,7,13,14,14,17,20]],[38,[7,7,17,20]],[38,[7,13,14,14,17,20,20]],[38,[7,17,20,20]],[36,[7,7,13,16,16,17,20]],[36,[7,7,13,16,17,17,20]],[36,[7,7,13,16,17,20,24]],[36,[7,7,13,17,17,20,24]],[36,[7,13,16,16,17,20,20]],[36,[7,13,16,17,17,20,20]],[36,[7,13,16,17,20,20,24]],[36,[7,13,17,17,20,20,24]],[37,[7,7,13,16,16,17,20]],[37,[7,13,16,16,17,20,20]],[40,[7,7,13,16,16,17,20]],[40,[7,7,13,20]],[40,[7,13,16,16,17,20,20]],[40,[7,13,20,20]]]}


==> anc/degree7/check_roots.py <==
"""Independent GF(2) sparse-set verifier for Bayer coloring certificates."""
from collections import Counter
from itertools import combinations_with_replacement
import json
import sys


def require(condition, message):
    if not condition:
        raise ValueError(message)


def reduced_product(a, b):
    counts = Counter(a)
    counts.update(b)
    return tuple(v for v, exponent in sorted(counts.items()) for _ in range(exponent % 3))


def check(data):
    graph = data["graph"]
    n, edges = graph["n"], graph["edges"]
    require(type(n) is int and n >= 0, "invalid vertex count")
    for edge in edges:
        require(len(edge) == 2 and all(type(v) is int and 0 <= v < n for v in edge)
                and edge[0] < edge[1], "invalid edge")
    require(edges == [list(e) for e in sorted(set(tuple(e) for e in edges))], "noncanonical edge list")
    degree = data["coefficient_degree"]
    require(type(degree) is int and degree >= 0, "invalid coefficient degree")

    def parse(raw, limit):
        require(isinstance(raw, list) and all(type(v) is int and 0 <= v < n for v in raw),
                "invalid monomial")
        require(len(raw) <= limit and sorted(raw) == raw, "invalid monomial order or degree")
        require(all(c <= 2 for c in Counter(raw).values()), "monomial not reduced")
        return tuple(raw)

    if data["kind"] == "f2-roots-refutation-v1":
        total = set()
        for e, raw in data["terms"]:
            require(type(e) is int and 0 <= e < len(edges), "invalid edge index")
            mon = parse(raw, degree)
            u, v = edges[e]
            for term in ((u, u), (u, v), (v, v)):
                product = reduced_product(mon, term)
                if product in total:
                    total.remove(product)
                else:
                    total.add(product)
        require(total == {()}, "sum does not reduce to 1 modulo x_v^3=1")
        return {"status": "VALID_UNSAT", "coefficient_degree": degree, "terms": len(data["terms"])}
    require(data["kind"] == "f2-roots-obstruction-v1", "unknown artifact kind")
    values = {parse(raw, degree + 2) for raw in data["values"]}
    require(len(values) == len(data["values"]) and () in values, "invalid functional")
    count = 0
    # Check every permitted multiplier, not just the residue class used by search.
    for d in range(degree + 1):
        for mon in combinations_with_replacement(range(n), d):
            if any(c > 2 for c in Counter(mon).values()):
                continue
            for u, v in edges:
                require(sum(reduced_product(mon, term) in values for term in ((u, u), (u, v), (v, v))) % 2 == 0,
                        "functional does not annihilate a permitted multiple")
                count += 1
    return {"status": "VALID_DEGREE_OBSTRUCTION", "coefficient_degree": degree,
            "checked_multiples": count}


if __name__ == "__main__":
    try:
        with open(sys.argv[1], encoding="utf-8") as stream:
            print(json.dumps(check(json.load(stream)), indent=2))
    except (ValueError, KeyError, TypeError, IndexError, OSError) as error:
        print(f"INVALID: {error}")
        sys.exit(1)


==> anc/degree7/diamond_equality.json <==
{
  "graph": {
    "n": 4,
    "edges": [
      [
        0,
        1
      ],
      [
        0,
        2
      ],
      [
        0,
        3
      ],
      [
        1,
        2
      ],
      [
        1,
        3
      ],
      [
        2,
        3
      ]
    ]
  },
  "deleted_edge": [
    0,
    1
  ],
  "coefficient_degree": 2,
  "kind": "equality-certificate-f2-v1",
  "terms": [
    [
      [
        0,
        2
      ],
      [
        0,
        1
      ]
    ],
    [
      [
        0,
        2
      ],
      [
        0,
        3
      ]
    ],
    [
      [
        0,
        2
      ],
      [
        1,
        1
      ]
    ],
    [
      [
        0,
        2
      ],
      [
        1,
        3
      ]
    ],
    [
      [
        0,
        3
      ],
      [
        1,
        1
      ]
    ],
    [
      [
        1,
        2
      ],
      [
        0,
        0
      ]
    ],
    [
      [
        1,
        2
      ],
      [
        0,
        1
      ]
    ],
    [
      [
        1,
        2
      ],
      [
        0,
        3
      ]
    ],
    [
      [
        1,
        2
      ],
      [
        1,
        3
      ]
    ],
    [
      [
        1,
        3
      ],
      [
        0,
        0
      ]
    ],
    [
      [
        2,
        3
      ],
      [
        0,
        0
      ]
    ],
    [
      [
        2,
        3
      ],
      [
        1,
        1
      ]
    ]
  ]
}


==> anc/degree7/family.py <==
"""Explicit diamond-chain Hajós family and degree-preserving retractions.

For every r,s >= 4, the graph T(r,s) has coefficient degree exactly seven
over F_2 in the quotient x_v^3=1. See THEOREM.md for the proof.
"""
import sys
sys.dont_write_bytecode = True
from collections import Counter
from pathlib import Path
import json

HERE = Path(__file__).resolve().parent


def product(left, right):
    counts = Counter(tuple(left) + tuple(right))
    return tuple(v for v in sorted(counts) for _ in range(counts[v] % 3))


def chain(r):
    if r < 1:
        raise ValueError("positive chain length required")
    edges = {(0, r)}
    for i in range(r):
        p, q = r + 1 + 2 * i, r + 2 + 2 * i
        edges.update([(i, p), (i, q), (i + 1, p), (i + 1, q), (p, q)])
    return {"n": 3 * r + 1, "edges": [list(e) for e in sorted(edges)]}


def join(g, h, ab, xy):
    a, b = ab
    x, y = xy
    mapping = {x: a}
    next_vertex = g["n"]
    for v in range(h["n"]):
        if v != x:
            mapping[v] = next_vertex
            next_vertex += 1
    c = mapping[y]
    edges = {tuple(e) for e in g["edges"] if e != sorted(ab)}
    edges.update(tuple(sorted((mapping[u], mapping[v]))) for u, v in h["edges"] if [u, v] != sorted(xy))
    edges.add(tuple(sorted((b, c))))
    return {"n": next_vertex, "edges": [list(e) for e in sorted(edges)]}, mapping, (a, b, c)


def family_graph(r, s):
    return join(chain(r), chain(s), (r + 3, r + 4), (s + 3, s + 4))[0]


def chain_certificate(r):
    graph = chain(r)
    local = json.loads((HERE / "diamond_equality.json").read_text(encoding="utf-8"))
    equality = set()
    for i in range(r):
        mapping = {0: i, 1: i + 1, 2: r + 1 + 2 * i, 3: r + 2 + 2 * i}
        for edge, mon in local["terms"]:
            term = (tuple(sorted(mapping[v] for v in edge)), tuple(sorted(mapping[v] for v in mon)))
            equality.symmetric_difference_update({term})
    ids = {tuple(e): i for i, e in enumerate(graph["edges"])}
    # 1 = x_0*q_{0,r} + x_0*x_r*(x_0+x_r).
    terms = {(ids[(0, r)], (0,))}
    for edge, mon in equality:
        terms.symmetric_difference_update({(ids[edge], product(mon, (0, r)))})
    return {"kind": "f2-roots-refutation-v1", "graph": graph,
            "coefficient_degree": max(len(mon) for _, mon in terms),
            "terms": [[e, list(mon)] for e, mon in sorted(terms)]}


def family_certificate(r, s):
    left, right = chain_certificate(r), chain_certificate(s)
    ab, xy = (r + 3, r + 4), (s + 3, s + 4)
    graph, mapping, (a, b, c) = join(left["graph"], right["graph"], ab, xy)
    ids = {tuple(e): i for i, e in enumerate(graph["edges"])}
    terms = {(ids[tuple(sorted((b, c)))], (b,))}
    # 1 = b*q_bc + bc*(b+a)*U + bc*(a+c)*V.
    for cert, removed, rename, factors in [
        (left, sorted(ab), {v: v for v in range(left["graph"]["n"])}, [(b, b, c), (a, b, c)]),
        (right, sorted(xy), mapping, [(a, b, c), (b, c, c)])]:
        for ei, raw in cert["terms"]:
            edge = cert["graph"]["edges"][ei]
            if edge == removed:
                continue
            new_edge = tuple(sorted(rename[v] for v in edge))
            mon = tuple(sorted(rename[v] for v in raw))
            for factor in factors:
                terms.symmetric_difference_update({(ids[new_edge], product(mon, factor))})
    return {"kind": "f2-roots-refutation-v1", "graph": graph,
            "coefficient_degree": max(len(mon) for _, mon in terms),
            "terms": [[e, list(mon)] for e, mon in sorted(terms)]}


def fold_chain(r):
    """Variable v maps to zeta^phase * base_variable, zeta^2+zeta+1=0."""
    if r < 4:
        raise ValueError("retraction to D_4 requires r >= 4")
    result = {i: (i if i < 3 else 4 if i == r else 3, 0) for i in range(r + 1)}
    for i in range(r):
        p, q = r + 1 + 2 * i, r + 2 + 2 * i
        if i < 3:
            result[p], result[q] = (5 + 2 * i, 0), (6 + 2 * i, 0)
        elif i == r - 1:
            result[p], result[q] = (11, 0), (12, 0)
        else:
            result[p], result[q] = (3, 1), (3, 2)
    return result


def verify_retraction(r, s):
    graph, right_map, bridge = join(chain(r), chain(s), (r + 3, r + 4), (s + 3, s + 4))
    base, base_right, _ = join(chain(4), chain(4), (7, 8), (7, 8))
    mapping = fold_chain(r)
    for v, (target, phase) in fold_chain(s).items():
        image = (base_right[target], phase)
        if right_map[v] in mapping and mapping[right_map[v]] != image:
            raise ValueError("inconsistent map at the identified vertex")
        mapping[right_map[v]] = image
    if set(mapping) != set(range(graph["n"])):
        raise ValueError("incomplete variable map")
    # F_4 represented in the basis 1,zeta: addition is XOR and powers are 1,2,3.
    zeta = [1, 2, 3]
    allowed = {frozenset({((u, u), 1), ((u, v), 1), ((v, v), 1)}) for u, v in base["edges"]}
    vanished, preserved = 0, 0
    for u, v in graph["edges"]:
        a, phase_a = mapping[u]
        b, phase_b = mapping[v]
        image = {}
        for mon, phase in [((a, a), 2 * phase_a), (tuple(sorted((a, b))), phase_a + phase_b), ((b, b), 2 * phase_b)]:
            image[mon] = image.get(mon, 0) ^ zeta[phase % 3]
        image = frozenset((mon, coefficient) for mon, coefficient in image.items() if coefficient)
        if not image:
            vanished += 1
        elif image in allowed:
            preserved += 1
        else:
            raise ValueError("edge does not map to zero or a base edge polynomial")
    # Each variable image has cube one in the base quotient, because zeta^3=1.
    if not all(0 <= target < base["n"] and phase in range(3) for target, phase in mapping.values()):
        raise ValueError("invalid vertex-polynomial map")
    return {"r": r, "s": s, "n": graph["n"], "edges": len(graph["edges"]),
            "vanished_edge_polynomials": vanished, "preserved_edge_polynomials": preserved,
            "degree_increase": 0, "field": "F_4, with descent to F_2"}


def run_checks():
    from check_roots import check
    records = []
    for r, s in [(4, 4), (5, 4), (4, 5), (6, 7), (16, 16)]:
        certificate = family_certificate(r, s)
        record = verify_retraction(r, s)
        record["upper_check"] = check(certificate)
        if record["upper_check"]["coefficient_degree"] != 7:
            raise ValueError("unexpected certificate degree")
        if record["n"] != 3 * (r + s) + 1 or record["edges"] != 5 * (r + s) + 1:
            raise ValueError("wrong family size")
        records.append(record)
    return records


if __name__ == "__main__":
    print(json.dumps(run_checks(), indent=2))


==> anc/degree7/hajos_roots.py <==
"""Bayer's three-coloring encoding over F_2, for the Hajos-degree investigation.

Coefficient-degree convention: max deg(h_e) in sum h_e*q_e=1 modulo x_v^3=1.
This differs from the total-product degree used in polynomial_sat.py.
"""
from itertools import combinations_with_replacement
from time import perf_counter


def multiply(a, b):
    counts = {}
    for v in a + b:
        counts[v] = counts.get(v, 0) + 1
    return tuple(v for v in sorted(counts) for _ in range(counts[v] % 3))


def monomials(n, degree, residue=None):
    for d in range(degree + 1):
        if residue is not None and d % 3 != residue:
            continue
        for mon in combinations_with_replacement(range(n), d):
            if all(mon[i] != mon[i + 2] for i in range(len(mon) - 2)):
                yield mon


def search(n, edges, degree, progress=None):
    tick = perf_counter()
    edges = sorted(set(tuple(sorted(e)) for e in edges))
    if degree < 0 or any(not (0 <= u < v < n) for u, v in edges):
        raise ValueError("invalid input")
    columns = list(monomials(n, degree + 2, 0))
    column_ids = {mon: i for i, mon in enumerate(columns)}
    basis, descriptions = {}, []
    result = {"graph": {"n": n, "edges": [list(e) for e in edges]},
              "coefficient_degree": degree}
    for mon in monomials(n, degree, 1):
        for edge_id, (u, v) in enumerate(edges):
            j = len(descriptions)
            descriptions.append((edge_id, mon))
            row = 0
            for term in ((u, u), (u, v), (v, v)):
                row ^= 1 << column_ids[multiply(mon, term)]
            witness = 1 << j
            while row:
                pivot = row.bit_length() - 1
                if pivot not in basis:
                    basis[pivot] = (row, witness)
                    if pivot == 0:
                        terms = [[e, list(m)] for i, (e, m) in enumerate(descriptions) if witness >> i & 1]
                        result.update({"kind": "f2-roots-refutation-v1", "status": "UNSAT", "terms": terms})
                        result["stats"] = {"columns": len(columns), "rows": j + 1,
                                           "rank": len(basis), "seconds": perf_counter() - tick}
                        return result
                    break
                other, other_witness = basis[pivot]
                row ^= other
                witness ^= other_witness
            if progress and j and j % 5000 == 0:
                progress({"rows": j, "rank": len(basis), "seconds": perf_counter() - tick})
    dual = 1
    for pivot in sorted(basis):
        if (basis[pivot][0] & dual).bit_count() % 2:
            dual |= 1 << pivot
    result.update({"kind": "f2-roots-obstruction-v1", "status": "OPEN",
                   "values": [list(mon) for i, mon in enumerate(columns) if dual >> i & 1]})
    result["stats"] = {"columns": len(columns), "rows": len(descriptions),
                       "rank": len(basis), "seconds": perf_counter() - tick}
    return result


def join_graphs(left, right, left_edge, right_edge):
    a, b = left_edge
    x, y = right_edge
    n, edges_g = left["n"], left["edges"]
    if sorted(left_edge) not in edges_g or sorted(right_edge) not in right["edges"]:
        raise ValueError("join requires an edge in each component")
    mapping = {x: a}
    for v in range(right["n"]):
        if v != x:
            mapping[v] = n
            n += 1
    c = mapping[y]
    edges = {tuple(e) for e in edges_g if e != sorted(left_edge)}
    edges.update(tuple(sorted((mapping[u], mapping[v]))) for u, v in right["edges"]
                 if [u, v] != sorted(right_edge))
    edges.add(tuple(sorted((b, c))))
    return {"n": n, "edges": [list(e) for e in sorted(edges)]}, mapping, (a, b, c)


def compose(left, right, left_edge=None, right_edge=None):
    if left["kind"] != "f2-roots-refutation-v1" or right["kind"] != "f2-roots-refutation-v1":
        raise ValueError("both inputs must be certificates")
    left_edge = left_edge or left["graph"]["edges"][0]
    right_edge = right_edge or right["graph"]["edges"][0]
    graph, mapping, (a, b, c) = join_graphs(left["graph"], right["graph"], left_edge, right_edge)
    edge_ids = {tuple(edge): e for e, edge in enumerate(graph["edges"])}
    terms = set()

    def toggle(edge, monomial):
        term = (edge_ids[tuple(sorted(edge))], tuple(sorted(monomial)))
        if term in terms:
            terms.remove(term)
        else:
            terms.add(term)

    left_factor = ((), tuple(sorted((a, b, b))), tuple(sorted((a, a, c))), tuple(sorted((a, b, c))))
    right_factor = (tuple(sorted((a, a, c))), tuple(sorted((a, c, c))))
    for e, raw in left["terms"]:
        edge = left["graph"]["edges"][e]
        if edge == sorted(left_edge):
            continue
        for factor in left_factor:
            toggle(edge, multiply(tuple(raw), factor))
    for e, raw in right["terms"]:
        edge = right["graph"]["edges"][e]
        if edge == sorted(right_edge):
            continue
        edge = [mapping[v] for v in edge]
        mon = tuple(sorted(mapping[v] for v in raw))
        for factor in right_factor:
            toggle(edge, multiply(mon, factor))
    toggle((b, c), (a,))
    return {"kind": "f2-roots-refutation-v1", "status": "UNSAT", "graph": graph,
            "coefficient_degree": max(len(mon) for _, mon in terms),
            "terms": [[e, list(mon)] for e, mon in sorted(terms)],
            "construction": "Hajos certificate composition", "identified_and_bridge": [a, b, c]}


==> anc/degree7/labeling.json <==
{"canonical_to_original":{"0":7,"1":1,"2":0,"3":4,"4":10,"5":8,"6":9,"7":2,"8":3,"9":5,"10":6,"11":11,"12":12,"13":19,"14":14,"15":13,"16":16,"17":22,"18":20,"19":21,"20":15,"21":17,"22":18,"23":23,"24":24}}


==> anc/degree7/roots_sparse_search.py <==
"""Sparse GF(2) search with a derivation DAG instead of dense witness bitsets.

Same quotient and artifact format as hajos_roots.py. A timeout is inconclusive.
Only completed searches can emit degree obstructions. The existing independent
check_roots.py verifies emitted mathematical artifacts.
"""
import sys
sys.dont_write_bytecode = True
from pathlib import Path
from time import perf_counter
import json

sys.path.insert(0, str(Path(__file__).resolve().parent.parent))
from hajos_roots import monomials, multiply
from check_roots import check


def search_sparse(n, edges, degree, seconds=180, progress=None):
    tick = perf_counter()
    edges = sorted(set(tuple(sorted(e)) for e in edges))
    multipliers = list(monomials(n, degree, 1))
    columns, ids = [()], {(): 0}
    basis, nodes = {}, []
    count = 0

    def column(mon):
        if mon not in ids:
            ids[mon] = len(columns)
            columns.append(mon)
        return ids[mon]

    def stats():
        return {"rows": count, "rank": len(basis), "columns": len(columns),
                "seconds": perf_counter() - tick, "solver": "sparse rows and derivation DAG"}

    result = {"graph": {"n": n, "edges": [list(e) for e in edges]}, "coefficient_degree": degree}
    for mi, mon in enumerate(multipliers):
        for ei, (u, v) in enumerate(edges):
            source = mi * len(edges) + ei
            count += 1
            row = set()
            for factor in ((u, u), (u, v), (v, v)):
                row.symmetric_difference_update({column(multiply(mon, factor))})
            dependencies = []
            while row:
                pivot = max(row)
                if pivot not in basis:
                    ni = len(nodes)
                    nodes.append((source, tuple(dependencies)))
                    basis[pivot] = (tuple(row), ni)
                    if pivot == 0:
                        active = bytearray(len(nodes))
                        active[ni] = 1
                        used = set()
                        for index in range(ni, -1, -1):
                            if active[index]:
                                leaf, deps = nodes[index]
                                used.symmetric_difference_update({leaf})
                                for dep in deps:
                                    active[dep] ^= 1
                        terms = [[j % len(edges), list(multipliers[j // len(edges)])] for j in sorted(used)]
                        result.update(kind="f2-roots-refutation-v1", status="UNSAT", terms=terms, stats=stats())
                        return result
                    break
                other, dependency = basis[pivot]
                row.symmetric_difference_update(other)
                dependencies.append(dependency)
            if count % 1000 == 0 and perf_counter() - tick > seconds:
                result.update(kind="incomplete-search", status="TIME_LIMIT", stats=stats())
                return result
            if progress and count % 20000 == 0:
                progress(stats())
    dual = {0}
    for pivot in sorted(basis):
        if sum(v in dual for v in basis[pivot][0]) % 2:
            dual.add(pivot)
    result.update(kind="f2-roots-obstruction-v1", status="OPEN",
                  values=[list(columns[i]) for i in sorted(dual)], stats=stats())
    return result


if __name__ == "__main__":
    import argparse
    parser = argparse.ArgumentParser()
    parser.add_argument("graph_json")
    parser.add_argument("output")
    parser.add_argument("--degree", type=int, default=4)
    parser.add_argument("--seconds", type=float, default=180)
    args = parser.parse_args()
    data = json.loads(Path(args.graph_json).read_text(encoding="utf-8"))
    graph = data.get("graph", data)
    result = search_sparse(graph["n"], graph["edges"], args.degree, args.seconds,
                           progress=lambda s: print(json.dumps(s), flush=True))
    if result["kind"] != "incomplete-search":
        print(json.dumps(check(result)), flush=True)
    Path(args.output).write_text(json.dumps(result, indent=2) + "\n", encoding="utf-8")
    print(json.dumps({"status": result["status"], "stats": result["stats"]}), flush=True)


==> anc/degree7/verify_all.py <==
"""Verify this standalone certificate package with Python's standard library."""
import sys
sys.dont_write_bytecode = True
from collections import Counter
from datetime import datetime, timezone
import hashlib
import json
from pathlib import Path

from audit_degree7 import audit, deletion_colorings
from check_roots import check
from family import chain_certificate, family_graph, run_checks

HERE = Path(__file__).resolve().parent


def main():
    upper = json.loads((HERE / "base_upper.json").read_text())
    lower = json.loads((HERE / "base_lower.json").read_text())
    graph = json.loads((HERE / "base_graph.json").read_text())
    if graph != family_graph(4, 4) or graph != upper["graph"] or graph != lower["graph"]:
        raise ValueError("base graph does not match the stated construction")
    if (HERE / "SHA256SUMS.json").exists():
        for name, digest in json.loads((HERE / "SHA256SUMS.json").read_text()).items():
            if hashlib.sha256((HERE / name).read_bytes()).hexdigest() != digest:
                raise ValueError("hash mismatch: " + name)

    local = json.loads((HERE / "diamond_equality.json").read_text())
    total = set()
    for (u, v), mon in local["terms"]:
        for extra in ([u, u], [u, v], [v, v]):
            exponents = [0, 0, 0, 0]
            for w in mon + extra:
                exponents[w] += 1
            total.symmetric_difference_update({tuple(e % 3 for e in exponents)})
    if total != {(1, 0, 0, 0), (0, 1, 0, 0)}:
        raise ValueError("the local diamond equality is false")
    input_certificate = chain_certificate(4)
    selected_count = sum(1 for e, mon in input_certificate["terms"]
                         if input_certificate["graph"]["edges"][e] == [7, 8])
    if selected_count != 2:
        raise ValueError("unexpected selected-edge support")
    input_lower = json.loads((HERE / "D4_lower_degree1.json").read_text())
    if input_lower["graph"] != input_certificate["graph"]:
        raise ValueError("the input lower certificate uses a different graph")

    result = {"verified_at": datetime.now(timezone.utc).isoformat(),
              "tuple_checker_upper": check(upper), "tuple_checker_lower": check(lower),
              "base_three_checker": audit(upper, lower),
              "edge_deletion_colorings_checked": len(deletion_colorings(graph)),
              "D4_upper": check(chain_certificate(4)),
              "D4_lower": check(input_lower),
              "diamond_equality": "VALID", "family_checks": run_checks()}
    print(json.dumps(result, indent=2))
    if len(sys.argv) > 1:
        Path(sys.argv[1]).write_text(json.dumps(result, indent=2) + "\n", encoding="utf-8")


if __name__ == "__main__":
    main()


==> anc/hajos_experiments.py <==
"""Reproduce the Hajós degree investigation and independently check artifacts.

Python standard library only. Tests support the implementation, not the
universal theorem or a claim of research priority.
"""
from collections import Counter
from copy import deepcopy
from itertools import combinations, permutations
import json
from pathlib import Path
from time import perf_counter

from check_roots import check
from coloring_oracle import color_or_refute
from hajos_roots import compose, join_graphs, search

HERE = Path(__file__).resolve().parent


def save(name, data):
    (HERE / "artifacts" / name).write_text(json.dumps(data, indent=2) + "\n", encoding="utf-8")


def check_ordinary_lift(certificate):
    """Check an ordinary polynomial identity, without quotient reductions.

    Construct vertex multipliers by telescoping each monomial reduction,
    then fully expand both edge and vertex multiples as ordinary monomials.
    """
    edge_sum, vertex_terms = set(), set()
    for edge_id, multiplier in certificate["terms"]:
        u, v = certificate["graph"]["edges"][edge_id]
        for mon in ((u, u), (u, v), (v, v)):
            ordinary = tuple(sorted(multiplier + list(mon)))
            edge_sum.symmetric_difference_update({ordinary})
            counts = Counter(ordinary)
            for vertex in sorted(counts):
                while counts[vertex] >= 3:
                    counts[vertex] -= 3
                    reduced = tuple(w for w, count in sorted(counts.items()) for _ in range(count))
                    vertex_terms.symmetric_difference_update({(vertex, reduced)})
    vertex_degree = max((len(mon) for _, mon in vertex_terms), default=-1)
    assert vertex_degree <= certificate["coefficient_degree"] - 1
    total = edge_sum.copy()
    for vertex, mon in vertex_terms:
        total.symmetric_difference_update({mon})
        total.symmetric_difference_update({tuple(sorted(mon + (vertex,) * 3))})
    assert total == {()}
    return {"vertex_multiplier_degree": vertex_degree, "vertex_terms": len(vertex_terms),
            "ordinary_identity_checked": True}


def is_edge_critical(graph):
    n, edges = graph["n"], graph["edges"]
    assert color_or_refute(n, edges)["coloring"] is None
    for edge in edges:
        coloring = color_or_refute(n, [e for e in edges if e != edge])["coloring"]
        assert coloring is not None and coloring[edge[0]] == coloring[edge[1]]
        assert all(coloring[u] != coloring[v] for u, v in edges if [u, v] != edge)
    return True


def retract_to_left(certificate, left, right, left_edge, right_edge):
    """Implement the lower-bound proof using F4, then descend to F2.

    F4 = F2[alpha]/(alpha^2+alpha+1). Roots 1, alpha, alpha^2
    have bit encodings 1, 2, 3. Coefficient descent takes the constant bit.
    The substitution and sparse verifier have separate implementations.
    """
    graph, mapping, (a, b, c) = join_graphs(left, right, left_edge, right_edge)
    assert graph == certificate["graph"]
    coloring = color_or_refute(right["n"], [e for e in right["edges"]
                                          if e != sorted(right_edge)])["coloring"]
    assert coloring is not None and coloring[right_edge[0]] == coloring[right_edge[1]]
    shift = coloring[right_edge[0]]
    root_exponents = {mapping[v]: (coloring[v] - shift) % 3 for v in range(right["n"])}
    inverse_edges = {tuple(e): i for i, e in enumerate(left["edges"])}
    result_terms = set()
    for edge_id, mon in certificate["terms"]:
        edge = certificate["graph"]["edges"][edge_id]
        if edge == sorted((b, c)):
            target_edge = sorted(left_edge)
        elif all(v < left["n"] for v in edge):
            target_edge = edge
        else:
            # A retained edge of the right graph evaluates to zero.
            assert all(v in root_exponents for v in edge)
            assert root_exponents[edge[0]] != root_exponents[edge[1]]
            continue
        exponent = sum(root_exponents.get(v, 0) for v in mon) % 3
        if not ((1, 2, 3)[exponent] & 1):
            continue
        counts = Counter(a if v in root_exponents else v for v in mon)
        reduced = tuple(v for v, count in sorted(counts.items()) for _ in range(count % 3))
        term = (inverse_edges[tuple(target_edge)], reduced)
        result_terms.symmetric_difference_update({term})
    result = {"kind": "f2-roots-refutation-v1", "status": "UNSAT", "graph": left,
              "coefficient_degree": certificate["coefficient_degree"],
              "terms": [[e, list(mon)] for e, mon in sorted(result_terms)]}
    check(result)
    return result


def local_identity_checks():
    """Sparse arithmetic checks for the general-k composition identity."""
    checks = 0
    for k in range(2, 13):
        for prime in (2, 3, 5, 7, 11, 13):
            if k % prime == 0:
                continue

            def poly(terms):
                result = {}
                for mon, value in terms:
                    mon = tuple(e % k for e in mon)
                    result[mon] = (result.get(mon, 0) + value) % prime
                return {m: v for m, v in result.items() if v}

            def add(*polys):
                return poly(item for p in polys for item in p.items())

            def mul(p, q):
                return poly((tuple(x + y for x, y in zip(m, n)), u * v)
                            for m, u in p.items() for n, v in q.items())

            a, b, c = ({(1, 0, 0): 1}, {(0, 1, 0): 1}, {(0, 0, 1): 1})
            qab = poly(((k - 1 - j, j, 0), 1) for j in range(k))
            qac = poly(((k - 1 - j, 0, j), 1) for j in range(k))
            qbc = poly(((0, k - 1 - j, j), 1) for j in range(k))
            p = poly(((r, k - 2 - j - r, j), 1)
                     for j in range(k - 1) for r in range(k - 1 - j))
            q = poly(((k - 1 - j + r, 0, j - 1 - r), 1)
                     for j in range(1, k) for r in range(j))
            negative_a = poly(((1, 0, 0), -1) for _ in range(1))
            a_over_k = {(1, 0, 0): pow(k, -1, prime)}
            minus_a_over_k = {(1, 0, 0): -pow(k, -1, prime) % prime}
            f = mul(mul(minus_a_over_k, add(b, negative_a)), p)
            h = mul(mul(minus_a_over_k, add(c, negative_a)), q)
            assert not mul(f, qab)
            assert not mul(h, qac)
            assert add(mul(a_over_k, qbc), f, h) == {(0, 0, 0): 1}
            assert all(sum(mon) <= k for mon in list(f) + list(h))
            checks += 1
    return checks


def main():
    start = perf_counter()
    results = {"local_identities": local_identity_checks()}
    k4 = search(4, combinations(range(4), 2), 1)
    check(k4)
    moser = compose(k4, k4)
    check(moser)
    assert moser["coefficient_degree"] == 4
    moser_dual = search(moser["graph"]["n"], moser["graph"]["edges"], 1)
    assert check(moser_dual)["status"] == "VALID_DEGREE_OBSTRUCTION"
    chain_upper = compose(moser, k4)
    chain = search(chain_upper["graph"]["n"], chain_upper["graph"]["edges"], 4)
    check(chain)
    double_upper = compose(moser, moser)
    double = search(double_upper["graph"]["n"], double_upper["graph"]["edges"], 4)
    check(double_upper)
    check(double)
    for name, data in (("hajos_k4_d1.json", k4), ("hajos_moser_d4.json", moser),
                       ("hajos_moser_d1_obstruction.json", moser_dual),
                       ("hajos_chain_d4.json", chain),
                       ("hajos_double_moser_d4.json", double),
                       ("hajos_double_moser_upper.json", double_upper)):
        save(name, data)
    results["ordinary_polynomial_lifts"] = [check_ordinary_lift(cert)
                                            for cert in (k4, moser, chain, double, double_upper)]
    results["examples"] = []
    for label, cert, exact in (("K4", k4, 1), ("Hajos(K4,K4)", moser, 4),
                               ("Hajos(Moser,K4)", chain, 4),
                               ("Hajos(Moser,Moser)", double, 4)):
        assert is_edge_critical(cert["graph"])
        results["examples"].append({"graph": label, "vertices": cert["graph"]["n"],
                                    "edges": len(cert["graph"]["edges"]),
                                    "exact_degree": exact, "certificate_terms": len(cert["terms"]),
                                    "edge_critical_checked": True})
    print("Sharp examples and general-k local identities checked.", flush=True)

    edges = {tuple(e) for e in moser["graph"]["edges"]}
    automorphisms = [p for p in permutations(range(7))
                     if {tuple(sorted((p[u], p[v]))) for u, v in edges} == edges]
    oriented = {e for edge in edges for e in (edge, edge[::-1])}
    representatives = []
    while oriented:
        edge = min(oriented)
        representatives.append(edge)
        oriented -= {(p[edge[0]], p[edge[1]]) for p in automorphisms}
    results["moser_oriented_edge_orbits"] = representatives
    results["moser_join_variants"] = []
    for left_edge in representatives:
        for right_edge in representatives:
            cert = compose(moser, moser, left_edge, right_edge)
            check(cert)
            found = search(cert["graph"]["n"], cert["graph"]["edges"], 4)
            check(found)
            retract_to_left(found, moser["graph"], moser["graph"], left_edge, right_edge)
            results["moser_join_variants"].append({"left_edge": left_edge,
                                                   "right_edge": right_edge,
                                                   "degree_four_refutation": True,
                                                   "composed_and_retracted_checked": True})
    print("All 36 oriented-orbit join variants and F4 retractions checked.", flush=True)

    all_edges = list(combinations(range(5), 2))
    statuses = Counter()
    for mask in range(1 << len(all_edges)):
        sample_edges = [edge for i, edge in enumerate(all_edges) if mask >> i & 1]
        colorable = color_or_refute(5, sample_edges)["coloring"] is not None
        for degree in (1, 4):
            data = search(5, sample_edges, degree)
            verified = check(data)
            assert (data["status"] == "UNSAT") == (not colorable)
            statuses[verified["status"]] += 1
    results["small_graph_validation"] = {"graphs": 1024, "degree_bounds": [1, 4],
                                          "verified_artifacts": dict(statuses),
                                          "agreed_with_exhaustive_coloring": True}
    mutations = []
    bad = deepcopy(moser)
    bad["terms"].pop()
    mutations.append(bad)
    bad = deepcopy(moser)
    bad["coefficient_degree"] = 1
    mutations.append(bad)
    bad = deepcopy(moser)
    bad["terms"][0][0] = len(bad["graph"]["edges"])
    mutations.append(bad)
    bad = deepcopy(moser_dual)
    bad["values"].remove([])
    mutations.append(bad)
    bad = deepcopy(moser_dual)
    bad["values"] = [[]]
    mutations.append(bad)
    for bad in mutations:
        try:
            check(bad)
        except ValueError:
            pass
        else:
            raise AssertionError("checker accepted a selected corrupted artifact")
    results["selected_corruptions_rejected"] = len(mutations)
    results["seconds"] = perf_counter() - start
    (HERE / "hajos_results.json").write_text(json.dumps(results, indent=2) + "\n", encoding="utf-8")
    print(json.dumps({key: value for key, value in results.items() if key != "moser_join_variants"}, indent=2))


if __name__ == "__main__":
    main()


==> anc/hajos_results.json <==
{
  "local_identities": 52,
  "ordinary_polynomial_lifts": [
    {
      "vertex_multiplier_degree": 0,
      "vertex_terms": 1,
      "ordinary_identity_checked": true
    },
    {
      "vertex_multiplier_degree": 3,
      "vertex_terms": 19,
      "ordinary_identity_checked": true
    },
    {
      "vertex_multiplier_degree": 3,
      "vertex_terms": 25,
      "ordinary_identity_checked": true
    },
    {
      "vertex_multiplier_degree": 3,
      "vertex_terms": 54,
      "ordinary_identity_checked": true
    },
    {
      "vertex_multiplier_degree": 6,
      "vertex_terms": 129,
      "ordinary_identity_checked": true
    }
  ],
  "examples": [
    {
      "graph": "K4",
      "vertices": 4,
      "edges": 6,
      "exact_degree": 1,
      "certificate_terms": 9,
      "edge_critical_checked": true
    },
    {
      "graph": "Hajos(K4,K4)",
      "vertices": 7,
      "edges": 11,
      "exact_degree": 4,
      "certificate_terms": 43,
      "edge_critical_checked": true
    },
    {
      "graph": "Hajos(Moser,K4)",
      "vertices": 10,
      "edges": 16,
      "exact_degree": 4,
      "certificate_terms": 61,
      "edge_critical_checked": true
    },
    {
      "graph": "Hajos(Moser,Moser)",
      "vertices": 13,
      "edges": 21,
      "exact_degree": 4,
      "certificate_terms": 147,
      "edge_critical_checked": true
    }
  ],
  "moser_oriented_edge_orbits": [
    [
      0,
      2
    ],
    [
      1,
      2
    ],
    [
      1,
      4
    ],
    [
      2,
      0
    ],
    [
      2,
      1
    ],
    [
      2,
      3
    ]
  ],
  "moser_join_variants": [
    {
      "left_edge": [
        0,
        2
      ],
      "right_edge": [
        0,
        2
      ],
      "degree_four_refutation": true,
      "composed_and_retracted_checked": true
    },
    {
      "left_edge": [
        0,
        2
      ],
      "right_edge": [
        1,
        2
      ],
      "degree_four_refutation": true,
      "composed_and_retracted_checked": true
    },
    {
      "left_edge": [
        0,
        2
      ],
      "right_edge": [
        1,
        4
      ],
      "degree_four_refutation": true,
      "composed_and_retracted_checked": true
    },
    {
      "left_edge": [
        0,
        2
      ],
      "right_edge": [
        2,
        0
      ],
      "degree_four_refutation": true,
      "composed_and_retracted_checked": true
    },
    {
      "left_edge": [
        0,
        2
      ],
      "right_edge": [
        2,
        1
      ],
      "degree_four_refutation": true,
      "composed_and_retracted_checked": true
    },
    {
      "left_edge": [
        0,
        2
      ],
      "right_edge": [
        2,
        3
      ],
      "degree_four_refutation": true,
      "composed_and_retracted_checked": true
    },
    {
      "left_edge": [
        1,
        2
      ],
      "right_edge": [
        0,
        2
      ],
      "degree_four_refutation": true,
      "composed_and_retracted_checked": true
    },
    {
      "left_edge": [
        1,
        2
      ],
      "right_edge": [
        1,
        2
      ],
      "degree_four_refutation": true,
      "composed_and_retracted_checked": true
    },
    {
      "left_edge": [
        1,
        2
      ],
      "right_edge": [
        1,
        4
      ],
      "degree_four_refutation": true,
      "composed_and_retracted_checked": true
    },
    {
      "left_edge": [
        1,
        2
      ],
      "right_edge": [
        2,
        0
      ],
      "degree_four_refutation": true,
      "composed_and_retracted_checked": true
    },
    {
      "left_edge": [
        1,
        2
      ],
      "right_edge": [
        2,
        1
      ],
      "degree_four_refutation": true,
      "composed_and_retracted_checked": true
    },
    {
      "left_edge": [
        1,
        2
      ],
      "right_edge": [
        2,
        3
      ],
      "degree_four_refutation": true,
      "composed_and_retracted_checked": true
    },
    {
      "left_edge": [
        1,
        4
      ],
      "right_edge": [
        0,
        2
      ],
      "degree_four_refutation": true,
      "composed_and_retracted_checked": true
    },
    {
      "left_edge": [
        1,
        4
      ],
      "right_edge": [
        1,
        2
      ],
      "degree_four_refutation": true,
      "composed_and_retracted_checked": true
    },
    {
      "left_edge": [
        1,
        4
      ],
      "right_edge": [
        1,
        4
      ],
      "degree_four_refutation": true,
      "composed_and_retracted_checked": true
    },
    {
      "left_edge": [
        1,
        4
      ],
      "right_edge": [
        2,
        0
      ],
      "degree_four_refutation": true,
      "composed_and_retracted_checked": true
    },
    {
      "left_edge": [
        1,
        4
      ],
      "right_edge": [
        2,
        1
      ],
      "degree_four_refutation": true,
      "composed_and_retracted_checked": true
    },
    {
      "left_edge": [
        1,
        4
      ],
      "right_edge": [
        2,
        3
      ],
      "degree_four_refutation": true,
      "composed_and_retracted_checked": true
    },
    {
      "left_edge": [
        2,
        0
      ],
      "right_edge": [
        0,
        2
      ],
      "degree_four_refutation": true,
      "composed_and_retracted_checked": true
    },
    {
      "left_edge": [
        2,
        0
      ],
      "right_edge": [
        1,
        2
      ],
      "degree_four_refutation": true,
      "composed_and_retracted_checked": true
    },
    {
      "left_edge": [
        2,
        0
      ],
      "right_edge": [
        1,
        4
      ],
      "degree_four_refutation": true,
      "composed_and_retracted_checked": true
    },
    {
      "left_edge": [
        2,
        0
      ],
      "right_edge": [
        2,
        0
      ],
      "degree_four_refutation": true,
      "composed_and_retracted_checked": true
    },
    {
      "left_edge": [
        2,
        0
      ],
      "right_edge": [
        2,
        1
      ],
      "degree_four_refutation": true,
      "composed_and_retracted_checked": true
    },
    {
      "left_edge": [
        2,
        0
      ],
      "right_edge": [
        2,
        3
      ],
      "degree_four_refutation": true,
      "composed_and_retracted_checked": true
    },
    {
      "left_edge": [
        2,
        1
      ],
      "right_edge": [
        0,
        2
      ],
      "degree_four_refutation": true,
      "composed_and_retracted_checked": true
    },
    {
      "left_edge": [
        2,
        1
      ],
      "right_edge": [
        1,
        2
      ],
      "degree_four_refutation": true,
      "composed_and_retracted_checked": true
    },
    {
      "left_edge": [
        2,
        1
      ],
      "right_edge": [
        1,
        4
      ],
      "degree_four_refutation": true,
      "composed_and_retracted_checked": true
    },
    {
      "left_edge": [
        2,
        1
      ],
      "right_edge": [
        2,
        0
      ],
      "degree_four_refutation": true,
      "composed_and_retracted_checked": true
    },
    {
      "left_edge": [
        2,
        1
      ],
      "right_edge": [
        2,
        1
      ],
      "degree_four_refutation": true,
      "composed_and_retracted_checked": true
    },
    {
      "left_edge": [
        2,
        1
      ],
      "right_edge": [
        2,
        3
      ],
      "degree_four_refutation": true,
      "composed_and_retracted_checked": true
    },
    {
      "left_edge": [
        2,
        3
      ],
      "right_edge": [
        0,
        2
      ],
      "degree_four_refutation": true,
      "composed_and_retracted_checked": true
    },
    {
      "left_edge": [
        2,
        3
      ],
      "right_edge": [
        1,
        2
      ],
      "degree_four_refutation": true,
      "composed_and_retracted_checked": true
    },
    {
      "left_edge": [
        2,
        3
      ],
      "right_edge": [
        1,
        4
      ],
      "degree_four_refutation": true,
      "composed_and_retracted_checked": true
    },
    {
      "left_edge": [
        2,
        3
      ],
      "right_edge": [
        2,
        0
      ],
      "degree_four_refutation": true,
      "composed_and_retracted_checked": true
    },
    {
      "left_edge": [
        2,
        3
      ],
      "right_edge": [
        2,
        1
      ],
      "degree_four_refutation": true,
      "composed_and_retracted_checked": true
    },
    {
      "left_edge": [
        2,
        3
      ],
      "right_edge": [
        2,
        3
      ],
      "degree_four_refutation": true,
      "composed_and_retracted_checked": true
    }
  ],
  "small_graph_validation": {
    "graphs": 1024,
    "degree_bounds": [
      1,
      4
    ],
    "verified_artifacts": {
      "VALID_DEGREE_OBSTRUCTION": 1916,
      "VALID_UNSAT": 132
    },
    "agreed_with_exhaustive_coloring": true
  },
  "selected_corruptions_rejected": 5,
  "seconds": 7.309606699971482
}


==> anc/hajos_roots.py <==
"""Bayer's three-coloring encoding over F_2, for the Hajos-degree investigation.

Coefficient-degree convention: max deg(h_e) in sum h_e*q_e=1 modulo x_v^3=1.
This differs from the total-product degree used in polynomial_sat.py.
"""
from itertools import combinations_with_replacement
from time import perf_counter


def multiply(a, b):
    counts = {}
    for v in a + b:
        counts[v] = counts.get(v, 0) + 1
    return tuple(v for v in sorted(counts) for _ in range(counts[v] % 3))


def monomials(n, degree, residue=None):
    for d in range(degree + 1):
        if residue is not None and d % 3 != residue:
            continue
        for mon in combinations_with_replacement(range(n), d):
            if all(mon[i] != mon[i + 2] for i in range(len(mon) - 2)):
                yield mon


def search(n, edges, degree, progress=None):
    tick = perf_counter()
    edges = sorted(set(tuple(sorted(e)) for e in edges))
    if degree < 0 or any(not (0 <= u < v < n) for u, v in edges):
        raise ValueError("invalid input")
    columns = list(monomials(n, degree + 2, 0))
    column_ids = {mon: i for i, mon in enumerate(columns)}
    basis, descriptions = {}, []
    result = {"graph": {"n": n, "edges": [list(e) for e in edges]},
              "coefficient_degree": degree}
    for mon in monomials(n, degree, 1):
        for edge_id, (u, v) in enumerate(edges):
            j = len(descriptions)
            descriptions.append((edge_id, mon))
            row = 0
            for term in ((u, u), (u, v), (v, v)):
                row ^= 1 << column_ids[multiply(mon, term)]
            witness = 1 << j
            while row:
                pivot = row.bit_length() - 1
                if pivot not in basis:
                    basis[pivot] = (row, witness)
                    if pivot == 0:
                        terms = [[e, list(m)] for i, (e, m) in enumerate(descriptions) if witness >> i & 1]
                        result.update({"kind": "f2-roots-refutation-v1", "status": "UNSAT", "terms": terms})
                        result["stats"] = {"columns": len(columns), "rows": j + 1,
                                           "rank": len(basis), "seconds": perf_counter() - tick}
                        return result
                    break
                other, other_witness = basis[pivot]
                row ^= other
                witness ^= other_witness
            if progress and j and j % 5000 == 0:
                progress({"rows": j, "rank": len(basis), "seconds": perf_counter() - tick})
    dual = 1
    for pivot in sorted(basis):
        if (basis[pivot][0] & dual).bit_count() % 2:
            dual |= 1 << pivot
    result.update({"kind": "f2-roots-obstruction-v1", "status": "OPEN",
                   "values": [list(mon) for i, mon in enumerate(columns) if dual >> i & 1]})
    result["stats"] = {"columns": len(columns), "rows": len(descriptions),
                       "rank": len(basis), "seconds": perf_counter() - tick}
    return result


def join_graphs(left, right, left_edge, right_edge):
    a, b = left_edge
    x, y = right_edge
    n, edges_g = left["n"], left["edges"]
    if sorted(left_edge) not in edges_g or sorted(right_edge) not in right["edges"]:
        raise ValueError("join requires an edge in each component")
    mapping = {x: a}
    for v in range(right["n"]):
        if v != x:
            mapping[v] = n
            n += 1
    c = mapping[y]
    edges = {tuple(e) for e in edges_g if e != sorted(left_edge)}
    edges.update(tuple(sorted((mapping[u], mapping[v]))) for u, v in right["edges"]
                 if [u, v] != sorted(right_edge))
    edges.add(tuple(sorted((b, c))))
    return {"n": n, "edges": [list(e) for e in sorted(edges)]}, mapping, (a, b, c)


def compose(left, right, left_edge=None, right_edge=None):
    if left["kind"] != "f2-roots-refutation-v1" or right["kind"] != "f2-roots-refutation-v1":
        raise ValueError("both inputs must be certificates")
    left_edge = left_edge or left["graph"]["edges"][0]
    right_edge = right_edge or right["graph"]["edges"][0]
    graph, mapping, (a, b, c) = join_graphs(left["graph"], right["graph"], left_edge, right_edge)
    edge_ids = {tuple(edge): e for e, edge in enumerate(graph["edges"])}
    terms = set()

    def toggle(edge, monomial):
        term = (edge_ids[tuple(sorted(edge))], tuple(sorted(monomial)))
        if term in terms:
            terms.remove(term)
        else:
            terms.add(term)

    left_factor = ((), tuple(sorted((a, b, b))), tuple(sorted((a, a, c))), tuple(sorted((a, b, c))))
    right_factor = (tuple(sorted((a, a, c))), tuple(sorted((a, c, c))))
    for e, raw in left["terms"]:
        edge = left["graph"]["edges"][e]
        if edge == sorted(left_edge):
            continue
        for factor in left_factor:
            toggle(edge, multiply(tuple(raw), factor))
    for e, raw in right["terms"]:
        edge = right["graph"]["edges"][e]
        if edge == sorted(right_edge):
            continue
        edge = [mapping[v] for v in edge]
        mon = tuple(sorted(mapping[v] for v in raw))
        for factor in right_factor:
            toggle(edge, multiply(mon, factor))
    toggle((b, c), (a,))
    return {"kind": "f2-roots-refutation-v1", "status": "UNSAT", "graph": graph,
            "coefficient_degree": max(len(mon) for _, mon in terms),
            "terms": [[e, list(mon)] for e, mon in sorted(terms)],
            "construction": "Hajos certificate composition", "identified_and_bridge": [a, b, c]}

